A Catalytic Algorithm for Transposing Unknown Qutrit Unitaries with Tight Query Bounds

We construct exact deterministic circuits for transposing and inverting an unknown qutrit unitary $U\in\mathrm{SU}(3)$ using only forward queries. Three queries prepare a catalyst independently of the input state. Four further queries implement transposition while returning the catalyst unchanged and uncorrelated with the output. Two uses within an antisymmetric encoding implement inversion with eight processing queries and return the same catalyst. Reusing the catalyst implements $m$ transpositions or inversions with $3+4m$ or $3+8m$ total queries, respectively. More generally, we prove that exact transposition and inversion of an unknown $U\in\mathrm{SU}(d)$, $d\ge2$, require at least $d+1$ and $d^2-1$ processing queries, respectively, in fixed causal order. These processing bounds hold for any program state prepared independently of the input state using finitely many forward queries, even if that state is consumed during processing. Both our catalytic qutrit algorithms attain their respective bounds. Moreover, exact qutrit transposition with four processing queries requires at least three preparation queries, and our construction attains this bound.

==> anc/README.md <==
# Scientific attachments

These materials accompany the manuscript's supplementary sections. Saved results are from earlier recorded runs. This submission repackages the files and verifies hashes; it does not report new Lean, Mathematica or numerical executions.

| Purpose | Entry | Evidence and scope |
| --- | --- | --- |
| Fixed qutrit construction | `mathematica/circuit.nb`, `mathematica/gates.nb`, `mathematica/replay.wls` | Exact full-gate unitarity, three-query preparation/reset and the 810 polynomial endpoint entries. |
| Compatible parameter family | `family/run.py` | Exact local algebra together with separately identified finite full-circuit numerical checks. |
| S1–S5 proofs and explicit main-text reuse | `lean/MAIN_RESULTS.md`, `lean/replay.py` | The selected 396-module Lean proof sources, pinned environment, coverage mapping and recorded declaration/axiom audits. |
| Auxiliary-dimension observation | `aux/replay.py` | Regenerated rational spaces and independent verification of 1045 selected modular minors; this finite certificate does not alone prove a universal minimum memory dimension. |

## Run

From this directory, use Python 3.10+ without `-O`:

```text
python replay.py python
python replay.py aux
python replay.py family
python replay.py mathematica
python replay.py lean /path/to/mathlib
```

`python` runs the current auxiliary and family components; the latter requires NumPy. `aux` uses the standard library only. `family` fixes seed 20261007 through the dispatcher. `mathematica` requires licensed `wolframscript` on PATH and runs both self-contained notebooks. `lean` requires the toolchain and Mathlib checkout pinned in `lean/README.md` and `lean/environment.json`. Select the required command; prerequisites are not silently skipped.

Each component README explains its output files and acceptance criteria. Current notebooks, proof sources, fixed inputs and recorded results are retained. The numerical CG input is supplied as its original `.npy` members, with the Python loader adjusted to read those files directly; mathematical computations are unchanged. Auxiliary runs regenerate pickles in a fresh directory, so saved pickle intermediates are omitted. The fixed numerical CG input is retained in `family/cg/`; `family/CG_STORAGE.json` records the original archive hash and each unchanged member hash.

## Saved results and records

`mathematica/*.json`, `family/*.json`, `checks/aux/` and `lean/checks/` retain the current recorded scientific results and audit logs. Public JSON records identify their original hashes and state their normalization: host-specific execution paths are replaced with descriptive tokens and obsolete integration metadata is omitted. Scientific source hashes, declarations, axiom lists, counts, numerical results, tolerances, failure/success status and model limitations are retained. Descriptive tokens in historical commands are not replay arguments; use the portable commands above.

`SHA256SUMS.txt` checks the actual files in this public package. It is regenerated for the package and does not substitute for the proof-source locks in `lean/environment.json`. Historical source line numbers in the coverage ledger refer to their recorded manuscript snapshots; stable labels and declaration names identify the relevant results.

Historical auxiliary and legacy witness archives are not included in this submission. They are not dependencies of the current replay, and their stronger auxiliary conclusions and superseded witness arguments are not current proof claims. See `provenance/README.md`.


==> anc/SHA256SUMS.txt <==
d42c82ffa32d629c66e374db3b8ceed3e62e36ee76c212212b10063f7b24846c  README.md
babb7ba85c4f91f024c94bb74b9f74276a3dfed7fff456df998e2f7719514ce4  aux/README.md
0d6b20d13114d08469c7c2bb5a818ffe734cc2d74e58f03fd2bdf6811a4954a9  aux/character.py
6c2f564b6cc87b4c6a23bcaba310a9760e7d38d42a436b77c822f9c5738a87d6  aux/check_minors.py
8f7023d8bf38ba17598005b14202dbf1adcaced2a3a7dd0d4e31c8d46e280c4f  aux/exclude10.py
d33377280209bc0e403700f31a353002ac9e474814c5b4b9c2002187d10d8b45  aux/gram.py
c002242aeb64721b16b923ff51252765b4ab9221f406a3ae4b1c4379d142895d  aux/kernels.py
74447c1dfbf8bb17fe2db346a10a914671b4ac498850304bca982f840399d6fe  aux/metric.py
98298a3a8d0a6b18a68c053897c434049e2fadf66857e232c517847d301f3a62  aux/names.json
2a4e832bbf15d96b20e0b8891bc26069607e4cfe9ff8838f3c00e2c9b84ed9be  aux/raw.py
725564a9cc3ea2ab97e2ec0a039dbca5d5f2d2e933f78279ce86241d071d335e  aux/replay.py
044cd8fb52bf9d810647d8d59f4393069862caa5cd676f27bc237dd384bd38e0  aux/rigidity.py
0ca0cc7032093655052ef2b8e0e5653bd71f66458f513420168cd8171198ab0c  aux/spaces.py
2bd7c455ef6e3565f7e3218ff660b9b10aee5fe3061a31df1c957f364fb7b626  checks/aux/character.json
20d191c0d7272aef58700b8618c575db8ac404c955bf6a59b21d5d20047dcb89  checks/aux/character.log
3e66ab92edca595d8a5e0ae6c17bf8e8b72560c5ba49c6c39fb3544d6bc3bd37  checks/aux/check_minors.log
22c63862577bef41a31a899507b128ac4e5e8d3bb5c7c12d8bf42d0da106a621  checks/aux/exclude10.json
4174b2b8770a5d3c3637ab60a1a887b96ce5813231764586864be8886fcf0c8a  checks/aux/exclude10.log
fe9b8f57586cb071546247a16df9263b912a98ae60054ed3fcadc09e6be11f8d  checks/aux/gram.json
17adf681a4fe403fd9c8a11da90378b424600b4fd472d846698604fb824a2c94  checks/aux/gram.log
a57a5ed4b6c951e130a10f00df8a2557f925b1048f4e69bc93dbeab9fd8a959d  checks/aux/kernels.json
ff64f6e2683d3f99d169d51214d7be3c518a5263f9766356b17b689673bdfb15  checks/aux/kernels.log
17302c907d037c7c47d28c59e1af2f424ea210428836453241d80a6c18b2550e  checks/aux/metric.json
6c172fcec5e2d0829fb241983dca26bcb08a62e4a2e24c159146fba5dd64fc85  checks/aux/metric.log
044692748f795c3bec8f0cd029b98a757654114ae3833712c06e1db55ccbc836  checks/aux/minor_check.json
c8b486e6f276eb85759732d99b27c446508a5b32966842e9bf72e39ce207445b  checks/aux/minors.json
c2f0c3549e0422f9ac81bf3c734e582b5f85e9bbf42be89442e2614734b61236  checks/aux/raw.json
fef61605d69e81ad68e63f09fef7cd21d30189bf923325f5339944b526dc07e6  checks/aux/raw.log
2069a26559a54cb158766c6c5f30684ca3a8981b150191dbe0d58a7e5d872715  checks/aux/rigidity.log
550d4270f61ceb54113fd827033829816e80413242cf9a6ad47df1902ce996bc  checks/aux/run.json
a89d6fbe57c3af0821d18ae322d6766ad30fb0e8a67b0527035fdf6619c880f2  checks/aux/spaces.json
0d1e4b21d43a40151a0b7277baec03d41315a96dce6233019f33ce8bd237d803  checks/aux/spaces.log
ced7791a802182f438d5ac94ee39455f527b1427c2f7a40c45a062f13f64f013  family/CG_STORAGE.json
d835821a74ef16fdea43031557bdff0c5fb5cb02fb73f2f6f990e4fc75ed5088  family/README.md
c5e47f72084b0f569882f397ff0d140ce8f1d11b1a2a7f97e6a90555f8851a2b  family/cg/F.npy
1c35390c4a8ab6e949505c1fd64c74538915732e2b20601e01b5d188f9596870  family/cg/F15.npy
86c915b2d7ca9cd2dc9bc0141b062eea7ffc41262e190215a2d54244ebcb3f1c  family/cg/L.npy
c657f5bf19b5776471a8e3ddafe7b6c99bf8ffc598984c5d7884713e4119bbed  family/cg/R.npy
e8af22deb7dc83fb85fbf66f1098c5bb041c8799945c1b6ba16e603bf7146a56  family/cg/T15.npy
eab34ad20422b2ce93d615696952d69f90c754e92be2c0cf59fe7eb877934281  family/cg/T6.npy
a5580d7c73e1f7603c8cf9b5626350abf33f5459bfa5a745364db2d9cc0e711d  family/cg/W15.npy
64443ad3bcf2b70d54ca3b97e71cbf05081520152e72bd081fd192b7599034a8  family/cg/W6.npy
7b9a92047a04fd34503ea13d471fb39f928f4fadf87047174b0bada9660ff28c  family/exact.json
db39ec5a07f404c2992673c7b7b65d9e324a27ee57971805c425dd92ca5675fa  family/exact.py
609a41ab60bc72306ca1e64f6f0e8be542892bf3955d454f8b304940a7f6fe84  family/numeric.json
f4a086700fba6d550af97c0077f05d96e23c6eab6eeeca8900075576ac706498  family/numeric.py
e09f656c130b9c08b2c5ab7187c891295e449ed77febea2a6ceee9cc98ccb0fc  family/requirements.txt
82a7c219978646c923a9d10383e1f9369268aa6b1d5273cca594c90af619c58d  family/results.json
04462d867482d97d8d806698bc4e7c9261c86bdb1c1f3a98a8b8e91634fc1f59  family/run.py
ec99ca23214387ffd78e14acaa7aed1524d980fb390dff7473faafd6fe062ece  lean/AbstractBell.lean
8d1c253d3357732244f38bc31ae07bca05999f6199d09f563e73d266321e4b9f  lean/ActualCatalyticClosure.lean
53d7acc30236e9b67dd43efb38a89603fe3ddf101bdc7a1afdb5dbe1319422d0  lean/ActualSeedCopies.lean
5c77744c3529442cad22843ede2cd0cdccbad9a8fe122a79fe17155e05aade8b  lean/ActualTwentySevenImage.lean
f95d4305f1c5db1d76f2347c87764c83a9473fd665e5495d3763bdc2bb634c48  lean/AdaptiveBounds.lean
d0aacb038646eb9b1db9021083630ad12ed218257216a9590b175148c6946efb  lean/AdaptiveInterface.lean
0968c863323aa10a668dbb12367fe0f1b0ad58f3183c7de3f947e8e61787edd2  lean/AdaptiveQuery.lean
2b11d52e636619b7e046585c3145c4d8b6dbbd7a336a986257d8932accef0164  lean/Adjoint.lean
b6f797b907cc5727782644352ca56a2de6b789621f0a8e934a438fd8f3d160a9  lean/AdjointCommutant.lean
a5aed7f474254822dea7e0016d484e0a6b16e8cf8213c5f11fb9ebe2d1e329ec  lean/AdjointIrreducible.lean
05568db2dccbb01b61bffa1953c1c80223b34330415be7efb8cf653cebb7a4c5  lean/AdjointMatrixSpace.lean
7074cea472243b07eab3c6a97425052faeaa80ee97b345ac41d79a7852e92d80  lean/AdjointWeights.lean
1c2953a2cac27378c36944f64f0b486502a0c73d359084f83837c2969bdc1835  lean/AdjugateBridge.lean
6ef506a06685abb9988c70e45f21a9bbcd4dace89c069b2689d7c07ea978bac1  lean/AdjugateSurjectivity.lean
1eb7ad5698a2e73d3bdf034f164a96f8b7e6196550713792c1688c54f9c43c9a  lean/AnalyticProgram.lean
51a9c696d46dbc1f5f9757ab2cd33090b8f78503d65c7336ad2ac1ad8511638a  lean/AnalyticProtocol.lean
2b6901a267bed1276e30a7c65bb9ff9aab4a83d21dc8cad72c1fa079979bab86  lean/AnalyticTargets.lean
7d9d7df052aa4b46f20545bdccb72a96585b0837611a8b616864b6880ea3628d  lean/AnalyticWord.lean
2a32dca1fa32f0f19f278692bfe2452c8245bf71c03a288131956c53f25958d4  lean/AntisymmetricSeed.lean
dd9227d470d0da73c641681f71eae42f1f7af35cec4f40332fcf2e7c2c2148cf  lean/AntisymmetricTrace.lean
3a7098549f3135a34ce5decf0728e1fc79b5e9e524519edf5929962ad7287254  lean/ApproximatePrograms.lean
ca31290184af9b6a3fe1119eae787ccc4ba58dc6be6daa38811ca59b63bf3654  lean/BellContraction.lean
6638f581f115ede133f593cdee2daf3bb8a05d872f2885d7c746868cfab5f1cd  lean/BellIdentities.lean
d6b20b3e790c2c063b2d5f76134f328d0561205dc7df37efd4cf387e982f7e10  lean/BothDiscardedBounds.lean
14590f6aac25cdd539f8cd803bd946905321bb65cb10052acd67ba33761e1219  lean/BothStoppedBounds.lean
dea7a63a587d3f9da1bffcb7b77281963b46bb3acc4a54ebea75176365551f10  lean/Budget.lean
feb206d8ec675175a780f3f8ec4807d18f2fb66cd1bee62d75f63fd18ce5530a  lean/C4PreparationCircuit.lean
2ec5a17b020bcf6a709bff724d189e01f0ae97c2d1fdea47b1acbd16d7ab929a  lean/C4PreparationGeometry.lean
693ed33b0f9fcf9edb626192812d112071fd839e89b94901553e1ee36b8b9ed4  lean/CGComplement.lean
535c7cee39c1a3add81844b48edad9cecd20b220253f70611866fc3ea5feee6b  lean/CGCoordinateEquivalence.lean
81c259b1ccba4a4478f99e1ab6779a5d543a1ebd26679cfa2b2cd3d013eee1b1  lean/CGFifteen.lean
c57436a5828ed1e2ba4c6921b8d623cd1845af8d39313c39a5c92512c55953bf  lean/CGPartialTrace.lean
a0cd62dbd03328e612ed380546e10d6dd037ec7d8bdb6b88333b84f34545d2fe  lean/CGSeedTrace.lean
b7789fcd116d2917d17bedee85b5a0f13286566239bbee2f88ccede15888eba7  lean/CGSixTable.lean
e64b4aac6e14dcef1691e44dd55eb44848e1bb8f394d29306723ba8219001972  lean/CPAdaptive.lean
c99c57ce6681b03efee4e16875fc06e47c52b609f64c3cac755fda6875724f80  lean/CPBothStoppedBounds.lean
f53e335fb304927caaca9b28480e9c85f40f3038cfb068c8cc2609ad4ec474a1  lean/CPMixedBounds.lean
9b1e998078364348ba48b878fd1130105880f13bb172022778310b7d389cbb3b  lean/CPMixedInitialBounds.lean
dfb54f9b822e46673cb1c0e1701ec394d92e7766ea47edda8999a1ab9423b96e  lean/CPNativeOracleTree.lean
81f9bda763c44a6e883d2dd709905acec4ad19b741d0981b48df2e23471f7a69  lean/CPNativeTreeBounds.lean
76587f16b9d05b784715aa3316bca2e7c0fa25324912a38184cec419d98ff113  lean/CPOracleTree.lean
46d269e413f958396f78f05ca25150f99c67de21edd614f19e9e260eb689cd5e  lean/CPQuery.lean
76a7010f06cb8a8be7ea13fc109aa584f7bd4ef6ece636537ec46c45ce16f8f9  lean/CPRectOracleTree.lean
2d9af64224121c60c4be6685d13ce1fd01fc1a3018b7fb86287ab3508e00c2b2  lean/CPRectTreeBounds.lean
d627af1d9715fd8fa06bd13ce4c30f19627b7640e39a4d3eff9546cda2d4ba5d  lean/CPSelective.lean
e9f32c2b3f98be33e0c8ce0402ad02bd495004fe451d77a623b24bb37e0a95e0  lean/CPTreeBounds.lean
c17b4f0081f70300143e088547dc119e55e5e3c144e1860ecdfe2c9405b1f640  lean/Catalyst.lean
6164d399fadc857abe28fd8e37d95971500a20af9249d0fbc25726bab1cb3cc7  lean/CatalystFamily.lean
71cf6d99097a377cb9ebcc96bd70848cfb9e273a49cc4b7ab60b2e4a5f990bcf  lean/CatalystRestoration.lean
8b1e82737fd493300c70512a0b5d47f38b65ed878b58d56b2a977122abb709c3  lean/CatalyticComposition.lean
0604856286f435a506ae320c43733056a75e393e0da672606cdaa5cad2cc6a0d  lean/CatalyticInverse.lean
069500f55d63a6f3ba04f26d9f34f5df47d5cb7b9a4a365600ff77ac0200813a  lean/ChannelBounds.lean
175ceb00fb5124b1d672a3820c8a29a90bf64b8ee43b94acd84d78382d8b36bd  lean/Choi.lean
9f4a5ff0f3c626137061f9b2244a11f965072b1b7896cb701ba87202ab3b23a3  lean/ChoiInstrument.lean
4981fd1d10e3395dfe7ab4f6f85387a07831cc3f2ad8476b9ccac936765aa13f  lean/ChoiKraus.lean
e75523fa5d5d0f9edfafebb298de823efb9f4ebe891aa9cd5696f0308bcdf3aa  lean/Closure.lean
f8f5ce3f9d51cbc0f0fd763b8ca010edba625b0beedcefad912c6796232cfb3e  lean/CoisometryRecovery.lean
5d873fbf5d84c0cf2b34f7cbcaafb6296558450bdcaf9da7a146da6fa3914954  lean/CombinedDiscarded.lean
b3510bac97954e5e0996b22a5a6208656b22cd8c85fbb23e9574af4155c29a1b  lean/CommonWorkspace.lean
8c9bdf5b8ca6f46266ace20fc7d6d545dce221a1d4ff20f02f70f7cec619827f  lean/CommutantMultiplicity.lean
3811b856a955fd246f1a41e512d6f4d48a3ed56f654588bb7099179bd6b7bb0b  lean/CompactPrograms.lean
a66db60d903da8757a14bda4df8104cdcd69c7bb7abff35df9523416bc4cb918  lean/CompatibleBasis.lean
7c6815886870211999e5ab0a9aa676b86002b4457b78be5f991fd09304cb8036  lean/Completion.lean
dc22991257fd9b8286fa86bf43b5edc9bb232550b6358c598200d1bb4f555284  lean/Complexify.lean
0156291e3fc2382fa3667ebac35d19730800f6cbd6e62ff15a642e8c7a4fcbc3  lean/ConjugateFifteenComplexRep.lean
ebc81723b5ca37547386105c48ba7b50083f5be2f3c9c81056e6f2716628dc04  lean/ConjugateFifteenHighestWeight.lean
8e16959eac8ef0f697fcf5d80b44708004a816de3d43b3c0430d83cb843f9021  lean/ConjugateFifteenIrreducible.lean
18bf9a0724dd8c41ef61bbf52211c70dde9db6faf0ac9cf1a9d5f5755f7a320c  lean/ControlledPrograms.lean
89899594973b8a518318d8ef721ea7ff6aa040797e45c8576698bb2a9476afce  lean/CoordinatePermutation.lean
23e0d2f6b2d8378d463807460f8d62b6ad738c9a486f3b3bce8fcd9202a6fcba  lean/Covariance.lean
7f95c3bdb2c916c9d1bdffd54b439b0b4e329e09edf1908100e2f6c0ce90cb31  lean/DeferredInstrument.lean
16e3bd45e5aff4ee1d4f73d3565273270c5e14bcaf125b3c614a9ca0ac9d9e65  lean/DiagonalExtension.lean
ace11d77fe56832390ed90be7b2de59b9914a153759f8d93306609cf191f2b1f  lean/DiscardedBounds.lean
98b6157e1230c0fc90d4dc50770962c2452f204008b98f3f2f5290e5122adf0a  lean/DiscardedEnvironment.lean
4292ec0c1f24f7b4dbabcf6fda72a245458ef3083f38ce9bb4e8e01c27d437e1  lean/DualCG.lean
c5ab9fc1581e9b5646c46cb7132e725a9e1c5a1994ad60104aacca86ae5e14cf  lean/DummyRouting.lean
5a0b46e8609e9534d07272add2758da8a1c1de1321692de76774506c7b27dada  lean/DummyTensor.lean
119718339c9aed1de9f664817e268cf6673e5e77e963cdbde80f19497cd9a9de  lean/Embedding.lean
0e7270f663c22f13c2b788727f91c8ecf109d23f9287341cfb3669adc5259d83  lean/EncodedTree.lean
d4ca92d44bae4b1e3c6462aedbcb1dac2f5650730fcb3dd302056055ff0f84a4  lean/EncodedTreeBounds.lean
40a6a13cf11803ee033efdc91abc27c329214e41761b2f8c02954d1c43241cd2  lean/EndpointFactorization.lean
1cd4f0a264ac5d4bbe50fdb55672431f2e33031cb6279f3cb795dbd7a5d88a98  lean/EnvironmentChannels.lean
00a3fa462467d6528a13a9b8ed7ee35d4cb23bee37f4f5c8c5d00be5700109e9  lean/EnvironmentTrajectory.lean
9f0d668a811cebba0573ca72f2f4e2bd09c1cc3426768e4ada131fa4312342ca  lean/ExactBounds.lean
8ba09f1b3b31270ccaea84b60b456070be39d097a5dcc59a5faf2e7ce6fd32c8  lean/ExactPrefix.lean
61205eb3e3235c75611ff9c651d38d1ab40aebbc581050484f3c68c5b41e59a0  lean/ExactStorage.lean
2fff009b9be24f4e638326d3b0da81ca39eb24005b36625b79b3b5382a4d5e72  lean/ExplicitFifteenCG.lean
ba290cb8f4dfdc20d64fccb788aff247f5d3a3d47fc8dc7ea3b0e54c21b14e8f  lean/FamilyActualChannel.lean
9bf70a551c1e7c53f6433d295ef1185d95cb007000cad92cd15f4d8d3f0e18c8  lean/FamilyActualClosure.lean
97c075225cfbde4fdf02eac1ac222ec2cd51560891e8502aa5a3f130ea314196  lean/FamilyActualMidpointGate.lean
a5f5e9559d2b82343404fdf9162d051679eff95334c037bbdaccdff859695c13  lean/FamilyAllocatedIdentity.lean
9671e58cd7c753ac24bb882f9917f3561b73fc3f086db61b950c5101d417757d  lean/FamilyAllocation.lean
235e1a93f21fc02340d86fc2f6473b71ce07595d8705742b4f72fd3c3136c90f  lean/FamilyBlockCoordinates.lean
0098ed157689a7c3118ed8524b203fc5ef2b46aee13f76a9d32f3d1d921d6307  lean/FamilyBlockCovariance.lean
e005195ad8fe7d669195bce2e5de32c2c68dbd216ca893270a539742f73c28e8  lean/FamilyCanonicalEncoding.lean
11f7b4c1a4fef3450bfeb26367b3a57091c1ddf4984fae89548389fcbbf4b055  lean/FamilyCanonicalGate.lean
0383d9016860f97fe5184205cd0519c1e53f78b009d8a9186c884c5040d56b2b  lean/FamilyCatalyticClosure.lean
7cd98c2ff414b02e7de409d586bb9f32aca71fa773743c0b18c0c46f65a6c034  lean/FamilyCompleteProtocol.lean
68e056c779a9b8901bc5d9fbb6ccdcbc4908d6ce117bb00d4f3b3758fe4d220e  lean/FamilyEncodingTypes.lean
da88a67b3a52190851c9aad1f71c752821783a5359154a2bedcfca323ef148d1  lean/FamilyExtraPhi.lean
f068568947883a46827f4a92fc1f6f9db033d2cc12c119f6bba0333adf0ecd63  lean/FamilyFifteenCoupling.lean
1e56d0e8ceddaea413107a8aa8cbc370613952488707b0a0417ce1e637d74922  lean/FamilyFifteenFlipTensor.lean
7a6ea22ef40e8217ae24c8663a0ca8f962fee3c664a1e43577760f0c6af242ea  lean/FamilyFifteenIsometry.lean
a6f110a179cd51a2c8e61bd872b59955ef02c765a129adbcf83f001b75b2d75a  lean/FamilyFifteenMatch.lean
5950398284d0869d705116b848610da84690122f2f914f2dd25ff99a16a459de  lean/FamilyFifteenRealCoordinates.lean
93b719e6d8736f12f6d377cd5a347208b140a47a9fe5e1f4ebe500811b31da1b  lean/FamilyFifteenSeed.lean
4af141186f4d5436229da71f3db5d98939abbc22bb2ba4423f533725e6fabfcf  lean/FamilyFifteenSeedConstraint.lean
12635a06510f48bbc1ecb6c109857f5e60a799b60d7398b4d56df3ca7805a079  lean/FamilyFifteenSeedFlip.lean
2f2af1125e543b81fa9f2a999b4d505d58d7ccb2367c82518db47d142ab24054  lean/FamilyFifteenTensor.lean
5c81fad377297376c199641ee967b84ee9d80c158833dfd10d4c0a778c24b772  lean/FamilyFirstDecoded.lean
f15cad3b038ad3fb028cfbe2526e72c1cf87f0e161b6cec96a43f945c6f18aab  lean/FamilyFirstEncoding.lean
1691b8754db9df954c7252f0c2cd3ba3e48e60479a82d1ec47ed19ea7f4a6ec3  lean/FamilyFirstQuery.lean
d5344ba3990eee70703c7b0493c0e4d950b29cea04531f9a27fc6a6a175da735  lean/FamilyFirstQueryMerge.lean
e5338bd87c0fdf7088e15f95f205113fdcf1d3f1c46d0099ee8a4acf3036d98f  lean/FamilyFullGate.lean
b2890586696f7b9215ec6dd33b78a2a319c2c1dd7aaf728ee41b9456e5509900  lean/FamilyGateOne.lean
4addb456fe6af029d95a8ab6f34283b1b2883693d4e4f6fd3ce259af13571169  lean/FamilyIdentityInput.lean
b1586135fdb6d771eb1ede19deba3a6c1fc5af3ddb570de710aa74cc3ece3d63  lean/FamilyIdentityMatching.lean
3491032cedaa146fde6e20a67acb63600ffd1b10d97835bd2883925b68fc873c  lean/FamilyInitialState.lean
6e2dbac429b42c7d52212c084b56f362dde7794501c0e6990fde3c0275d8bdce  lean/FamilyInputCovariance.lean
ff0906dbc2548bbde518a8aed3f14696317f5a788ac253ca08730af1e0301871  lean/FamilyInputGram.lean
365aab817ce6c300b6efb2dc4091da74dd8e31a177f5226c695a7d4647f2e36d  lean/FamilyInputWeights.lean
a269265e7048fbff36e7052c1bce6922403baa499927e36ae15903c04f4c5c6f  lean/FamilyIntrinsicContraction.lean
7b16c78c31492822660cb14622489dcb31688f6f3dd40ebb3657ef0cca3d9475  lean/FamilyMerge.lean
c8a7db1fbb7ca86e1a59524d756c6d0b2cc0868f653d0e5841b7cb2d43c7595a  lean/FamilyMergeConnection.lean
1a4a3713f1865edc7d9741fe51eae6e520076a6abc17f8546ac0eec41b741dfa  lean/FamilyMidpointAssembly.lean
87d2c5526c7f3cac34780940080538a52a86ba36b173a6b39c4a6d41c9eddd50  lean/FamilyMidpointCG.lean
63feae09ad6b1366b4d0ae54d943e5f08b028805cfa8421c66373bfc58430857  lean/FamilyMidpointCompletion.lean
e167d326aeade18113cde2cc1d75da6ff80d3287f749112aca0aabe129ec8099  lean/FamilyMidpointEmbedding.lean
ee5f5f5803a6c43093da2c31fc798067ac109cee2321cd66d723c37554ee84ef  lean/FamilyMidpointIntertwining.lean
143848da5345d92b4da901d82e7c362f2ae510ddf0576b6f437bdcac111c7300  lean/FamilyMidpointSeed.lean
d4001bbf55d70377d92086d4af444ce5a9b8d343efe335f515f05d97849deb31  lean/FamilyMixedSeedConstraint.lean
f3b64c2c6801da6207bcc092b39b2c921623a9a703ffe58bd1d9010291ac46b8  lean/FamilyMixedSeedFlip.lean
b3e46646f3b045d8d2a343e0c694b6fe86b20797f41e1acccddf04ea9919702e  lean/FamilyParameterContinuity.lean
2e137731e4fada060bd4b3d8bbfebab7d6923a35d9377894a71866fcd8edb4ac  lean/FamilyPhaseEncoding.lean
197717ed23269f93d6600d5b6bd21ac33b84465cddde06b49a5e495e88b3811e  lean/FamilyPhi.lean
29c939767c4f1f8cc1b73b968cfd11fa803018443a0e45447005dcc5111b1d0a  lean/FamilyPhiReconstruction.lean
83f128268a543e303862fb3bd80a37d9b9df368583bec82f827718802b86ff65  lean/FamilyPhysicalMidpoint.lean
955d86c8ef97132663cece59adfa76fbd8a6c707ef6a869c0fcdf17dd2d818ed  lean/FamilyPhysicalPhi.lean
62d641c1eb4ece8f9239dcbf88db0de6cfd89a6f342fb51745f766c1ffcb75ae  lean/FamilyPreparationCircuit.lean
87900a8759a2ca89f552830c3fda288966b6e4b5c6c1b83be09b76a090c8c1c1  lean/FamilyPreparationGeometry.lean
551fdc43e99df53436cf9f7064be59319a75a2cb76658fb43363264f853a27da  lean/FamilyRacah.lean
2893f1bd3c6044d02353c6a8b12a050619c3d0bf31e9acf6116b19129d291ffa  lean/FamilyRacahWeights.lean
0bd6e561adf65fa7f356bd9608dd7a312c99b895d39a96734192965917cda585  lean/FamilyRealCoupling.lean
b930b9c857dc00db6554450d4cf6522633a09c4b668529bcc163f67b793e92b4  lean/FamilyRestoration.lean
8c4faa91f9bf4a207950b9dfbed089c24b70b60e5d306db23c170f3a3a8422b8  lean/FamilyRightFifteen.lean
706c3a7d4fa1a4d47efc09af8f2dc067b0def3db216adf9c41ebb2e591bc16b3  lean/FamilyRightFifteenCG.lean
b4d45a8e45c7e2918ac8e3063e7d276b9045a8a1e5c1cbbc82989e56a8bf13be  lean/FamilyRightFifteenContraction.lean
5154983f848d4b802a42a35045d46fa20c6e393e0871103ffad52a8c5f8a9b3d  lean/FamilyRightFifteenGeometry.lean
658fa92f3666773bc215110224c4e0e5303f2b1d729186f91e9746c41f66a0d8  lean/FamilyRightFifteenProjection.lean
095456d63e10171eacd56826fe604a99b05599a8732fedbae3c5d91048330376  lean/FamilyRightFifteenRaw.lean
9bf5bd29bc7f55e7d76b74cf44d0408bef99cf1e6ca78518aa1074dbb4012520  lean/FamilyRightFifteenRecoupling.lean
4ee338e5a350cbddeb462d73370605acfc6262ddc2134c78300790a3fd114a9d  lean/FamilyRightFifteenSeeds.lean
557e9d920c2d5f1b9cee3227e87fd0dc348c0778596196e6c33bb4fc46fc4dbe  lean/FamilyRightSix.lean
ebb758ffbaa0ec492df36c3736a52247c4ea8cc89a65e41c6cea319aff923445  lean/FamilyRightSixCompression.lean
cd73929f441a69bf6378a92bd26a2c5666de6fff195f99b9d0bb1d801bf8aacf  lean/FamilyRightSixGeometry.lean
89e6bb08088950848a3a99d2486528f0d0b6ee11df1ba2a8d37ce90f1728fe54  lean/FamilyRightSixRacah.lean
b4c18099b2af0a59f1d1b618bec856326b8f4ad2285b0a5414ce792c681ca1d1  lean/FamilyRightSixRecoupling.lean
4846fdad5fcfa7a7912b0567b9f75efa4e0e25d2a7075c9131b06bd9887ec0ed  lean/FamilyRightSixSeeds.lean
827694271c2dfaedac58e9104db14346fb54feb16ecb2a34a8667d67362112f2  lean/FamilySecondEncoding.lean
081142b50f2260b2a2fc2136f58c5695895dc77893266b8f8320bfc8f7ce93a6  lean/FamilySecondInput.lean
6a102f3bfab76c76fcfd9506e9a4817929464f2815c4e33a3e6f63b5fbec22ad  lean/FamilySecondQuery.lean
eb1a378619fbf590128f33537541a4eaef4bdd54cc344c6c32ae10ee6f9bb95e  lean/FamilyTrajectory.lean
eaafd049cefe92bf81a7a1c69affe3172159d07f3447c4abc4d4e886d5d80d13  lean/FamilyWeights.lean
43f3a3fa2ee69aabfb4b0a772eaaf1114ff59ce5d01afc6bbbd3ac6394390140  lean/FifteenCommutant.lean
ea7745e7f52a58b399abc387b4d6f40cb492edefcc6102dc6cfc3151180294d3  lean/FifteenComplexRep.lean
30823f1e227d3023b712f9cfa58b9e723ce2cc10ab849d560e69356548bc7774  lean/FifteenFirstSeed.lean
4d5d7f46fb356b18410f9decd4b3dc8ce1e2485d7abfb8d8d3fb4c8b603acb0f  lean/FifteenHighestWeight.lean
3e705ee3ab719a4628839ced47fa492ef68db6a77dbc37828ce0f0b042ea8b0a  lean/FifteenHighestWeightLabel.lean
b186477d767eb88da600e4e68f738b23b278a0de2a6dde0fb129a6c6acfeb111  lean/FifteenIrreducible.lean
8a495427a6982c1c8582c9a50719837d241390ae8506aeedfe04f6e07d1f105a  lean/FifteenPolynomialShapes.lean
f4105f9378138fc6ffe572e0f13611cef555dcd25183f1db456ada66e3069be4  lean/FifteenSeedMatch.lean
266c837598c18796615e4fb9ff61bbe0ff13d957011278fd522da1de91cf374a  lean/FifteenSeparation.lean
ddeaffada8da6eba91edaea79b5e3f4a9637ea1f3298eb021871d91f18480e88  lean/FifteenWeights.lean
ac10e0c2ab464157d10729f8c981985a3b0ce31594fd56bc8919e4e40384cada  lean/FinalSeedMatches.lean
d0ae0b0eb3ce721b9d75d0199b39d9f097ab422164c6a2a0c906a3ccaedadab5  lean/FinalTrajectory.lean
adb5a2e7d869d6f6250da6637ea60ed53ccf4775ac3bba227d84986d3dd40f64  lean/FiniteAdaptive.lean
dd4e33f0475310cfcd36928349f33dd70b97a6ee27abebcf64b9b9b3551eace0  lean/FiniteStinespring.lean
85d64e6a8ed8b0912e0c115cb2c4c843adf4f76e4cb90bef97e00c91e94abb16  lean/FirstBeforeQuery.lean
398aafa1c1ddb7c9cfe628b2743a6c431ffb585638c983b21d440e31fea3e318  lean/FirstBranchExtraction.lean
9994491cefe937220f2b9deceaa577f740befcc6ac62f0c4e05a79d29a703fd6  lean/FirstCovariance.lean
f37d4d516776ab97269addd06808db8998d75d1866215eda8b4644b0ebca470c  lean/FirstDecoded.lean
418228facc591c2649cfeec35cf2b458c19e5be1dd9442fdf3599504103b729b  lean/FirstDecoder.lean
f22c397a686d464a62ea33eb1f64cb8808804cbd98841023fccd4f44259d94c5  lean/FirstDecomposition.lean
d6c86091f0bec569d649d6e0897abf33926be81c7ba5517183d6137dbedada8b  lean/FirstEncoding.lean
e87d17baa2f7e84ff30c955d51150af000881052ce35654dc69e1cf688822b46  lean/FirstMerge.lean
d23888ed84cf13627c0e8e43e4a24b00dda57cff491d5ee105fc09b050b11239  lean/FirstMergeGate.lean
4a257f44ae325f612a26f987b594f1cd623e4ff453b75586e7670b950ee53c12  lean/FirstPairingGeometry.lean
52ea3ee006150a3b4cc2898049e0240d62b7ae1661c1441693032f0cb438a5b1  lean/FirstPairingSeed.lean
189d85e2a5f8919cc39dce666b74efb131dab7aee72cf962e3176cf033815e10  lean/FirstQueryCovariance.lean
ae25606e610b82414a6befbcd7701a2b504c414ebf6627aa47d0ef5d6fd83ef7  lean/FirstQueryGeometry.lean
d31938265d424174ec3ec835292f11f49c96d66fbc0d825cf593caee245ce2a6  lean/FirstRecouplingLiteral.lean
8555a05e1201a28b03974aec6893919f1b13fe2fbb2b9659da9991e0ccf3d7ce  lean/FirstSixMatch.lean
4e6fdb765bc5c0f835f07c7616c60a51bb78b73cb0c52850e9715a8f23cd8fae  lean/FirstSixNormalization.lean
ffedfca7cb9c6f28d08e97a62fd99ae1df8812269dae3fea6607f262f11f564a  lean/FirstSixSeed.lean
d123c68e5a185f48a76f064d6f9511956372339d7c2b0b4dea17200dd95ee6b4  lean/FirstTrajectoryLiteral.lean
5ee3f4f3d84774826421b1ca54d513fbb404bfdc6792ece5a56272b004c24e18  lean/Flip.lean
2a076d4cd1dcc2f540d531e8d003a444f867ee2ac842418732b2988ba1ccf7b6  lean/FourQueryCatalyst.lean
51ef3c0846321ec1a386647db1a37ed01ce6c6baaf3e29bb74d1ea1fa9075747  lean/FullInputTree.lean
3aa8f89edae9ef62fab860f3f79ac1a4af9dabad82266398629da80323521d55  lean/FullInputTreeBounds.lean
1d47184550ca97da3ae8fcc10c863de7177ecfeaa37198ed311fff93745c58da  lean/FullPreparation.lean
7391ad6648aa60586c6a315902a91189081091fdcdb7d61c4d45ede3ff24d138  lean/FullResponse.lean
520697f319e2b050f01a121282315774c2f65b9ff9d9f4e294f238af1a72b32f  lean/FundamentalIrreducible.lean
094fdf16a49ce176c0348f10eb08920d21f6652efe851aa8350806eb0b5dbcef  lean/GlobalPolynomial.lean
edaf30b2df5f2c93ae780a9227769129550b7ebc0913c53055e0947d72767908  lean/GlobalProtocol.lean
250030ff5939c0986eecef731ef9987964ff45948ab4845b95291e1f8205e690  lean/HermitianExtension.lean
35c446cd361732d45e98015cb047ed3c56ca1449e35f49965c8fc3fcc68503f1  lean/HistoryProjection.lean
aab92b9c0cc1fe67f3f8e690185d6bc5694fe3b536d9c89ca8959387175e4ca5  lean/InitialBranchWeights.lean
383f5f1ad7dc0132ddfb5a022dc5704ad2061a25e873f29efaf9c126189b2460  lean/InitialCG.lean
94f0e3b48ec8e1def4fe8abcaaad7789df1800932b56ebce0ae4591f96178605  lean/InitialCGCovariance.lean
2e42e35eb6cd678f1dfc5f7e4d8818def7ffad4d6c47334ba129eee1ef7a4ba7  lean/InitialCommutant.lean
2d3ff7de80a11569d8628f881edb9a1cdf77fcb829f97ad7fcb42366ab939243  lean/InitialNormalizedFormula.lean
599a8a057f586260618c24746617d52ecc3307fcf6987731c85d0ed89a8ef213  lean/InitialReference.lean
3ea45c9faabb4f67fdd1ab45473eaf70bc9c33e28ffaca2498f18ea9a2ebc55c  lean/InitialWeightedFormula.lean
30bf8582fd82c02b8d53a9eec000867a7ab6565127e2d8964fa107cd79fbc849  lean/IntrinsicFifteen.lean
c59e37c30f96610b8d04c265ad6ae9c3fa9f029622b1f1822229be44e4817312  lean/IntrinsicTwentySeven.lean
d5d078651e9f3a758b629674187040c5d9b92b5f69ffe15eb6226e63f91dadcb  lean/InvariantSubspaceCoordinates.lean
2da19cb8dd3fe1ca484e85dfb875203c7a2d639450bf3bb07d8a343203a19390  lean/IrreducibleHomLine.lean
df961713ee3ae42f73194d992dd88e5459c0d191f11cd47c77faedcbba930ec7  lean/IrreducibleIntertwiner.lean
f6ef681edaf8a9a0643b8c3e9b256e502cb5a77cdf91f1c2946ba94b9244b9a9  lean/IrreducibleSchur.lean
5fdfca505003f17b284175fffddbf3acd844f86a05e86b031fbcbf0519a7b2d9  lean/IrreducibleSeparation.lean
1aa11efd3ef16913e0ff814f0efedba0b104ae5b628f54bb15aa3784cc47699e  lean/IsotypicIrreducible.lean
088172193383486947f801082c688f45abd81799b713a4e3edaf8e5d41ee71e5  lean/IsotypicTensor.lean
acd4cfdf2570272e26225411ac823a5e5820569bc2c18c0ceee6bca6e4c5a7d5  lean/JointTensorFactorization.lean
6d4aa8cdeeadce7d72b1c220cdeb0628a55523bc46c9c11901814cca2a979469  lean/Kernel.lean
76f74c831bbd503a9862a1893abdd111f31d3d6dba92c4186205d1d007fde07b  lean/LinearSymmetry.lean
8d235695933412e993a2e41dd3c938fbaccf0bba6caff28f60d1d3ebbc7ff047  lean/LowDegree.lean
e900eb6901a037e37c3189ac81dda8d1b2cbc659bfb2606d66b277ad4cc52b08  lean/LowPreparation.lean
920efbdfea6173507d71cb05560f97a63ba2a6e8fe54dd478f8acd5332254d15  lean/MAIN_RESULTS.md
26819972dcfcddc06ff3d57a7a33ead887be05f7f2aefc5563966247543e08ff  lean/MatrixDecomposition.lean
55a8914f219046aa1e8b4a671594aab0cc12ce89edc3078838fcf26559a276fa  lean/MatrixKetConvention.lean
1ac54065d2a30d3daac621a6724d01acbe2c2097d97df9abaad30ef4fc28474c  lean/MatrixKetHilbert.lean
1553615a9a2b7b519cd8ab5a91f9e48fee397e37d5b414b1c8ec437f4020d5c5  lean/MidpointBlockTypes.lean
e57f438aa3e8c449aab310df8cd5bf39e028f546cc7a863045c660505475a7a3  lean/MidpointBlocks.lean
8594c0368ed9aeab6c0ccdfd61ede62cda8b2880e1fda43fe2f80fe68db8bd87  lean/MidpointRepresentation.lean
c4c5154af2bb75a5002f9b2d2ea8f54ffd22bf5f4500406c668aac875a7a1123  lean/Minors.lean
d4d648b635398154ef8f8e45078971448dca0b9955d005871f232016b18ae5b9  lean/MixedBounds.lean
f316bb44bd26c7dfdfa14e4db07ad2ab9e862dd93d34b3b45cef9fd23ec14697  lean/MixedInitialBounds.lean
34c708e034fc7fd115444e87eda94a5fdee94f9178ccefea25624f5c084ae896  lean/MixedProtocol.lean
08156824f661e8017a58368a84f9fd81b69c02d6e353cd59fb50a52c1dcfdf2d  lean/MixedStatePurification.lean
abacc9ebed9b42b6f7d8c90999f378c28387e546c729e68bebe411db6db77767  lean/NativeOracleTree.lean
a01352907e440adcc57b04103fbb0306d4fb5a8ff925bdebe9f547605511cfa4  lean/NativeOutput.lean
bb3589faa549234443c2d4f40a5832b9b9143ae351c800194a326d25a93b143d  lean/NativeQueryEmbedding.lean
323c97ab7bdca6be611c6d0e48706f5ffae57bf29b22489d7c82bd3fe3bea70b  lean/NativeTreeBounds.lean
7a86c4c641e5ff5757a1c36cd137b98f020c78d02c531e058874a5328b3e54f6  lean/NativeTwoStage.lean
7d4f88c8010d86aa58d27a2292a8ff14e1c501deb2f62b9d199f100a33924a7a  lean/NormalizedChannelBounds.lean
e8eb84c576cc878bf00c6ddce4db1067b93f297a677dbd9f3793b92496800ee6  lean/NormalizedChannels.lean
7eee870d9f01966d3fe4e08cb92431715399ca3065879a24b74cec4bea880d75  lean/NormalizedInitialSeeds.lean
c360a936c6c982ee8a7dc911e45d65ed94fd3055b5a584ebd2d1d1b461830259  lean/NormalizedStorage.lean
083c43c8b847f61a2681f0db02e6643bfff2a02d5db098f26889c79ebcfbd638  lean/OracleTree.lean
883f7a5f5dce06918c50626c442df65bfa80d7258d67ffd8a50c79a41c995da5  lean/OutcomeEmbedding.lean
be674024fba0458196b4a3f7dbaf042e37cc341f82f811d5895339a60906a534  lean/OutputPolynomial.lean
90ee14de857167e0d3ff9315e5c16db712e33b6d1547ba39abab5ac7f2f05690  lean/Pairings.lean
6a059d08ba4ed1db29d8078f7c37f87cab6c962b9fafc26cc01635853b674f83  lean/PhasePolynomial.lean
c1043273a3f0b045947fda5f2ca3181ceca720f7cc9cf32e0f107b33aac917c5  lean/Phi.lean
e35c83b100fd5506bac29bad0da7db260648db58e48cddb5120082ca6f3eedb7  lean/PhiCovariance.lean
1141dcaad79e5dba74baae666885ae1918e33ae398424ce196826290959748e5  lean/PhiFlip.lean
6df67df6a0507b0d1e674f5f78eb50306446d7190d74bf5834da34412b5eb9cb  lean/PhysicalMidpoint.lean
dc0df4ec7ef252a0a7efc8ac3dd120107c199ac154b1673569d9ac870e29664a  lean/PhysicalPrefix.lean
88f5cdc553a38e2d5ec46fceda61dd0489964925312b0d499807bf7ac2eaeab4  lean/Placement.lean
b13e18bb32622b26fbad689dfbbc85ca26458d6993ec4386dfb9aa78e345a109  lean/PolyUnitary.lean
4d7cab84f4b74b31eb6b70c1c07b4ba768c6f0ca5752a32a128d34b7a8a784e7  lean/PolynomialLine.lean
d8c9e8ffa3f8a1705f9a1574a849c06f28a20ed96f47ae5539374c4e6c533da2  lean/PortCoordinateEmbedding.lean
884f8f1a171caa8a450dc9a2f90eb4cd44b25b55f757b50d02f35084a8a6d862  lean/Preparation.lean
513dea7ce6fc5e0c43f3e5c581f6207c5cb2bf33f35ea4aa56a97da0a448adef  lean/PreparationCircuit.lean
67fd7af7e9d0a4790f3c9ac3ab19bdec32d961fcb9ff97597359f456e443bb56  lean/PreparationPadding.lean
3662932e42eac1e6df06869bb6501dc5c7709dd0841b89bb0f1e97f0ba99086e  lean/Preserver.lean
61ae077b09c6ec3c841512148ccd6e35b4a6703b43c0e70168cd27e506e2e185  lean/ProcessingDummy.lean
0074d4f2bdb43284e0eb375fa6673b8ceb53e38d919db52ecbbc0e26bde8ef52  lean/Program.lean
20fdb84d1e4f57da0c5b1c5d7aa50d2bc11b0298dfd0f56a2d626a83f6d66f85  lean/ProgramAlignment.lean
5d43f180a47caaf31134d6415eef31e51411f89c533f3acad4d19b581ad7fd13  lean/PureStateTomography.lean
5767854f33379938bd7e00a048afd6939ba01cfb0a85c7083ff69bf7dac8fd87  lean/PurificationEvolution.lean
53fc5b20698aa969099814af6be8cdd90fdfa154ebe1c5c872b5b58550b1486d  lean/QuadraticKernel.lean
d6a37eebf40c9b795255ca8a774275904a5b4a838399143366c709de0dfeb026  lean/QueryComposition.lean
2962f51e6b467833286046ba355c60cc567372ea8d14f821102a2181f324c185  lean/QueryRemoval.lean
5931a65c762b1a259f80ead7b9d91f8ef366bb1abeea208d5c051c05b4bdbc7e  lean/QuerySelection.lean
7cab344190d13fd01da66dd306a2e1f5134939be5d4af057b4b0d9c1f89578a5  lean/QutritSeedMultiplicity.lean
8fe92fb282f1e516c607a911a49db2e090285beb85956100395f41091b1b1b8e  lean/README.md
ebff8aa34d3860a3ff146cb0126636dcbbd0751c114d42af590f46ac67221537  lean/RationalAdjoint.lean
0843a259e16b73c0b90733e1e3eff1023bc56d439e3e6f2bb6a5e34deafea461  lean/RationalFifteen.lean
18da5d9aedabc7ff0773f50c00c4509de282bf734b2a7a90c976dcc814af956b  lean/RationalFifteenRep.lean
1b4943cd2e3386e2d588ec716acb2b6d9099630a523da43d4fedd3855d028bd6  lean/RationalTwentySeven.lean
87c814d772dbe4b346032ee8ea758977dbb0eaa502af8e2de5f5778be2581276  lean/RationalTwentySevenRep.lean
d36feb8994dae652c33891264acbc1ad9f1acf1edd6c78ea0ae7f5f9426eba55  lean/RectInstrument.lean
f366e838084744880125a628ecfdab91eac5bce2beb1e37858c60ea4c2c813db  lean/RectOracleTree.lean
fa82dcbf3f1e21dc1c5502c65b10d1305dbfd51e21988417566356a9cbcdc78e  lean/RectProgram.lean
79e380d5888cf07af4d9eba001ab2dd41e907fe3d85c69637dc36ab56f8ab895  lean/RectTreeBounds.lean
f40e391e4921f48d867933baa0ef4aec03a10a17fc8cdfb41aab7c26eecede22  lean/RectTwoStage.lean
6bd769f94660c78202cd6d29ceef5f955e1a80c21fc63d9cc73eff6d92178924  lean/RectangularWord.lean
d2f17cdabd4d24dfc50cd81ec60a6b70b509e45846acef362129300f58fbbf7f  lean/RepresentationBlocks.lean
eaaf937871bba2efc9fdeaeb8381203edaf10c8040dd351544c69cc7f1a16f43  lean/Response.lean
08f431769dc440eab394b465bae160042ebd2237cd6d43df713d2ee1bc8de043  lean/RetainedDummyProgram.lean
a5f12445a7dadf51e7e776c2541ff41314f85d00db5b379530d73abd21475397  lean/ReusableCatalyst.lean
573814f28178ad83c47e349bf694c1ebf48d354be26dbaa92432987cf7cf1bdc  lean/ReusablePreparation.lean
ee5b606eae0bd2301212a9e4966756444198baa8e9586dba279681a7ab43d226  lean/ReverseFourthFormula.lean
d690774b954fd19071c5143a686023c4edd1c72f7cbbebc0650a07db1913f227  lean/ReverseFourthQuery.lean
7079e9089e4100e2f1db051e44180d61166a92a11183db18063661a16dd733a1  lean/ReverseQueryStages.lean
b757154c05b4f4a9d4137d128452aef59478ec63467116e83b2adf6d686389cf  lean/Rotations.lean
a4b95940a582a30b976099bfd9589ab4615a30863d41123984107a7fe2539b03  lean/RoutedBounds.lean
18183cc17f8731eff43d9b3e8f87d7032b88f674763ee9f496d6859c0b3b0e41  lean/RoutedCPRectBounds.lean
f6bee38d4d7cfff2c91b23927f8606d468eafd8e4e3de304829ca55e47e9f2eb  lean/RoutedCPRectTree.lean
3cc85ae59537cb8f5f869f3a42e6f084c730df37a6d24c5a63e8fafd085ea5ab  lean/RoutedStorage.lean
77a994d4480fb21c204331802544398166b3c0b7fad976817126e52f0fcec81a  lean/RoutedWord.lean
d38a32000feb3b947c49b8f1a35536b0bcb137d487b60c3682f761866aa44d59  lean/SaturatedPrefix.lean
657d9729c6885baa4d9fb64de8c92ad2f4a380c1a74cc5867d0544e96615303f  lean/ScalarCommutantIrreducible.lean
7283b34c7d0c797867982249c13b6f25b38837bbbf3887ad6c5ab623fc8a98cb  lean/ScalarRepresentation.lean
ce4f8d45db45af27a0738b1e7e3622e554e6f160a511f7a26f5ad2ab786d4d7b  lean/SchurBlocks.lean
83881a7bc39f54e2001a5b146a09a8f8d53b3b3a23202879613537d61bad1ba8  lean/SchurEquivalent.lean
44c66a12b6f15d0821930048ecc4ae867bc8f7f16bfc597b07020884a3a1ca5c  lean/SchurMultiplicity.lean
5f35ab87e696778ffb23c63c0b3f1896377b7478216c9e6f0d6250e71d1186ee  lean/SecondEncoding.lean
ee3818fce4ea6fb05ca2d7b9b23128f7974fc96e10ce5e727cec43e615d719c7  lean/SecondFifteenExclusion.lean
a2191a0e01e33581f9cf9efe096c8ef7f3824902bc7fb1cbb130c85c6de2a768  lean/SecondInputGram.lean
840dca0aacf532456c0a1e3566db367fe31ab831fb1960f7856a42faf73277bd  lean/SecondPairingLiteral.lean
18cef128d00f2d30f765e26de721803b1ee34d2d6f95e9321fb118d5fe6cf76c  lean/SecondQuery.lean
40db87a0f81b6b03bdc431933f60969514dcdbc9cfe4f835fbaca0be129183f6  lean/SecondSeedAssembly.lean
4895ce56f2f612152eaeeed2d87347b1c0580bee701066ab5bc1fbfb20214624  lean/SeedCopies.lean
c6dc4d4b1cce9f31f0cef44c7ea78ae45191723aee97ac34462cc932487e038d  lean/SeedCopyIrreducible.lean
d475366f915d5b7cba31df4d59cdb9ed903d6319f8cbe668722ecb83696f4589  lean/SeedHilbert.lean
e62a9dd211206bdbef521aef03ba91abbe0981ac0fa27e1cd858776b91d8cc6e  lean/SeedMultiplicity.lean
5d7058ce3c9255ecc305e30cb6b772e9287860ebd9945dafffcbd37fa144e73e  lean/SeedMultiplicityClosure.lean
378fc763d1d7cfe5573b284020880207554837c317d16f61bef162ea9d4be76e  lean/SeedOccurrence.lean
c99dd068157ca6e750692e2c5e6754b9edad3a1e2d63998a8505535a2ecb81a6  lean/SeedRemainder.lean
4d2d58f6c4f69a7258cc2d3bd9d5b4a1a6631483569be24ffbb591e6fb6fadcc  lean/SelectiveDiscardedEnvironment.lean
f02aeca6942a83671451f42d61112917590b774cb2f90da4f6819bf20ce2a3d1  lean/SelectiveSlots.lean
b3b4afa03767c01a29cbcde78c6b14dc80bfc1211ade4a67defa33ea8cf53e0d  lean/SixSeedCoefficients.lean
3443838a685617602253ae278974ac3d584660a3446a9e4c7f602d46358828bd  lean/SixTensorLiteral.lean
55180d839f2e7488d4d9915118bab5e31cfa7a0828454c0a06c3b9cc22b6c0f5  lean/SliceGram.lean
37b262a67fd73910ebba5de0e5063cbe9a9c76bc6d27b0ae33b22e17daed0eed  lean/SmallFirstSeed.lean
147132f0e1cc2746f0fe833c7bed1b5aeaf76442003c2db082b297348f8f9095  lean/SourceFirstCG.lean
34fd936d3b6f8ac8f43d540079e1d8ddf3bb21c7f9073411cbd25f9ac6bd235b  lean/SourceFirstMatrix.lean
46c5f3289804c8b048aceaafae47269951a04fde22c9a4f5d0488d95edf7694e  lean/SourceSecondStates.lean
2887bb8c3359e87a0f64a98685d9612bd1617615b7523eadec86ebbe1f59cab1  lean/SourceSeedMatches.lean
ac31b2ead2a18290faf326ede9c9cf7529e3f05c4cc2f40721f9cb46cc56affb  lean/SourceWorkedSix.lean
112519d52b8261c3de68604f0035a5f182b774a3a996917ed9cee5aae662ff79  lean/SpecialCurve.lean
25cd615774feef45aad630f29f7b568fea184db41a3cef2e32e9d1ee57835c69  lean/StoppedDiscardedBounds.lean
59b516b845be9c7c8367248fde61da6fbd3bbdbbef4af3144b0131b75374e9ce  lean/StoppedPreparation.lean
0b729341a4705337d62b5cd9047a84284b9a57f877b688b20ec9e20a321a0065  lean/StoppedPreparationBounds.lean
669b4ce44794558417eb35cb9e003c9e38a5bbc2a34c1bf0f8231112d91804a5  lean/StoppedProcessingBounds.lean
46894b031ae661e37558591a99dc7ae9fa80ce847e03c1d9d69362ffdedf8dff  lean/StoppedProcessingProtocol.lean
0333076b705f3d4f1678593ff3b0e71801e9ead64ebfee8e9e94c1c2d222b907  lean/StoppingChannel.lean
9888a1402b55e7766707f25c223d61a864b6de02a301322f1e8bc55c66554c2e  lean/StoppingTrajectory.lean
372b88c5434bdb9189bbf3a7c630ff9954b370e4b36ee2956c649274198c715d  lean/SubspaceCompression.lean
3bf83394086bedec5cf96205f1864d2fc8541edd5d16adb7897662ba81d1c894  lean/Symmetric.lean
da17b297ffcb7c0f3cd32130905c8ac4a7780105a914607943b69b2f93b2449d  lean/SymmetricCommutant.lean
c50489ce77039d7e7ee49f49eb1f846a4e5878dd50489296cb4afeeaa619e2f3  lean/SymmetricCube.lean
2290e640670d44a36a2cd772de92b54d664928d27de0dc63541d095b9fd85d96  lean/SymmetricCubeRep.lean
7fd0f0cec5bdb4b2e3ad6add5fbec27a585f60ebab5c2d62159ee91082c67bbb  lean/SymmetricInvariantSubspaces.lean
ca17e47a655c24db89efefaa3f5368544da9ea02fc11981afff9dd20d8aee401  lean/SymmetricIrreducible.lean
c702f1ff915f6e01545509667c745db8221307c25e68e78d776274bed1413db3  lean/SymmetricRepresentation.lean
004ce715357ecad215b1919d1ce1875bb36a43ebf8981cb041b9c2ca422c5eb8  lean/TenCharacter.lean
f5ae6044542bac74a845bdd1b22c9b5808d01c562045275c6d7e5f315250a64c  lean/TenCommutant.lean
aaea3e82a7e14d2a7a93086dce70271d2d96af3f66172858430f7d2507743287  lean/TenDimensionSeparation.lean
cab34a48e4a230bcdbc7a1435cfc2ab2d75b19e13cff3da87f01cd6f2f8bab38  lean/TenIrreducible.lean
5a8031f6b13c8cb7df20c97ebdce1b252083e92ee07ed6dedc5e5d6f9084e7a0  lean/TenSeedExclusion.lean
b5687c43398dc4ef2abdea83393587d0f4bc1805da2c336ca992ac9bad2dfec1  lean/TenSeparation.lean
6acc3a1fc657013b5da89c155d124564016dadbdff718d80ffca408231891b71  lean/TenWeights.lean
4526e638fe30ad92d1387bcc8df5ce025b62af24039ccc5d70f30e5601d2ef46  lean/TensorBlockDecomposition.lean
5907c4011d12091a2af11a5a032e24ab8f84c84c63e5b7ed99a9a1defe471d7e  lean/TensorBlockRepresentations.lean
f71afb6406c2414e4fcc1068c7ded7e1ec8cfa9153cc590e47a6613dd8105e47  lean/TensorHom.lean
79a361dd175bd3661c84bcf1a7acb74e83cf5da12100ddf4e0231fae2d4056da  lean/TensorHomMultiplicity.lean
2930ebb613d6098de771ea1e9e682209c6bff4a37e31d7c46715461271f0cc49  lean/TensorPorts.lean
4a4a5e1efe832d03eeacb5c6048b0f3b0dcdb687b68c4cb4acce2bcf79cd53e3  lean/TensorProductCommutant.lean
675e9fd6e23cc5090a0550253fc7f45e81f2c04fd60ebd7f9621c1a2cea13cf3  lean/TensorProductIrreducible.lean
094b4e265f771d748cd64258713b5225378f31c45db5903a201d3f3a015332e8  lean/ThreeFifteenComplement.lean
c822f406c51dfac84802a0dbbf89c7ec805506721871605340b8c8722fffa4b8  lean/ThreeFifteenSeedExclusion.lean
7d0cf16053af88ad867f71f0ae03e1236fe10121f9def86238a8135d3d5909a4  lean/ThreeFifteenTen.lean
0d2c67bf8918f4e11dfb099b6af1ceebf1404699568a82108feff116a1d80eb3  lean/ThreeSixDecomposition.lean
d967529bd01202a0dff0b648c50b27290dc7d3a4bd4cc5c94503c94754e486d3  lean/ThreeSixExclusion.lean
41a33b5f370eab7fc2482a01698a0a9e0bb2dbbbe73d01ad3dfe89cffc61c021  lean/ThreeSixSeparation.lean
7f36c25f9e53def571aa213984ba46e2677161cee4bdf3b6a3764cf2a9599038  lean/TraceRepresentativeUniqueness.lean
ca658d7520f6edd0996449b4a81ff6ebe58c08a14ae5e5458fce56a28cbe630a  lean/TreeBounds.lean
b6af31078f69d7493ff008180c5480e9df00770849af894799930bd1a694a075  lean/TreeLayer.lean
c3cccc574f617af15497809646b6147ace658b8ac0ce759a581c02862a781900  lean/TreeNodes.lean
35dc6fd34c8701877a9b876cd20b9b202b09a3dbbdb22f7e6927583a69d14765  lean/TreeQueryPorts.lean
574e7be18ce2e07902d85b0ecd42d6f5f4aabaaed9781158c03509666cce2496  lean/TreeSlots.lean
e78e899613b818d1359c34dfe07e5d587268329478c7c592673d9d7f56d342da  lean/TreeSynchronization.lean
59a1bb05b922ae022e36bf82e5aa507e8e200a66467956301a4eb1cdf25c27fb  lean/TwentySeven.lean
e570f7536e84922663ce3127be250ddd3f3b0ae6efd387fd9cad4ef290bf1436  lean/TwentySevenCommutant.lean
f57f6d075b3d05be1326d7b1b9dea50fbf3cbb63cc4293b4b47e62821587c2c6  lean/TwentySevenComplexRep.lean
e088693495ed15470b74e90c903a45e6aaa7f41a6a172a19f4bbcf27cfa04530  lean/TwentySevenCycleWeights.lean
d288554af35b7276574fa8d80ab2b49de454876537a803cd51e2d8dd85a8ad28  lean/TwentySevenHighestWeight.lean
e7820c863dc11bef3308e5e48835cb53281b1f6d3208b39d6e50dc2a3ed5a47c  lean/TwentySevenIrreducible.lean
2fe6e42196225735d5a5f6eaf25c899ca2cb11cfde61bcd744dfb05277557071  lean/TwentySevenLinearCertificate.lean
f9cf1e1d27de7aecb322d7486f3c3acbfe7aefca9979c3e86fa075887462c108  lean/TwentySevenOffWeight.lean
0a259ad36e80b38d48e01f4c7f3ed895b0325917a230a8cc37e9911a7a278c9f  lean/TwentySevenPermutationAction.lean
ae1375733b84b103226091198aa45b09907205be1fba48d4aa6336ca61a4ecfa  lean/TwentySevenPhaseWeights.lean
84360a12821af062824fc16dd00a09913b666ed92a4ad4f31de3de2b779161d0  lean/TwentySevenPolynomialShapes.lean
0bd63fe41532c4b1521990281e641366edd3d178eb151a27093cb1fb496e9fa3  lean/TwentySevenRotationAction.lean
0727f8644efca1bea9be5dce01a8cbf39bec0275d6bf80f57d54ed6a3eabb826  lean/TwentySevenSparseRotation.lean
a101283285015d12dd7229485ff9e79a3e1ebea7bfe35782b4c1801637fbb4f3  lean/TwentySevenTableEntries.lean
1edd301d0581ac841f3117b66f5d8b65a2cc8c572eae9f5d371f5a8721396049  lean/TwentySevenWeightTables.lean
d252b2118a22d9b22a404b4d7a3092e78b44f99a4d321748e173e96f77b9af37  lean/TwentySevenWeights.lean
398948ff88fb87cee180b086dd229855801ec17ff9114eefc88cf28d14e32161  lean/TwoQuery.lean
3f394ad8c102e2abb1d633296d60ec59a7e63fbfc94dbb7ec7a3df9a515fd0b3  lean/TwoQueryEncoder.lean
9f8a5b7198c2680d09bc286526db8ecdb890d9f4a52d95402e41f1d8569a6063  lean/TwoStageProtocol.lean
10cca86048512f7b1d4e4e36374bf9fabea42c9eb83fa965e91a34d0c4584cf4  lean/UnitaryDecomposition.lean
64043b74eb47ce0b5753fcbe184ddc02d3056259a41ee2e2654ab29318f3d620  lean/UnitaryInvariant.lean
2b30eaa5642d229e54cdaf4048fc0dd73d7e2286518efa227be53d29598bb773  lean/Wedge.lean
5f03e0cc0533efdb15acde8a31b870b4dac9b26f3b79f67ca219bf0140918d9c  lean/Word.lean
92b56304252fd0da2d9c80ce7f2c7d6dd5b4aa89639baf33f48427d1db8afe73  lean/cache_modules.txt
4db7f6969ef8f82088836d66ec517c4e3085125eaa498538ad9ae5033be3788c  lean/checks/AbstractBell.log
cd6bc7c9277880c0bbe6f401f9688150fe4593976825b2f8168496b3fa490b4b  lean/checks/ActualCatalyticClosure.log
75df911b96c325949edf296878d03459bd0215384f493501166e54b0ca581212  lean/checks/ActualSeedCopies.log
6ee793325b29ff807b029628a323ae5b94297ba0dd6a9033d751c79d38a6d4ab  lean/checks/ActualTwentySevenImage.log
603ea3839ba9c961c307a29e26bcdad44fea21c030458ad6d9e89fd0fc3950d9  lean/checks/AdaptiveBounds.log
83e3a6635df5e37b39290e12105ace86dfb2f1e83d2821caa67cccdebebb14be  lean/checks/AdaptiveInterface.log
ac0ed31cba793bd116909f35dd26e82dacb8c70426eecbfccd71c3cac56bc4cf  lean/checks/AdaptiveQuery.log
a790c4f693eadc6df9673177d1ec345b27f99bd88f593667883a517774809b34  lean/checks/Adjoint.log
de4cd43f16d86c69f56294acb832a2caf7853088ada2aae8ec21552fc3b97525  lean/checks/AdjointCommutant.log
0583d8055a62394cff2851c4c04a134532cfee8dd746b5d5f2898ac6384c0e37  lean/checks/AdjointIrreducible.log
5fcf92daa35cb530068c3e344c496d78d4fc6399ca8117968998b6402c662a06  lean/checks/AdjointMatrixSpace.log
7db5fd472cace11014f20297c6687a8c08c9cb226485ffb67fc93780c57ff65f  lean/checks/AdjointWeights.log
d9f404d444d460643562590f7438011098938ac478ae20e8a687b6e224c0ca91  lean/checks/AdjugateBridge.log
2ff2955bfffda9d2b335f64e17f30f153a9cd2549ae48e0dcd3ce74e9179cc3e  lean/checks/AdjugateSurjectivity.log
f7857869b6f1fc612279d043a6c70b51ee9a3a8312f6f275eeed64b1df16175c  lean/checks/AnalyticProgram.log
85ec7b15f2916dd9ea0946f7a2c7a4fc4ed6c165058a580f12ef32b418852e15  lean/checks/AnalyticProtocol.log
bf930dbf1b769b9cf6aaececd3d7b114ad9ad96917b04ff21b7a8349f3b0cb2b  lean/checks/AnalyticTargets.log
85907e18b98893cf5f30f48817238109faf42f569cf70bfb1b7f9e7806e95dad  lean/checks/AnalyticWord.log
56e0ce91267f54998fd6586cecaa06aa472f54121b74fdb89304096956c76eb4  lean/checks/AntisymmetricSeed.log
9a25a404f1bb08b8ceddeafc95141d85792ff121e851170f3f03efafb3e2223c  lean/checks/AntisymmetricTrace.log
223e7d596d708782a93a0a5b796cba5bc69bd46a3e4b6267fe5ce1065bd3e3b4  lean/checks/ApproximatePrograms.log
bda40495f6dac488abab34ebfb14d5d3c13550c005f333066d0f57d2b4f7dc23  lean/checks/BellContraction.log
c4998ac93a8888c75a889a5d89bb92edf2c855f2b0b7586094aba478fd27ca0f  lean/checks/BellIdentities.log
da4994eb6cafaa79e242a3d4f073b322ad5b693c431778e7d5f3e540a9208205  lean/checks/BothDiscardedBounds.log
6834b7b6a22a88c642f33278acd41d971dabfb379d116f1485eca3e39680b2c6  lean/checks/BothStoppedBounds.log
f0f30dcb4ec0d7d64afda13ad03c967d25274a818243d63a186eddb5b5b88afe  lean/checks/Budget.log
cd84b1f1de20e09153c2e9ad9eec2d040880879c922c9222ea142393de526307  lean/checks/C4PreparationCircuit.log
611f2d319a9cab7b38fee986bcb4c9c92b48ab6575b173499e2ccf4f9c0f04c6  lean/checks/C4PreparationGeometry.log
95097d391ff7f93c9b1fa26c8678137abf437fa4f2078c3536e2a02d81a6c0f8  lean/checks/CGComplement.log
dc9ba2396616f5594c54a07f4135fc8efc9f481af7f002e5c1610a1f940100fe  lean/checks/CGCoordinateEquivalence.log
60f92e4e3736ad361e28bd4302aeca739ea36fe16fc006cad92cbfaba8f44a75  lean/checks/CGFifteen.log
6223742d5a7818cb12ae29d1c4b33740cfedd6598aee5ff0c0ea6183c8965f28  lean/checks/CGPartialTrace.log
33a06c3c7f3f40d68318e6a84b82a5eb0f82662df29ca90c5c1c4ecdeeb1f1d5  lean/checks/CGSeedTrace.log
c636011321e27f5f28231658606e2b10073d7a96bcc67feedef9e8bfd47d5f3a  lean/checks/CGSixTable.log
0395328df50945234c63333cf697489d17c8a1c3b139e4d2e4785d0165a91dfd  lean/checks/CPAdaptive.log
b671ad567361e51535ba7f7da3e628ab18d444b6d325de0e2654b2b1371c10d6  lean/checks/CPBothStoppedBounds.log
31274cb5ef905295d9a426a12592726e1eee5610df487f12a2b3301b176b27bd  lean/checks/CPMixedBounds.log
9d2e04885e78dd55808c1d477184b9bb628f16a75554a1dde0446f99546b9235  lean/checks/CPMixedInitialBounds.log
2ca04b464bc13a9b0ccc045ef151006ae2b92643f4cd188d48ba63a166e67642  lean/checks/CPNativeOracleTree.log
1833c0c54152135fcc07efcf95b9ef230117bd5ef767ecda10f860388096ef31  lean/checks/CPNativeTreeBounds.log
19f8fcc02709fda8cfe7aeca5e01647cae0e3938bcfb189d5201edf33861ada9  lean/checks/CPOracleTree.log
cd0550f01ed054aa3aabcc1fec04c8f88878d3fb47e3e9c94a5a006e4ed3b74a  lean/checks/CPQuery.log
4572fc7cc3e2802ec08a9492f57226a152920bbc8f7247d9e919495257ca4e95  lean/checks/CPRectOracleTree.log
e5ac15d5a67c209d559f40377212b785b5be5e8f20de29861a154c4ccb80d275  lean/checks/CPRectTreeBounds.log
45f2d0b44dc6f3593d5a3003b93d1b81e39b52f7164fa1308c652f7ad6d57a71  lean/checks/CPSelective.log
c469617b6e5d676cf5173a71ac7d5e49d64d308153dff556db4ed56e034f0598  lean/checks/CPTreeBounds.log
3e104899e34471d983eef136896915a7eae66ce4b1e5ff7ebff17d47f7b35c21  lean/checks/Catalyst.log
e8db766b094d8b4237dd30638d4ee4716cc6368f41747a045107796a0865ca33  lean/checks/CatalystFamily.log
09ba822b45ca8fda5d91aa1eef2ea6c78b5621953cca72019242dcf94810918f  lean/checks/CatalystRestoration.log
ab5625be390657ffecb59b8a2e2f51cd42a85caaa7f71ee226598d30c692b74d  lean/checks/CatalyticComposition.log
d4172c5f6fb035ad371cc128f43a99dc9f51769743435c46758128d634fc1264  lean/checks/CatalyticComposition.module.json
fc6ee65360619361d8b9b59ca038aa95efd9fb6abe9b47b2dd3b229624f8d6cf  lean/checks/CatalyticInverse.log
d14bc26e5f53e181100847ec0cc64467e7476459a62c68b886e8154087d612db  lean/checks/CatalyticInverse.module.json
a6c9029843cd4600494dbd37ea06d1b2706ef5ee68280728d4886b45930f1b80  lean/checks/ChannelBounds.log
1b2cc904c1f63913ff8a91a7c427e9d0b684b0893a45617d3fedda60a76182ad  lean/checks/Choi.log
f455bd0a911e38eae1fe23b518b18fefd3af81f18c72f37f9b2d089ea3dcd574  lean/checks/ChoiInstrument.log
17feaac93701ca9eac95e3d7007471e75a558ed3fdbc88df8b1fed70fdba3574  lean/checks/ChoiKraus.log
a3bf0e9852b7bfdc6c889e806d5680d1a2d6e2781a5b283f17a23997bab16174  lean/checks/Closure.log
f0dbba1fae44db1b2de5b556a2a82037937dc029a6340c854a55eeee168af216  lean/checks/CoisometryRecovery.log
13908022360bc8d3bf1926424f154dfb76a993c27ccebab7391ff0269b0241ba  lean/checks/CombinedDiscarded.log
7b33df886fac6e33ebbc3f76dae8854acfa57e86172f1b6262b07fd64428688c  lean/checks/CommonWorkspace.log
ca664187c15d79ec2ce170f88b2b364cde9442caecddde5d7a2d7905c71d574f  lean/checks/CommutantMultiplicity.log
81bb1e7abcce555c024b30f53c8bb3f4e600dae38fc3a8db2ad83bfcfb11d77a  lean/checks/CompactPrograms.log
73bd698be701f8f7162a67e735f590b079bb23ada33855bb7f34868b8d9ab696  lean/checks/CompatibleBasis.log
d644422dd091b3a31d5c4064096b14a266a36991ce26ea42f2ea99fc641073af  lean/checks/Completion.log
759f8678de20f8c5501b0c6c1a88a882899d91a3b45dac6708c6ee2eb5b499a9  lean/checks/Complexify.log
c94272b7d022d3c67abc0a065b93fce7433746c081f225cffd1c6f468d135c1d  lean/checks/ConjugateFifteenComplexRep.log
f62b8579928a7789f836571c8410c958e961bcfa248921fe423512b9e5900256  lean/checks/ConjugateFifteenHighestWeight.log
6541d6f6cf3d2a2cf857d245f93391e0536625e9bd2ef36981f04e8b8c6c124d  lean/checks/ConjugateFifteenIrreducible.log
f2eb0d013df3c92c9448d460768b3b6b1fc59bfa28dfa7407ee22a55ee8f8458  lean/checks/ControlledPrograms.log
377779c6e555dd52ff78c5d55683fb211f14ae00d948f0f101f4b23b41180f50  lean/checks/CoordinatePermutation.log
c4eebd985f6d7529b56941bf8cf36c267bea6a28a464c2dc1eb98f6ed3bd046c  lean/checks/Covariance.log
9b403da3f7607be8c7eec69c1e90d4b4bd7c29209edc0f3ef07d49c52b13689c  lean/checks/DeferredInstrument.log
5a84fd5584d27bbb985837ce76da674ba2c8959453db4c48c167201915859d7f  lean/checks/DiagonalExtension.log
37a90bcb2ebf4807aedcdadd2ad06351bee38436996be7c79dd27b2e08b8ed56  lean/checks/DiscardedBounds.log
4a227aab5729bcf235ea20397989f0d700fc750832226f1c782d17ea5b265155  lean/checks/DiscardedEnvironment.log
67f5e0cadd8a4c51b729628a071c3702c964aae21719ea0b74125f6335a230c5  lean/checks/DualCG.log
ebd269917bfcf31cff19ceca518e370270d9859b90362f231785ad759ff5f8d0  lean/checks/DummyRouting.log
b639099d77a3d1c1b1c791b29ba38aa2762154654e76721170b069815da9eae9  lean/checks/DummyTensor.log
0435f997588298e6ed0fdc1405d891e9d31010c6d99fbdd03450ad20e5bb8683  lean/checks/Embedding.log
aac292c0f8918fa996aabc4c5378da8a67266c69b38df6799523e1df0285cfee  lean/checks/EncodedTree.log
67b3c10fd8df74355cffe12a1d92b7ce1a3f5fa7522dd2fe32b65c4283ceba5c  lean/checks/EncodedTreeBounds.log
f36c7e488f604fa68e9a0c34d4c6fe6f14be3243194c73e2c7c58e1e6ca57ce0  lean/checks/EndpointFactorization.log
eb15b9c2c3a111afe4107f374ab5a59090338cfa6c159cbea9c57504e266053e  lean/checks/EnvironmentChannels.log
d62a256f402f9f1b74d8e6dae63b48a557b493ca360738220a77c331d4ad3860  lean/checks/EnvironmentTrajectory.log
612d9fee41ae66cbd1c530ba50cf0a7fd0e7cc64f43e7f08e53bf0295d9ee05c  lean/checks/ExactBounds.log
6b788831f960bf3cf85fa3356a72b3fa13737cf6f2c91d79172791345b5a63e5  lean/checks/ExactPrefix.log
16b39a6a072d7f684ddd92f85309b41a61fea531294c0125f5625e2cbb75bff0  lean/checks/ExactStorage.log
9cffd5270fe36efbb6c1aa3702beb98a564dfdc90164a396526a0406db683667  lean/checks/ExplicitFifteenCG.log
52ba54579f0a37997e95220fe5137f46bbfd5ae8fb0c6adc897acb31a94d93db  lean/checks/FamilyActualChannel.log
380ab8867fc917a9713c3f39975ea7b7f79728c8a3fc8168b865f14e8d732fb3  lean/checks/FamilyActualClosure.log
92c1be0567a7467d8ce4b9885ef48b2d865d528fbb0a84b0c5eded2b9861d200  lean/checks/FamilyActualMidpointGate.log
36bccba57e35aee20e7c8e27239d59f9135ed0ebaba9249298a88d0efef8de58  lean/checks/FamilyAllocatedIdentity.log
d72898485b39443d6b2a0a9a3fa7d467bdce924dfd4b83d8bcbf01e2d3fcee52  lean/checks/FamilyAllocation.log
544dfc9220823c014bb86065b6328ad1c210abf1a52212998e42451fe35090d2  lean/checks/FamilyBlockCoordinates.log
b9c94c692c21df4a44e4489da711b8fa7294024f764436084180b9f997a0a5e3  lean/checks/FamilyBlockCovariance.log
b196692f8f16dc56584ff93e1e22bf5549cd4ab60eddebd4d90a7ce52ce041e3  lean/checks/FamilyCanonicalEncoding.log
ce8c428ee8549a72425cda7012b0028e0a6298015c78ebb643e440a03d5b215b  lean/checks/FamilyCanonicalGate.log
43ec360b0b736cce607cbd674607e0898a8dcd1c8ee12e4e0e65571ee50c1678  lean/checks/FamilyCatalyticClosure.log
ba3b6aafa3d5f2e48aae53f753f4ad3c896bf45c58a5af1f6dd41c2d102d36f1  lean/checks/FamilyCompleteProtocol.log
4a46dae691dd8bb6202bf7c7908c2d1f3e43aa7b8a43157bafb14a59d2ffca86  lean/checks/FamilyEncodingTypes.log
34823485e4595ed6728641895e83bba11146c32cf2b1e58bcc3f40067771c7c4  lean/checks/FamilyExtraPhi.log
f2e46fd81988039e70e0d0fa1977f1dfd1fef2269034108b027c0cb70e59aa82  lean/checks/FamilyFifteenCoupling.log
22d31c208c35cd44e51abcd2a7f64c8cd9a1ccbd2690d0966af2ee9ab70565d8  lean/checks/FamilyFifteenFlipTensor.log
0fc15015867c3c47914407b03b0266d278e0f851fa204d5eb706541076d948cc  lean/checks/FamilyFifteenIsometry.log
af9581445486a6799e93ee36e760afee45853b79a80c316ddcb3e0651a9ee5ff  lean/checks/FamilyFifteenMatch.log
f7265a5b98ca2e8d684eea97828d7d407528f8822d6645330a8b26c12e494f6a  lean/checks/FamilyFifteenRealCoordinates.log
fb94acb17a472fa8d5f64f58d569064c16faf8cceed00e2d4d1a05fe054718c9  lean/checks/FamilyFifteenSeed.log
517a9d09b165a28f9cab25bb6c2a91712ccfa21a3077d1d9e629f4353d117f1e  lean/checks/FamilyFifteenSeedConstraint.log
cea9b1f70dc7c7fbb8970f8bea030ef9964fae679d94041c9512c588b64851a9  lean/checks/FamilyFifteenSeedFlip.log
31342bb15a48729150b36356836789af47a510b92f07a8ddeeb87bd5e81021b8  lean/checks/FamilyFifteenTensor.log
d938be186e68efdd8ffa03b42b898845686c8d47bf24c88d62c6c40a5fe4f48a  lean/checks/FamilyFirstDecoded.log
c7117dc0fde48daeb8da661ee848c61237bed5fd53b15de69c315879374aa35c  lean/checks/FamilyFirstEncoding.log
1274f4e568252bf335c3b2e746715f2d2233637f6c1a1902b123cc7664d3bff6  lean/checks/FamilyFirstQuery.log
3d86046d658675c1aacec6698bf8d827fd50b0335007d393803172011d6a0849  lean/checks/FamilyFirstQueryMerge.log
8971b2a4c9bc322eafeee3f5501b41a35a72774dcbb0d19db6644e411a6428fd  lean/checks/FamilyFullGate.log
a40f79fbc9995b3845d3713abc65fbc3e366fb200e7e19bab384cd56dde2ff79  lean/checks/FamilyGateOne.log
2c0f353a2e412a55525d42c7ae5e7e5bdaa7a11391bae257f65d339f673c7ede  lean/checks/FamilyIdentityInput.log
6f3ace24198109413d4c418e4539b7eff44ef620167c4ceef002242f5641583c  lean/checks/FamilyIdentityMatching.log
2fe01173f02a48de95d1419fa970574b580f56ca5727384cceb5d812b9d70d1b  lean/checks/FamilyInitialState.log
f77332a4390c9fce84eb04e866d314cc3f3c7bf2c64639e870dcc4e12946c8d3  lean/checks/FamilyInputCovariance.log
3af18ce2c220237569a7a84d382cedf5d161ba43baf4a28f436eeb71fe6da361  lean/checks/FamilyInputGram.log
bbc1ae113ccf881bfde90f966645e6806a5bc1409c4f877cbe4331cdeea6b8c1  lean/checks/FamilyInputWeights.log
2de422794d0987a01bf9514dbf55ba3aae2603cd4dbe35702c65d2a44ac0728a  lean/checks/FamilyIntrinsicContraction.log
295ba3988a521f889473d1b34aa92e33d87e88b845e17eeeae0717f120547cb9  lean/checks/FamilyMerge.log
77faed7e8bb7ca41ea78d6dbd6b6aaa31916adb7b6fa68187d2759b63cc3bc0a  lean/checks/FamilyMergeConnection.log
9dcabf30627ccd8c3471b51b8e5d65d4d0899adef9543dcd62e60b0aa2d18caf  lean/checks/FamilyMidpointAssembly.log
5ed8df519bee534285155724c639f3b045f33e5d1e4f5dcf31b5ee70db762b49  lean/checks/FamilyMidpointCG.log
20c414533de479c11662c220d0ea217041a0d2235bb020dbe57e55368bad407f  lean/checks/FamilyMidpointCompletion.log
e369e7b0b088bfc4491d8d7be895dbdf0afe69d45db073ffb332a7501a67c4b3  lean/checks/FamilyMidpointEmbedding.log
cadea79c2d21daf96aeafbc9d10731167eae7c979e5fa7bbe8111b79597dd666  lean/checks/FamilyMidpointIntertwining.log
cbc50fd7ee333066a4ba253748e2ed8a096dd943db2ca31369037446f7e79ec1  lean/checks/FamilyMidpointSeed.log
453088b5c0a6695f6b16e611cadbc16362bdf6a765ab21962ccb6732ba0711b7  lean/checks/FamilyMixedSeedConstraint.log
1a9f7a0707b4614b2989785f57e403dfadfe0870970c7ed0b743dd8e3f027cd3  lean/checks/FamilyMixedSeedFlip.log
56340c22d8036ebf1ebc019e3a5c1267bae08a7f3a2565936db1d18c02fb9ad8  lean/checks/FamilyParameterContinuity.log
fbe77ee79c3e779dac384e1079aeee44c8971da51ced21587011e6e2afaa0fd3  lean/checks/FamilyPhaseEncoding.log
28d7a468262c53543c0a3f4d1d267b6dd2720356ea758123311c2ad9bdf95011  lean/checks/FamilyPhi.log
0489e24962906a6f42dcdb9c3b25a24cd6436b57e9380cd3a15cd26549709390  lean/checks/FamilyPhiReconstruction.log
5fde54898c71be41d52b6596b44c5fd1218f3ccf0a9b307d75fb67b70aa547e2  lean/checks/FamilyPhysicalMidpoint.log
1acbdf406b1063d340292627440c3a0a49a8d4fdff3ee7728f5b7f8f06835d9b  lean/checks/FamilyPhysicalPhi.log
e91e1ef6ae0e7b6a06d0887eb3b786e9a2e67000b016ca0ab997ec40fcdf5297  lean/checks/FamilyPreparationCircuit.log
123a4646c3bb4265fa2c061270d278c04e4cc5909a96278ee11d4823cb4a7fd8  lean/checks/FamilyPreparationGeometry.log
9e6be334793247b1fbd1e6d260b319dff35d6f82632a922013f12ebb8da405bf  lean/checks/FamilyRacah.log
f8a056d891a5c61727565aaecafb7d93f4d9943e7b202cb12bfba5268458a099  lean/checks/FamilyRacahWeights.log
6682fc2fc95251437940bb870eafa921deeb44c3c76f585559fa825709e422c7  lean/checks/FamilyRealCoupling.log
6f1138543553c5201957036096711fcc931f6902f60ab2e427c13db9e2114507  lean/checks/FamilyRestoration.log
0c71b503c877da60f4ae25353ceebc72073a62c7d3e65e217f7097778bf2e325  lean/checks/FamilyRightFifteen.log
c827de177084acc67f6d185a458446595d06eaaa7a3ae489c30c7c4d1d7d76e2  lean/checks/FamilyRightFifteenCG.log
a5df1e46b113ab0f74099593d22d1d49b39999118223ab43b035bc680d0b8298  lean/checks/FamilyRightFifteenContraction.log
9586df788b85d96be0fd8e2912eb2ac6c459f25b293b1472a0f72464b01dbc3f  lean/checks/FamilyRightFifteenGeometry.log
7a7de493715a913483647aab423f6f68e5d489c3d93bde88d2d5c4d5ffaa91b0  lean/checks/FamilyRightFifteenProjection.log
81f68fd93cc053e216189cbf35a6438967823c7780d700ca14b42ba61e3f37e4  lean/checks/FamilyRightFifteenRaw.log
c9317542307a14ad45f61f7bd30220afc57f03b7a36a11221d07f31c6bbfd555  lean/checks/FamilyRightFifteenRecoupling.log
b17147d116dbe189539818d38610d6b5bd13f6e4687c58fd43e152e2a52a2268  lean/checks/FamilyRightFifteenSeeds.log
cf7050caba46ef19ca73f6925ae925ea90ab50191261502e1f42875914cc7209  lean/checks/FamilyRightSix.log
7d681fce9bcd511a7d1f20170de42815fb3786271a10eeac323f8926d046f82a  lean/checks/FamilyRightSixCompression.log
36e6e535d3abaad5469c458ea6048b180ce292d6f73872ac42a9721641a7dd12  lean/checks/FamilyRightSixGeometry.log
334f94db6615a75a876a5d0ae5e899bbdc722c9dd93f2b23c2579fe0b24ab830  lean/checks/FamilyRightSixRacah.log
312d066879e070392bc7005def013718c774084fec8f0479409e5e7f4192082b  lean/checks/FamilyRightSixRecoupling.log
38e3a840d74fa75493142e7053153dcde8468341de663f3a041115b07e90a72e  lean/checks/FamilyRightSixSeeds.log
ea6ae50c9485fa078b74a9b352ff76b4d5bbe1c763060a0ad3dacac4127d931b  lean/checks/FamilySecondEncoding.log
93d417b6dfa5e32625f8cbeb3a9809f00ae323d7b4e76bf92f8a55d5e227b011  lean/checks/FamilySecondInput.log
c2b32c53f8e2eba0d12701e2d25265be844af7fc79a6f29fc14d10491545667d  lean/checks/FamilySecondQuery.log
dba9b64819a71463723162fef69cda03974a8469bb0041077d4b84f33ca484df  lean/checks/FamilyTrajectory.log
17886c4763a30951af92371752bbbc649bd11c7c988730769e5ec42bfb0def7a  lean/checks/FamilyWeights.log
d2b361a253e1d2d09930d5ae7db79272a8afd136ae1504e9ce778a6b0d84d1e4  lean/checks/FifteenCommutant.log
2344f0fd766ab6074bf6c98c43ea3010c32e127d2bb1b34ff9a7bccdfa366300  lean/checks/FifteenComplexRep.log
a72829c44d9b8e21b03e249b35de28a1fd9f63ec71960f2eb506d99498e21e5b  lean/checks/FifteenFirstSeed.log
12ecd85292a2d73fbb4dc0b408e65f3766fad156edcb673ec2e8951f904319fb  lean/checks/FifteenHighestWeight.log
00f16921b34503a6be11027b1c8f747c25abf0ba409523ac29fb2b3fbdb4959c  lean/checks/FifteenHighestWeightLabel.log
42f87451879ca512465e3b8e27e297fcddfa33774108ba1f79137f5cbca763d2  lean/checks/FifteenIrreducible.log
e57982fb4438f39db5749251a8ff9d36af9254746e9a4d6ff66c0b6bae30e99a  lean/checks/FifteenPolynomialShapes.log
851456f0114e57b43d5d5ac691eb2e3162972f700f1d23c37be919116c907551  lean/checks/FifteenSeedMatch.log
f9ab411dd5eb40c6098a2ac4fcb07ccebd8dd0d7d192cf6dd8f5891d953188a2  lean/checks/FifteenSeparation.log
8e9679abe90c364d5b6c350239d6e9957a99f595e92ab1b6411ae05d159caaff  lean/checks/FifteenWeights.log
31ee773955d620801ce3e161e6864b2cac254eec2c1cc59cebbbb0d8d47a469a  lean/checks/FinalSeedMatches.log
075af7bb81a83dbc27f1aeb26c93e8ef7d01cecb3090599f0ae14f097fad4420  lean/checks/FinalTrajectory.log
f0f453166f79c19cf03d4b83b3a77ff02732b80f5596e9c1011320bf0877f668  lean/checks/FiniteAdaptive.log
d3ce0306f1a6cc413813a8db2e1eb14326cf4b0261e7580d11da5a5687e93600  lean/checks/FiniteStinespring.log
6bc0d9a72d682025a14d589980f56e506807e2e543741367c7d6a7b95bda428a  lean/checks/FirstBeforeQuery.log
f4bb129899fc1109679045f699a4fbd7c8c1d5d8f506c0ead1ae3fd3fc44adcb  lean/checks/FirstBranchExtraction.log
b899d39e41407aba07d8ab4e7ec58bfae52972e905cea85eb606ce49ed65b230  lean/checks/FirstCovariance.log
81ec2f7b7636be007c79cac31a831e0db1b0d658e02e1d36f14a358f4ef4a273  lean/checks/FirstDecoded.log
b81c6b3c1fc35318a8ac81455f7380fb75665d6c023bd759d82782900030af78  lean/checks/FirstDecoder.log
2be4f49f7d137b6330d5b01bdb63457cab12ddb37f1276566fc47512075b7538  lean/checks/FirstDecomposition.log
038d69c33aa82c7814625dff0e9cb4507bca0f365e0131455830f0a0137e0d85  lean/checks/FirstEncoding.log
8a4f3d659e029e871ff2279d4ac3d9af5773df5dcde40784cac3f279287d9ef5  lean/checks/FirstMerge.log
a278028f8c431da9912d1523d936b71f6da8178105de7d01d8e038d522599a39  lean/checks/FirstMergeGate.log
baa24e2ad5b0949975979d1d8dba6c207ef2cd3e144b22a782b862489dd10996  lean/checks/FirstPairingGeometry.log
907d7bfe28057e2104bd3d3a143b0521274822095a68c64f5fe00068ba87808b  lean/checks/FirstPairingSeed.log
9c7194ff5247adf373536c0b114929e69691527603126ef0ddb970c5b79ad47c  lean/checks/FirstQueryCovariance.log
cd5e92206b2aac5afcdd4edf701f7079eb6d0e05a1314850d86b90c7733844fd  lean/checks/FirstQueryGeometry.log
3c863fcdc4c5187c3f6e37d96da59f084767f8dd71147e64abfde83c1a331c91  lean/checks/FirstRecouplingLiteral.log
0db6cec6a04a0f84880c4c0a722da0fe22a33453d2752c8b161a5d8ac9271b1d  lean/checks/FirstSixMatch.log
1bee21046b0e9503d560210dffa52d67a1757d0912588f4d1763de940fe86756  lean/checks/FirstSixNormalization.log
b7414f0b37f46cbb279622bffa1afb8f8e0f2b7e24aff0fdbd9d3963c231aef2  lean/checks/FirstSixSeed.log
877f5c9dff489dbe1a91a1d0745decd5eb1d5a50d04065f253134ed163a7249b  lean/checks/FirstTrajectoryLiteral.log
bd2173305ef4a6419b992ea28d1d9f54f66394f7b4c298cbd3389d75e1b44dc7  lean/checks/Flip.log
7de05acc35bc2c64532fdceef7e258d7e87916ad849ede433a1ddf7c7cdb20bb  lean/checks/FourQueryCatalyst.log
1bed3913eeb527ba83a29b31a7e40123787015502e213d7b8a7e417e9c61b41e  lean/checks/FullInputTree.log
c3ba0ca5328158d1c8c0274fb9072e9342e93b9e93d642fbd59f64f1d0409b21  lean/checks/FullInputTreeBounds.log
ee89a390ccebb2d7e82ba2ed74c09062f64eb3fd939ff3000b1acf84909cce09  lean/checks/FullPreparation.log
877004fb6d319c9e920fa338af38a087585a0b645a98f89a3483df177a609d9d  lean/checks/FullResponse.log
d754e2f9f933e043cb110516d3c6aa893d31dd1de2f6635635640b50ae0a7a3c  lean/checks/FundamentalIrreducible.log
ea6998d4d5e40d7e76b9d8606847019e17acae43e1f8591b39bba688fe08511f  lean/checks/GlobalPolynomial.log
c20585791194fbf366d740ad40008b534253d056bfb5b88c4f85fba1df158eac  lean/checks/GlobalProtocol.log
1e3f46efb5d9b78ba8e9a6adbb2d17957cf4e86447984a8e71a31733d3e87903  lean/checks/HermitianExtension.log
95b882cbbd0c2b19c9c1b0ec890533a08936fcc1b88954d95d1d84da2fe52e4d  lean/checks/HistoryProjection.log
e3ea25b2c2e24e20e16ec6f478a594d542909cdabeb67037a984096fd51be9d5  lean/checks/InitialBranchWeights.log
09e6b804ec810febe00bad662c88377c6a79c0279db7acbeb9adb0693b0be406  lean/checks/InitialCG.log
fb5d35617fe53340385e038ca5d2780cb0807210f19a1bd13f6c005539ce3ed2  lean/checks/InitialCGCovariance.log
91538a94a6b3782ee2977f281fdf0d40ca86cabe81577f6e31c8118012aca697  lean/checks/InitialCommutant.log
96309a5a89b85845a0d838247218dae870de8117bc773ad2ab338020034923d7  lean/checks/InitialNormalizedFormula.log
16c96c655155192abdc3b09f21ef5455a923e14f6b3d143def02e08e6c613ecb  lean/checks/InitialReference.log
2fbb3e82cfc48718ac5989b32acf427f826f041f5a759bf47fc18496618a9180  lean/checks/InitialWeightedFormula.log
85a5aa0a558c7954120e7b3511eefb9f8a4650f03990d393813008d06e369c3e  lean/checks/IntrinsicFifteen.log
bad3038a0c702a539a90fc6324b87323650f686a1a68ba5ec4c7828ad005e12e  lean/checks/IntrinsicTwentySeven.log
2ec7805b7c4c2499e804aba26d0972d872d5198ce4bb61b2975ca1e53d226978  lean/checks/InvariantSubspaceCoordinates.log
c814ef90fca4b56f39e2580cd09979bf8c396e5425a420c37ff42a4a0f12f0ca  lean/checks/IrreducibleHomLine.log
7a247586b13d7d3cdb15f2e2e22efb271b86d41a55d6abc19a1455b5b5461105  lean/checks/IrreducibleIntertwiner.log
efb08f94e43539a31373eb83301e88d0996f16702795304e2f16799fd3add3e7  lean/checks/IrreducibleSchur.log
87b013a293f88264578a27e2363e21172904d0c77604a0f100be7905adb2715c  lean/checks/IrreducibleSeparation.log
8345bbc88dafda2ee48929751c495c85f2c761de36c1b72297eda1951e695545  lean/checks/IsotypicIrreducible.log
3404e4bc359ec92895e3232959f982287fa56df95b26bf8d50e141feadcc7b6b  lean/checks/IsotypicTensor.log
a9eee4c033478e6d67edccc2067e546483d39ba13753dbbb59d267d272986cf2  lean/checks/JointTensorFactorization.log
abfce171a15ade5a6b5c5f81378cd4a3af2edf5b24e65248cc4c05241baceb47  lean/checks/Kernel.log
d9a39cebf98c9231db3370e577430a544e71d07bafdbf63377b2bf0ea570762d  lean/checks/LinearSymmetry.log
85bdcd453cafc4aa7eefd2d424f7f866e9692ad8678dbb5c7dfce762760e3ac9  lean/checks/LowDegree.log
7bf9ccf707b8693bf11fd110316334a656613cca3e2497a470a3a3ab4f5c1844  lean/checks/LowPreparation.log
743cc41ab7619c793b64844561db6f58105b1ee19942e308907a899264835611  lean/checks/MatrixDecomposition.log
664eeced23daaeedce3011450c48ac00d25ae757f515fec86237d763cb0ff5be  lean/checks/MatrixKetConvention.log
529d80d4911a27163d7bd8bc94d7505bf4caa5d91015abaf7ebbd0f04a3ad342  lean/checks/MatrixKetHilbert.log
e95cc83fa8cc6e64b59055521ecd32034043db13bfc979405441923dc04563a6  lean/checks/MidpointBlockTypes.log
a1ca6bca8399cef85070f4af670e151d5b06035327db4b697a7e657fafaf60b8  lean/checks/MidpointBlocks.log
e8793c247b86c570c0cac113c1499607bf4c284533a99b746a90b61432b8fe25  lean/checks/MidpointRepresentation.log
680f3534ea4eb092d1b1ad49bf8a390b83118e9012544e662d5737e26c87c24c  lean/checks/Minors.log
9f8b17261b4c428c18377c22114c09cf1550963a5a20550d20c1cea2c8f34239  lean/checks/MixedBounds.log
f0f8e63dc0b7e6961b42b311fbac9f004921ecf79c645455ae1f4362da3421b7  lean/checks/MixedInitialBounds.log
9b0229b1f87b9014b1c72841372219e8d9c94ac85075f4a5aef64202ab2a27cc  lean/checks/MixedProtocol.log
502041a9261f58f6b5323f1b19c364ce2281c1f182dc31faeb372e42a8057c06  lean/checks/MixedStatePurification.log
a06cf6cdd705937dbcc77cf91ac89777823f179d53d2e0a5466f40143d778f67  lean/checks/NativeOracleTree.log
cef7608854c2c0f68543139d9d3b20bc8a48a1588c2259141de7611b96eccbf8  lean/checks/NativeOutput.log
4ddd2d9af81b5aa92ca5a235b15e6f248d14c205c99c95e0deeae25515571df0  lean/checks/NativeQueryEmbedding.log
f9e49bf19e920b45f41ca6f1a082c81474ed7b1ffb01afa200f23e5d4f9049d1  lean/checks/NativeTreeBounds.log
70e9891603eec96405871e99eb6c10dfadf064f001feacecb78afa73f3c3d091  lean/checks/NativeTwoStage.log
d7240bebca16d42038c6735c52677ceea3dcd5ca6f4fadd20e5cfb371740c108  lean/checks/NormalizedChannelBounds.log
87b9e681d561ba8d2611cb52aa22dd11b78c1ea8b152b84f7a551bc358f4a954  lean/checks/NormalizedChannels.log
8afa1d3b66ddf641e2d789c7af57a6a1ce3ce841d7af0a14530b073ce0a12c47  lean/checks/NormalizedInitialSeeds.log
817eae02eb23907bf1595daa7d1aa7bd3270ced5b028b88365b5d80bf658d465  lean/checks/NormalizedStorage.log
5896bee60888488074e79884850930b66d6979a3499f924d05ccb39cb2dae05b  lean/checks/OracleTree.log
a4324c8705cdb3cdeae39088b8848ab304c5cf1eaa8c4c5e6414fdcc3e0db009  lean/checks/OutcomeEmbedding.log
b481ce5f5067574157422a808aa0a01335793ad502157ac9838f1c91c7a28f4f  lean/checks/OutputPolynomial.log
7bdfbc468e343bc342014872096d4e124ffcd1970db1cf8f0e305dec775cb2f2  lean/checks/Pairings.log
106ba340bd4542c636a161685e47570011e130fb1939ffca28ef49cd0442cfd1  lean/checks/PhasePolynomial.log
b00db65743b6dd6851d82c6ed4c2bf710cc91e331f8cab30bdf2d2d62f44264f  lean/checks/Phi.log
d718ac7d82dd663850a781072901858042617fc95a78b52d0631edc55fc75e0a  lean/checks/PhiCovariance.log
0e43653667937307dad4573415003e5e8b634947fa376d29e8f3ddc6d01ee591  lean/checks/PhiFlip.log
b9f17ee774efd96a694784a54c0e9e8e28f1308834008fdbc1ea37b6e85decf9  lean/checks/PhysicalMidpoint.log
be3b80520b927f06ef2db08dbff769f5e7ca0be59550aa905541ef4d9dde5705  lean/checks/PhysicalPrefix.log
970a6eab32fc3850fee574ad638bc02fd7629d91a60181d580cb0a2ca1e9266f  lean/checks/Placement.log
e72bd4a8c6159fe2239bc3314237ad3eeaee920dc468a178f3ce99ca383b5f62  lean/checks/PolyUnitary.log
176c3868ee55a3edb243f69432dc8ed38e95564b2ce7ea4e801e621796d0ffaf  lean/checks/PolynomialLine.log
65c935663a7a975cbe877b07a28d6c7ca5baf4f6645879efbbe215b08553195d  lean/checks/PortCoordinateEmbedding.log
bd9f2b916d0242d0c8e9d0051413deb472c1d999b9c29cf574968b15b52034a7  lean/checks/Preparation.log
b577fb616f0b821b3079a09f7bfcebf8b0bae49d23c877dff5cce48f7baf55ad  lean/checks/PreparationCircuit.log
e6d15a1a844a8bac447aadb60347ff2f48e17728a2aaff1967d5cc1e336374ab  lean/checks/PreparationPadding.log
e331d663ca3e8359b479fc298e4f532b0abd10d569a86db0151250ca2d1db479  lean/checks/Preserver.log
bed0e2a83205fee8711f7f4193bf6832100c44b2a5fd34cf2889554b5fc7b6b8  lean/checks/ProcessingDummy.log
477760175c2b3d8518046c41c6ee9630b92d8e956e4d86081478de094573e599  lean/checks/Program.log
4c6fafc7467fb4c556d1e79a132ee220a2592fdf026e6d38c2ccec73bcbf8eda  lean/checks/ProgramAlignment.log
2b667213447ef90b85d377852a3ea44237da2d20f5332b7681af33788d85c0c0  lean/checks/PureStateTomography.log
d7ee23bb1e352c1042849b397f4b12e0096370fd3ed44070bcb37a04f7691b07  lean/checks/PurificationEvolution.log
ea12071252bcaf161af66256ea0dc3f2ed0c002bad2aceef1c5be414df217432  lean/checks/QuadraticKernel.log
b87cc4a94c70b7ed9ca52c2690103e4bcceda6c2bbce4d290b06d77073e75a1a  lean/checks/QueryComposition.log
382a69d27d80bb1cb7cf0cb6f9111e1aba5e77658b341932a3ae9de73af0ac1a  lean/checks/QueryComposition.module.json
573217f6ad28caf7abed9dd42cc9b7c189b29ddda4595543abce8d5ba20518b0  lean/checks/QueryRemoval.log
e6cdc0bfe3606206ca25b1125c1037204b6cb863ba40fc92c2f3f0a7d07d0773  lean/checks/QuerySelection.log
968ae15ac0ec2792cf6b3f0630beffb65dbc965fceeb47a4ed65b1c1cc352f89  lean/checks/QutritSeedMultiplicity.log
1e40fccd603ccc61aa5d86f9d6cf11cd03da65fe770d09137a64d8dd3f2d459c  lean/checks/RationalAdjoint.log
b1d7cb34b51db69155fefdc98cf2067c9bc7e0c53cce8da2a187f12b8897d044  lean/checks/RationalFifteen.log
a7ceda85d7bfefd8eae680e897eaf26cf657b7f2a29d2a2114b52459fc222e43  lean/checks/RationalFifteenRep.log
d0df2c509bca5dd053307e4467e5aa157ba17b7d0887c8fb59830739339e768f  lean/checks/RationalTwentySeven.log
75101156a3fddc31e9788f381bb59dfc30ebf064dd48e514d9e833b19148680c  lean/checks/RationalTwentySevenRep.log
9f9037ff712730cb7f062edf9cf0a884f0df2918bf9815af422aa1ac924ffcf0  lean/checks/RectInstrument.log
fa3186f6ce89e3a390e92b5332baff67950b5789ca1eb9619dd894e962550d55  lean/checks/RectOracleTree.log
9393ddc504c20769cce06b4dd094e643570fd3b572f2d56b4e079048373e8570  lean/checks/RectProgram.log
cb586f7175ce334c8a7619463aa7fb5cfbc54bea4372bf1d840dd943e1cef2bb  lean/checks/RectTreeBounds.log
305db29564306978346d03be7eb69c3a3dbe0de1469842ae7c58e620a85e0ba8  lean/checks/RectTwoStage.log
ee5c10beeeb6e05eb1f585e195e6f9bf07377e329b1445451293e2bd22c56d31  lean/checks/RectangularWord.log
d1344076dea3f27674624e8390b55a28adc59fbb7ef2623d8292a85fdebabf8e  lean/checks/RepresentationBlocks.log
81ab86e5bcd787771d235b25b6cc62f95a8796c3fb564663174d7a02eba17a7e  lean/checks/Response.log
3b2817c8c0dca91dd6f59166bc256e4727a4f96b65ea8931a5164ded93e07b75  lean/checks/RetainedDummyProgram.log
8f7cbef8013907ba59ea7e715a08bf844d0eae7593412101efa5acbcd51383d5  lean/checks/ReusableCatalyst.log
80c556315ab6cc209ee22a15fe31a486e485182809834f398fc5d4bd8dcd5c7e  lean/checks/ReusableCatalyst.module.json
5bf1029a04283c231b95d5d02269b65bda5971f0e171b66a8f448adde06d82e2  lean/checks/ReusablePreparation.log
08b1fcb72098a443ca520eac29d0dc8e72d1962514043cc8e1d443abd626aa4e  lean/checks/ReusablePreparation.module.json
d82cbae810f3e686340b61c549483da43dfd8748415b93a916bc2e6035b63309  lean/checks/ReverseFourthFormula.log
286cedf427d95177d7f106c1fcab142b6425e458907206f2fe783df37a720183  lean/checks/ReverseFourthQuery.log
b18919cc4f97492a1aa267e9ee578da2c982c31e85dca76c2a760ea1c644ee92  lean/checks/ReverseQueryStages.log
24a68178301c44dc67ba373bcd3f2d5f697540fb6b1a49b7533f6f9dc5347906  lean/checks/Rotations.log
414ea29915d58bdec38a2051bfad8354e6ae7cefcbc864a4a1373256a3836360  lean/checks/RoutedBounds.log
7e8d1d9650f5a9579d62e015567a9db62f5a05185b513db2fadf68ab50d0d45c  lean/checks/RoutedCPRectBounds.log
d4a2ba317622316e523c4502cebe828c73759ddb621948cfb549ed24c67259ba  lean/checks/RoutedCPRectTree.log
332645c07649f4e4c37bbee31d75a100e4e30c1a3bb5b675aee19305f0559489  lean/checks/RoutedStorage.log
f71d578b4d562a650dfb1fbf42183b351d3f56c00e10c77d2061bdbf11942a69  lean/checks/RoutedWord.log
2706010b56c338d0b9da69e77403358011e942ee1ee9df35a4a040e233b2ce2d  lean/checks/SaturatedPrefix.log
54cfc8febb4cbd953fb6e138a9163f9667ecea9e9e4a4c4b00124e69c7acf9c0  lean/checks/ScalarCommutantIrreducible.log
40e2ee61539098af02743d5590434006725355f12d3573b7f295f9d8417e2e0c  lean/checks/ScalarRepresentation.log
3febddf8079d27eeda3ee8378dc1739eb6d552ece43ae2134ad84b3e022d26b9  lean/checks/SchurBlocks.log
a378d26030ddc0416cbf98eee1a1aaa188f7943b4714a5ba57715a8b131f83b1  lean/checks/SchurEquivalent.log
8285062272878d5946a5c69627954475d0a0bf8736dffa6c62c1d713d5032eff  lean/checks/SchurMultiplicity.log
ee1f3d1f293d606418472800f9725a34e4e880923e3f35e519a98f636ee12b7e  lean/checks/SecondEncoding.log
de63d1d77f9ed5489e19b1150c949b2a7efbb35e3a07f3795e0188e9138a2c3a  lean/checks/SecondFifteenExclusion.log
745b404ed1fa5b94d2e98781b2fcd4a5c14a401b134cf8c466b5c2ac0b697047  lean/checks/SecondInputGram.log
9a4cb2aede98727f211c6604e57c12f17f1b53df81a25332437689b539ba9fee  lean/checks/SecondPairingLiteral.log
747fef429a00fad371ed9557b299e001ad2215a52a7372c015e8ae30a7e1f604  lean/checks/SecondQuery.log
7bcdb663c9f93a8b646863d41c5768dc20b79c81cec07ef4a8ac799f61212e1c  lean/checks/SecondSeedAssembly.log
fc08419d3a97469834451ccd107f1d869b30c3ee02a930a6144316e84b379483  lean/checks/SeedCopies.log
0ebd6de478c556211f0dca731e3dc7421f2f9a1104327e6d91bf06b3eb51cfc9  lean/checks/SeedCopyIrreducible.log
616c4795116b26d753afd7c800e9b3106d11bdf88cac06c1b4b9a624ed7bd853  lean/checks/SeedHilbert.log
4325999fe87f4577b04a5303f5b45ae6e8f1d0cc1bc3ff58a09122ce58c95b65  lean/checks/SeedMultiplicity.log
f0f39bd1ec03dbb0e72345c3ef7885b50bed3625e72ff27370636dea2a1f4ac7  lean/checks/SeedMultiplicityClosure.log
9de5a41913da72b75604e6fa1a55a556d3fcd4624db1192e59c6c4da5f5f7d99  lean/checks/SeedOccurrence.log
4e7086325fe4a0ed528c4e7f672e91b4b203aa227e2e8eb570ab621ca74fa692  lean/checks/SeedRemainder.log
c2777643c7a134a31bb5003786fe9d2b08bc7f6661d8383364d857535c388da3  lean/checks/SelectiveDiscardedEnvironment.log
499326b12ae51693d3b17b7d327e6dc7374fe4af89fda346df477d6c597af9d9  lean/checks/SelectiveSlots.log
74dd9d76e70cba6a865e3879c86b5d9443391dc7107b67aebbc8f2a12a5fafc2  lean/checks/SixSeedCoefficients.log
7b3b7348b8bae770df4065280c35c30df4d6639ec46b447982b1c5682b99e8b6  lean/checks/SixTensorLiteral.log
eef22e0ea4c07808849eeeece0e34bfdd92123ff81f706364cb1028531318203  lean/checks/SliceGram.log
84703d9582d4bbd9b1259b552b97ef27b6a76b968a80ef776a9512a803683b27  lean/checks/SmallFirstSeed.log
8175f16c78cd6b55beed70f4bddf7f36d6494451627493551fcc12b8fc04698b  lean/checks/SourceFirstCG.log
3045e2cb749fb5fd846f28d76f5b0033c17d7f16f80a4518b96bf7b218d10158  lean/checks/SourceFirstMatrix.log
3c66ca32f1aa410e472ccfe96928e06b16485e2f862171ae92d826b7a65e47de  lean/checks/SourceSecondStates.log
f2d3c530bdcea15c15aeb74726f8cbc60c07c09fcfd6774f9f098561ba10a80d  lean/checks/SourceSeedMatches.log
f4c6609e558b3bd3010c95a9bdf0573154d2c62b43392923ffbb3ba0bfa156a2  lean/checks/SourceWorkedSix.log
fca8e76cbe332c7ea5cbb7d6824a7cf368e936fefa1b1ba94acc36b0a34d0356  lean/checks/SpecialCurve.log
ab465d28fc78257b056d9de22b61fd8cdb0b5885b308662c9a10d7ee7a5ecdea  lean/checks/StoppedDiscardedBounds.log
61858e5d0eb1404f6ef0ba135230bb103825d952e67921058e50b7184c57e906  lean/checks/StoppedPreparation.log
ba6a3c1f677871dd01c56736e067a15db7392db282fc10674eadf92df0d19b2f  lean/checks/StoppedPreparationBounds.log
818f04f3a89c26bcf622c41198fdbb7732baa0fcaf9a06de3c6c3b0108865175  lean/checks/StoppedProcessingBounds.log
10ab3fe1ba797754757a62f19b2d755410e8e3d11e62f4c219d67bf51cfdcd70  lean/checks/StoppedProcessingProtocol.log
74a7dd2a0ba5156db1298bb39c761f91dc2e63a457cd7560d7927c791ca9c1fc  lean/checks/StoppingChannel.log
218835fb5c6504bb003f9d0fe60a88d98f9c15ce71b0af9673e55fec7576ac38  lean/checks/StoppingTrajectory.log
7ff380d65e938c74c0133358a760e5e4bc7937920c103f8eb5b0683ebe81d370  lean/checks/SubspaceCompression.log
74c606c67f7ef0d9aeb4a796696dd4773e258876d5969a9e0ab85cdcc7bf09af  lean/checks/Symmetric.log
c97e9a7e801875a8f4387974370b2b052ca81fcfa5bfcd60c129369ce600858d  lean/checks/SymmetricCommutant.log
ddbdf436f8465d2a790f31078dfa058eb89dbc0793b6dce8307f42a6dad13309  lean/checks/SymmetricCube.log
b7ad8de2f113ac26e462956622c3ecb975b9f1b6dfad1d453b3048750050f831  lean/checks/SymmetricCubeRep.log
e52625814f4d6593ad535011114c9f08909dcf760e39f71a4df65b85eec46be4  lean/checks/SymmetricInvariantSubspaces.log
18e489d7cc8fe38d0cef7fedc0decdba87348c71887d7c810e9fe42fd4c7d50b  lean/checks/SymmetricIrreducible.log
da01b13cd59f563a5c78fba45e6e95a1e5fafdfb89b1716c0da1e501cfa96ce5  lean/checks/SymmetricRepresentation.log
2bdd824cb14d3030cb385c7ee443367a41ce6fdce43774c441dfe9a458f22aee  lean/checks/TenCharacter.log
577aeadfc649838c2e38ce9a8b4e584bb30ca8391afb10378ac69eaa78524597  lean/checks/TenCommutant.log
04c1f94940905cb82d8326a64d943332536f27789c93e8986bc59f2f7bb1d865  lean/checks/TenDimensionSeparation.log
1760c270ba8321a84a30fbbf81a62259986379e08286cbb490f0229a9cb49693  lean/checks/TenIrreducible.log
cf6a9c8512798ed086dd0ac9f115a5a1ccbd2fc8c23ac125b994ca02b6288377  lean/checks/TenSeedExclusion.log
fdb12a92a6caf3792f3f82f5a894bd8a8b2fdb1836c14f9d2c77f8910ecb965a  lean/checks/TenSeparation.log
80b50362ed0da34faeb16b70a6cdbe0fb625190a45d32b456a6ba6ac7afc77e4  lean/checks/TenWeights.log
6969085cd7a59f097fc5a1000e72124ba8470a371af651eb84a9cfd72999eb1c  lean/checks/TensorBlockDecomposition.log
bf8212e72618bd41f74c9aafd637b73e6758d41edb4c2071dd6dc6e3fdcc073f  lean/checks/TensorBlockRepresentations.log
4a2a7109b67ab2680d4c8e64cae8a68a210c15ce76433616360e265181376283  lean/checks/TensorHom.log
e51c6ca3bedae53ffb9c0489de771a89c3536042bedbb32dc93eacbfd5e9f094  lean/checks/TensorHomMultiplicity.log
165ad51695de6eb6b0d8f44f5a4e740c3f708bb8a01389a4d2e8f5d277c4f88c  lean/checks/TensorPorts.log
c4d8a7439457efd61025b4aa035955f5fb9aadcc281c77f019c7dba78d89b34e  lean/checks/TensorProductCommutant.log
1e569c072760825986ee67d067814b2a44deac6579366172016cd5dad4c31068  lean/checks/TensorProductIrreducible.log
0d782ee87bf700fea7d20e5c3ba595bcefd7758a34de51ccb7327b610b8aa581  lean/checks/ThreeFifteenComplement.log
d3ae45e41735831d6a6cba6f6b86cd72ec5c8c70e8f4b1ecc11a0f224ccbec99  lean/checks/ThreeFifteenSeedExclusion.log
cd48278e9a3371dbc472e9eb2b78bccf185131744f5920369505c599a39844ba  lean/checks/ThreeFifteenTen.log
df739764413ca2b4505b98104d7860970051109b7edd29505fcee15770e21f72  lean/checks/ThreeSixDecomposition.log
edb85975d22f8d347f4e59c94cb83693f5a7a234de6980ed8eeb77687b780ab0  lean/checks/ThreeSixExclusion.log
552d1465055c685aed4f4ffad0d979058f8567b18c6b9e988fb30b685a266286  lean/checks/ThreeSixSeparation.log
a06371cd0c3108590c4efb3bc2fbc76cccbaae33a88d28eeb5cabd8b235d016f  lean/checks/TraceRepresentativeUniqueness.log
2fe757889bcf90feac3152884a4b74f0af34b01e1aaff9d16d03ff5d3a85e2d9  lean/checks/TreeBounds.log
789e94e14411c52483b288e5e3785522e2b9859d3b760d1ffdea95fb079b82b5  lean/checks/TreeLayer.log
a93c9141b63bf2894424f77de41fe3161b84e98478c6d3f6574ccf8e5d715124  lean/checks/TreeNodes.log
46b38f584024fb191cc75bf99abf14f50402fb1f9dd065ff1428867f6811990b  lean/checks/TreeQueryPorts.log
9d264a6f473497342f7405a8ef97919aedd6622c6e5470825cb5732a8ede465f  lean/checks/TreeSlots.log
b0531fdaacfe37448ae476fc37fcad7429048fb131b52d4c4b28d289d257e867  lean/checks/TreeSynchronization.log
20aca7e27a2ed8b2ca6107d36cda205d0e98890bfa31fc1c9da27a9b9a3ed88b  lean/checks/TwentySeven.log
14dc4f13fcdbf7753b204a7bee9ec9dc2a296ea9f4174474425b0328fd15c890  lean/checks/TwentySevenCommutant.log
4561c33118463a756da4709cb60b23cd6778c862133ab39b69131e5d083dd69a  lean/checks/TwentySevenComplexRep.log
4db53745eb3e0ecec5d0405b3810fd4e057a70c46b9db1596577258264ee2f9b  lean/checks/TwentySevenCycleWeights.log
07fe7113271826a2f7c155cad3e180eca1f03a4d938b1dc9487945f5fbca4453  lean/checks/TwentySevenHighestWeight.log
7012875d7e88ad614158f2b883a551f134cf41e972000848344926cb069e6453  lean/checks/TwentySevenIrreducible.log
e77099ad1970f8f82346008d85edd3357012ce8284686d270e1b5f7514a8bcfe  lean/checks/TwentySevenLinearCertificate.log
a6b23cbb2d1b0b9ed5ebdef53c8dce8b1ed12977397b75e4f256eeb2f3c43ca6  lean/checks/TwentySevenOffWeight.log
dfdd1fe65a3d128db18edfb15533f83f33f25e4ff45e509a2432d810b4c4ed8c  lean/checks/TwentySevenPermutationAction.log
29caf2eb97e51d8ac3891bb268f8927767ee52b12d14dd79e1df2b046f94c211  lean/checks/TwentySevenPhaseWeights.log
24219e35f43d39bb37c229f0260a6fcc77afb95fd214c1fbe3f731f7319e5a98  lean/checks/TwentySevenPolynomialShapes.log
006692e0a5d5cc917e00056ec29f6346600430222ec45a24c5ca7712e3e579d8  lean/checks/TwentySevenRotationAction.log
ba12433b8eb73474389825de37c00dfed0e13489ac4dbe0e4525ae3214f717c5  lean/checks/TwentySevenSparseRotation.log
148eee195c875c52e4ef4f0e716622bad5f131ac8c6dbaecd3164a78974fda52  lean/checks/TwentySevenTableEntries.log
9b997d555391d4174ce22078b45bc7a9391e46a4a27300c2c973e3853505ca4e  lean/checks/TwentySevenWeightTables.log
601ec44d925e6bdd5e08a0eca6b89b9f03c4e6465faa3e4822c0dba1d46bc98b  lean/checks/TwentySevenWeights.log
8dfae9049597d3518d82e5c9eb0519ac19d3dd8bdff6a90bfb404e0b88e8b8ce  lean/checks/TwoQuery.log
01ad702ca3bc3edf1f574a5d43cc14735b33defa9c11d5c9558e96f0c22d01bb  lean/checks/TwoQueryEncoder.log
89002978f984009f33ade985dff65d38f78cb8862a350332609fa2e22e6361e9  lean/checks/TwoStageProtocol.log
3952c4cbc199ef5367c11af20df82e45696d1266b303cb08f4b7e7c269290e9e  lean/checks/UnitaryDecomposition.log
815d5e4481b998a11a26a83c59d3366679574f2a30980c295ac80b78083423fb  lean/checks/UnitaryInvariant.log
eaa595d029b36bd8732dab998248b3b0680c0e87928d02f20b06b3cbcf452aa4  lean/checks/Wedge.log
22cae4ff644c233e67eeeaf32871be9447b7e94767252e1286bf2f4329c3d218  lean/checks/Word.log
e8460cc9187d81ebc00da7d175d5e41246b9f69b131e97a51c9db9d6365b18a7  lean/checks/base-results.json
abe4921abadfc57d38119293a2bc34802cbfc6f4429318bd8c4920d37d35b765  lean/checks/main_reuse_source_review.json
970a97b3f4649670df484f1fb9469e805e3ea40a7b4cc461cfa202e981fff329  lean/checks/results.json
33d5e11822c1ed15d85ca55260436c6cf802917d59c321005753bbbceddcfb74  lean/checks/sources/CatalyticComposition.lean
52ffb68f7a1bb352a8ffa09223b8fa2c973d5636422cfc5cb67374564ed29e34  lean/checks/sources/CatalyticInverse.lean
9ca9e84a2555a042bb31950f78a2195c646957e1388e94a53c9dbb6f40965a19  lean/checks/sources/QueryComposition.lean
91c0c94db019a538c745dce4d1085d236bbfea964081b1734397b3b4405b8b49  lean/checks/sources/ReusableCatalyst.lean
9b614a5c88ca32284ee07181c871d0e81360b2159495553c9c4eefc5dd5a7cac  lean/checks/sources/ReusablePreparation.lean
ce9a104a0ec7d3cc7439782c1f19eaed8ea592d07c1fe8324d91cd4c2e8d5f58  lean/coverage.csv
93222dee190512f7dcbc711605dcfda724cf7dba00332cdd2b525d061f4689cf  lean/coverage.json
1319276eab533a6dc4f455f3f7bb1cb2ae59d9d4326b1a36b505b3b8fad97a66  lean/coverage.md
ef19f9f6fc0bf62767bd51cac08971b81c6479f11a66015f8c293d46e3d218cd  lean/environment.json
ceb521c34ccf509ffab8850a94e147aefbc9b406506832eb83caae98c64e0116  lean/lean-toolchain
91af0a8f510d05276d44009a5573803c724e210cea02331263f442da05f0406d  lean/replay.py
108939062467275fc3c6cf0fae34cb781abed435d64ce30d29f7fceb2920fb0a  lean/source_scope_review.json
a91954427e0d19ef1c299ace072d3c114b51110021cec21e59ac53b694370bd3  lean/verified_source_manifest.json
657871e85dc3df3336badcdd7d7f643b229fdfebd4d4423b05c07fa94b984781  mathematica/README.md
9a32874e53c0897e0f235999e684caea34851ae7aee9e659dc9141cf52c5d4a6  mathematica/circuit.json
b107ced38349f19a4e447cec71d110ea048965e3af5056f40d9e71a26c9deb55  mathematica/circuit.nb
e54b8589b20757d08fbe8810c64c42d3ddf1ec96472c2f2323106fcd762d6936  mathematica/circuit_inputs.txt
47c7b3e110ff2466779429b6e323e182e198c2f1f634451615ed93d523c4e57a  mathematica/gates.json
f1c47443b9c11cf5f997207d559e9d0bb31adfc4221b90832dd08a6e8aab5274  mathematica/gates.nb
ddcd0a4f8d4ac913af2dd536b8ab2865616328276a15b1a017d73728cc78ad08  mathematica/gates_inputs.txt
6ac31386025ade5a0334dc08433bb371a83a6ffee69dc901c6f78a919fe1d28c  mathematica/replay.wls
b607407f605dfc3f9c7802803c5a19ee91394fb1408eeba75a69eb98309e8097  provenance/README.md
ebd619232e1d1087e6aba4b95721cd6567c0f83e625fe05516fcff42ddcabd8c  replay.py


==> anc/aux/README.md <==
# Auxiliary-dimension certificates

Run from this directory:

```text
python replay.py
```

Python 3.10 or newer and its standard library are sufficient. The runner creates
a fresh `runs/YYYYMMDD-HHMMSS/` directory, regenerates every input from source,
and writes one log per stage plus `run.json`. It requires no saved pickle,
NumPy, optimizer, network connection, or original QURA workspace. Run without
`-O`, because assertions implement exact acceptance checks.

To choose the output directory and the modular stages' time allowance:

```text
python replay.py --output results --seconds 1800
```

The output directory must be empty. A timeout or incomplete modular report is
a failure, even if the underlying historical script exits with code zero.

## Model and meaning

Sec. S6.3 concerns an unknown `U in SU(3)`, three data-independent preparation
queries, and four forward processing queries in fixed causal order. The
program is pure and returned exactly. Memory counts every coherent system
outside the query qutrit, including the logical data when stored elsewhere,
at the peak over both stages.

These scripts check the rational coefficient spaces and the finite linear
chain used in the auxiliary-dimension investigation. All calculations are
over rational numbers, integers, or the finite field with 1009 elements.
There are no floating point rank tests in this replay.

A successful run independently verifies 1045 nonzero selected minors covering
114858 columns, including all 18225 first-variable entries. Every rational
denominator is checked for invertibility modulo 1009. The independent checker
reconstructs the matrices and uses row elimination; the producer uses column
elimination. Thus the finite rational chain is injective. Applying this chain
to every physical protocol and deriving the minimum physical memory requires
the separate analytic reduction and rank argument. This replay alone does
not prove an unrestricted or universal 90-dimensional lower bound.

The manuscript therefore retains the computational-observation status of
`M_min = 90`; the explicit circuit establishes the upper bound `M_min <= 90`.
The present package does not extend the model to mixed catalysts, arbitrary
measurement branches, other query counts, or other memory conventions.

## Stages and outputs

| Order | Script | Input | Output and acceptance |
| --- | --- | --- | --- |
| 1 | `spaces.py` | None | `spaces.pkl/json`: exact complete kernels 135,390,135,390; two degree-five spaces 810; intersection 450; restricted kernels 198,198 |
| 2 | `gram.py` | `spaces.pkl` | `gram.pkl/json`: exactly two allowed input Gram directions in the constructed coefficient problem |
| 3 | `metric.py` | `spaces.pkl` | `metric.json`: exact singlet restriction factor 1/5 |
| 4 | `rigidity.py` | `spaces.pkl` | `minors.json`: all 1045 blocks, 114858 columns, complete injectivity flag |
| 5 | `check_minors.py` | `spaces.pkl`, `minors.json` | `minor_check.json`: all 1045 determinants independently nonzero and matching |
| 6 | `raw.py` | `spaces.pkl` | `raw.json`: independent raw polynomial query identities, symmetries and basis ranks |
| 7 | `kernels.py` | `spaces.pkl`, `raw.py` | `kernels.json`: independent complete kernel and intersection reconstruction |
| 8 | `exclude10.py` | None | `exclude10.json`: exact tensor witnesses for the historical representation argument |
| 9 | `character.py` | `spaces.pkl` | `character.json`: integer character identity for the first kernel |

`spaces.pkl` is only a locally generated intermediate. Its `Span` objects use
the current script definitions. The runner generates it before any consumer
reads it, so no pre-existing pickle is required. Exact mathematical data are
unchanged by the short filenames; `names.json` records source and candidate
hashes and the old-to-new mapping. Source comments describe coordinate order,
inputs, outputs, mathematical steps, and the scope of each check.

## Historical materials

Historical auxiliary reports and diagnostic archives are not included in
this submission. Their stronger global claim is not the current manuscript's
accepted conclusion. None of the nine exact replay stages depends on those
archives or the historical floating-point diagnostic. Current execution
status comes only from the newly generated `run.json` and logs.

This attachment supports stable label `sm:auxiliary`. The finite chain uses
its original rational polynomial coordinates; these are distinct from the
orthonormal Hermitian coordinates used for `R(U)` in S1–S3. In particular its
raw eight-matrix basis has Gram matrix `I6 direct-sum [[2,-1],[-1,2]]`, and its
coefficient metric includes the inverse Gram factors. Coordinate dimensions
such as 135,198,450 are not physical auxiliary-memory costs.


==> anc/aux/character.py <==
# S6.3 candidate replay; Python 3.10+ standard library only.
# Model: pure coherent SU(3), 3 preparation + 4 processing queries.
# Run python replay.py (recommended); never run with -O.
# Inputs/outputs: Reads spaces.pkl; writes character.json.
# Method/scope: Compares integer torus-character multiplicities of the first kernel against four proposed product representations. Character equality identifies a decomposition only together with group invariance; it does not prove Gram rigidity or global optimality.
# All arithmetic here is exact; no floating samples or inherited PASS is used.
# Data pickles are generated locally by spaces.py before any reader runs.
"""Exact torus-character audit of the freshly generated rational first kernel.

Reads only this stage's spaces.pkl.  No historical arrays or runner.
The dictionary identities below use integer multiplicities and do not need CG.
"""
import sys
sys.dont_write_bytecode = True
if sys.flags.optimize:
    raise RuntimeError('Run without -O; exact checks require assertions')
from pathlib import Path
from collections import Counter
import pickle, json, hashlib

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
import spaces  # definitions only; run() has an explicit __main__ guard
Span = spaces.Span  # the independently run generator pickled __main__.Span

def tensor(a, b):
    c = Counter()
    for u, x in a.items():
        for v, y in b.items():
            c[tuple(i+j for i, j in zip(u, v))] += x*y
    return c

e = [tuple(int(i == j) for i in range(3)) for j in range(3)]
fund = Counter(e)
adj = Counter({(0, 0, 0): 2})
for i in range(3):
    for j in range(3):
        if i != j:
            adj[tuple(e[i][k]-e[j][k] for k in range(3))] += 1
bar6 = Counter(tuple(1-e[i][k]-e[j][k] for k in range(3))
               for i in range(3) for j in range(i, 3))
fifteen = tensor(fund, adj)
fifteen.subtract(fund)
fifteen.subtract(bar6)
fifteen = Counter({w: n for w, n in fifteen.items() if n})
assert all(n > 0 for n in fifteen.values()) and sum(fifteen.values()) == 15

with (HERE/'spaces.pkl').open('rb') as fh:
    data = pickle.load(fh)
actual = Counter(tuple(1-x for x in w[:3]) + tuple(x-1 for x in w[3:])
                 for w in data['slice_weights'][0])
expected = Counter()
branches = [(fund, fund), (fund, fifteen), (bar6, bar6), (fifteen, fund)]
for a, b in branches:
    for u, x in a.items():
        for v, y in b.items():
            expected[u+v] += x*y
assert actual == expected
result = {
    'arithmetic': 'integer character multiplicities; new rational slice weights',
    'historical_inputs': [],
    'new_input': 'spaces.pkl',
    'new_input_sha256': hashlib.sha256((HERE/'spaces.pkl').read_bytes()).hexdigest(),
    'kernel_dimension': sum(actual.values()),
    'physical_original_types': ['(3,3)', '(3,15)', '(bar6,bar6)', '(15,3)'],
    'branch_dimensions': [9, 45, 36, 45],
    'exact_character_difference': [],
    'physical_weight_conversion': 'left=(1,1,1)-raw_left; right=raw_right-(1,1,1)',
    'scope': 'Together with group invariance of the complete symmetry kernel, exact character equality identifies the irreducible product decomposition. It does not by itself prove Gram rigidity.'
}
(HERE/'character.json').write_text(json.dumps(result, indent=2)+'\n', encoding='utf-8')
print(json.dumps(result, indent=2))


==> anc/aux/check_minors.py <==
# S6.3 candidate replay; Python 3.10+ standard library only.
# Model: pure coherent SU(3), 3 preparation + 4 processing queries.
# Run python replay.py (recommended); never run with -O.
# Inputs/outputs: Reads spaces.pkl and minors.json; writes minor_check.json.
# Method/scope: Reconstructs all selected square submatrices independently, reduces rational entries mod 1009, and checks their determinants by sparse row elimination. It does not import the producer eliminator. PASS covers 1045 minors and 114858 columns in the constructed chain, not a universal memory theorem.
# All arithmetic here is exact; no floating samples or inherited PASS is used.
# Data pickles are generated locally by spaces.py before any reader runs.
"""Independent ROW elimination of every selected rational-chain minor.

Does not import rigidity.py or its eliminator. Reads the new rational
space pickle and certificate; all checker outputs remain in this directory.
"""
import sys
sys.dont_write_bytecode=True
if sys.flags.optimize:
    raise RuntimeError('Run without -O; exact checks require assertions')
from pathlib import Path
from collections import defaultdict
import pickle,json,time,hashlib,argparse
HERE=Path(__file__).resolve().parent
PARENT=HERE
sys.path.insert(0,str(PARENT))
from spaces import Span  # Required only to decode the saved Span objects.
PRIME=1009

def sha(p):return hashlib.sha256(p.read_bytes()).hexdigest()
def plusweight(w,a,sign):
    v=list(w);v[a]+=sign;return tuple(v)

def row_determinant(rows,n,deadline):
    # Rows are in the certificate's pivot-row order. Independent elementary
    # row operations, with explicit column adjacency for sparse updates.
    column_rows=[set() for _ in range(n)]
    for i,row in enumerate(rows):
        for j in row:column_rows[j].add(i)
    determinant=1;maximum_fill=max((len(r) for r in rows),default=0)
    for k in range(n):
        if time.perf_counter()>deadline:raise TimeoutError('selected-minor wall budget')
        pivot=rows[k].get(k,0)
        if not pivot:raise ArithmeticError(('zero selected diagonal pivot',k,n))
        determinant=determinant*pivot%PRIME
        inv=pow(pivot,-1,PRIME)
        prow={j:x*inv%PRIME for j,x in rows[k].items() if j!=k}
        victims=list(column_rows[k]-{k})
        for i in victims:
            if i<k:raise ArithmeticError('earlier row remained active')
            row=rows[i];value=row.pop(k)
            for j,x in prow.items():
                old=row.get(j,0);new=(old-value*x)%PRIME
                if new:
                    row[j]=new
                    if not old:column_rows[j].add(i)
                elif old:
                    del row[j];column_rows[j].discard(i)
            maximum_fill=max(maximum_fill,len(row))
        for j in rows[k]:column_rows[j].discard(k)
        column_rows[k].clear()
        rows[k]={}
    return determinant,maximum_fill

def run(args):
    started=time.perf_counter();deadline=started+args.seconds
    source=PARENT/'spaces.pkl'
    certificate=PARENT/'minors.json'
    with source.open('rb') as f:d=pickle.load(f)
    cert=json.loads(certificate.read_text(encoding='utf-8'))
    assert cert['spaces_sha256']==sha(source)
    assert cert['arithmetic']=='F_1009'
    maps=d['maps'];sizes=[d['map_shapes'][f'D{i}'][-1] for i in range(1,5)]
    weights=d['slice_weights']
    # Independently derive every scalar output's weight and all row-block weights.
    def functionweight(f):
        found=set()
        for (j,e),a in f.items():
            left=[sum(e[3*i+t] for t in range(3)) for i in range(3)]
            right=[sum(e[3*t+i] for t in range(3)) for i in range(3)]
            left[j]-=1;found.add(tuple(left+right))
        assert len(found)==1
        return found.pop()
    outputweights=[[functionweight(f) for f in fs] for fs in
                   [d['input_functions'],d['F4'].vec,d['MID'].vec,d['F6'].vec,d['T4'].vec]]
    groups=defaultdict(list)
    # Independent reconstruction of required suffix-then-first order.
    for v in [1,2,3,0]:
        for i in range(sizes[v]):
            for j in range(sizes[v]):
                w=tuple(a-b for a,b in zip(weights[v][i],weights[v][j]))
                groups[w].append((v,i,j))
    assert len(groups)==1045 and sum(map(len,groups.values()))==114858
    reports={tuple(r['weight_difference']):r for r in cert['reports']}
    assert set(reports)==set(groups) and len(reports)==len(cert['reports'])
    # Precompute per-query sparse column lists with a fresh Fraction reduction.
    columns={};denominator_checks=0
    for name,blocks in maps.items():
        columns[name]=[]
        for block in blocks:
            bc=defaultdict(list)
            for (r,c),a in block.items():
                assert a.denominator%PRIME
                denominator_checks+=1
                value=a.numerator*pow(a.denominator,-1,PRIME)%PRIME
                if value:bc[c].append((r,value))
            columns[name].append(bc)
    terms=[[(0,'D1',1),(1,'B1',1)],[(1,'D2',-1),(2,'B2',1)],
           [(2,'D3',-1),(3,'B3',1)],[(3,'B4',-1),(4,'D4',1)]]
    ordered=sorted(groups,key=lambda w:(sum(abs(x) for x in w),w))
    if args.zero_only:ordered=[(0,)*6]
    results=[];checked_columns=0;first_blocks=0
    for bi,w in enumerate(ordered):
        if time.perf_counter()>deadline:break
        blockstart=time.perf_counter();gc=groups[w];record=reports[w];n=len(gc)
        assert n==record['all_columns']
        assert sum(v==0 for v,_,_ in gc)==record['first_columns']
        selected=[tuple(x) for x in record['minor_row_pivots']]
        assert len(selected)==n and len(set(selected))==n
        row_lookup={p:i for i,p in enumerate(selected)}
        rows=[{} for _ in range(n)]
        for col,(v,u,t) in enumerate(gc):
            value_by_row={}
            for eq,name,sign in terms[v]:
                for q in range(3):
                    for r,x in columns[name][q].get(u,[]):
                        for s,y in columns[name][q].get(t,[]):
                            # Verify exact block separation for EVERY generated
                            # row, not merely the selected rows or nonzero mod terms.
                            ow=tuple(a-b for a,b in zip(outputweights[eq][r],outputweights[eq][s]))
                            assert ow==w,(eq,r,s,ow,w)
                            key=(eq,r,s)
                            if key in row_lookup:
                                value_by_row[key]=(value_by_row.get(key,0)+sign*x*y)%PRIME
            for key,a in value_by_row.items():
                if a:rows[row_lookup[key]][col]=a
        det,fill=row_determinant(rows,n,deadline)
        assert det and det==record['minor_pivot_product_mod_prime'],(w,det,record['minor_pivot_product_mod_prime'])
        checked_columns+=n;first_blocks+=bool(record['first_columns'])
        r={'weight':w,'columns':n,'first_columns':record['first_columns'],
           'row_elimination_determinant_mod1009':det,'producer_pivot_product_match':True,
           'maximum_row_fill':fill,'seconds':time.perf_counter()-blockstart}
        results.append(r)
        if bi==0 or (bi+1)%100==0:print(json.dumps({'completed':bi+1,'checked_columns':checked_columns,**r,'total_seconds':time.perf_counter()-started}),flush=True)
    completed=len(results)==len(ordered)
    full=completed and not args.zero_only and checked_columns==114858 and first_blocks==685
    report={'maps_source':str(source),'maps_sha256':sha(source),'certificate':str(certificate),
            'certificate_sha256':sha(certificate),'checker_sha256':sha(Path(__file__)),
            'arithmetic':'Independent sparse ROW elimination in F_1009; rational coefficient denominators individually checked',
            'coefficient_denominator_checks':denominator_checks,'reconstructed_weight_groups':len(groups),
            'completed_blocks':len(results),'first_containing_blocks_checked':first_blocks,
            'columns_checked':checked_columns,'all_selected_minors_nonzero_and_match':completed,
            'full_certificate_independently_verified':full,'seconds':time.perf_counter()-started,
            'zero_only':args.zero_only,'reports':results,
            'conclusion':'If every selected square minor is nonzero mod1009 and all rational denominators are invertible, its rational determinant is nonzero. Distinct row-weight blocks have disjoint support, so all 114858 columns are independent over Q and C. Thus the full constructed complexified chain is injective, implying first uniqueness. Global rank90 additionally needs chain necessity, endpoint existence and the exact rank/representation inference.'}
    name='minor_zero.json' if args.zero_only else 'minor_check.json'
    (HERE/name).write_text(json.dumps(report,indent=2)+'\n',encoding='utf-8')
    print(json.dumps({k:v for k,v in report.items() if k!='reports'}),flush=True)

if __name__=='__main__':
    parser=argparse.ArgumentParser();parser.add_argument('--seconds',type=float,default=180)
    parser.add_argument('--zero-only',action='store_true');run(parser.parse_args())


==> anc/aux/exclude10.py <==
# S6.3 candidate replay; Python 3.10+ standard library only.
# Model: pure coherent SU(3), 3 preparation + 4 processing queries.
# Run python replay.py (recommended); never run with -O.
# Inputs/outputs: No input data. Writes exclude10.json.
# Method/scope: Checks explicit rational tensor witnesses used in the historical representation exclusion argument. Tensor symmetrization, contraction and rank are exact. Connecting the witnesses to arbitrary physical protocols remains part of the analytic argument.
# All arithmetic here is exact; no floating samples or inherited PASS is used.
# Data pickles are generated locally by spaces.py before any reader runs.
"""Self-contained exact witnesses excluding the original Sym3 Fourier sector."""
import sys
sys.dont_write_bytecode=True
if sys.flags.optimize:
    raise RuntimeError('Run without -O; exact checks require assertions')
from fractions import Fraction as Q
from itertools import permutations, product, combinations_with_replacement
from pathlib import Path
import json
HERE=Path(__file__).resolve().parent
inds=list(product(range(3),repeat=4));ix={a:i for i,a in enumerate(inds)}
def ket(a):
 z=[Q(0)]*81;z[ix[a]]=Q(1);return z
def perm(z,p):
 o=[Q(0)]*81
 for a,i in ix.items():o[ix[tuple(a[j] for j in p)]]+=z[i]
 return o
def average(z,perms):
 out=[Q(0)]*81
 for p in perms:
  for i,v in enumerate(perm(z,p)):out[i]+=v/Q(len(perms))
 return out
last3=[(0,)+tuple(i+1 for i in p) for p in permutations(range(3))]
all4=list(permutations(range(4)))
x=ket((1,2,2,2));s4=average(x,all4);z15=[a-b for a,b in zip(x,s4)]
z15p=average(z15,all4)
assert all(v==0 for v in z15p)
assert average(z15,last3)==z15
assert sum(v*v for v in z15)==Q(3,4)
z4=ket((2,2,2,2));assert average(z4,all4)==z4
l=ket((0,2,2,2))
assert all(sum(l[ix[(i,i,j,k)]] for i in range(3))==0 for j,k in product(range(3),repeat=2))
# Contract the program row/column on |222> at U=I.
def eval_identity(z):return [[z[ix[(q,2,2,2)]] if j==0 else Q(0) for j in range(3)] for q in range(3)]
M4=eval_identity(z4);M15=eval_identity(z15)
assert M4[2][0]-M4[0][2]==1
assert M15[1][0]-M15[0][1]==Q(3,4)
# Exact rank of the left contraction V tensor Sym3(barV) -> Sym2(barV).
occ3=list(combinations_with_replacement(range(3),3));occ2=list(combinations_with_replacement(range(3),2))
columns=[]
for i,a in product(range(3),occ3):
 v=[Q(0)]*81
 for b in set(permutations(a)):v[ix[(i,)+b]]=1
 columns.append([sum(v[ix[(k,k,j,l)]] for k in range(3)) for j,l in occ2])
A=[list(row) for row in zip(*columns)];rank=0
for c in range(30):
 hit=next((r for r in range(rank,6) if A[r][c]),None)
 if hit is None:continue
 A[rank],A[hit]=A[hit],A[rank];den=A[rank][c];A[rank]=[v/den for v in A[rank]]
 for r in range(6):
  if r!=rank:
   t=A[r][c];A[r]=[v-t*w for v,w in zip(A[r],A[rank])]
 rank+=1
 if rank==6:break
assert rank==6
result={'historical_inputs':[],'arithmetic':'standard-library Fraction and finite tensor permutations',
 'left_contraction_rank':rank,'left_Cartan_kernel_dimension':30-rank,
 'right_Sym4_dimension':15,'right_complement_dimension':15,
 'witness_Sym4_antisymmetric_entry':'1','witness_15_antisymmetric_entry':'3/4',
 'right_complement_norm_squared':'3/4','left_witness_contraction_zero':True,
 'scope':'Exact finite tensor witnesses for the original10 exclusion proof. Irreducibility/unique product types and positivity argument are supplied in the accompanying mathematical note; no full-chain rigidity certificate.'}
(HERE/'exclude10.json').write_text(json.dumps(result,indent=2),encoding='utf-8')
print(json.dumps(result,indent=2))


==> anc/aux/gram.py <==
# S6.3 candidate replay; Python 3.10+ standard library only.
# Model: pure coherent SU(3), 3 preparation + 4 processing queries.
# Run python replay.py (recommended); never run with -O.
# Inputs/outputs: Reads freshly generated spaces.pkl; writes gram.pkl and gram.json.
# Method/scope: Quotient elimination over Fraction determines the allowed input coefficient Gram directions in the constructed chain. The two-dimensional result is a linear-algebra statement. Positivity and its physical applicability are separate mathematical requirements.
# All arithmetic here is exact; no floating samples or inherited PASS is used.
# Data pickles are generated locally by spaces.py before any reader runs.
"""Independent Q-column quotient proof of arbitrary program H classification.

Solve image(D1) intersection {H tensor I_data}; no PSD/covariance assumption.
Q exact sparse elimination gives two program directions only.
"""
from pathlib import Path
from fractions import Fraction as Q
from collections import defaultdict
import sys,time,json,pickle,hashlib
sys.dont_write_bytecode=True
if sys.flags.optimize:
    raise RuntimeError('Run without -O; exact checks require assertions')
from spaces import Span,funweight,null_columns,combine
HERE=Path(__file__).resolve().parent
def run():
    start=time.perf_counter()
    with (HERE/'spaces.pkl').open('rb') as f:d=pickle.load(f)
    D=d['maps']['D1'];w=d['slice_weights'][0];functions=d['input_functions']
    fweights=[]
    for f in range(65):
        v=list(funweight(functions[3*f]));v[0]+=1;fweights.append(tuple(v))
    cols=[defaultdict(dict) for _ in range(3)]
    for q,b in enumerate(D):
        for (r,k),x in b.items():cols[q][k][r]=x
    firstgroups=defaultdict(list)
    for u in range(135):
        for v in range(135):firstgroups[tuple(a-b for a,b in zip(w[u],w[v]))].append((u,v))
    Hgroups=defaultdict(list)
    for f in range(65):
        for g in range(65):Hgroups[tuple(a-b for a,b in zip(fweights[f],fweights[g]))].append((f,g))
    def firstcol(u,v):
        out={}
        for b in cols:
            for a,x in b[u].items():
                for c,y in b[v].items():
                    z=out.get((a,c),0)+x*y
                    if z:out[(a,c)]=z
                    elif (a,c) in out:del out[(a,c)]
        return out
    nullH=[];info=[]
    for bi,weight in enumerate(sorted(Hgroups,key=lambda w:(sum(abs(i) for i in w),w))):
        es={};rank=0
        for u,v in firstgroups.get(weight,[]):
            value=firstcol(u,v)
            while value:
                p=min(value)
                if p not in es:break
                t=value[p]
                for r,x in es[p].items():
                    y=value.get(r,0)-t*x
                    if y:value[r]=y
                    elif r in value:del value[r]
            if value:
                p=min(value);a=value[p];es[p]={r:x/a for r,x in value.items()};rank+=1
        pivots=sorted(es);hc=[];unknown=Hgroups[weight]
        for f,g in unknown:
            value={(3*f+j,3*g+j):Q(1) for j in range(3)}
            for p in pivots:
                if p not in value:continue
                t=value[p]
                for r,x in es[p].items():
                    y=value.get(r,0)-t*x
                    if y:value[r]=y
                    elif r in value:del value[r]
            hc.append(value)
        kernel,unused=null_columns(hc,[weight]*len(hc))
        for c in kernel:
            assert not combine(hc,c)
            nullH.append({unknown[k]:a for k,a in c.items()})
        info.append({'weight':weight,'first_columns':len(firstgroups.get(weight,[])),'D1_rank':rank,
                     'H_columns':len(hc),'H_quotient_rank':len(hc)-len(kernel),'allowed_H_dimension':len(kernel)})
        if bi%20==0:print(json.dumps({'block':bi,**info[-1],'seconds':time.perf_counter()-start}),flush=True)
    assert len(nullH)==2
    Ginv=[[Q(int(i==j)) for j in range(8)] for i in range(8)]
    Ginv[6][6]=Ginv[7][7]=Q(2,3);Ginv[6][7]=Ginv[7][6]=Q(1,3)
    S={(0,0):Q(1)};A={}
    for i in range(8):
        for j in range(8):
            for k in range(8):
                for l in range(8):
                    x=Ginv[i][j]*Ginv[k][l]/8
                    if x:A[(1+8*i+k,1+8*j+l)]=x
    checks=[]
    for reference in [S,A]:
        kernel,_=null_columns(nullH+[reference],[ZERO_WEIGHT]*3)
        checks.append(len(kernel)==1)
    assert all(checks)
    result={'arithmetic':'Q exact Fraction','input_arrays_from_prior_stages':[],
            'program_H_complex_entries':65**2,'allowed_H_complex_dimension':len(nullH),
            'classification':'H=s*E00+a/8*(Ginv tensor Ginv) on 64 adjoint coefficients; all crossblocks zero.',
            'canonical_span_exactly_equal':all(checks),'weight_blocks':len(info),'block_results':info,
            'first_D1_positivity_used':False,'covariance_or_twirl_used':False,
            'scope':'Linear first coverage alone, for the independently generated complete135 first symmetry kernel; no claim about preparation10 until separate positivity/irrep exclusion.',
            'spaces_sha256':hashlib.sha256((HERE/'spaces.pkl').read_bytes()).hexdigest(),
            'source_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),'seconds':time.perf_counter()-start}
    with (HERE/'gram.pkl').open('wb') as f:pickle.dump({'allowed_H_basis':nullH,'Hsinglet':S,'Hadjoint':A},f,protocol=4)
    (HERE/'gram.json').write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    print(json.dumps({k:v for k,v in result.items() if k!='block_results'}),flush=True)
ZERO_WEIGHT=(0,)*6
if __name__=='__main__':run()


==> anc/aux/kernels.py <==
# S6.3 candidate replay; Python 3.10+ standard library only.
# Model: pure coherent SU(3), 3 preparation + 4 processing queries.
# Run python replay.py (recommended); never run with -O.
# Inputs/outputs: Reads spaces.pkl and imports raw.py; writes kernels.json.
# Method/scope: Reconstructs complete symmetry kernels and forward/backward coefficient intersections by independent rational elimination. Exact dimensions 135/390/135/390 and restricted 198/198 are checks on the finite coefficient problem.
# All arithmetic here is exact; no floating samples or inherited PASS is used.
# Data pickles are generated locally by spaces.py before any reader runs.
"""Ungrouped exact kernel-completeness check independent of root's eliminator.

Only the raw program/scalar bases in spaces.pkl are read. Every symmetry
constraint is rebuilt and eliminated without Cartan grouping. This audit is
not a first-Gram rigidity calculation and never changes the source artifact.
"""
import sys
sys.dont_write_bytecode = True
if sys.flags.optimize:
    raise RuntimeError('Run without -O; exact checks require assertions')
from fractions import Fraction as F
from itertools import permutations
import json,time,hashlib
from raw import (OUT,SOURCE,Reader,ZERO,axpy,clean,rank,
                            multiply_query,determinant,times_det,symmetric)

def relations(columns):
    pivots={};kernel=[]
    for i,col in enumerate(columns):
        v=clean(col);comb={i:F(1)}
        while v:
            p=min(v)
            if p not in pivots:
                a=v[p]
                pivots[p]=({k:x/a for k,x in v.items()}, {k:x/a for k,x in comb.items()})
                break
            pv,pc=pivots[p];a=v[p]
            axpy(v,pv,-a);axpy(comb,pc,-a)
        if not v:kernel.append(comb)
    return kernel,len(pivots)

class Reducer:
    def __init__(self, columns):
        self.pivots={}
        for col in columns:
            v=self.reduce(col)
            if v:
                p=min(v);a=v[p];self.pivots[p]={k:x/a for k,x in v.items()}
    def reduce(self, column):
        v=clean(column)
        # Unlike root's insertion-order grouped reducer, choose the smallest
        # raw coordinate at each step, recording genuinely unmatched pivots.
        remainder={}
        while v:
            p=min(v)
            if p in self.pivots:axpy(v,self.pivots[p],-v[p])
            else:remainder[p]=v.pop(p)
        return remainder

def symcol(post):
    out={}
    for i,j in ((0,1),(0,2),(1,2)):
        for (d,m),a in post[i].items():
            if d==j:out[(i,j,m)]=out.get((i,j,m),0)+a
        for (d,m),a in post[j].items():
            if d==i:out[(i,j,m)]=out.get((i,j,m),0)-a
    return clean(out)

def unknowns(space, query_first):
    states=[];constraints=[]
    for q in range(3):
        for fun in space:
            state=[{}, {}, {}];state[q]=fun
            post=multiply_query(state) if query_first else state
            states.append(post);constraints.append(symcol(post))
    kernel,r=relations(constraints)
    columns=[]
    for k in kernel:
        p=[{}, {}, {}]
        for i,a in k.items():
            for q in range(3):axpy(p[q],states[i][q],a)
        assert symmetric(p)
        columns.append(p)
    return columns,r

def adjugate():
    # Generate cofactors via all permutations rather than root's explicit
    # two-term minor formula. Exact adj(U)U=det(U)I is checked below.
    adj=[[{} for _ in range(3)] for _ in range(3)]
    for sigma in permutations(range(3)):
        inv=sum(sigma[i]>sigma[j] for i in range(3) for j in range(i+1,3))
        for row in range(3):
            alpha=[0]*9
            for i,j in enumerate(sigma):
                if i!=row:alpha[3*i+j]+=1
            q=sigma[row];key=tuple(alpha)
            adj[q][row][key]=adj[q][row].get(key,0)+F((-1)**inv)
    return [[clean(v) for v in row] for row in adj]

def undo(post, adj):
    result=[{}, {}, {}]
    for q in range(3):
        for r in range(3):
            for (j,alpha),a in post[r].items():
                for beta,b in adj[q][r].items():
                    key=(j,tuple(x+y for x,y in zip(alpha,beta)))
                    result[q][key]=result[q].get(key,0)+a*b
    return [clean(v) for v in result]

def divide(fun, det):
    lead=max(det);out={}
    for j in range(3):
        p={m:a for (d,m),a in fun.items() if d==j}
        while p:
            m=max(p);a=p[m]
            assert all(x>=y for x,y in zip(m,lead)), ('nonzero remainder',j,m)
            n=tuple(x-y for x,y in zip(m,lead));c=a/det[lead]
            out[(j,n)]=out.get((j,n),0)+c
            for beta,b in det.items():
                key=tuple(x+y for x,y in zip(n,beta));v=p.get(key,0)-c*b
                if v:p[key]=v
                elif key in p:del p[key]
    out=clean(out);assert times_det(out,det)==fun
    return out

def restrict(states, space):
    reducer=Reducer(space);cols=[]
    for p in states:
        v={}
        for q,fun in enumerate(p):
            for key,a in reducer.reduce(fun).items():v[(q,key)]=a
        cols.append(v)
    null,r=relations(cols)
    rows=[]
    for k in null:
        p=[{}, {}, {}]
        for i,a in k.items():
            for q in range(3):axpy(p[q],states[i][q],a)
        rows.extend(p)
    return len(null),r,rank(rows)

def run():
    start=time.perf_counter()
    with SOURCE.open('rb') as f:data=Reader(f).load()
    inp=data['input_functions'];f4=data['F4'].vec;t4=data['T4'].vec
    det=determinant();adj=adjugate()
    # The scalar matrix adj(U)U identity is a fresh cofactor orientation check.
    for j in range(3):
        p=[{}, {}, {}];p[j]={(j,ZERO):F(1)}
        assert undo(multiply_query(p),adj)==[times_det(v,det) for v in p]
    post1,r1=unknowns(inp,True)
    post2,r2=unknowns(f4,True)
    fourth_div,r4=unknowns(t4,False)
    pre4=[undo(p,adj) for p in fourth_div]
    f6=data['F6'].vec
    assert rank([v for p in pre4 for v in p]+f6)==195
    post3,r3=unknowns(f6,False)
    pre3=[[divide(v,det) for v in undo(p,adj)] for p in post3]
    assert all(multiply_query(p)==q for p,q in zip(pre3,post3))
    f5f=data['F5_forward'].vec;f5b=data['F5_backward'].vec
    assert rank([v for p in post2 for v in p]+f5f)==810
    assert rank([v for p in pre3 for v in p]+f5b)==810
    restricted2=restrict(post2,f5b)
    restricted3=restrict(pre3,data['MID'].vec)
    # Check the actual scalar intersection dimension without a grouped pivot.
    b_reducer=Reducer(f5b)
    intersect,_=relations([b_reducer.reduce(v) for v in f5f])
    assert [len(post1),len(post2),len(fourth_div),len(post3)]==[135,390,135,390]
    assert restricted2==restricted3==(198,192,450)
    assert len(intersect)==450
    result={'arithmetic':'Fraction; ungrouped symmetry and incidence kernels',
            'read_only_source_sha256':hashlib.sha256(SOURCE.read_bytes()).hexdigest(),
            'raw_unrestricted_symmetry_ranks':{'first':r1,'second':r2,'fourth':r4,'third':r3},
            'raw_unrestricted_kernel_dimensions':{'first':len(post1),'second':len(post2),'fourth':len(fourth_div),'third':len(post3)},
            'all_390_third_inverse_rows_divide_exactly_by_det':True,
            'all_390_third_query_reconstructions_exact':True,
            'forward_and_backward_scalar_spans_independently_match_810':True,
            'forward_backward_scalar_intersection':len(intersect),
            'restricted_second':[restricted2[0],restricted2[1],restricted2[2]],
            'restricted_third':[restricted3[0],restricted3[1],restricted3[2]],
            'scope':'Independent exact completeness of the universal rational support spaces. Does not prove arbitrary program classification or first-Gram rigidity.',
            'seconds':time.perf_counter()-start}
    (OUT/'kernels.json').write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    print(json.dumps(result,indent=2),flush=True)

if __name__=='__main__':run()


==> anc/aux/metric.py <==
# S6.3 candidate replay; Python 3.10+ standard library only.
# Model: pure coherent SU(3), 3 preparation + 4 processing queries.
# Run python replay.py (recommended); never run with -O.
# Inputs/outputs: Reads spaces.pkl; writes metric.json.
# Method/scope: Exact rational Gram inversion and contraction compute the singlet restriction of the first coefficient space. The resulting 1/5 factor belongs to the specified rational coordinate model.
# All arithmetic here is exact; no floating samples or inherited PASS is used.
# Data pickles are generated locally by spaces.py before any reader runs.
"""Exact first-kernel physical metric and singlet projection fraction1/5."""
from pathlib import Path
from fractions import Fraction as Q
from collections import defaultdict
import pickle,sys,time,json,hashlib
sys.dont_write_bytecode=True
if sys.flags.optimize:
    raise RuntimeError('Run without -O; exact checks require assertions')
from spaces import Span
HERE=Path(__file__).resolve().parent
def inv(A):
    n=len(A);B=[r.copy()+[Q(int(i==j)) for j in range(n)] for i,r in enumerate(A)]
    for j in range(n):
        p=next(i for i in range(j,n) if B[i][j]);B[j],B[p]=B[p],B[j]
        a=B[j][j];B[j]=[x/a for x in B[j]]
        for i in range(n):
            if i==j:continue
            a=B[i][j]
            if a:B[i]=[x-a*y for x,y in zip(B[i],B[j])]
    assert all(B[i][j]==(i==j) for i in range(n) for j in range(n))
    return [r[n:] for r in B]
def run():
    start=time.perf_counter()
    with (HERE/'spaces.pkl').open('rb') as f:d=pickle.load(f)
    G=[[Q(int(i==j)) for j in range(8)] for i in range(8)]
    G[6][6]=G[7][7]=Q(2);G[6][7]=G[7][6]=Q(-1)
    metric={(0,0):Q(1)}
    for i in range(8):
        for j in range(8):
            for k in range(8):
                for l in range(8):
                    if G[i][j]*G[k][l]:metric[(1+8*i+k,1+8*j+l)]=G[i][j]*G[k][l]
    by=defaultdict(dict)
    singlet=[[Q(0) for k in range(135)] for r in range(9)]
    for q,block in enumerate(d['maps']['D1']):
        for (row,k),x in block.items():
            f,j=divmod(row,3);by[(q,f,j)][k]=x
            if not f:singlet[3*q+j][k]=x
    J=[[Q(0) for j in range(135)] for i in range(135)]
    for q in range(3):
        for (f,g),m in metric.items():
            for j in range(3):
                for u,x in by[(q,f,j)].items():
                    for v,y in by[(q,g,j)].items():J[u][v]+=m*x*y
    groups=defaultdict(list)
    for k,w in enumerate(d['slice_weights'][0]):groups[w].append(k)
    assert all(not J[u][v] or d['slice_weights'][0][u]==d['slice_weights'][0][v] for u in range(135) for v in range(135))
    Ji=[[Q(0) for j in range(135)] for i in range(135)]
    for ks in groups.values():
        b=inv([[J[u][v] for v in ks] for u in ks])
        for i,u in enumerate(ks):
            for j,v in enumerate(ks):Ji[u][v]=b[i][j]
    P=[[sum(singlet[i][u]*Ji[u][v]*singlet[j][v] for u in range(135) for v in range(135) if singlet[i][u] and singlet[j][v]) for j in range(9)] for i in range(9)]
    assert all(P[i][j]==Q(int(i==j),5) for i in range(9) for j in range(9))
    report={'arithmetic':'Q Fraction','prior_scientific_arrays':[],
            'physical_program_coefficient_metric':'1 directsum(G tensor G); G=I6 directsum[[2,-1],[-1,2]]',
            'first_kernel_physical_metric_dimension':135,'metric_weight_blocks':len(groups),
            'singlet_projection_A_Jinv_AT_exact':'I9/5','nonzero_singlet_projection_rank':9,
            'scope':'Exact physical inner product correction for the nonorthogonal raw program coordinates, and singlet fraction1/5. Does not assume normalized rational kernel columns.',
            'spaces_sha256':hashlib.sha256((HERE/'spaces.pkl').read_bytes()).hexdigest(),
            'source_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),'seconds':time.perf_counter()-start}
    (HERE/'metric.json').write_text(json.dumps(report,indent=2)+'\n',encoding='utf-8')
    print(json.dumps(report),flush=True)
if __name__=='__main__':run()


==> anc/aux/names.json <==
[
  {
    "old": "exact_spaces.py",
    "new": "spaces.py",
    "source_sha256": "3584dee8b781e6ae841922e65115c88d99ea81cd23ab8171ef2f0c9c53248ea0",
    "candidate_sha256": "0ca0cc7032093655052ef2b8e0e5653bd71f66458f513420168cd8171198ab0c",
    "changes": "comments, import/data names and flat relative paths; assertion optimization guard; mathematical operations preserved"
  },
  {
    "old": "exact_H_classification.py",
    "new": "gram.py",
    "source_sha256": "b0bccee9617bb63cde823b55c142d6d05f63af66211c7f4f0dfa80a74635b47b",
    "candidate_sha256": "d33377280209bc0e403700f31a353002ac9e474814c5b4b9c2002187d10d8b45",
    "changes": "comments, import/data names and flat relative paths; assertion optimization guard; mathematical operations preserved"
  },
  {
    "old": "exact_first_singlet_metric.py",
    "new": "metric.py",
    "source_sha256": "80ceeaf9e9b2ebb791f3c8b1cac73803df7819bb996bb5123b7053d9c29a2615",
    "candidate_sha256": "74447c1dfbf8bb17fe2db346a10a914671b4ac498850304bca982f840399d6fe",
    "changes": "comments, import/data names and flat relative paths; assertion optimization guard; mathematical operations preserved"
  },
  {
    "old": "exact_rigidity.py",
    "new": "rigidity.py",
    "source_sha256": "448d1393d0b2089b3234ff81135e8792f9274a844bd0acea1adbcc447adc6990",
    "candidate_sha256": "044cd8fb52bf9d810647d8d59f4393069862caa5cd676f27bc237dd384bd38e0",
    "changes": "comments, import/data names and flat relative paths; assertion optimization guard; mathematical operations preserved"
  },
  {
    "old": "numeric_independent/check_selected_modular_minors.py",
    "new": "check_minors.py",
    "source_sha256": "e158fa3fb1b4e1f39a998bfb276d90f47cae884da960d0e62d659556f7141c06",
    "candidate_sha256": "6c2f564b6cc87b4c6a23bcaba310a9760e7d38d42a436b77c822f9c5738a87d6",
    "changes": "comments, import/data names and flat relative paths; assertion optimization guard; mathematical operations preserved"
  },
  {
    "old": "causal_audit/audit_raw_maps.py",
    "new": "raw.py",
    "source_sha256": "7d66324cdf21b1898f57243c2f35d5980d9ba522f2222caf0a2bae5bb30291ed",
    "candidate_sha256": "2a4e832bbf15d96b20e0b8891bc26069607e4cfe9ff8838f3c00e2c9b84ed9be",
    "changes": "comments, import/data names and flat relative paths; assertion optimization guard; mathematical operations preserved"
  },
  {
    "old": "causal_audit/audit_kernel_completeness.py",
    "new": "kernels.py",
    "source_sha256": "97d84eacb01f49abfe1ca693ab92a0c94500c1e938a754efb1ebf27da48c1de9",
    "candidate_sha256": "c002242aeb64721b16b923ff51252765b4ab9221f406a3ae4b1c4379d142895d",
    "changes": "comments, import/data names and flat relative paths; assertion optimization guard; mathematical operations preserved"
  },
  {
    "old": "rigidity_theory/original_10_exclusion_check.py",
    "new": "exclude10.py",
    "source_sha256": "399cd5dc8e3b975489a209d3314e1f114938fc686351d88dd90c729755caf0d2",
    "candidate_sha256": "8f7023d8bf38ba17598005b14202dbf1adcaced2a3a7dd0d4e31c8d46e280c4f",
    "changes": "comments, import/data names and flat relative paths; assertion optimization guard; mathematical operations preserved"
  },
  {
    "old": "rigidity_theory/first_kernel_character_exact.py",
    "new": "character.py",
    "source_sha256": "ad31438e8f6d48d3431bfb37b567b7c227e393cbfb3015c513f15d9b543d5b8b",
    "candidate_sha256": "0d6b20d13114d08469c7c2bb5a818ffe734cc2d74e58f03fd2bdf6811a4954a9",
    "changes": "comments, import/data names and flat relative paths; assertion optimization guard; mathematical operations preserved"
  }
]

==> anc/aux/raw.py <==
# S6.3 candidate replay; Python 3.10+ standard library only.
# Model: pure coherent SU(3), 3 preparation + 4 processing queries.
# Run python replay.py (recommended); never run with -O.
# Inputs/outputs: Reads spaces.pkl through an explicit Span reader; writes raw.json.
# Method/scope: Expands saved coordinate maps into raw rational monomials, checks all four query identities and symmetries, and computes scalar-basis ranks independently without weight grouping.
# All arithmetic here is exact; no floating samples or inherited PASS is used.
# Data pickles are generated locally by spaces.py before any reader runs.
"""Independent exact audit of saved rational causal maps.

This does not execute spaces.py or import previous numeric map builders.
It expands every saved map back into raw monomial coefficients, checks all
four query identities and post-query symmetries, and verifies each scalar
basis without using weight grouping. Old files are read only.
"""
import sys
sys.dont_write_bytecode = True
if sys.flags.optimize:
    raise RuntimeError('Run without -O; exact checks require assertions')
from pathlib import Path
from fractions import Fraction as F
from itertools import permutations
import pickle, json, hashlib, time

OUT = Path(__file__).resolve().parent
SOURCE = OUT / 'spaces.pkl'
ZERO = (0,) * 9

class AuditSpan:
    pass

class Reader(pickle.Unpickler):
    def find_class(self, module, name):
        if name == 'Span' and module in ('__main__', 'spaces'):
            return AuditSpan
        return super().find_class(module, name)

def axpy(v, w, a):
    for k, x in w.items():
        y = v.get(k, 0) + a * x
        if y:
            v[k] = y
        elif k in v:
            del v[k]

def clean(v):
    return {k: F(a) for k, a in v.items() if a}

def rank(columns):
    # An independent ungrouped sparse echelon implementation.
    pivots = {}
    for col in columns:
        v = clean(col)
        while v:
            p = min(v)
            if p not in pivots:
                a = v[p]
                pivots[p] = {k: x / a for k, x in v.items()}
                break
            axpy(v, pivots[p], -v[p])
    return len(pivots)

def scalar_map(maps, functions, n):
    result = [[{} for _ in range(3)] for _ in range(n)]
    for q, entries in enumerate(maps):
        for (row, col), a in entries.items():
            axpy(result[col][q], functions[row], a)
    return result

def multiply_query(pre):
    result = [{} for _ in range(3)]
    for q, fun in enumerate(pre):
        for (j, alpha), a in fun.items():
            for r in range(3):
                beta = list(alpha)
                beta[3 * r + q] += 1
                key = (j, tuple(beta))
                result[r][key] = result[r].get(key, 0) + a
    return [clean(v) for v in result]

def determinant():
    p = {}
    for sigma in permutations(range(3)):
        alpha = [0] * 9
        for i, j in enumerate(sigma):
            alpha[3 * i + j] += 1
        inv = sum(sigma[i] > sigma[j] for i in range(3) for j in range(i+1, 3))
        p[tuple(alpha)] = F((-1) ** inv)
    return p

def times_det(fun, det):
    out = {}
    for (j, alpha), a in fun.items():
        for beta, b in det.items():
            key = (j, tuple(x+y for x, y in zip(alpha, beta)))
            out[key] = out.get(key, 0) + a*b
    return clean(out)

def symmetric(post):
    for i, j in ((0, 1), (0, 2), (1, 2)):
        a = {m: c for (d, m), c in post[i].items() if d == j}
        b = {m: c for (d, m), c in post[j].items() if d == i}
        if a != b:
            return False
    return True

def counts(m):
    return (tuple(sum(m[3*i+j] for j in range(3)) for i in range(3)),
            tuple(sum(m[3*i+j] for i in range(3)) for j in range(3)))

def function_weight(fun):
    values = set()
    for (j, m), a in fun.items():
        left, right = counts(m)
        values.add(tuple(left[i] - (i == j) for i in range(3)) + right)
    assert len(values) == 1
    return values.pop()

def map_weight_audit(data, maps, scalar_before, scalar_after, labels):
    # A CP summand's two query labels are equal, so row weight difference
    # is exactly the slice-column weight difference in every nonzero term.
    checks = 0
    for k, label in enumerate(labels):
        ws = data['slice_weights'][k]
        for mode, space in (('D', scalar_before[k]), ('B', scalar_after[k])):
            wfun = [function_weight(f) for f in space]
            for q, entries in enumerate(maps[mode + str(k+1)]):
                shifts = set()
                for (row, col), a in entries.items():
                    shifts.add(tuple(x-y for x, y in zip(wfun[row], ws[col])))
                    checks += 1
                assert len(shifts) <= 1, (mode, k+1, q, shifts)
    return checks

def run():
    start = time.perf_counter()
    with SOURCE.open('rb') as f:
        data = Reader(f).load()
    maps = data['maps']
    inp = data['input_functions']
    f4 = data['F4'].vec
    mid = data['MID'].vec
    f6 = data['F6'].vec
    t4 = data['T4'].vec
    spaces = {'input': inp, 'F4': f4, 'MID': mid, 'F6': f6, 'T4': t4}
    independent = {name: rank(vecs) for name, vecs in spaces.items()}
    assert all(independent[name] == len(vecs) for name, vecs in spaces.items())
    before_spaces = [inp, f4, mid, t4]
    after_spaces = [f4, mid, f6, f6]
    before = [scalar_map(maps['D'+str(k)], before_spaces[k-1], data['map_shapes']['D'+str(k)][2]) for k in range(1,5)]
    after = [scalar_map(maps['B'+str(k)], after_spaces[k-1], data['map_shapes']['B'+str(k)][2]) for k in range(1,5)]
    identities = []
    symmetry = []
    det = determinant()
    for k in range(3):
        identities.append(all(multiply_query(p) == q for p, q in zip(before[k], after[k])))
        symmetry.append(all(symmetric(p) for p in after[k]))
    # Fourth is reversed: B4 is actual before Q4, D4 is post Q4 divided by det.
    identities.append(all(multiply_query(p) == [times_det(f, det) for f in q]
                          for p, q in zip(after[3], before[3])))
    symmetry.append(all(symmetric(p) for p in before[3]))
    assert all(identities) and all(symmetry)
    weight_entries = map_weight_audit(data, maps, before_spaces, after_spaces, range(4))
    # Nonorthogonal rational catalyst coordinates need their actual metric.
    gram8 = [[F(int(i == j)) for j in range(8)] for i in range(8)]
    gram8[6][6] = gram8[7][7] = F(2)
    gram8[6][7] = gram8[7][6] = F(-1)
    inv8 = [[F(int(i == j)) for j in range(8)] for i in range(8)]
    inv8[6][6] = inv8[7][7] = F(2,3)
    inv8[6][7] = inv8[7][6] = F(1,3)
    assert all(sum(gram8[i][k]*inv8[k][j] for k in range(8)) == (i == j)
               for i in range(8) for j in range(8))
    norm_at_identity = sum(gram8[r][s]*inv8[r][u]*inv8[s][v]*gram8[u][v]
                           for r in range(8) for s in range(8) for u in range(8) for v in range(8))
    assert norm_at_identity == 8
    report = {
        'arithmetic': 'Fraction; independent ungrouped sparse rank and raw polynomial multiplication',
        'read_only_input': str(SOURCE),
        'input_sha256': hashlib.sha256(SOURCE.read_bytes()).hexdigest(),
        'scalar_basis_dimensions_and_ungrouped_ranks': {k: [len(v), independent[k]] for k,v in spaces.items()},
        'four_all_coefficient_query_identities': identities,
        'four_all_coefficient_post_query_symmetry_checks': symmetry,
        'number_nonzero_map_entries_checked_for_weight_shift': weight_entries,
        'nonorthogonal_metric_identity_check': norm_at_identity.numerator,
        'canonical_program_coefficient_metric': '(1-a) direct_sum (a/8)(G^{-1} tensor G^{-1}); G=I6 direct_sum [[2,-1],[-1,2]]',
        'scope': 'Checks the saved exact map embeddings and row bases. Does not independently establish kernel completeness, circuit necessity, or first-Gram rigidity; those require the separate derivation and modular rank audit.',
        'seconds': time.perf_counter()-start,
    }
    (OUT/'raw.json').write_text(json.dumps(report, indent=2)+'\n', encoding='utf-8')
    print(json.dumps(report, indent=2), flush=True)

if __name__ == '__main__':
    run()


==> anc/aux/replay.py <==
"""Regenerate and check the S6.3 finite exact certificates in a fresh directory.

Usage: python replay.py [--output PATH] [--seconds 1800]
Requires Python >=3.10, standard library only. No download, optimizer, or old
pickle is used. Reports and logs go to PATH; this runner never changes source
scripts or manuscript files. Completion means the stated finite coefficient
checks passed, not that all physical protocols have been classified.
"""
from pathlib import Path
from datetime import datetime, timezone, timedelta
import argparse, hashlib, json, platform, shutil, subprocess, sys, time

HERE=Path(__file__).resolve().parent
STEPS=[('spaces.py', []), ('gram.py', []), ('metric.py', []),
       ('rigidity.py', ['--prime','1009','--all-blocks','--name','minors']),
       ('check_minors.py', []), ('raw.py', []), ('kernels.py', []),
       ('exclude10.py', []), ('character.py', [])]

def main():
    if sys.flags.optimize: raise RuntimeError('Do not use -O: assertions are acceptance checks')
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output',type=Path)
    parser.add_argument('--seconds',type=float,default=1800,
                        help='Per modular stage time budget; incomplete output fails acceptance')
    args=parser.parse_args()
    now=datetime.now(timezone(timedelta(hours=8)))
    out=(args.output or HERE/'runs'/now.strftime('%Y%m%d-%H%M%S')).resolve()
    if out.exists() and any(out.iterdir()): raise RuntimeError(f'Output must be empty: {out}')
    out.mkdir(parents=True,exist_ok=True)
    for name,_ in STEPS: shutil.copy2(HERE/name,out/name)
    report={'started_at':now.isoformat(),'python':sys.version,'executable':sys.executable,
            'platform':platform.platform(),'fresh_inputs':True,'steps':[],
            'scope':'Exact finite coefficient chain and selected minors; global auxiliary optimality is not certified by this replay alone.'}
    try:
        for name, extra in STEPS:
            cmd=[sys.executable,'-B',str(out/name),*extra]
            if name in ('rigidity.py','check_minors.py'): cmd+=['--seconds',str(args.seconds)]
            print('RUN', name, flush=True)
            start=time.perf_counter()
            result=subprocess.run(cmd,cwd=out,capture_output=True,text=True,encoding='utf-8',errors='replace')
            (out/(Path(name).stem+'.log')).write_text(result.stdout+'\n'+result.stderr,encoding='utf-8')
            report['steps'].append({'script':name,'command':cmd,'cwd':str(out),
                'exit_code':result.returncode,'seconds':time.perf_counter()-start,
                'script_sha256':hashlib.sha256((out/name).read_bytes()).hexdigest()})
            if result.returncode: raise RuntimeError(f'{name} failed; see its log')
            if name=='rigidity.py':
                r=json.loads((out/'minors.json').read_text(encoding='utf-8'))
                if not (r['complete_linear_operator_injective_proved'] and r['completed_weight_groups']==1045 and r['total_columns_checked']==114858):
                    raise RuntimeError('Producer did not complete all 1045 blocks')
            if name=='check_minors.py':
                r=json.loads((out/'minor_check.json').read_text(encoding='utf-8'))
                if not (r['full_certificate_independently_verified'] and r['completed_blocks']==1045):
                    raise RuntimeError('Independent checker did not complete all 1045 minors')
            print('PASS',name,round(report['steps'][-1]['seconds'],2),'seconds',flush=True)
        report['status']='passed'
    except Exception as exc:
        report['status']='failed';report['error']=str(exc)
        raise
    finally:
        report['finished_at']=datetime.now(timezone(timedelta(hours=8))).isoformat()
        report['outputs']={p.name:hashlib.sha256(p.read_bytes()).hexdigest() for p in out.iterdir() if p.is_file() and p.name!='run.json'}
        (out/'run.json').write_text(json.dumps(report,indent=2),encoding='utf-8')
    print('All nine exact checks passed. See',out/'run.json',flush=True)
    print('This is a finite certificate replay, not an all-protocol lower-bound proof.',flush=True)

if __name__=='__main__': main()


==> anc/aux/rigidity.py <==
# S6.3 candidate replay; Python 3.10+ standard library only.
# Model: pure coherent SU(3), 3 preparation + 4 processing queries.
# Run python replay.py (recommended); never run with -O.
# Inputs/outputs: Reads spaces.pkl; writes the --name JSON (minors.json in the standard replay).
# Method/scope: The five-equation chain is grouped by exact row weights. Suffix columns precede first-query columns. Full column rank mod 1009, with every denominator invertible, certifies a nonzero rational minor in each block. A quotient-rank observation alone is insufficient. The standard replay requires every block and rejects a timeout or partial report.
# All arithmetic here is exact; no floating samples or inherited PASS is used.
# Data pickles are generated locally by spaces.py before any reader runs.
"""Exact weight-block column elimination for the rational five-equation chain.

Suffix columns are eliminated first. First columns must remain independent
in their quotient to prove pi_1 ker L=0. No positivity or averaging is used.
Modular FULL column rank proves the rational full-column rank by a nonzero
minor. Modular quotient rank by itself would not suffice. The checker below
explicitly tests the stronger full-column rank and disjoint row weights.
"""
from pathlib import Path
from fractions import Fraction as Q
from collections import defaultdict
import sys,time,json,pickle,argparse,hashlib
sys.dont_write_bytecode=True
if sys.flags.optimize:
    raise RuntimeError('Run without -O; exact checks require assertions')
from spaces import Span
HERE=Path(__file__).resolve().parent

def run(args):
    start=time.perf_counter()
    with (HERE/'spaces.pkl').open('rb') as f:d=pickle.load(f)
    sizes=[135,198,198,135];weights=d['slice_weights'];maps=d['maps']
    from spaces import funweight
    outweights=[[funweight(v) for v in d['input_functions']],d['F4'].weights,d['MID'].weights,d['F6'].weights,d['T4'].weights]
    index={}
    for name,blocks in maps.items():
        bycol=[]
        for block in blocks:
            c=defaultdict(dict)
            for (r,k),x in block.items():c[k][r]=x
            bycol.append(c)
        index[name]=bycol
    equations=[[(0,'D1',1)],[(0,'B1',1),(1,'D2',-1)],[(1,'B2',1),(2,'D3',-1)],
               [(2,'B3',1),(3,'B4',-1)],[(3,'D4',1)]]
    varmaps=defaultdict(list)
    for e,terms in enumerate(equations):
        for variable,name,sign in terms:varmaps[variable].append((e,name,sign))
    groups=defaultdict(list)
    for variable,k in enumerate(sizes):
        for u in range(k):
            for v in range(k):
                w=tuple(a-b for a,b in zip(weights[variable][u],weights[variable][v]))
                groups[w].append((variable,u,v))
    wanted=sorted((w for w,g in groups.items() if args.all_blocks or any(v==0 for v,_,_ in g)),key=lambda w:(sum(abs(x) for x in w),w))
    if args.block is not None:wanted=wanted[args.block:args.block+1]
    prime=args.prime
    if prime:
        assert prime>2 and all(prime%p for p in range(2,int(prime**.5)+1))
        assert all(x.denominator%prime for blocks in maps.values() for block in blocks for x in block.values())
    def convert(x):return x.numerator*pow(x.denominator,-1,prime)%prime if prime else x
    def column(variable,u,v):
        out={}
        for e,name,sign in varmaps[variable]:
            for block in index[name]:
                for a,x in block[u].items():
                    for b,y in block[v].items():
                        key=(e,a,b);z=out.get(key,0)+sign*convert(x)*convert(y)
                        if prime:z%=prime
                        if z:out[key]=z
                        elif key in out:del out[key]
        w=tuple(a-b for a,b in zip(weights[variable][u],weights[variable][v]))
        for e,a,b in out:
            assert tuple(x-y for x,y in zip(outweights[e][a],outweights[e][b]))==w
        return out
    reports=[];first_total=0;failures=[]
    for bi,w in enumerate(wanted):
        if time.perf_counter()-start>args.seconds:break
        bs=time.perf_counter();g=groups[w];suffix=[t for t in g if t[0]];first=[t for t in g if not t[0]]
        echelon={};suffix_rank=0;first_rank=0;maximum_nnz=0;maximum_bits=0;pivots=[];pivot_product=1
        def insert(v):
            nonlocal maximum_nnz,maximum_bits,pivot_product
            while v:
                p=min(v)
                if p not in echelon:break
                a=v[p]
                for r,x in echelon[p].items():
                    z=v.get(r,0)-a*x
                    if prime:z%=prime
                    if z:v[r]=z
                    elif r in v:del v[r]
            if not v:return False
            p=min(v);a=v[p]
            pivots.append(p)
            pivot_product=(pivot_product*a)%prime if prime else pivot_product*a
            if prime:
                s=pow(a,-1,prime);v={r:x*s%prime for r,x in v.items()}
            else:v={r:x/a for r,x in v.items()}
            echelon[p]=v;maximum_nnz=max(maximum_nnz,len(v))
            if not prime:maximum_bits=max(maximum_bits,max(max(x.numerator.bit_length(),x.denominator.bit_length()) for x in v.values()))
            return True
        for t in suffix:suffix_rank+=insert(column(*t))
        for t in first:first_rank+=insert(column(*t))
        r={'weight_difference':w,'suffix_columns':len(suffix),'suffix_rank':suffix_rank,'first_columns':len(first),
           'first_quotient_rank':first_rank,'first_quotient_injective':first_rank==len(first),
           'all_columns':len(g),'full_column_rank':suffix_rank+first_rank,
           'full_column_injective':suffix_rank+first_rank==len(g),
           'minor_row_pivots':pivots,'minor_pivot_product_mod_prime':pivot_product if prime else None,
           'maximum_echelon_column_nnz':maximum_nnz,'maximum_fraction_bits':maximum_bits,'seconds':time.perf_counter()-bs}
        reports.append(r);first_total+=len(first)
        if not r['first_quotient_injective']:failures.append(w)
        if bi%25==0 or not r['full_column_injective']:
            print(json.dumps({'block':bi,**{k:v for k,v in r.items() if k!='minor_row_pivots'},'total_seconds':time.perf_counter()-start}),flush=True)
    full=all(r['full_column_injective'] for r in reports) and len(reports)==len(wanted)
    result={'arithmetic':('F_'+str(prime)) if prime else 'Q exact Fraction',
            'all_weight_groups':len(groups),'requested_weight_groups':len(wanted),'completed_weight_groups':len(reports),
            'first_columns_checked':first_total,'expected_first_columns':135**2,
            'all_first_quotient_blocks_injective':not failures and len(reports)==len(wanted),
            'full_column_rank_on_checked_blocks':full,
            'full_first_rigidity_in_this_exact_chain_proved':args.block is None and full and first_total==135**2,
            'complete_linear_operator_injective_proved':args.all_blocks and args.block is None and full,
            'total_columns_checked':sum(r['all_columns'] for r in reports),
            'exact_output_row_weight_separation_pass':True,
            'all_modular_coefficient_denominators_invertible':bool(prime),
            'failures':failures,'reports':reports,'total_seconds':time.perf_counter()-start,
            'scope':'FULL column rank modulo a prime with every coefficient denominator invertible proves a nonzero rational square minor and injectivity over C. Exact row weight checks guarantee block separation. This proves rigidity in the independently constructed rational chain; global90 additionally requires model-necessity and representation/rank inference.',
            'spaces_sha256':hashlib.sha256((HERE/'spaces.pkl').read_bytes()).hexdigest(),
            'source_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}
    name=args.name or ('rigidity_mod'+str(prime) if prime else 'rigidity_exact')
    (HERE/(name+'.json')).write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    print(json.dumps({k:v for k,v in result.items() if k!='reports'}),flush=True)

if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('--prime',type=int);ap.add_argument('--block',type=int)
    ap.add_argument('--all-blocks',action='store_true')
    ap.add_argument('--seconds',type=float,default=600);ap.add_argument('--name');run(ap.parse_args())


==> anc/aux/spaces.py <==
# S6.3 candidate replay; Python 3.10+ standard library only.
# Model: pure coherent SU(3), 3 preparation + 4 processing queries.
# Run python replay.py (recommended); never run with -O.
# Inputs/outputs: No input data. Builds spaces.pkl and spaces.json from rational monomials.
# Method/scope: Nine independent entries of M are encoded by exponent tuples in row-major order. A scalar function uses keys (data_column, exponent); a query state adds a query-row index. Span performs exact sparse column elimination by torus weight. Kernels enforce symmetric post-query slices; determinant division and intersection enforce compatible adjacent supports. These necessary coefficient spaces alone are not a physical protocol classification.
# All arithmetic here is exact; no floating samples or inherited PASS is used.
# Data pickles are generated locally by spaces.py before any reader runs.
"""Independent rational polynomial support construction, no SVD or old arrays.

All coefficients are Fractions in a nonorthogonal traceless matrix-unit basis.
Sparse column echelon elimination supplies exact spans and kernel generators.
This constructs necessary support spaces, not PSD feasibility or Gram rigidity.
"""
from pathlib import Path
from fractions import Fraction as Q
from itertools import permutations
import sys,time,json,pickle,hashlib
sys.dont_write_bytecode=True
if sys.flags.optimize:
    raise RuntimeError('Run without -O; exact checks require assertions')
HERE=Path(__file__).resolve().parent
START=time.perf_counter()
ZERO=(0,)*9

def clean(v):return {k:Q(x) for k,x in v.items() if x}
def axpy(v,w,a):
    if not a:return
    for k,x in w.items():
        y=v.get(k,0)+a*x
        if y:v[k]=y
        elif k in v:del v[k]
def shift(m,e):
    n=list(m);n[e]+=1;return tuple(n)
def mul(p,r):
    out={}
    for a,x in p.items():
        for b,y in r.items():
            c=tuple(i+j for i,j in zip(a,b));out[c]=out.get(c,0)+x*y
    return clean(out)
def var(i,j):return {shift(ZERO,3*i+j):Q(1)}
def addp(ps):
    out={}
    for p,a in ps:axpy(out,p,a)
    return clean(out)
def counts(m):
    return (tuple(sum(m[3*i+j] for j in range(3)) for i in range(3)),
            tuple(sum(m[3*i+j] for i in range(3)) for j in range(3)))
def funweight(v):
    ans=None
    for (j,m),x in v.items():
        l,r=counts(m);l=tuple(l[i]-(i==j) for i in range(3));w=l+r
        if ans is None:ans=w
        assert ans==w,(ans,w)
    assert ans is not None
    return ans
def stateweight(v,stage):
    # stage='pre': query column belongs to the right group;
    # stage='post': query output is removed from the left group.
    ans=None
    for (q,b),x in v.items():
        w=funweight(b) if isinstance(b,dict) else b
        l=list(w[:3]);r=list(w[3:])
        if stage=='pre':r[q]+=1
        else:l[q]-=1
        u=tuple(l+r)
        if ans is None:ans=u
        assert ans==u
    return ans

class Span:
    """Weight-separated sparse rational basis; reductions return exact coordinates."""
    def __init__(self):self.vec=[];self.piv=[];self.weights=[];self.groups={}
    def reduce(self,v,w,coordinates=False):
        r=clean(v);c={}
        for index in self.groups.get(w,[]):
            p=self.piv[index]
            if p in r:
                a=r[p];axpy(r,self.vec[index],-a)
                if coordinates:c[index]=a
        return r,c
    def insert(self,v):
        w=funweight(v);r,_=self.reduce(v,w)
        if not r:return False
        p=min(r);s=r[p];r={k:x/s for k,x in r.items()}
        n=len(self.vec);self.vec.append(r);self.piv.append(p);self.weights.append(w)
        self.groups.setdefault(w,[]).append(n);return True
    def coord(self,v):
        if not v:return {}
        r,c=self.reduce(v,funweight(v),True)
        assert not r,('not in span',len(r),funweight(v))
        return c

def null_columns(columns,weights):
    """Exact column relations, grouped by weight. Returns sparse kernel columns."""
    groups={}
    for i,w in enumerate(weights):groups.setdefault(w,[]).append(i)
    kernel=[];ranks=[]
    for w,indices in sorted(groups.items()):
        echelon={};rank=0
        for i in indices:
            v=clean(columns[i]);comb={i:Q(1)}
            while v:
                p=min(v)
                if p not in echelon:break
                ev,ec=echelon[p];a=v[p];axpy(v,ev,-a);axpy(comb,ec,-a)
            if v:
                p=min(v);a=v[p];v={k:x/a for k,x in v.items()};comb={k:x/a for k,x in comb.items()}
                echelon[p]=(v,comb);rank+=1
            else:kernel.append(comb)
        ranks.append({'weight':w,'columns':len(indices),'rank':rank,'nullity':len(indices)-rank})
    return kernel,ranks

def combine(columns,c):
    out={}
    for i,a in c.items():axpy(out,columns[i],a)
    return out
def progress(name,**fields):
    record={'step':name,'seconds':round(time.perf_counter()-START,3),**fields}
    print(json.dumps(record),flush=True);REPORT['steps'].append(record)

def query(pre):
    """Multiply the query row by the formal 3-by-3 oracle, all data columns."""
    post=[{} for _ in range(3)]
    for (q,j,m),a in pre.items():
        for r in range(3):
            k=(j,shift(m,3*r+q));post[r][k]=post[r].get(k,0)+a
    return [clean(p) for p in post]
def symmetry(post):
    """Return the three off-diagonal antisymmetric polynomial differences."""
    out={}
    for p,(i,j) in enumerate([(0,1),(0,2),(1,2)]):
        for (d,m),a in post[i].items():
            if d==j:out[(p,m)]=out.get((p,m),0)+a
        for (d,m),a in post[j].items():
            if d==i:out[(p,m)]=out.get((p,m),0)-a
    return clean(out)
def expand_state(c,functions):
    out={}
    for (q,b),a in c.items():
        for (j,m),x in functions[b].items():out[(q,j,m)]=out.get((q,j,m),0)+a*x
    return clean(out)
def kernel_sym(functions,weights,after_query=True):
    unknown=[(q,b) for q in range(3) for b in range(len(functions))]
    columns=[];ws=[]
    for q,b in unknown:
        w=weights[b];l=list(w[:3]);r=list(w[3:])
        if after_query:r[q]+=1
        else:l[q]-=1
        ws.append(tuple(l+r))
        v=expand_state({(q,b):Q(1)},functions)
        post=query(v) if after_query else [{(j,m):a for (qq,j,m),a in v.items() if qq==r} for r in range(3)]
        columns.append(symmetry(post))
    kernel,rankinfo=null_columns(columns,ws)
    vectors=[{unknown[i]:a for i,a in c.items()} for c in kernel]
    for c in kernel:assert not combine(columns,c)
    return vectors,[ws[next(iter(c))] for c in kernel],rankinfo

def undo_query(post,adj):
    pre=[]
    for q in range(3):
        v={}
        for r in range(3):
            for (j,m),a in post[r].items():
                for n,x in adj[q][r].items():
                    k=(j,tuple(i+t for i,t in zip(m,n)));v[k]=v.get(k,0)+a*x
        pre.append(clean(v))
    return pre
def divide_det(v,det):
    # Lexicographic monomial division, independently repeated per logical column.
    lead=max(det);out={};rem={}
    for j in range(3):
        p={m:a for (d,m),a in v.items() if d==j}
        while p:
            m=max(p);a=p[m]
            if all(x>=y for x,y in zip(m,lead)):
                n=tuple(x-y for x,y in zip(m,lead));c=a/det[lead];out[(j,n)]=out.get((j,n),0)+c
                for b,x in det.items():
                    k=tuple(i+t for i,t in zip(n,b));y=p.get(k,0)-c*x
                    if y:p[k]=y
                    elif k in p:del p[k]
            else:rem[(j,m)]=p.pop(m)
    return clean(out),clean(rem)

REPORT={'arithmetic':'Python Fraction over Q; integer traceless matrix-unit catalyst basis; no old scientific input arrays','steps':[]}
def run():
    det={}
    for p in permutations(range(3)):
        m=ZERO
        for i,j in enumerate(p):m=shift(m,3*i+j)
        det[m]=Q((-1)**sum(p[i]>p[j] for i in range(3) for j in range(i+1,3)))
    adj=[[{} for _ in range(3)] for _ in range(3)]
    for a,b in [(i,j) for i in range(3) for j in range(3)]:
        rows=[i for i in range(3) if i!=b];cols=[j for j in range(3) if j!=a]
        adj[a][b]=addp([(mul(var(rows[0],cols[0]),var(rows[1],cols[1])),Q((-1)**(a+b))),
                       (mul(var(rows[0],cols[1]),var(rows[1],cols[0])),Q(-(-1)**(a+b)))])
    X=[{(i,j):Q(1)} for i in range(3) for j in range(3) if i!=j]
    X.extend([{(0,0):Q(1),(1,1):Q(-1)},{(1,1):Q(1),(2,2):Q(-1)}])
    ps=[det]
    for A in X:
        for B in X:
            terms=[]
            # Tr(A^dag U B adj(U)) = sum_(i,j,k,l) conj(A_ij) U_ik B_kl adj_lj.
            for (i,j),a in A.items():
                for (k,l),b in B.items():terms.append((mul(var(i,k),adj[l][j]),a*b))
            ps.append(addp(terms))
    inputfun=[{(j,m):a for m,a in p.items()} for p in ps for j in range(3)]
    iw=[funweight(f) for f in inputfun]
    K1,w1,rank1=kernel_sym(inputfun,iw)
    progress('first_kernel',dimension=len(K1),weight_blocks=len(rank1),max_block_columns=max(t['columns'] for t in rank1))
    assert len(K1)==135
    F4=Span();post1=[]
    for c in K1:
        p=query(expand_state(c,inputfun));post1.append(p)
        for v in p:
            if v:F4.insert(v)
    progress('first_post_scalar',dimension=len(F4.vec));assert len(F4.vec)==195
    K2,w2,rank2=kernel_sym(F4.vec,F4.weights)
    progress('second_kernel',dimension=len(K2));assert len(K2)==390
    F5=Span();post2=[]
    for c in K2:
        p=query(expand_state(c,F4.vec));post2.append(p)
        for v in p:
            if v:F5.insert(v)
    progress('forward_degree5_scalar',dimension=len(F5.vec));assert len(F5.vec)==810
    T4=Span()
    for r in range(3):
        for p in ps:
            v={}
            for j in range(3):
                for m,a in mul(var(j,r),p).items():v[(j,m)]=a
            T4.insert(v)
    progress('terminal_target_scalar',dimension=len(T4.vec));assert len(T4.vec)==195
    K4,w4,rank4=kernel_sym(T4.vec,T4.weights,False)
    progress('terminal_post_kernel',dimension=len(K4));assert len(K4)==135
    F6=Span();pre4=[]
    for c in K4:
        v=expand_state(c,T4.vec);p=[{(j,m):a for (qq,j,m),a in v.items() if qq==q} for q in range(3)]
        before=undo_query(p,adj);pre4.append(before)
        for f in before:
            if f:F6.insert(f)
    progress('last_pre_scalar',dimension=len(F6.vec));assert len(F6.vec)==195
    K3,w3,rank3=kernel_sym(F6.vec,F6.weights,False)
    progress('third_post_kernel',dimension=len(K3));assert len(K3)==390
    F5b=Span();pre3=[];post3=[]
    for c in K3:
        v=expand_state(c,F6.vec);p=[{(j,m):a for (qq,j,m),a in v.items() if qq==q} for q in range(3)]
        before=undo_query(p,adj);div=[]
        for f in before:
            quotient,remainder=divide_det(f,det);assert not remainder
            div.append(quotient)
            if quotient:F5b.insert(quotient)
        post3.append(p);pre3.append(div)
        rebuilt=query({(q,j,m):a for q,f in enumerate(div) for (j,m),a in f.items()})
        assert rebuilt==p
    progress('backward_degree5_scalar',dimension=len(F5b.vec),all_quotient_reconstruction_exact=True);assert len(F5b.vec)==810
    con2=[]
    for p in post2:
        r={}
        for q,f in enumerate(p):
            if not f:continue
            rem,_=F5b.reduce(f,funweight(f))
            for k,a in rem.items():r[(q,k)]=a
        con2.append(r)
    N2,cr2=null_columns(con2,w2)
    R2=[combine(K2,c) for c in N2]
    post2r=[[combine([p[q] for p in post2],c) for q in range(3)] for c in N2]
    MID=Span()
    for p in post2r:
        for f in p:
            if f:MID.insert(f)
    progress('terminal_restricted_second',dimension=len(R2),common_scalar_dimension=len(MID.vec));assert len(R2)==198 and len(MID.vec)==450
    # Crosscheck F5 forward/backward intersection itself, not just the incidence image.
    remainder_cols=[F5b.reduce(f,w)[0] for f,w in zip(F5.vec,F5.weights)]
    inter,inter_ranks=null_columns(remainder_cols,F5.weights)
    assert len(inter)==450
    for c in inter:
        v=combine(F5.vec,c);assert not MID.reduce(v,funweight(v))[0]
    con3=[]
    for p in pre3:
        r={}
        for q,f in enumerate(p):
            if not f:continue
            rem,_=MID.reduce(f,funweight(f))
            for k,a in rem.items():r[(q,k)]=a
        con3.append(r)
    N3,cr3=null_columns(con3,w3)
    R3=[combine(K3,c) for c in N3]
    pre3r=[[combine([p[q] for p in pre3],c) for q in range(3)] for c in N3]
    post3r=[[combine([p[q] for p in post3],c) for q in range(3)] for c in N3]
    progress('common_restricted_third',dimension=len(R3));assert len(R3)==198
    def maps_of(columns):
        maps=[{} for _ in range(3)]
        for col,c in enumerate(columns):
            for (q,row),a in c.items():maps[q][(row,col)]=a
        return maps
    def poly_maps(columns,span):
        maps=[{} for _ in range(3)]
        for col,p in enumerate(columns):
            for q,f in enumerate(p):
                for row,a in span.coord(f).items():maps[q][(row,col)]=a
        return maps
    data={'program_polynomials':ps,'input_functions':inputfun,'first_kernel':K1,'second_kernel':R2,'third_kernel':R3,'terminal_kernel':K4,
          'F4':F4,'F5_forward':F5,'F5_backward':F5b,'MID':MID,'F6':F6,'T4':T4,
          'slice_weights':[w1,[w2[next(iter(c))] for c in N2],[w3[next(iter(c))] for c in N3],w4],
          'maps':{'D1':maps_of(K1),'B1':poly_maps(post1,F4),'D2':maps_of(R2),'B2':poly_maps(post2r,MID),
                  'D3':poly_maps(pre3r,MID),'B3':poly_maps(post3r,F6),'D4':maps_of(K4),'B4':poly_maps(pre4,F6)},
          'map_shapes':{'D1':(3,195,135),'B1':(3,195,135),'D2':(3,195,198),'B2':(3,450,198),
                        'D3':(3,450,198),'B3':(3,195,198),'D4':(3,195,135),'B4':(3,195,135)}}
    with (HERE/'spaces.pkl').open('wb') as f:pickle.dump(data,f,protocol=4)
    REPORT.update(first_kernel_dimension=135,first_scalar_dimension=195,second_unrestricted_kernel=390,
                  forward_scalar_dimension=810,terminal_kernel_dimension=135,last_scalar_dimension=195,
                  third_unrestricted_kernel=390,backward_scalar_dimension=810,common_scalar_dimension=450,
                  second_restricted_kernel=198,third_restricted_kernel=198,all_divisibility_reconstruction_exact=True,
                  input_scientific_files=[],coefficient_field='Q',gram_rigidity_proved=False,
                  scope='Exact rational necessary support construction and map coordinate assembly only. Does not prove complete feasibility or first-Gram uniqueness.',
                  source_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),total_seconds=time.perf_counter()-START)
    (HERE/'spaces.json').write_text(json.dumps(REPORT,ensure_ascii=False,indent=2)+'\n',encoding='utf-8')
    progress('saved_exact_maps',bytes=(HERE/'spaces.pkl').stat().st_size)

if __name__=='__main__':run()


==> anc/checks/aux/character.json <==
{
  "arithmetic": "integer character multiplicities; new rational slice weights",
  "historical_inputs": [],
  "new_input": "spaces.pkl",
  "new_input_sha256": "38bab9a2f806c8a5596a338f32ef48d755d1247c2e566f228b676473fcd304cb",
  "kernel_dimension": 135,
  "physical_original_types": [
    "(3,3)",
    "(3,15)",
    "(bar6,bar6)",
    "(15,3)"
  ],
  "branch_dimensions": [
    9,
    45,
    36,
    45
  ],
  "exact_character_difference": [],
  "physical_weight_conversion": "left=(1,1,1)-raw_left; right=raw_right-(1,1,1)",
  "scope": "Together with group invariance of the complete symmetry kernel, exact character equality identifies the irreducible product decomposition. It does not by itself prove Gram rigidity.",
  "public_packaging": {
    "original_record_sha256": "f28fa88eebd2201f65ea438efd0395ad36282a6c9bb892e7021c818bb4185a42",
    "scientific_execution": "Previously recorded run; no scientific execution was performed for this repackaging.",
    "normalization": "Only recorded host execution paths are normalized. Scientific results are unchanged."
  }
}


==> anc/checks/aux/character.log <==
{
  "arithmetic": "integer character multiplicities; new rational slice weights",
  "historical_inputs": [],
  "new_input": "spaces.pkl",
  "new_input_sha256": "38bab9a2f806c8a5596a338f32ef48d755d1247c2e566f228b676473fcd304cb",
  "kernel_dimension": 135,
  "physical_original_types": [
    "(3,3)",
    "(3,15)",
    "(bar6,bar6)",
    "(15,3)"
  ],
  "branch_dimensions": [
    9,
    45,
    36,
    45
  ],
  "exact_character_difference": [],
  "physical_weight_conversion": "left=(1,1,1)-raw_left; right=raw_right-(1,1,1)",
  "scope": "Together with group invariance of the complete symmetry kernel, exact character equality identifies the irreducible product decomposition. It does not by itself prove Gram rigidity."
}



==> anc/checks/aux/check_minors.log <==
{"completed": 1, "checked_columns": 2358, "weight": [0, 0, 0, 0, 0, 0], "columns": 2358, "first_columns": 441, "row_elimination_determinant_mod1009": 344, "producer_pivot_product_match": true, "maximum_row_fill": 756, "seconds": 13.458209599979455, "total_seconds": 13.599202999990666}
{"completed": 100, "checked_columns": 67152, "weight": [-1, -1, 2, -1, 1, 0], "columns": 318, "first_columns": 49, "row_elimination_determinant_mod1009": 421, "producer_pivot_product_match": true, "maximum_row_fill": 107, "seconds": 0.03412589998333715, "total_seconds": 71.81789229999413}
{"completed": 200, "checked_columns": 87789, "weight": [1, -1, 0, -2, 1, 1], "columns": 318, "first_columns": 49, "row_elimination_determinant_mod1009": 600, "producer_pivot_product_match": true, "maximum_row_fill": 122, "seconds": 0.023681099992245436, "total_seconds": 73.38337689999025}
{"completed": 300, "checked_columns": 101152, "weight": [-2, 1, 1, -1, 2, -1], "columns": 108, "first_columns": 14, "row_elimination_determinant_mod1009": 402, "producer_pivot_product_match": true, "maximum_row_fill": 39, "seconds": 0.0032035000040195882, "total_seconds": 74.28700849998859}
{"completed": 400, "checked_columns": 105462, "weight": [0, -3, 3, 0, -1, 1], "columns": 8, "first_columns": 1, "row_elimination_determinant_mod1009": 21, "producer_pivot_product_match": true, "maximum_row_fill": 5, "seconds": 7.360000745393336e-05, "total_seconds": 74.37458219999098}
{"completed": 500, "checked_columns": 108779, "weight": [1, -1, 0, 2, -3, 1], "columns": 27, "first_columns": 4, "row_elimination_determinant_mod1009": 369, "producer_pivot_product_match": true, "maximum_row_fill": 7, "seconds": 0.00033680000342428684, "total_seconds": 74.43409579998115}
{"completed": 600, "checked_columns": 112965, "weight": [3, -2, -1, 1, -1, 0], "columns": 27, "first_columns": 4, "row_elimination_determinant_mod1009": 452, "producer_pivot_product_match": true, "maximum_row_fill": 10, "seconds": 0.00029889997676946223, "total_seconds": 74.51417919999221}
{"completed": 700, "checked_columns": 113510, "weight": [-2, 1, 1, 0, -3, 3], "columns": 2, "first_columns": 0, "row_elimination_determinant_mod1009": 631, "producer_pivot_product_match": true, "maximum_row_fill": 1, "seconds": 1.719998545013368e-05, "total_seconds": 74.5196794999938}
{"completed": 800, "checked_columns": 113971, "weight": [0, -3, 3, -2, 0, 2], "columns": 1, "first_columns": 0, "row_elimination_determinant_mod1009": 504, "producer_pivot_product_match": true, "maximum_row_fill": 1, "seconds": 9.399984264746308e-06, "total_seconds": 74.5239665999834}
{"completed": 900, "checked_columns": 114304, "weight": [1, 1, -2, 1, -3, 2], "columns": 6, "first_columns": 0, "row_elimination_determinant_mod1009": 1000, "producer_pivot_product_match": true, "maximum_row_fill": 2, "seconds": 4.909999552182853e-05, "total_seconds": 74.52691980000236}
{"completed": 1000, "checked_columns": 114706, "weight": [3, -3, 0, -2, 2, 0], "columns": 1, "first_columns": 0, "row_elimination_determinant_mod1009": 1008, "producer_pivot_product_match": true, "maximum_row_fill": 1, "seconds": 9.599985787644982e-06, "total_seconds": 74.53081019999809}
{"maps_source": "E:\\Code\\Codex\\QURA\\work\\sec_s6_20261007\\aux_run\\spaces.pkl", "maps_sha256": "38bab9a2f806c8a5596a338f32ef48d755d1247c2e566f228b676473fcd304cb", "certificate": "E:\\Code\\Codex\\QURA\\work\\sec_s6_20261007\\aux_run\\minors.json", "certificate_sha256": "0288c9952dc2bb1e7aaffdf00f9aa0aa738b56c8aca9ebf41242cb7034ba8a8f", "checker_sha256": "6c2f564b6cc87b4c6a23bcaba310a9760e7d38d42a436b77c822f9c5738a87d6", "arithmetic": "Independent sparse ROW elimination in F_1009; rational coefficient denominators individually checked", "coefficient_denominator_checks": 9490, "reconstructed_weight_groups": 1045, "completed_blocks": 1045, "first_containing_blocks_checked": 685, "columns_checked": 114858, "all_selected_minors_nonzero_and_match": true, "full_certificate_independently_verified": true, "seconds": 74.53883959999075, "zero_only": false, "conclusion": "If every selected square minor is nonzero mod1009 and all rational denominators are invertible, its rational determinant is nonzero. Distinct row-weight blocks have disjoint support, so all 114858 columns are independent over Q and C. Thus the full constructed complexified chain is injective, implying first uniqueness. Global rank90 additionally needs chain necessity, endpoint existence and the exact rank/representation inference."}



==> anc/checks/aux/exclude10.json <==
{
  "historical_inputs": [],
  "arithmetic": "standard-library Fraction and finite tensor permutations",
  "left_contraction_rank": 6,
  "left_Cartan_kernel_dimension": 24,
  "right_Sym4_dimension": 15,
  "right_complement_dimension": 15,
  "witness_Sym4_antisymmetric_entry": "1",
  "witness_15_antisymmetric_entry": "3/4",
  "right_complement_norm_squared": "3/4",
  "left_witness_contraction_zero": true,
  "scope": "Exact finite tensor witnesses for the original10 exclusion proof. Irreducibility/unique product types and positivity argument are supplied in the accompanying mathematical note; no full-chain rigidity certificate.",
  "public_packaging": {
    "original_record_sha256": "a0203af80ded22cb09a7dbbc506b1173d162460e46651773a35a72fa7cb825ed",
    "scientific_execution": "Previously recorded run; no scientific execution was performed for this repackaging.",
    "normalization": "Only recorded host execution paths are normalized. Scientific results are unchanged."
  }
}


==> anc/checks/aux/exclude10.log <==
{
  "historical_inputs": [],
  "arithmetic": "standard-library Fraction and finite tensor permutations",
  "left_contraction_rank": 6,
  "left_Cartan_kernel_dimension": 24,
  "right_Sym4_dimension": 15,
  "right_complement_dimension": 15,
  "witness_Sym4_antisymmetric_entry": "1",
  "witness_15_antisymmetric_entry": "3/4",
  "right_complement_norm_squared": "3/4",
  "left_witness_contraction_zero": true,
  "scope": "Exact finite tensor witnesses for the original10 exclusion proof. Irreducibility/unique product types and positivity argument are supplied in the accompanying mathematical note; no full-chain rigidity certificate."
}



==> anc/checks/aux/gram.json <==
{
  "arithmetic": "Q exact Fraction",
  "input_arrays_from_prior_stages": [],
  "program_H_complex_entries": 4225,
  "allowed_H_complex_dimension": 2,
  "classification": "H=s*E00+a/8*(Ginv tensor Ginv) on 64 adjoint coefficients; all crossblocks zero.",
  "canonical_span_exactly_equal": true,
  "weight_blocks": 361,
  "block_results": [
    {
      "weight": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "first_columns": 441,
      "D1_rank": 360,
      "H_columns": 109,
      "H_quotient_rank": 107,
      "allowed_H_dimension": 2
    },
    {
      "weight": [
        -1,
        0,
        1,
        0,
        0,
        0
      ],
      "first_columns": 261,
      "D1_rank": 228,
      "H_columns": 64,
      "H_quotient_rank": 64,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        1,
        0,
        0,
        0,
        0
      ],
      "first_columns": 261,
      "D1_rank": 228,
      "H_columns": 64,
      "H_quotient_rank": 64,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -1,
        1,
        0,
        0,
        0
      ],
      "first_columns": 261,
      "D1_rank": 228,
      "H_columns": 64,
      "H_quotient_rank": 64,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        0,
        0,
        -1,
        0,
        1
      ],
      "first_columns": 261,
      "D1_rank": 195,
      "H_columns": 64,
      "H_quotient_rank": 64,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        0,
        0,
        -1,
        1,
        0
      ],
      "first_columns": 261,
      "D1_rank": 195,
      "H_columns": 64,
      "H_quotient_rank": 64,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        0,
        0,
        0,
        -1,
        1
      ],
      "first_columns": 261,
      "D1_rank": 195,
      "H_columns": 64,
      "H_quotient_rank": 64,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        0,
        0,
        0,
        1,
        -1
      ],
      "first_columns": 261,
      "D1_rank": 195,
      "H_columns": 64,
      "H_quotient_rank": 64,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        0,
        0,
        1,
        -1,
        0
      ],
      "first_columns": 261,
      "D1_rank": 195,
      "H_columns": 64,
      "H_quotient_rank": 64,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        0,
        0,
        1,
        0,
        -1
      ],
      "first_columns": 261,
      "D1_rank": 195,
      "H_columns": 64,
      "H_quotient_rank": 64,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        1,
        -1,
        0,
        0,
        0
      ],
      "first_columns": 261,
      "D1_rank": 228,
      "H_columns": 64,
      "H_quotient_rank": 64,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -1,
        0,
        0,
        0,
        0
      ],
      "first_columns": 261,
      "D1_rank": 228,
      "H_columns": 64,
      "H_quotient_rank": 64,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        0,
        -1,
        0,
        0,
        0
      ],
      "first_columns": 261,
      "D1_rank": 228,
      "H_columns": 64,
      "H_quotient_rank": 64,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        0,
        2,
        0,
        0,
        0
      ],
      "first_columns": 54,
      "D1_rank": 54,
      "H_columns": 10,
      "H_quotient_rank": 10,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        1,
        1,
        0,
        0,
        0
      ],
      "first_columns": 90,
      "D1_rank": 87,
      "H_columns": 20,
      "H_quotient_rank": 20,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        2,
        0,
        0,
        0,
        0
      ],
      "first_columns": 54,
      "D1_rank": 54,
      "H_columns": 10,
      "H_quotient_rank": 10,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        -1,
        2,
        0,
        0,
        0
      ],
      "first_columns": 90,
      "D1_rank": 87,
      "H_columns": 20,
      "H_quotient_rank": 20,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        0,
        1,
        -1,
        0,
        1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        0,
        1,
        -1,
        1,
        0
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        0,
        1,
        0,
        -1,
        1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        0,
        1,
        0,
        1,
        -1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        0,
        1,
        1,
        -1,
        0
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        1,
        0,
        0,
        1,
        -1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        1,
        0,
        1,
        -1,
        0
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        2,
        -1,
        0,
        0,
        0
      ],
      "first_columns": 90,
      "D1_rank": 87,
      "H_columns": 20,
      "H_quotient_rank": 20,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -2,
        2,
        0,
        0,
        0
      ],
      "first_columns": 54,
      "D1_rank": 54,
      "H_columns": 10,
      "H_quotient_rank": 10,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -1,
        1,
        -1,
        0,
        1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -1,
        1,
        -1,
        1,
        0
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -1,
        1,
        0,
        -1,
        1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -1,
        1,
        0,
        1,
        -1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -1,
        1,
        1,
        -1,
        0
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -1,
        1,
        1,
        0,
        -1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        0,
        0,
        -2,
        0,
        2
      ],
      "first_columns": 54,
      "D1_rank": 27,
      "H_columns": 10,
      "H_quotient_rank": 10,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        0,
        0,
        -2,
        1,
        1
      ],
      "first_columns": 90,
      "D1_rank": 51,
      "H_columns": 20,
      "H_quotient_rank": 20,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        0,
        0,
        -2,
        2,
        0
      ],
      "first_columns": 54,
      "D1_rank": 27,
      "H_columns": 10,
      "H_quotient_rank": 10,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        0,
        0,
        -1,
        -1,
        2
      ],
      "first_columns": 90,
      "D1_rank": 51,
      "H_columns": 20,
      "H_quotient_rank": 20,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        0,
        0,
        -1,
        2,
        -1
      ],
      "first_columns": 90,
      "D1_rank": 51,
      "H_columns": 20,
      "H_quotient_rank": 20,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        0,
        0,
        0,
        -2,
        2
      ],
      "first_columns": 54,
      "D1_rank": 27,
      "H_columns": 10,
      "H_quotient_rank": 10,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        0,
        0,
        0,
        2,
        -2
      ],
      "first_columns": 54,
      "D1_rank": 27,
      "H_columns": 10,
      "H_quotient_rank": 10,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        0,
        0,
        1,
        -2,
        1
      ],
      "first_columns": 90,
      "D1_rank": 51,
      "H_columns": 20,
      "H_quotient_rank": 20,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        0,
        0,
        1,
        1,
        -2
      ],
      "first_columns": 90,
      "D1_rank": 51,
      "H_columns": 20,
      "H_quotient_rank": 20,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        0,
        0,
        2,
        -2,
        0
      ],
      "first_columns": 54,
      "D1_rank": 27,
      "H_columns": 10,
      "H_quotient_rank": 10,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        0,
        0,
        2,
        -1,
        -1
      ],
      "first_columns": 90,
      "D1_rank": 51,
      "H_columns": 20,
      "H_quotient_rank": 20,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        0,
        0,
        2,
        0,
        -2
      ],
      "first_columns": 54,
      "D1_rank": 27,
      "H_columns": 10,
      "H_quotient_rank": 10,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        1,
        -1,
        -1,
        0,
        1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        1,
        -1,
        -1,
        1,
        0
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        1,
        -1,
        0,
        -1,
        1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        1,
        -1,
        0,
        1,
        -1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        1,
        -1,
        1,
        -1,
        0
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        1,
        -1,
        1,
        0,
        -1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        2,
        -2,
        0,
        0,
        0
      ],
      "first_columns": 54,
      "D1_rank": 54,
      "H_columns": 10,
      "H_quotient_rank": 10,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -2,
        1,
        0,
        0,
        0
      ],
      "first_columns": 90,
      "D1_rank": 87,
      "H_columns": 20,
      "H_quotient_rank": 20,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -1,
        0,
        -1,
        0,
        1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -1,
        0,
        -1,
        1,
        0
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -1,
        0,
        0,
        -1,
        1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -1,
        0,
        0,
        1,
        -1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -1,
        0,
        1,
        -1,
        0
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -1,
        0,
        1,
        0,
        -1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        0,
        -1,
        -1,
        0,
        1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        0,
        -1,
        -1,
        1,
        0
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        0,
        -1,
        0,
        -1,
        1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        0,
        -1,
        0,
        1,
        -1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        0,
        -1,
        1,
        -1,
        0
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "first_columns": 152,
      "D1_rank": 124,
      "H_columns": 38,
      "H_quotient_rank": 38,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        1,
        -2,
        0,
        0,
        0
      ],
      "first_columns": 90,
      "D1_rank": 87,
      "H_columns": 20,
      "H_quotient_rank": 20,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -2,
        0,
        0,
        0,
        0
      ],
      "first_columns": 54,
      "D1_rank": 54,
      "H_columns": 10,
      "H_quotient_rank": 10,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -1,
        -1,
        0,
        0,
        0
      ],
      "first_columns": 90,
      "D1_rank": 87,
      "H_columns": 20,
      "H_quotient_rank": 20,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        0,
        -2,
        0,
        0,
        0
      ],
      "first_columns": 54,
      "D1_rank": 54,
      "H_columns": 10,
      "H_quotient_rank": 10,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        0,
        2,
        -1,
        0,
        1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        0,
        2,
        -1,
        1,
        0
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        0,
        2,
        0,
        -1,
        1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        0,
        2,
        0,
        1,
        -1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        0,
        2,
        1,
        -1,
        0
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        0,
        2,
        1,
        0,
        -1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        1,
        1,
        -1,
        0,
        1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        1,
        1,
        -1,
        1,
        0
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        1,
        1,
        0,
        -1,
        1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        1,
        1,
        0,
        1,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        1,
        1,
        1,
        -1,
        0
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        1,
        1,
        1,
        0,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        2,
        0,
        -1,
        0,
        1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        2,
        0,
        -1,
        1,
        0
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        2,
        0,
        0,
        -1,
        1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        2,
        0,
        0,
        1,
        -1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        2,
        0,
        1,
        -1,
        0
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        2,
        0,
        1,
        0,
        -1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -1,
        0,
        1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -1,
        1,
        0
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        -1,
        2,
        0,
        -1,
        1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        -1,
        2,
        0,
        1,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        -1,
        2,
        1,
        -1,
        0
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        -1,
        2,
        1,
        0,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        0,
        1,
        -2,
        0,
        2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        0,
        1,
        -2,
        1,
        1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        0,
        1,
        -2,
        2,
        0
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        0,
        1,
        -1,
        -1,
        2
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        0,
        1,
        -1,
        2,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        0,
        1,
        0,
        -2,
        2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        0,
        1,
        0,
        2,
        -2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        0,
        1,
        1,
        -2,
        1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        0,
        1,
        1,
        1,
        -2
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        0,
        1,
        2,
        -2,
        0
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        0,
        1,
        2,
        -1,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        0,
        1,
        2,
        0,
        -2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        1,
        0,
        -2,
        0,
        2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        1,
        0,
        -2,
        1,
        1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        1,
        0,
        -2,
        2,
        0
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        1,
        0,
        -1,
        -1,
        2
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        1,
        0,
        -1,
        2,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        1,
        0,
        0,
        -2,
        2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        1,
        0,
        0,
        2,
        -2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        1,
        0,
        1,
        -2,
        1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        1,
        0,
        1,
        1,
        -2
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        1,
        0,
        2,
        -2,
        0
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        1,
        0,
        2,
        -1,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        1,
        0,
        2,
        0,
        -2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -1,
        0,
        1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -1,
        1,
        0
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        2,
        -1,
        0,
        -1,
        1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        2,
        -1,
        0,
        1,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        2,
        -1,
        1,
        -1,
        0
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        2,
        -1,
        1,
        0,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -2,
        2,
        -1,
        0,
        1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -2,
        2,
        -1,
        1,
        0
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -2,
        2,
        0,
        -1,
        1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -2,
        2,
        0,
        1,
        -1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -2,
        2,
        1,
        -1,
        0
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -2,
        2,
        1,
        0,
        -1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -1,
        1,
        -2,
        0,
        2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -1,
        1,
        -2,
        1,
        1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -1,
        1,
        -2,
        2,
        0
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -1,
        1,
        -1,
        -1,
        2
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -1,
        1,
        -1,
        2,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -1,
        1,
        0,
        -2,
        2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -1,
        1,
        0,
        2,
        -2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -1,
        1,
        1,
        -2,
        1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -1,
        1,
        1,
        1,
        -2
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -1,
        1,
        2,
        -2,
        0
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -1,
        1,
        2,
        -1,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -1,
        1,
        2,
        0,
        -2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        1,
        -1,
        -2,
        0,
        2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        1,
        -1,
        -2,
        1,
        1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        1,
        -1,
        -2,
        2,
        0
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        1,
        -1,
        -1,
        -1,
        2
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        1,
        -1,
        -1,
        2,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        1,
        -1,
        0,
        -2,
        2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        1,
        -1,
        0,
        2,
        -2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        1,
        -1,
        1,
        -2,
        1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        1,
        -1,
        1,
        1,
        -2
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        1,
        -1,
        2,
        -2,
        0
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        1,
        -1,
        2,
        -1,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        1,
        -1,
        2,
        0,
        -2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        2,
        -2,
        -1,
        0,
        1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        2,
        -2,
        -1,
        1,
        0
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        2,
        -2,
        0,
        -1,
        1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        2,
        -2,
        0,
        1,
        -1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        2,
        -2,
        1,
        -1,
        0
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        2,
        -2,
        1,
        0,
        -1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -2,
        1,
        -1,
        0,
        1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -2,
        1,
        -1,
        1,
        0
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -2,
        1,
        0,
        -1,
        1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -2,
        1,
        0,
        1,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -2,
        1,
        1,
        -1,
        0
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -2,
        1,
        1,
        0,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -1,
        0,
        -2,
        0,
        2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -1,
        0,
        -2,
        1,
        1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -1,
        0,
        -2,
        2,
        0
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -1,
        0,
        -1,
        -1,
        2
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -1,
        0,
        -1,
        2,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -1,
        0,
        0,
        -2,
        2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -1,
        0,
        0,
        2,
        -2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -1,
        0,
        1,
        -2,
        1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -1,
        0,
        1,
        1,
        -2
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -1,
        0,
        2,
        -2,
        0
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -1,
        0,
        2,
        -1,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -1,
        0,
        2,
        0,
        -2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        0,
        -1,
        -2,
        0,
        2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        0,
        -1,
        -2,
        1,
        1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        0,
        -1,
        -2,
        2,
        0
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        0,
        -1,
        -1,
        -1,
        2
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        0,
        -1,
        -1,
        2,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        0,
        -1,
        0,
        -2,
        2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        0,
        -1,
        0,
        2,
        -2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        0,
        -1,
        1,
        -2,
        1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        0,
        -1,
        1,
        1,
        -2
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        0,
        -1,
        2,
        -2,
        0
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        0,
        -1,
        2,
        -1,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 32,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        0,
        -1,
        2,
        0,
        -2
      ],
      "first_columns": 27,
      "D1_rank": 16,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        1,
        -2,
        -1,
        0,
        1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        1,
        -2,
        -1,
        1,
        0
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        1,
        -2,
        0,
        -1,
        1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        1,
        -2,
        0,
        1,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        1,
        -2,
        1,
        -1,
        0
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        1,
        -2,
        1,
        0,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -2,
        0,
        -1,
        0,
        1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -2,
        0,
        -1,
        1,
        0
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -2,
        0,
        0,
        -1,
        1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -2,
        0,
        0,
        1,
        -1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -2,
        0,
        1,
        -1,
        0
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -2,
        0,
        1,
        0,
        -1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -1,
        0,
        1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -1,
        1,
        0
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -1,
        -1,
        0,
        -1,
        1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -1,
        -1,
        0,
        1,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -1,
        -1,
        1,
        -1,
        0
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -1,
        -1,
        1,
        0,
        -1
      ],
      "first_columns": 49,
      "D1_rank": 46,
      "H_columns": 12,
      "H_quotient_rank": 12,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        0,
        -2,
        -1,
        0,
        1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        0,
        -2,
        -1,
        1,
        0
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        0,
        -2,
        0,
        -1,
        1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        0,
        -2,
        0,
        1,
        -1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        0,
        -2,
        1,
        -1,
        0
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        0,
        -2,
        1,
        0,
        -1
      ],
      "first_columns": 27,
      "D1_rank": 27,
      "H_columns": 6,
      "H_quotient_rank": 6,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        0,
        2,
        -2,
        0,
        2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        0,
        2,
        -2,
        1,
        1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        0,
        2,
        -2,
        2,
        0
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        0,
        2,
        -1,
        -1,
        2
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        0,
        2,
        -1,
        2,
        -1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        0,
        2,
        0,
        -2,
        2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        0,
        2,
        0,
        2,
        -2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        0,
        2,
        1,
        -2,
        1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        0,
        2,
        1,
        1,
        -2
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        0,
        2,
        2,
        -2,
        0
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        0,
        2,
        2,
        -1,
        -1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        0,
        2,
        2,
        0,
        -2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        1,
        1,
        -2,
        0,
        2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        1,
        1,
        -2,
        1,
        1
      ],
      "first_columns": 12,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        1,
        1,
        -2,
        2,
        0
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        1,
        1,
        -1,
        -1,
        2
      ],
      "first_columns": 14,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        1,
        1,
        -1,
        2,
        -1
      ],
      "first_columns": 14,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        1,
        1,
        0,
        -2,
        2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        1,
        1,
        0,
        2,
        -2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        1,
        1,
        1,
        -2,
        1
      ],
      "first_columns": 12,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        1,
        1,
        1,
        1,
        -2
      ],
      "first_columns": 12,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        1,
        1,
        2,
        -2,
        0
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        1,
        1,
        2,
        -1,
        -1
      ],
      "first_columns": 14,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        1,
        1,
        2,
        0,
        -2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        2,
        0,
        -2,
        0,
        2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        2,
        0,
        -2,
        1,
        1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        2,
        0,
        -2,
        2,
        0
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        2,
        0,
        -1,
        -1,
        2
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        2,
        0,
        -1,
        2,
        -1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        2,
        0,
        0,
        -2,
        2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        2,
        0,
        0,
        2,
        -2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        2,
        0,
        1,
        -2,
        1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        2,
        0,
        1,
        1,
        -2
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        2,
        0,
        2,
        -2,
        0
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        2,
        0,
        2,
        -1,
        -1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -2,
        2,
        0,
        2,
        0,
        -2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -2,
        0,
        2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -2,
        1,
        1
      ],
      "first_columns": 14,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -2,
        2,
        0
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -1,
        -1,
        2
      ],
      "first_columns": 12,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -1,
        2,
        -1
      ],
      "first_columns": 12,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        -1,
        2,
        0,
        -2,
        2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        -1,
        2,
        0,
        2,
        -2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        -1,
        2,
        1,
        -2,
        1
      ],
      "first_columns": 14,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        -1,
        2,
        1,
        1,
        -2
      ],
      "first_columns": 14,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        -1,
        2,
        2,
        -2,
        0
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        -1,
        2,
        2,
        -1,
        -1
      ],
      "first_columns": 12,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        -1,
        2,
        2,
        0,
        -2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -2,
        0,
        2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -2,
        1,
        1
      ],
      "first_columns": 14,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -2,
        2,
        0
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -1,
        -1,
        2
      ],
      "first_columns": 12,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -1,
        2,
        -1
      ],
      "first_columns": 12,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        2,
        -1,
        0,
        -2,
        2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        2,
        -1,
        0,
        2,
        -2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        2,
        -1,
        1,
        -2,
        1
      ],
      "first_columns": 14,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        2,
        -1,
        1,
        1,
        -2
      ],
      "first_columns": 14,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        2,
        -1,
        2,
        -2,
        0
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        2,
        -1,
        2,
        -1,
        -1
      ],
      "first_columns": 12,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        -1,
        2,
        -1,
        2,
        0,
        -2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -2,
        2,
        -2,
        0,
        2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -2,
        2,
        -2,
        1,
        1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -2,
        2,
        -2,
        2,
        0
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -2,
        2,
        -1,
        -1,
        2
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -2,
        2,
        -1,
        2,
        -1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -2,
        2,
        0,
        -2,
        2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -2,
        2,
        0,
        2,
        -2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -2,
        2,
        1,
        -2,
        1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -2,
        2,
        1,
        1,
        -2
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -2,
        2,
        2,
        -2,
        0
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -2,
        2,
        2,
        -1,
        -1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        -2,
        2,
        2,
        0,
        -2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        2,
        -2,
        -2,
        0,
        2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        2,
        -2,
        -2,
        1,
        1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        2,
        -2,
        -2,
        2,
        0
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        2,
        -2,
        -1,
        -1,
        2
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        2,
        -2,
        -1,
        2,
        -1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        2,
        -2,
        0,
        -2,
        2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        2,
        -2,
        0,
        2,
        -2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        2,
        -2,
        1,
        -2,
        1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        2,
        -2,
        1,
        1,
        -2
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        2,
        -2,
        2,
        -2,
        0
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        2,
        -2,
        2,
        -1,
        -1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        0,
        2,
        -2,
        2,
        0,
        -2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -2,
        1,
        -2,
        0,
        2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -2,
        1,
        -2,
        1,
        1
      ],
      "first_columns": 12,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -2,
        1,
        -2,
        2,
        0
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -2,
        1,
        -1,
        -1,
        2
      ],
      "first_columns": 14,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -2,
        1,
        -1,
        2,
        -1
      ],
      "first_columns": 14,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -2,
        1,
        0,
        -2,
        2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -2,
        1,
        0,
        2,
        -2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -2,
        1,
        1,
        -2,
        1
      ],
      "first_columns": 12,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -2,
        1,
        1,
        1,
        -2
      ],
      "first_columns": 12,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -2,
        1,
        2,
        -2,
        0
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -2,
        1,
        2,
        -1,
        -1
      ],
      "first_columns": 14,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        -2,
        1,
        2,
        0,
        -2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        1,
        -2,
        -2,
        0,
        2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        1,
        -2,
        -2,
        1,
        1
      ],
      "first_columns": 12,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        1,
        -2,
        -2,
        2,
        0
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        1,
        -2,
        -1,
        -1,
        2
      ],
      "first_columns": 14,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        1,
        -2,
        -1,
        2,
        -1
      ],
      "first_columns": 14,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        1,
        -2,
        0,
        -2,
        2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        1,
        -2,
        0,
        2,
        -2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        1,
        -2,
        1,
        -2,
        1
      ],
      "first_columns": 12,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        1,
        -2,
        1,
        1,
        -2
      ],
      "first_columns": 12,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        1,
        -2,
        2,
        -2,
        0
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        1,
        -2,
        2,
        -1,
        -1
      ],
      "first_columns": 14,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        1,
        1,
        -2,
        2,
        0,
        -2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -2,
        0,
        -2,
        0,
        2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -2,
        0,
        -2,
        1,
        1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -2,
        0,
        -2,
        2,
        0
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -2,
        0,
        -1,
        -1,
        2
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -2,
        0,
        -1,
        2,
        -1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -2,
        0,
        0,
        -2,
        2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -2,
        0,
        0,
        2,
        -2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -2,
        0,
        1,
        -2,
        1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -2,
        0,
        1,
        1,
        -2
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -2,
        0,
        2,
        -2,
        0
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -2,
        0,
        2,
        -1,
        -1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -2,
        0,
        2,
        0,
        -2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -2,
        0,
        2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -2,
        1,
        1
      ],
      "first_columns": 14,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -2,
        2,
        0
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -1,
        -1,
        2
      ],
      "first_columns": 12,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -1,
        2,
        -1
      ],
      "first_columns": 12,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -1,
        -1,
        0,
        -2,
        2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -1,
        -1,
        0,
        2,
        -2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -1,
        -1,
        1,
        -2,
        1
      ],
      "first_columns": 14,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -1,
        -1,
        1,
        1,
        -2
      ],
      "first_columns": 14,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -1,
        -1,
        2,
        -2,
        0
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -1,
        -1,
        2,
        -1,
        -1
      ],
      "first_columns": 12,
      "D1_rank": 11,
      "H_columns": 4,
      "H_quotient_rank": 4,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        -1,
        -1,
        2,
        0,
        -2
      ],
      "first_columns": 6,
      "D1_rank": 5,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        0,
        -2,
        -2,
        0,
        2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        0,
        -2,
        -2,
        1,
        1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        0,
        -2,
        -2,
        2,
        0
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        0,
        -2,
        -1,
        -1,
        2
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        0,
        -2,
        -1,
        2,
        -1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        0,
        -2,
        0,
        -2,
        2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        0,
        -2,
        0,
        2,
        -2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        0,
        -2,
        1,
        -2,
        1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        0,
        -2,
        1,
        1,
        -2
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        0,
        -2,
        2,
        -2,
        0
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        0,
        -2,
        2,
        -1,
        -1
      ],
      "first_columns": 6,
      "D1_rank": 6,
      "H_columns": 2,
      "H_quotient_rank": 2,
      "allowed_H_dimension": 0
    },
    {
      "weight": [
        2,
        0,
        -2,
        2,
        0,
        -2
      ],
      "first_columns": 3,
      "D1_rank": 3,
      "H_columns": 1,
      "H_quotient_rank": 1,
      "allowed_H_dimension": 0
    }
  ],
  "first_D1_positivity_used": false,
  "covariance_or_twirl_used": false,
  "scope": "Linear first coverage alone, for the independently generated complete135 first symmetry kernel; no claim about preparation10 until separate positivity/irrep exclusion.",
  "spaces_sha256": "38bab9a2f806c8a5596a338f32ef48d755d1247c2e566f228b676473fcd304cb",
  "source_sha256": "d33377280209bc0e403700f31a353002ac9e474814c5b4b9c2002187d10d8b45",
  "seconds": 3.3959161000093445,
  "public_packaging": {
    "original_record_sha256": "0f7c18659121e25648c81415617865e26d90bd7cea4d510586dec6646f4cbfc9",
    "scientific_execution": "Previously recorded run; no scientific execution was performed for this repackaging.",
    "normalization": "Only recorded host execution paths are normalized. Scientific results are unchanged."
  }
}


==> anc/checks/aux/gram.log <==
{"block": 0, "weight": [0, 0, 0, 0, 0, 0], "first_columns": 441, "D1_rank": 360, "H_columns": 109, "H_quotient_rank": 107, "allowed_H_dimension": 2, "seconds": 0.37533979999716394}
{"block": 20, "weight": [-1, 0, 1, 0, 1, -1], "first_columns": 152, "D1_rank": 124, "H_columns": 38, "H_quotient_rank": 38, "allowed_H_dimension": 0, "seconds": 1.8515704000019468}
{"block": 40, "weight": [0, 0, 0, -1, -1, 2], "first_columns": 90, "D1_rank": 51, "H_columns": 20, "H_quotient_rank": 20, "allowed_H_dimension": 0, "seconds": 2.3559336000180338}
{"block": 60, "weight": [1, -1, 0, 0, 1, -1], "first_columns": 152, "D1_rank": 124, "H_columns": 38, "H_quotient_rank": 38, "allowed_H_dimension": 0, "seconds": 2.747870100021828}
{"block": 80, "weight": [-2, 1, 1, -1, 1, 0], "first_columns": 49, "D1_rank": 46, "H_columns": 12, "H_quotient_rank": 12, "allowed_H_dimension": 0, "seconds": 3.0948295000125654}
{"block": 100, "weight": [-1, 0, 1, -1, -1, 2], "first_columns": 49, "D1_rank": 32, "H_columns": 12, "H_quotient_rank": 12, "allowed_H_dimension": 0, "seconds": 3.1481296000129078}
{"block": 120, "weight": [-1, 1, 0, 2, 0, -2], "first_columns": 27, "D1_rank": 16, "H_columns": 6, "H_quotient_rank": 6, "allowed_H_dimension": 0, "seconds": 3.1765497000014875}
{"block": 140, "weight": [0, -1, 1, 1, -2, 1], "first_columns": 49, "D1_rank": 32, "H_columns": 12, "H_quotient_rank": 12, "allowed_H_dimension": 0, "seconds": 3.2144448000181}
{"block": 160, "weight": [0, 2, -2, 0, 1, -1], "first_columns": 27, "D1_rank": 27, "H_columns": 6, "H_quotient_rank": 6, "allowed_H_dimension": 0, "seconds": 3.239508400001796}
{"block": 180, "weight": [1, -1, 0, 2, 0, -2], "first_columns": 27, "D1_rank": 16, "H_columns": 6, "H_quotient_rank": 6, "allowed_H_dimension": 0, "seconds": 3.2888295000011567}
{"block": 200, "weight": [2, -2, 0, -1, 1, 0], "first_columns": 27, "D1_rank": 27, "H_columns": 6, "H_quotient_rank": 6, "allowed_H_dimension": 0, "seconds": 3.335735200002091}
{"block": 220, "weight": [-2, 0, 2, -1, -1, 2], "first_columns": 6, "D1_rank": 6, "H_columns": 2, "H_quotient_rank": 2, "allowed_H_dimension": 0, "seconds": 3.371337000018684}
{"block": 240, "weight": [-2, 1, 1, 2, 0, -2], "first_columns": 6, "D1_rank": 5, "H_columns": 2, "H_quotient_rank": 2, "allowed_H_dimension": 0, "seconds": 3.374594100023387}
{"block": 260, "weight": [-1, -1, 2, 1, -2, 1], "first_columns": 14, "D1_rank": 11, "H_columns": 4, "H_quotient_rank": 4, "allowed_H_dimension": 0, "seconds": 3.376925200020196}
{"block": 280, "weight": [0, -2, 2, -1, -1, 2], "first_columns": 6, "D1_rank": 6, "H_columns": 2, "H_quotient_rank": 2, "allowed_H_dimension": 0, "seconds": 3.3801288999966346}
{"block": 300, "weight": [0, 2, -2, 2, 0, -2], "first_columns": 3, "D1_rank": 3, "H_columns": 1, "H_quotient_rank": 1, "allowed_H_dimension": 0, "seconds": 3.381109200010542}
{"block": 320, "weight": [1, 1, -2, 1, -2, 1], "first_columns": 12, "D1_rank": 11, "H_columns": 4, "H_quotient_rank": 4, "allowed_H_dimension": 0, "seconds": 3.385170299996389}
{"block": 340, "weight": [2, -1, -1, -1, -1, 2], "first_columns": 12, "D1_rank": 11, "H_columns": 4, "H_quotient_rank": 4, "allowed_H_dimension": 0, "seconds": 3.3877232000231743}
{"block": 360, "weight": [2, 0, -2, 2, 0, -2], "first_columns": 3, "D1_rank": 3, "H_columns": 1, "H_quotient_rank": 1, "allowed_H_dimension": 0, "seconds": 3.39047230000142}
{"arithmetic": "Q exact Fraction", "input_arrays_from_prior_stages": [], "program_H_complex_entries": 4225, "allowed_H_complex_dimension": 2, "classification": "H=s*E00+a/8*(Ginv tensor Ginv) on 64 adjoint coefficients; all crossblocks zero.", "canonical_span_exactly_equal": true, "weight_blocks": 361, "first_D1_positivity_used": false, "covariance_or_twirl_used": false, "scope": "Linear first coverage alone, for the independently generated complete135 first symmetry kernel; no claim about preparation10 until separate positivity/irrep exclusion.", "spaces_sha256": "38bab9a2f806c8a5596a338f32ef48d755d1247c2e566f228b676473fcd304cb", "source_sha256": "d33377280209bc0e403700f31a353002ac9e474814c5b4b9c2002187d10d8b45", "seconds": 3.3959161000093445}



==> anc/checks/aux/kernels.json <==
{
  "arithmetic": "Fraction; ungrouped symmetry and incidence kernels",
  "read_only_source_sha256": "38bab9a2f806c8a5596a338f32ef48d755d1247c2e566f228b676473fcd304cb",
  "raw_unrestricted_symmetry_ranks": {
    "first": 450,
    "second": 195,
    "fourth": 450,
    "third": 195
  },
  "raw_unrestricted_kernel_dimensions": {
    "first": 135,
    "second": 390,
    "fourth": 135,
    "third": 390
  },
  "all_390_third_inverse_rows_divide_exactly_by_det": true,
  "all_390_third_query_reconstructions_exact": true,
  "forward_and_backward_scalar_spans_independently_match_810": true,
  "forward_backward_scalar_intersection": 450,
  "restricted_second": [
    198,
    192,
    450
  ],
  "restricted_third": [
    198,
    192,
    450
  ],
  "scope": "Independent exact completeness of the universal rational support spaces. Does not prove arbitrary program classification or first-Gram rigidity.",
  "seconds": 0.8383107999979984,
  "public_packaging": {
    "original_record_sha256": "fa1b2284d94bd1fd7ce01d6fd53e82596c35952c079df6f38f8fe4826cb6c82a",
    "scientific_execution": "Previously recorded run; no scientific execution was performed for this repackaging.",
    "normalization": "Only recorded host execution paths are normalized. Scientific results are unchanged."
  }
}


==> anc/checks/aux/kernels.log <==
{
  "arithmetic": "Fraction; ungrouped symmetry and incidence kernels",
  "read_only_source_sha256": "38bab9a2f806c8a5596a338f32ef48d755d1247c2e566f228b676473fcd304cb",
  "raw_unrestricted_symmetry_ranks": {
    "first": 450,
    "second": 195,
    "fourth": 450,
    "third": 195
  },
  "raw_unrestricted_kernel_dimensions": {
    "first": 135,
    "second": 390,
    "fourth": 135,
    "third": 390
  },
  "all_390_third_inverse_rows_divide_exactly_by_det": true,
  "all_390_third_query_reconstructions_exact": true,
  "forward_and_backward_scalar_spans_independently_match_810": true,
  "forward_backward_scalar_intersection": 450,
  "restricted_second": [
    198,
    192,
    450
  ],
  "restricted_third": [
    198,
    192,
    450
  ],
  "scope": "Independent exact completeness of the universal rational support spaces. Does not prove arbitrary program classification or first-Gram rigidity.",
  "seconds": 0.8383107999979984
}



==> anc/checks/aux/metric.json <==
{
  "arithmetic": "Q Fraction",
  "prior_scientific_arrays": [],
  "physical_program_coefficient_metric": "1 directsum(G tensor G); G=I6 directsum[[2,-1],[-1,2]]",
  "first_kernel_physical_metric_dimension": 135,
  "metric_weight_blocks": 72,
  "singlet_projection_A_Jinv_AT_exact": "I9/5",
  "nonzero_singlet_projection_rank": 9,
  "scope": "Exact physical inner product correction for the nonorthogonal raw program coordinates, and singlet fraction1/5. Does not assume normalized rational kernel columns.",
  "spaces_sha256": "38bab9a2f806c8a5596a338f32ef48d755d1247c2e566f228b676473fcd304cb",
  "source_sha256": "74447c1dfbf8bb17fe2db346a10a914671b4ac498850304bca982f840399d6fe",
  "seconds": 0.10671290001482703,
  "public_packaging": {
    "original_record_sha256": "6ddc8e715a001a208cc74d76c5ab0fe4435146926a559d2e6b1df977c6187407",
    "scientific_execution": "Previously recorded run; no scientific execution was performed for this repackaging.",
    "normalization": "Only recorded host execution paths are normalized. Scientific results are unchanged."
  }
}


==> anc/checks/aux/metric.log <==
{"arithmetic": "Q Fraction", "prior_scientific_arrays": [], "physical_program_coefficient_metric": "1 directsum(G tensor G); G=I6 directsum[[2,-1],[-1,2]]", "first_kernel_physical_metric_dimension": 135, "metric_weight_blocks": 72, "singlet_projection_A_Jinv_AT_exact": "I9/5", "nonzero_singlet_projection_rank": 9, "scope": "Exact physical inner product correction for the nonorthogonal raw program coordinates, and singlet fraction1/5. Does not assume normalized rational kernel columns.", "spaces_sha256": "38bab9a2f806c8a5596a338f32ef48d755d1247c2e566f228b676473fcd304cb", "source_sha256": "74447c1dfbf8bb17fe2db346a10a914671b4ac498850304bca982f840399d6fe", "seconds": 0.10671290001482703}



==> anc/checks/aux/minor_check.json <==
{
  "maps_source": "<AUX_RUN>/spaces.pkl",
  "maps_sha256": "38bab9a2f806c8a5596a338f32ef48d755d1247c2e566f228b676473fcd304cb",
  "certificate": "<AUX_RUN>/minors.json",
  "certificate_sha256": "0288c9952dc2bb1e7aaffdf00f9aa0aa738b56c8aca9ebf41242cb7034ba8a8f",
  "checker_sha256": "6c2f564b6cc87b4c6a23bcaba310a9760e7d38d42a436b77c822f9c5738a87d6",
  "arithmetic": "Independent sparse ROW elimination in F_1009; rational coefficient denominators individually checked",
  "coefficient_denominator_checks": 9490,
  "reconstructed_weight_groups": 1045,
  "completed_blocks": 1045,
  "first_containing_blocks_checked": 685,
  "columns_checked": 114858,
  "all_selected_minors_nonzero_and_match": true,
  "full_certificate_independently_verified": true,
  "seconds": 74.53883959999075,
  "zero_only": false,
  "reports": [
    {
      "weight": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "columns": 2358,
      "first_columns": 441,
      "row_elimination_determinant_mod1009": 344,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 756,
      "seconds": 13.458209599979455
    },
    {
      "weight": [
        -1,
        0,
        1,
        0,
        0,
        0
      ],
      "columns": 1455,
      "first_columns": 261,
      "row_elimination_determinant_mod1009": 587,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 506,
      "seconds": 2.8717680999834556
    },
    {
      "weight": [
        -1,
        1,
        0,
        0,
        0,
        0
      ],
      "columns": 1455,
      "first_columns": 261,
      "row_elimination_determinant_mod1009": 405,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 460,
      "seconds": 2.411927699984517
    },
    {
      "weight": [
        0,
        -1,
        1,
        0,
        0,
        0
      ],
      "columns": 1455,
      "first_columns": 261,
      "row_elimination_determinant_mod1009": 445,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 458,
      "seconds": 2.8361506999935955
    },
    {
      "weight": [
        0,
        0,
        0,
        -1,
        0,
        1
      ],
      "columns": 1455,
      "first_columns": 261,
      "row_elimination_determinant_mod1009": 63,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 478,
      "seconds": 2.3702829999965616
    },
    {
      "weight": [
        0,
        0,
        0,
        -1,
        1,
        0
      ],
      "columns": 1455,
      "first_columns": 261,
      "row_elimination_determinant_mod1009": 245,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 482,
      "seconds": 2.8539877999864984
    },
    {
      "weight": [
        0,
        0,
        0,
        0,
        -1,
        1
      ],
      "columns": 1455,
      "first_columns": 261,
      "row_elimination_determinant_mod1009": 661,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 493,
      "seconds": 4.199965699983295
    },
    {
      "weight": [
        0,
        0,
        0,
        0,
        1,
        -1
      ],
      "columns": 1455,
      "first_columns": 261,
      "row_elimination_determinant_mod1009": 448,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 483,
      "seconds": 4.453924500005087
    },
    {
      "weight": [
        0,
        0,
        0,
        1,
        -1,
        0
      ],
      "columns": 1455,
      "first_columns": 261,
      "row_elimination_determinant_mod1009": 777,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 490,
      "seconds": 3.7201156999799423
    },
    {
      "weight": [
        0,
        0,
        0,
        1,
        0,
        -1
      ],
      "columns": 1455,
      "first_columns": 261,
      "row_elimination_determinant_mod1009": 343,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 468,
      "seconds": 4.127288400020916
    },
    {
      "weight": [
        0,
        1,
        -1,
        0,
        0,
        0
      ],
      "columns": 1455,
      "first_columns": 261,
      "row_elimination_determinant_mod1009": 849,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 441,
      "seconds": 3.311272699997062
    },
    {
      "weight": [
        1,
        -1,
        0,
        0,
        0,
        0
      ],
      "columns": 1455,
      "first_columns": 261,
      "row_elimination_determinant_mod1009": 175,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 445,
      "seconds": 2.3331573999894317
    },
    {
      "weight": [
        1,
        0,
        -1,
        0,
        0,
        0
      ],
      "columns": 1455,
      "first_columns": 261,
      "row_elimination_determinant_mod1009": 291,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 427,
      "seconds": 2.5598924000223633
    },
    {
      "weight": [
        -2,
        0,
        2,
        0,
        0,
        0
      ],
      "columns": 317,
      "first_columns": 54,
      "row_elimination_determinant_mod1009": 339,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 106,
      "seconds": 0.04795649999869056
    },
    {
      "weight": [
        -2,
        1,
        1,
        0,
        0,
        0
      ],
      "columns": 533,
      "first_columns": 90,
      "row_elimination_determinant_mod1009": 1004,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 174,
      "seconds": 0.14966819999972358
    },
    {
      "weight": [
        -2,
        2,
        0,
        0,
        0,
        0
      ],
      "columns": 317,
      "first_columns": 54,
      "row_elimination_determinant_mod1009": 452,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 99,
      "seconds": 0.049222500005271286
    },
    {
      "weight": [
        -1,
        -1,
        2,
        0,
        0,
        0
      ],
      "columns": 533,
      "first_columns": 90,
      "row_elimination_determinant_mod1009": 93,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 172,
      "seconds": 0.13978170001064427
    },
    {
      "weight": [
        -1,
        0,
        1,
        -1,
        0,
        1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 380,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 317,
      "seconds": 0.5825873000139836
    },
    {
      "weight": [
        -1,
        0,
        1,
        -1,
        1,
        0
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 38,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 308,
      "seconds": 0.6032660999917425
    },
    {
      "weight": [
        -1,
        0,
        1,
        0,
        -1,
        1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 351,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 309,
      "seconds": 0.5816008999827318
    },
    {
      "weight": [
        -1,
        0,
        1,
        0,
        1,
        -1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 888,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 312,
      "seconds": 0.570103600010043
    },
    {
      "weight": [
        -1,
        0,
        1,
        1,
        -1,
        0
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 32,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 310,
      "seconds": 0.5082666999951471
    },
    {
      "weight": [
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 260,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 302,
      "seconds": 0.5241249999962747
    },
    {
      "weight": [
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 749,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 286,
      "seconds": 0.48050080001121387
    },
    {
      "weight": [
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 290,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 290,
      "seconds": 0.49336290001519956
    },
    {
      "weight": [
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 213,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 295,
      "seconds": 0.5036796000204049
    },
    {
      "weight": [
        -1,
        1,
        0,
        0,
        1,
        -1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 683,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 308,
      "seconds": 0.49443869999959134
    },
    {
      "weight": [
        -1,
        1,
        0,
        1,
        -1,
        0
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 829,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 303,
      "seconds": 0.48069009999744594
    },
    {
      "weight": [
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 726,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 311,
      "seconds": 0.46554289999767207
    },
    {
      "weight": [
        -1,
        2,
        -1,
        0,
        0,
        0
      ],
      "columns": 533,
      "first_columns": 90,
      "row_elimination_determinant_mod1009": 397,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 168,
      "seconds": 0.1489636000187602
    },
    {
      "weight": [
        0,
        -2,
        2,
        0,
        0,
        0
      ],
      "columns": 317,
      "first_columns": 54,
      "row_elimination_determinant_mod1009": 315,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 107,
      "seconds": 0.053689799999119714
    },
    {
      "weight": [
        0,
        -1,
        1,
        -1,
        0,
        1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 442,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 323,
      "seconds": 0.5653357999981381
    },
    {
      "weight": [
        0,
        -1,
        1,
        -1,
        1,
        0
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 275,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 305,
      "seconds": 0.5877192000043578
    },
    {
      "weight": [
        0,
        -1,
        1,
        0,
        -1,
        1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 208,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 285,
      "seconds": 0.5531555000052322
    },
    {
      "weight": [
        0,
        -1,
        1,
        0,
        1,
        -1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 44,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 301,
      "seconds": 0.5647401999740396
    },
    {
      "weight": [
        0,
        -1,
        1,
        1,
        -1,
        0
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 661,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 284,
      "seconds": 0.48820240001077764
    },
    {
      "weight": [
        0,
        -1,
        1,
        1,
        0,
        -1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 108,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 285,
      "seconds": 0.48978360000182875
    },
    {
      "weight": [
        0,
        0,
        0,
        -2,
        0,
        2
      ],
      "columns": 317,
      "first_columns": 54,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 117,
      "seconds": 0.02269990000058897
    },
    {
      "weight": [
        0,
        0,
        0,
        -2,
        1,
        1
      ],
      "columns": 533,
      "first_columns": 90,
      "row_elimination_determinant_mod1009": 999,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 189,
      "seconds": 0.0859677999978885
    },
    {
      "weight": [
        0,
        0,
        0,
        -2,
        2,
        0
      ],
      "columns": 317,
      "first_columns": 54,
      "row_elimination_determinant_mod1009": 951,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 103,
      "seconds": 0.02411729999585077
    },
    {
      "weight": [
        0,
        0,
        0,
        -1,
        -1,
        2
      ],
      "columns": 533,
      "first_columns": 90,
      "row_elimination_determinant_mod1009": 253,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 199,
      "seconds": 0.09683310001855716
    },
    {
      "weight": [
        0,
        0,
        0,
        -1,
        2,
        -1
      ],
      "columns": 533,
      "first_columns": 90,
      "row_elimination_determinant_mod1009": 520,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 181,
      "seconds": 0.09785449999617413
    },
    {
      "weight": [
        0,
        0,
        0,
        0,
        -2,
        2
      ],
      "columns": 317,
      "first_columns": 54,
      "row_elimination_determinant_mod1009": 4,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 117,
      "seconds": 0.025114400021266192
    },
    {
      "weight": [
        0,
        0,
        0,
        0,
        2,
        -2
      ],
      "columns": 317,
      "first_columns": 54,
      "row_elimination_determinant_mod1009": 289,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 107,
      "seconds": 0.025927299982868135
    },
    {
      "weight": [
        0,
        0,
        0,
        1,
        -2,
        1
      ],
      "columns": 533,
      "first_columns": 90,
      "row_elimination_determinant_mod1009": 167,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 197,
      "seconds": 0.08879700000397861
    },
    {
      "weight": [
        0,
        0,
        0,
        1,
        1,
        -2
      ],
      "columns": 533,
      "first_columns": 90,
      "row_elimination_determinant_mod1009": 157,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 190,
      "seconds": 0.09329150000121444
    },
    {
      "weight": [
        0,
        0,
        0,
        2,
        -2,
        0
      ],
      "columns": 317,
      "first_columns": 54,
      "row_elimination_determinant_mod1009": 898,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 96,
      "seconds": 0.021273899998050183
    },
    {
      "weight": [
        0,
        0,
        0,
        2,
        -1,
        -1
      ],
      "columns": 533,
      "first_columns": 90,
      "row_elimination_determinant_mod1009": 381,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 183,
      "seconds": 0.07763399998657405
    },
    {
      "weight": [
        0,
        0,
        0,
        2,
        0,
        -2
      ],
      "columns": 317,
      "first_columns": 54,
      "row_elimination_determinant_mod1009": 685,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 117,
      "seconds": 0.021852699981536716
    },
    {
      "weight": [
        0,
        1,
        -1,
        -1,
        0,
        1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 987,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 270,
      "seconds": 0.46264959999825805
    },
    {
      "weight": [
        0,
        1,
        -1,
        -1,
        1,
        0
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 927,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 276,
      "seconds": 0.4921747000189498
    },
    {
      "weight": [
        0,
        1,
        -1,
        0,
        -1,
        1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 402,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 276,
      "seconds": 0.5091719999909401
    },
    {
      "weight": [
        0,
        1,
        -1,
        0,
        1,
        -1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 162,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 286,
      "seconds": 0.5059170000022277
    },
    {
      "weight": [
        0,
        1,
        -1,
        1,
        -1,
        0
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 271,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 279,
      "seconds": 0.5056089000136126
    },
    {
      "weight": [
        0,
        1,
        -1,
        1,
        0,
        -1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 216,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 292,
      "seconds": 0.4902379999984987
    },
    {
      "weight": [
        0,
        2,
        -2,
        0,
        0,
        0
      ],
      "columns": 317,
      "first_columns": 54,
      "row_elimination_determinant_mod1009": 448,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 104,
      "seconds": 0.05269579999730922
    },
    {
      "weight": [
        1,
        -2,
        1,
        0,
        0,
        0
      ],
      "columns": 533,
      "first_columns": 90,
      "row_elimination_determinant_mod1009": 911,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 156,
      "seconds": 0.14298370000324212
    },
    {
      "weight": [
        1,
        -1,
        0,
        -1,
        0,
        1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 28,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 302,
      "seconds": 0.4315609999757726
    },
    {
      "weight": [
        1,
        -1,
        0,
        -1,
        1,
        0
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 999,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 288,
      "seconds": 0.4439688999846112
    },
    {
      "weight": [
        1,
        -1,
        0,
        0,
        -1,
        1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 344,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 294,
      "seconds": 0.43320880000828765
    },
    {
      "weight": [
        1,
        -1,
        0,
        0,
        1,
        -1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 915,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 274,
      "seconds": 0.4742162000038661
    },
    {
      "weight": [
        1,
        -1,
        0,
        1,
        -1,
        0
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 359,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 266,
      "seconds": 0.426811599987559
    },
    {
      "weight": [
        1,
        -1,
        0,
        1,
        0,
        -1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 306,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 283,
      "seconds": 0.42646469999453984
    },
    {
      "weight": [
        1,
        0,
        -1,
        -1,
        0,
        1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 398,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 276,
      "seconds": 0.45231630001217127
    },
    {
      "weight": [
        1,
        0,
        -1,
        -1,
        1,
        0
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 745,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 280,
      "seconds": 0.45423370000207797
    },
    {
      "weight": [
        1,
        0,
        -1,
        0,
        -1,
        1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 648,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 274,
      "seconds": 0.48633240000344813
    },
    {
      "weight": [
        1,
        0,
        -1,
        0,
        1,
        -1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 518,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 279,
      "seconds": 0.4791765999980271
    },
    {
      "weight": [
        1,
        0,
        -1,
        1,
        -1,
        0
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 792,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 276,
      "seconds": 0.4641149000090081
    },
    {
      "weight": [
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "columns": 892,
      "first_columns": 152,
      "row_elimination_determinant_mod1009": 806,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 280,
      "seconds": 0.4573234000126831
    },
    {
      "weight": [
        1,
        1,
        -2,
        0,
        0,
        0
      ],
      "columns": 533,
      "first_columns": 90,
      "row_elimination_determinant_mod1009": 482,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 161,
      "seconds": 0.12986929999897256
    },
    {
      "weight": [
        2,
        -2,
        0,
        0,
        0,
        0
      ],
      "columns": 317,
      "first_columns": 54,
      "row_elimination_determinant_mod1009": 27,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 93,
      "seconds": 0.045354100002441555
    },
    {
      "weight": [
        2,
        -1,
        -1,
        0,
        0,
        0
      ],
      "columns": 533,
      "first_columns": 90,
      "row_elimination_determinant_mod1009": 973,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 167,
      "seconds": 0.13510580000001937
    },
    {
      "weight": [
        2,
        0,
        -2,
        0,
        0,
        0
      ],
      "columns": 317,
      "first_columns": 54,
      "row_elimination_determinant_mod1009": 700,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 86,
      "seconds": 0.042346499976702034
    },
    {
      "weight": [
        -3,
        0,
        3,
        0,
        0,
        0
      ],
      "columns": 16,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 1005,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 6,
      "seconds": 0.0001852999848779291
    },
    {
      "weight": [
        -3,
        1,
        2,
        0,
        0,
        0
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 793,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 13,
      "seconds": 0.0006324999849312007
    },
    {
      "weight": [
        -3,
        2,
        1,
        0,
        0,
        0
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 280,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 13,
      "seconds": 0.0006088000081945211
    },
    {
      "weight": [
        -3,
        3,
        0,
        0,
        0,
        0
      ],
      "columns": 16,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 509,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 6,
      "seconds": 0.00014259997988119721
    },
    {
      "weight": [
        -2,
        -1,
        3,
        0,
        0,
        0
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 315,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 14,
      "seconds": 0.0006300999957602471
    },
    {
      "weight": [
        -2,
        0,
        2,
        -1,
        0,
        1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 173,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 63,
      "seconds": 0.011662400007480755
    },
    {
      "weight": [
        -2,
        0,
        2,
        -1,
        1,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 381,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 68,
      "seconds": 0.012597499997355044
    },
    {
      "weight": [
        -2,
        0,
        2,
        0,
        -1,
        1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 467,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 58,
      "seconds": 0.011526499991305172
    },
    {
      "weight": [
        -2,
        0,
        2,
        0,
        1,
        -1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 799,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 60,
      "seconds": 0.011904299986781552
    },
    {
      "weight": [
        -2,
        0,
        2,
        1,
        -1,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 337,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 59,
      "seconds": 0.010782400000607595
    },
    {
      "weight": [
        -2,
        0,
        2,
        1,
        0,
        -1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 598,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 63,
      "seconds": 0.010892600024817511
    },
    {
      "weight": [
        -2,
        1,
        1,
        -1,
        0,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 577,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 98,
      "seconds": 0.035037800000282004
    },
    {
      "weight": [
        -2,
        1,
        1,
        -1,
        1,
        0
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 299,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 107,
      "seconds": 0.0359632000036072
    },
    {
      "weight": [
        -2,
        1,
        1,
        0,
        -1,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 806,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 98,
      "seconds": 0.03302089998032898
    },
    {
      "weight": [
        -2,
        1,
        1,
        0,
        1,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 491,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 100,
      "seconds": 0.03757479999330826
    },
    {
      "weight": [
        -2,
        1,
        1,
        1,
        -1,
        0
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 348,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 103,
      "seconds": 0.030415500019444153
    },
    {
      "weight": [
        -2,
        1,
        1,
        1,
        0,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 197,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 108,
      "seconds": 0.031699799990747124
    },
    {
      "weight": [
        -2,
        2,
        0,
        -1,
        0,
        1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 218,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 59,
      "seconds": 0.011833900003693998
    },
    {
      "weight": [
        -2,
        2,
        0,
        -1,
        1,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 336,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 57,
      "seconds": 0.011793000012403354
    },
    {
      "weight": [
        -2,
        2,
        0,
        0,
        -1,
        1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 555,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 57,
      "seconds": 0.012078300002031028
    },
    {
      "weight": [
        -2,
        2,
        0,
        0,
        1,
        -1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 296,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 53,
      "seconds": 0.012701400002697483
    },
    {
      "weight": [
        -2,
        2,
        0,
        1,
        -1,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 893,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 57,
      "seconds": 0.011859399994136766
    },
    {
      "weight": [
        -2,
        2,
        0,
        1,
        0,
        -1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 988,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 60,
      "seconds": 0.011078599985921755
    },
    {
      "weight": [
        -2,
        3,
        -1,
        0,
        0,
        0
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 663,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 13,
      "seconds": 0.0006917999999132007
    },
    {
      "weight": [
        -1,
        -2,
        3,
        0,
        0,
        0
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 900,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 17,
      "seconds": 0.000689499982399866
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -1,
        0,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 807,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 112,
      "seconds": 0.03496439999435097
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -1,
        1,
        0
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 421,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 107,
      "seconds": 0.03412589998333715
    },
    {
      "weight": [
        -1,
        -1,
        2,
        0,
        -1,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 121,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 103,
      "seconds": 0.034451200015610084
    },
    {
      "weight": [
        -1,
        -1,
        2,
        0,
        1,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 44,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 89,
      "seconds": 0.03390449998551048
    },
    {
      "weight": [
        -1,
        -1,
        2,
        1,
        -1,
        0
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 109,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 107,
      "seconds": 0.032776899985037744
    },
    {
      "weight": [
        -1,
        -1,
        2,
        1,
        0,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 845,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 97,
      "seconds": 0.032967899984214455
    },
    {
      "weight": [
        -1,
        0,
        1,
        -2,
        0,
        2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 121,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 57,
      "seconds": 0.008023599977605045
    },
    {
      "weight": [
        -1,
        0,
        1,
        -2,
        1,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 259,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 107,
      "seconds": 0.029699100006837398
    },
    {
      "weight": [
        -1,
        0,
        1,
        -2,
        2,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 913,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 62,
      "seconds": 0.008119000005535781
    },
    {
      "weight": [
        -1,
        0,
        1,
        -1,
        -1,
        2
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 538,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 107,
      "seconds": 0.02954889999818988
    },
    {
      "weight": [
        -1,
        0,
        1,
        -1,
        2,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 806,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 104,
      "seconds": 0.03136130000348203
    },
    {
      "weight": [
        -1,
        0,
        1,
        0,
        -2,
        2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 173,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 62,
      "seconds": 0.00766880001174286
    },
    {
      "weight": [
        -1,
        0,
        1,
        0,
        2,
        -2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 710,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 61,
      "seconds": 0.007781699998304248
    },
    {
      "weight": [
        -1,
        0,
        1,
        1,
        -2,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 210,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 99,
      "seconds": 0.027982600004179403
    },
    {
      "weight": [
        -1,
        0,
        1,
        1,
        1,
        -2
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 483,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 106,
      "seconds": 0.028229800023837015
    },
    {
      "weight": [
        -1,
        0,
        1,
        2,
        -2,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 144,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 60,
      "seconds": 0.006888600008096546
    },
    {
      "weight": [
        -1,
        0,
        1,
        2,
        -1,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 421,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 107,
      "seconds": 0.02301540001644753
    },
    {
      "weight": [
        -1,
        0,
        1,
        2,
        0,
        -2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 985,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 61,
      "seconds": 0.006829399993875995
    },
    {
      "weight": [
        -1,
        1,
        0,
        -2,
        0,
        2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 202,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 64,
      "seconds": 0.007142399990698323
    },
    {
      "weight": [
        -1,
        1,
        0,
        -2,
        1,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 568,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 99,
      "seconds": 0.02489669999340549
    },
    {
      "weight": [
        -1,
        1,
        0,
        -2,
        2,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 517,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 59,
      "seconds": 0.007519500009948388
    },
    {
      "weight": [
        -1,
        1,
        0,
        -1,
        -1,
        2
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 108,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 107,
      "seconds": 0.02602150000166148
    },
    {
      "weight": [
        -1,
        1,
        0,
        -1,
        2,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 464,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 100,
      "seconds": 0.02598750000470318
    },
    {
      "weight": [
        -1,
        1,
        0,
        0,
        -2,
        2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 896,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 56,
      "seconds": 0.007339500007219613
    },
    {
      "weight": [
        -1,
        1,
        0,
        0,
        2,
        -2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 893,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 52,
      "seconds": 0.007303500024136156
    },
    {
      "weight": [
        -1,
        1,
        0,
        1,
        -2,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 686,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 110,
      "seconds": 0.02593120001256466
    },
    {
      "weight": [
        -1,
        1,
        0,
        1,
        1,
        -2
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 996,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 98,
      "seconds": 0.025660400016931817
    },
    {
      "weight": [
        -1,
        1,
        0,
        2,
        -2,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 453,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 64,
      "seconds": 0.006964200001675636
    },
    {
      "weight": [
        -1,
        1,
        0,
        2,
        -1,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 41,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 126,
      "seconds": 0.022553400020115077
    },
    {
      "weight": [
        -1,
        1,
        0,
        2,
        0,
        -2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 515,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 63,
      "seconds": 0.006976300006499514
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -1,
        0,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 692,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 105,
      "seconds": 0.03819160000421107
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -1,
        1,
        0
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 406,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 102,
      "seconds": 0.035898500005714595
    },
    {
      "weight": [
        -1,
        2,
        -1,
        0,
        -1,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 188,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 98,
      "seconds": 0.036517700005788356
    },
    {
      "weight": [
        -1,
        2,
        -1,
        0,
        1,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 527,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 92,
      "seconds": 0.03469520001090132
    },
    {
      "weight": [
        -1,
        2,
        -1,
        1,
        -1,
        0
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 565,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 110,
      "seconds": 0.035966900002676994
    },
    {
      "weight": [
        -1,
        2,
        -1,
        1,
        0,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 467,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 101,
      "seconds": 0.033539800002472475
    },
    {
      "weight": [
        -1,
        3,
        -2,
        0,
        0,
        0
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 568,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 14,
      "seconds": 0.0007602999976370484
    },
    {
      "weight": [
        0,
        -3,
        3,
        0,
        0,
        0
      ],
      "columns": 16,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 7,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 6,
      "seconds": 0.00016499997582286596
    },
    {
      "weight": [
        0,
        -2,
        2,
        -1,
        0,
        1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 63,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 67,
      "seconds": 0.012562200019601732
    },
    {
      "weight": [
        0,
        -2,
        2,
        -1,
        1,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 309,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 69,
      "seconds": 0.012652500008698553
    },
    {
      "weight": [
        0,
        -2,
        2,
        0,
        -1,
        1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 437,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 63,
      "seconds": 0.012297600012971088
    },
    {
      "weight": [
        0,
        -2,
        2,
        0,
        1,
        -1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 901,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 58,
      "seconds": 0.012996899982681498
    },
    {
      "weight": [
        0,
        -2,
        2,
        1,
        -1,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 908,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 69,
      "seconds": 0.012570399994729087
    },
    {
      "weight": [
        0,
        -2,
        2,
        1,
        0,
        -1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 836,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 60,
      "seconds": 0.012375000020256266
    },
    {
      "weight": [
        0,
        -1,
        1,
        -2,
        0,
        2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 738,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 66,
      "seconds": 0.007965500000864267
    },
    {
      "weight": [
        0,
        -1,
        1,
        -2,
        1,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 449,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 115,
      "seconds": 0.028620900004170835
    },
    {
      "weight": [
        0,
        -1,
        1,
        -2,
        2,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 972,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 63,
      "seconds": 0.008170900022378191
    },
    {
      "weight": [
        0,
        -1,
        1,
        -1,
        -1,
        2
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 961,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 113,
      "seconds": 0.029776100011076778
    },
    {
      "weight": [
        0,
        -1,
        1,
        -1,
        2,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 107,
      "seconds": 0.03181340001174249
    },
    {
      "weight": [
        0,
        -1,
        1,
        0,
        -2,
        2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 767,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 59,
      "seconds": 0.007913600013125688
    },
    {
      "weight": [
        0,
        -1,
        1,
        0,
        2,
        -2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 847,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 58,
      "seconds": 0.008102699997834861
    },
    {
      "weight": [
        0,
        -1,
        1,
        1,
        -2,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 959,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 103,
      "seconds": 0.02639310000813566
    },
    {
      "weight": [
        0,
        -1,
        1,
        1,
        1,
        -2
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 946,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 98,
      "seconds": 0.02797289998852648
    },
    {
      "weight": [
        0,
        -1,
        1,
        2,
        -2,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 634,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 58,
      "seconds": 0.006872099998872727
    },
    {
      "weight": [
        0,
        -1,
        1,
        2,
        -1,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 41,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 107,
      "seconds": 0.02285789998131804
    },
    {
      "weight": [
        0,
        -1,
        1,
        2,
        0,
        -2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 484,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 61,
      "seconds": 0.0070500999863725156
    },
    {
      "weight": [
        0,
        0,
        0,
        -3,
        0,
        3
      ],
      "columns": 16,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 417,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 6,
      "seconds": 0.00017019998631440103
    },
    {
      "weight": [
        0,
        0,
        0,
        -3,
        1,
        2
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 471,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 16,
      "seconds": 0.0006064000190235674
    },
    {
      "weight": [
        0,
        0,
        0,
        -3,
        2,
        1
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 100,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 15,
      "seconds": 0.0005766000249423087
    },
    {
      "weight": [
        0,
        0,
        0,
        -3,
        3,
        0
      ],
      "columns": 16,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 662,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 6,
      "seconds": 0.00013960001524537802
    },
    {
      "weight": [
        0,
        0,
        0,
        -2,
        -1,
        3
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 824,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 16,
      "seconds": 0.0006368999893311411
    },
    {
      "weight": [
        0,
        0,
        0,
        -2,
        3,
        -1
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 583,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 15,
      "seconds": 0.0006260999944061041
    },
    {
      "weight": [
        0,
        0,
        0,
        -1,
        -2,
        3
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 270,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 15,
      "seconds": 0.000613199983490631
    },
    {
      "weight": [
        0,
        0,
        0,
        -1,
        3,
        -2
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 283,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 15,
      "seconds": 0.0006123000057414174
    },
    {
      "weight": [
        0,
        0,
        0,
        0,
        -3,
        3
      ],
      "columns": 16,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 441,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 6,
      "seconds": 0.00014329998521134257
    },
    {
      "weight": [
        0,
        0,
        0,
        0,
        3,
        -3
      ],
      "columns": 16,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 441,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 6,
      "seconds": 0.00013329999637790024
    },
    {
      "weight": [
        0,
        0,
        0,
        1,
        -3,
        2
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 353,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 15,
      "seconds": 0.0005959999980404973
    },
    {
      "weight": [
        0,
        0,
        0,
        1,
        2,
        -3
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 436,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 16,
      "seconds": 0.0006286000134423375
    },
    {
      "weight": [
        0,
        0,
        0,
        2,
        -3,
        1
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 882,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 15,
      "seconds": 0.000606699992204085
    },
    {
      "weight": [
        0,
        0,
        0,
        2,
        1,
        -3
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 555,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 15,
      "seconds": 0.0006270000012591481
    },
    {
      "weight": [
        0,
        0,
        0,
        3,
        -3,
        0
      ],
      "columns": 16,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 662,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 6,
      "seconds": 0.00013429997488856316
    },
    {
      "weight": [
        0,
        0,
        0,
        3,
        -2,
        -1
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 271,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 15,
      "seconds": 0.0005536000244319439
    },
    {
      "weight": [
        0,
        0,
        0,
        3,
        -1,
        -2
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 185,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 14,
      "seconds": 0.0005577999982051551
    },
    {
      "weight": [
        0,
        0,
        0,
        3,
        0,
        -3
      ],
      "columns": 16,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 452,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 6,
      "seconds": 0.00013120000949129462
    },
    {
      "weight": [
        0,
        1,
        -1,
        -2,
        0,
        2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 268,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 54,
      "seconds": 0.007077499991282821
    },
    {
      "weight": [
        0,
        1,
        -1,
        -2,
        1,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 909,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 102,
      "seconds": 0.02340960002038628
    },
    {
      "weight": [
        0,
        1,
        -1,
        -2,
        2,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 449,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 61,
      "seconds": 0.0073816000076476485
    },
    {
      "weight": [
        0,
        1,
        -1,
        -1,
        -1,
        2
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 897,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 104,
      "seconds": 0.027354399993782863
    },
    {
      "weight": [
        0,
        1,
        -1,
        -1,
        2,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 436,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 96,
      "seconds": 0.028376800008118153
    },
    {
      "weight": [
        0,
        1,
        -1,
        0,
        -2,
        2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 189,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 64,
      "seconds": 0.0074939999904017895
    },
    {
      "weight": [
        0,
        1,
        -1,
        0,
        2,
        -2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 735,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 62,
      "seconds": 0.007513600023230538
    },
    {
      "weight": [
        0,
        1,
        -1,
        1,
        -2,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 2,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 112,
      "seconds": 0.026085700024850667
    },
    {
      "weight": [
        0,
        1,
        -1,
        1,
        1,
        -2
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 925,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 107,
      "seconds": 0.027721699996618554
    },
    {
      "weight": [
        0,
        1,
        -1,
        2,
        -2,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 849,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 58,
      "seconds": 0.0069374000013340265
    },
    {
      "weight": [
        0,
        1,
        -1,
        2,
        -1,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 379,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 106,
      "seconds": 0.02543310000328347
    },
    {
      "weight": [
        0,
        1,
        -1,
        2,
        0,
        -2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 591,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 62,
      "seconds": 0.007086999976309016
    },
    {
      "weight": [
        0,
        2,
        -2,
        -1,
        0,
        1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 187,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 63,
      "seconds": 0.010690399998566136
    },
    {
      "weight": [
        0,
        2,
        -2,
        -1,
        1,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 134,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 70,
      "seconds": 0.011381900025298819
    },
    {
      "weight": [
        0,
        2,
        -2,
        0,
        -1,
        1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 288,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 57,
      "seconds": 0.011524900008225814
    },
    {
      "weight": [
        0,
        2,
        -2,
        0,
        1,
        -1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 143,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 59,
      "seconds": 0.012013999978080392
    },
    {
      "weight": [
        0,
        2,
        -2,
        1,
        -1,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 523,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 68,
      "seconds": 0.013962400000309572
    },
    {
      "weight": [
        0,
        2,
        -2,
        1,
        0,
        -1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 271,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 65,
      "seconds": 0.012091000011423603
    },
    {
      "weight": [
        0,
        3,
        -3,
        0,
        0,
        0
      ],
      "columns": 16,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 1002,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 6,
      "seconds": 0.0001860000193119049
    },
    {
      "weight": [
        1,
        -3,
        2,
        0,
        0,
        0
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 607,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 14,
      "seconds": 0.0007224000000860542
    },
    {
      "weight": [
        1,
        -2,
        1,
        -1,
        0,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 417,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 106,
      "seconds": 0.034049300011247396
    },
    {
      "weight": [
        1,
        -2,
        1,
        -1,
        1,
        0
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 750,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 104,
      "seconds": 0.035023000004002824
    },
    {
      "weight": [
        1,
        -2,
        1,
        0,
        -1,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 806,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 92,
      "seconds": 0.032222900015767664
    },
    {
      "weight": [
        1,
        -2,
        1,
        0,
        1,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 763,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 95,
      "seconds": 0.03715829999418929
    },
    {
      "weight": [
        1,
        -2,
        1,
        1,
        -1,
        0
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 54,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 95,
      "seconds": 0.03164309999556281
    },
    {
      "weight": [
        1,
        -2,
        1,
        1,
        0,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 108,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 102,
      "seconds": 0.03357119997963309
    },
    {
      "weight": [
        1,
        -1,
        0,
        -2,
        0,
        2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 259,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 65,
      "seconds": 0.007126699987566099
    },
    {
      "weight": [
        1,
        -1,
        0,
        -2,
        1,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 600,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 122,
      "seconds": 0.023681099992245436
    },
    {
      "weight": [
        1,
        -1,
        0,
        -2,
        2,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 473,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 62,
      "seconds": 0.0076345999841578305
    },
    {
      "weight": [
        1,
        -1,
        0,
        -1,
        -1,
        2
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 763,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 100,
      "seconds": 0.02542719998746179
    },
    {
      "weight": [
        1,
        -1,
        0,
        -1,
        2,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 699,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 104,
      "seconds": 0.02565710002090782
    },
    {
      "weight": [
        1,
        -1,
        0,
        0,
        -2,
        2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 35,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 53,
      "seconds": 0.007056500006001443
    },
    {
      "weight": [
        1,
        -1,
        0,
        0,
        2,
        -2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 439,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 53,
      "seconds": 0.007299299992155284
    },
    {
      "weight": [
        1,
        -1,
        0,
        1,
        -2,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 592,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 99,
      "seconds": 0.024449800024740398
    },
    {
      "weight": [
        1,
        -1,
        0,
        1,
        1,
        -2
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 39,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 97,
      "seconds": 0.025596699997549877
    },
    {
      "weight": [
        1,
        -1,
        0,
        2,
        -2,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 747,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 53,
      "seconds": 0.0067196000018157065
    },
    {
      "weight": [
        1,
        -1,
        0,
        2,
        -1,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 744,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 92,
      "seconds": 0.022420499997679144
    },
    {
      "weight": [
        1,
        -1,
        0,
        2,
        0,
        -2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 363,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 64,
      "seconds": 0.007127200020477176
    },
    {
      "weight": [
        1,
        0,
        -1,
        -2,
        0,
        2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 337,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 55,
      "seconds": 0.006438300013542175
    },
    {
      "weight": [
        1,
        0,
        -1,
        -2,
        1,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 540,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 103,
      "seconds": 0.021249800018267706
    },
    {
      "weight": [
        1,
        0,
        -1,
        -2,
        2,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 886,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 60,
      "seconds": 0.0065851999970618635
    },
    {
      "weight": [
        1,
        0,
        -1,
        -1,
        -1,
        2
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 24,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 100,
      "seconds": 0.024848600005498156
    },
    {
      "weight": [
        1,
        0,
        -1,
        -1,
        2,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 353,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 98,
      "seconds": 0.02410859998781234
    },
    {
      "weight": [
        1,
        0,
        -1,
        0,
        -2,
        2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 556,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 59,
      "seconds": 0.006866999989142641
    },
    {
      "weight": [
        1,
        0,
        -1,
        0,
        2,
        -2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 48,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 56,
      "seconds": 0.007009900000412017
    },
    {
      "weight": [
        1,
        0,
        -1,
        1,
        -2,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 958,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 98,
      "seconds": 0.033064400020521134
    },
    {
      "weight": [
        1,
        0,
        -1,
        1,
        1,
        -2
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 269,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 109,
      "seconds": 0.025416199991013855
    },
    {
      "weight": [
        1,
        0,
        -1,
        2,
        -2,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 75,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 51,
      "seconds": 0.006704900006297976
    },
    {
      "weight": [
        1,
        0,
        -1,
        2,
        -1,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 507,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 97,
      "seconds": 0.023028900002827868
    },
    {
      "weight": [
        1,
        0,
        -1,
        2,
        0,
        -2
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 168,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 61,
      "seconds": 0.006916400016052648
    },
    {
      "weight": [
        1,
        1,
        -2,
        -1,
        0,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 611,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 97,
      "seconds": 0.03686050002579577
    },
    {
      "weight": [
        1,
        1,
        -2,
        -1,
        1,
        0
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 791,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 102,
      "seconds": 0.038675099989632145
    },
    {
      "weight": [
        1,
        1,
        -2,
        0,
        -1,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 729,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 91,
      "seconds": 0.031108799972571433
    },
    {
      "weight": [
        1,
        1,
        -2,
        0,
        1,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 125,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 100,
      "seconds": 0.034280699997907504
    },
    {
      "weight": [
        1,
        1,
        -2,
        1,
        -1,
        0
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 142,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 105,
      "seconds": 0.03304140002001077
    },
    {
      "weight": [
        1,
        1,
        -2,
        1,
        0,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 896,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 105,
      "seconds": 0.03361280000535771
    },
    {
      "weight": [
        1,
        2,
        -3,
        0,
        0,
        0
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 505,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 17,
      "seconds": 0.000767299992730841
    },
    {
      "weight": [
        2,
        -3,
        1,
        0,
        0,
        0
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 35,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 14,
      "seconds": 0.0007042000070214272
    },
    {
      "weight": [
        2,
        -2,
        0,
        -1,
        0,
        1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 788,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 59,
      "seconds": 0.011403199983760715
    },
    {
      "weight": [
        2,
        -2,
        0,
        -1,
        1,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 945,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 57,
      "seconds": 0.01077269998495467
    },
    {
      "weight": [
        2,
        -2,
        0,
        0,
        -1,
        1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 870,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 52,
      "seconds": 0.010965199995553121
    },
    {
      "weight": [
        2,
        -2,
        0,
        0,
        1,
        -1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 142,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 50,
      "seconds": 0.011643000005278736
    },
    {
      "weight": [
        2,
        -2,
        0,
        1,
        -1,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 791,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 52,
      "seconds": 0.010588399978587404
    },
    {
      "weight": [
        2,
        -2,
        0,
        1,
        0,
        -1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 578,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 53,
      "seconds": 0.01144989999011159
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -1,
        0,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 469,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 107,
      "seconds": 0.03068399999756366
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -1,
        1,
        0
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 762,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 105,
      "seconds": 0.029342800000449643
    },
    {
      "weight": [
        2,
        -1,
        -1,
        0,
        -1,
        1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 23,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 97,
      "seconds": 0.03234360000351444
    },
    {
      "weight": [
        2,
        -1,
        -1,
        0,
        1,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 384,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 91,
      "seconds": 0.03286509998724796
    },
    {
      "weight": [
        2,
        -1,
        -1,
        1,
        -1,
        0
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 661,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 103,
      "seconds": 0.028302000020630658
    },
    {
      "weight": [
        2,
        -1,
        -1,
        1,
        0,
        -1
      ],
      "columns": 318,
      "first_columns": 49,
      "row_elimination_determinant_mod1009": 739,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 93,
      "seconds": 0.02955649999785237
    },
    {
      "weight": [
        2,
        0,
        -2,
        -1,
        0,
        1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 127,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 58,
      "seconds": 0.010478799988050014
    },
    {
      "weight": [
        2,
        0,
        -2,
        -1,
        1,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 609,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 54,
      "seconds": 0.009976599976653233
    },
    {
      "weight": [
        2,
        0,
        -2,
        0,
        -1,
        1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 661,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 54,
      "seconds": 0.01050299999769777
    },
    {
      "weight": [
        2,
        0,
        -2,
        0,
        1,
        -1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 148,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 49,
      "seconds": 0.01093570000375621
    },
    {
      "weight": [
        2,
        0,
        -2,
        1,
        -1,
        0
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 497,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 54,
      "seconds": 0.010212099994532764
    },
    {
      "weight": [
        2,
        0,
        -2,
        1,
        0,
        -1
      ],
      "columns": 183,
      "first_columns": 27,
      "row_elimination_determinant_mod1009": 929,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 56,
      "seconds": 0.01040809997357428
    },
    {
      "weight": [
        2,
        1,
        -3,
        0,
        0,
        0
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 937,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 14,
      "seconds": 0.0007034000009298325
    },
    {
      "weight": [
        3,
        -3,
        0,
        0,
        0,
        0
      ],
      "columns": 16,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 509,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 6,
      "seconds": 0.00014910000027157366
    },
    {
      "weight": [
        3,
        -2,
        -1,
        0,
        0,
        0
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 491,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 13,
      "seconds": 0.000586600013775751
    },
    {
      "weight": [
        3,
        -1,
        -2,
        0,
        0,
        0
      ],
      "columns": 50,
      "first_columns": 9,
      "row_elimination_determinant_mod1009": 4,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 13,
      "seconds": 0.0005920999974478036
    },
    {
      "weight": [
        3,
        0,
        -3,
        0,
        0,
        0
      ],
      "columns": 16,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 1005,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 6,
      "seconds": 0.00013929998385719955
    },
    {
      "weight": [
        -3,
        0,
        3,
        -1,
        0,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 841,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 7.080001523718238e-05
    },
    {
      "weight": [
        -3,
        0,
        3,
        -1,
        1,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 113,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 6.900000153109431e-05
    },
    {
      "weight": [
        -3,
        0,
        3,
        0,
        -1,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.760001997463405e-05
    },
    {
      "weight": [
        -3,
        0,
        3,
        0,
        1,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 977,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.739998934790492e-05
    },
    {
      "weight": [
        -3,
        0,
        3,
        1,
        -1,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 448,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.900000153109431e-05
    },
    {
      "weight": [
        -3,
        0,
        3,
        1,
        0,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 16,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.799999391660094e-05
    },
    {
      "weight": [
        -3,
        1,
        2,
        -1,
        0,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.00030690000858157873
    },
    {
      "weight": [
        -3,
        1,
        2,
        -1,
        1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 210,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.00031090000993572176
    },
    {
      "weight": [
        -3,
        1,
        2,
        0,
        -1,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 442,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.00030169999809004366
    },
    {
      "weight": [
        -3,
        1,
        2,
        0,
        1,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 482,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.0003097000007983297
    },
    {
      "weight": [
        -3,
        1,
        2,
        1,
        -1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 448,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.00030529999639838934
    },
    {
      "weight": [
        -3,
        1,
        2,
        1,
        0,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 817,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.00030079999123699963
    },
    {
      "weight": [
        -3,
        2,
        1,
        -1,
        0,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 12,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0003806000167969614
    },
    {
      "weight": [
        -3,
        2,
        1,
        -1,
        1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 379,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0003276999923400581
    },
    {
      "weight": [
        -3,
        2,
        1,
        0,
        -1,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 518,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.00030860002152621746
    },
    {
      "weight": [
        -3,
        2,
        1,
        0,
        1,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 865,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.0003115000145044178
    },
    {
      "weight": [
        -3,
        2,
        1,
        1,
        -1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 336,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.0003126000228803605
    },
    {
      "weight": [
        -3,
        2,
        1,
        1,
        0,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 991,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.00030590000096708536
    },
    {
      "weight": [
        -3,
        3,
        0,
        -1,
        0,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 1001,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.239999831654131e-05
    },
    {
      "weight": [
        -3,
        3,
        0,
        -1,
        1,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 331,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.6100008552894e-05
    },
    {
      "weight": [
        -3,
        3,
        0,
        0,
        -1,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 6,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 7.380000897683203e-05
    },
    {
      "weight": [
        -3,
        3,
        0,
        0,
        1,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 506,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.560000474564731e-05
    },
    {
      "weight": [
        -3,
        3,
        0,
        1,
        -1,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 337,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.199999527074397e-05
    },
    {
      "weight": [
        -3,
        3,
        0,
        1,
        0,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 756,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.550000398419797e-05
    },
    {
      "weight": [
        -2,
        -1,
        3,
        -1,
        0,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 598,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.00031850000959821045
    },
    {
      "weight": [
        -2,
        -1,
        3,
        -1,
        1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 696,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.00030869999318383634
    },
    {
      "weight": [
        -2,
        -1,
        3,
        0,
        -1,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 112,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.00032679998548701406
    },
    {
      "weight": [
        -2,
        -1,
        3,
        0,
        1,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 502,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.0002893000200856477
    },
    {
      "weight": [
        -2,
        -1,
        3,
        1,
        -1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 274,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.00032220000866800547
    },
    {
      "weight": [
        -2,
        -1,
        3,
        1,
        0,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 347,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0003181000065524131
    },
    {
      "weight": [
        -2,
        0,
        2,
        -2,
        0,
        2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 822,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 13,
      "seconds": 0.0004951999871991575
    },
    {
      "weight": [
        -2,
        0,
        2,
        -2,
        1,
        1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 793,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 19,
      "seconds": 0.001177300000563264
    },
    {
      "weight": [
        -2,
        0,
        2,
        -2,
        2,
        0
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 338,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 12,
      "seconds": 0.0005999999993946403
    },
    {
      "weight": [
        -2,
        0,
        2,
        -1,
        -1,
        2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 1005,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 24,
      "seconds": 0.0012530999956652522
    },
    {
      "weight": [
        -2,
        0,
        2,
        -1,
        2,
        -1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 508,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 22,
      "seconds": 0.0011953000212088227
    },
    {
      "weight": [
        -2,
        0,
        2,
        0,
        -2,
        2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 634,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 13,
      "seconds": 0.00047889997949823737
    },
    {
      "weight": [
        -2,
        0,
        2,
        0,
        2,
        -2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 121,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.00047840000479482114
    },
    {
      "weight": [
        -2,
        0,
        2,
        1,
        -2,
        1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 561,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 20,
      "seconds": 0.0011803999950643629
    },
    {
      "weight": [
        -2,
        0,
        2,
        1,
        1,
        -2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 269,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 26,
      "seconds": 0.0012387000024318695
    },
    {
      "weight": [
        -2,
        0,
        2,
        2,
        -2,
        0
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 661,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 12,
      "seconds": 0.0004857999738305807
    },
    {
      "weight": [
        -2,
        0,
        2,
        2,
        -1,
        -1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 919,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 17,
      "seconds": 0.0010232999920845032
    },
    {
      "weight": [
        -2,
        0,
        2,
        2,
        0,
        -2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 449,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.0004631000047083944
    },
    {
      "weight": [
        -2,
        1,
        1,
        -2,
        0,
        2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 348,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 23,
      "seconds": 0.001131199998781085
    },
    {
      "weight": [
        -2,
        1,
        1,
        -2,
        1,
        1
      ],
      "columns": 104,
      "first_columns": 12,
      "row_elimination_determinant_mod1009": 517,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 30,
      "seconds": 0.0028571999864652753
    },
    {
      "weight": [
        -2,
        1,
        1,
        -2,
        2,
        0
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 453,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 20,
      "seconds": 0.0011200000008102506
    },
    {
      "weight": [
        -2,
        1,
        1,
        -1,
        -1,
        2
      ],
      "columns": 108,
      "first_columns": 14,
      "row_elimination_determinant_mod1009": 383,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 40,
      "seconds": 0.0033054999948944896
    },
    {
      "weight": [
        -2,
        1,
        1,
        -1,
        2,
        -1
      ],
      "columns": 108,
      "first_columns": 14,
      "row_elimination_determinant_mod1009": 402,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 39,
      "seconds": 0.0032035000040195882
    },
    {
      "weight": [
        -2,
        1,
        1,
        0,
        -2,
        2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 418,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 22,
      "seconds": 0.001116400002501905
    },
    {
      "weight": [
        -2,
        1,
        1,
        0,
        2,
        -2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 748,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 22,
      "seconds": 0.0011049000022467226
    },
    {
      "weight": [
        -2,
        1,
        1,
        1,
        -2,
        1
      ],
      "columns": 104,
      "first_columns": 12,
      "row_elimination_determinant_mod1009": 662,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 28,
      "seconds": 0.0026301000034436584
    },
    {
      "weight": [
        -2,
        1,
        1,
        1,
        1,
        -2
      ],
      "columns": 104,
      "first_columns": 12,
      "row_elimination_determinant_mod1009": 417,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 34,
      "seconds": 0.002906800014898181
    },
    {
      "weight": [
        -2,
        1,
        1,
        2,
        -2,
        0
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 864,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 19,
      "seconds": 0.0010762000165414065
    },
    {
      "weight": [
        -2,
        1,
        1,
        2,
        -1,
        -1
      ],
      "columns": 108,
      "first_columns": 14,
      "row_elimination_determinant_mod1009": 191,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 34,
      "seconds": 0.002614299999549985
    },
    {
      "weight": [
        -2,
        1,
        1,
        2,
        0,
        -2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 945,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 19,
      "seconds": 0.0010606000141706318
    },
    {
      "weight": [
        -2,
        2,
        0,
        -2,
        0,
        2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 735,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 12,
      "seconds": 0.0005426999996416271
    },
    {
      "weight": [
        -2,
        2,
        0,
        -2,
        1,
        1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 576,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 19,
      "seconds": 0.0012367000163067132
    },
    {
      "weight": [
        -2,
        2,
        0,
        -2,
        2,
        0
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 630,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 12,
      "seconds": 0.00051860001985915
    },
    {
      "weight": [
        -2,
        2,
        0,
        -1,
        -1,
        2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 820,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 23,
      "seconds": 0.0013024999934714288
    },
    {
      "weight": [
        -2,
        2,
        0,
        -1,
        2,
        -1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 317,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 20,
      "seconds": 0.0012054999824613333
    },
    {
      "weight": [
        -2,
        2,
        0,
        0,
        -2,
        2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 327,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 13,
      "seconds": 0.0005243000050541013
    },
    {
      "weight": [
        -2,
        2,
        0,
        0,
        2,
        -2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 796,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 12,
      "seconds": 0.0004972000024281442
    },
    {
      "weight": [
        -2,
        2,
        0,
        1,
        -2,
        1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 997,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 20,
      "seconds": 0.0012697999773081392
    },
    {
      "weight": [
        -2,
        2,
        0,
        1,
        1,
        -2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 201,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 18,
      "seconds": 0.0011763999937102199
    },
    {
      "weight": [
        -2,
        2,
        0,
        2,
        -2,
        0
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 694,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 13,
      "seconds": 0.0005298000178299844
    },
    {
      "weight": [
        -2,
        2,
        0,
        2,
        -1,
        -1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 384,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 20,
      "seconds": 0.0011696000001393259
    },
    {
      "weight": [
        -2,
        2,
        0,
        2,
        0,
        -2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 461,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.0005118999979458749
    },
    {
      "weight": [
        -2,
        3,
        -1,
        -1,
        0,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 487,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0003333000058773905
    },
    {
      "weight": [
        -2,
        3,
        -1,
        -1,
        1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 224,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.00030819998937658966
    },
    {
      "weight": [
        -2,
        3,
        -1,
        0,
        -1,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 113,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.00035280000884085894
    },
    {
      "weight": [
        -2,
        3,
        -1,
        0,
        1,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 607,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0003058999718632549
    },
    {
      "weight": [
        -2,
        3,
        -1,
        1,
        -1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.00035600000410340726
    },
    {
      "weight": [
        -2,
        3,
        -1,
        1,
        0,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 800,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.0003237999917473644
    },
    {
      "weight": [
        -1,
        -2,
        3,
        -1,
        0,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 900,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0003324999997857958
    },
    {
      "weight": [
        -1,
        -2,
        3,
        -1,
        1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 980,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0003257000062149018
    },
    {
      "weight": [
        -1,
        -2,
        3,
        0,
        -1,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 675,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0003414000093471259
    },
    {
      "weight": [
        -1,
        -2,
        3,
        0,
        1,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 224,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.00030550002702511847
    },
    {
      "weight": [
        -1,
        -2,
        3,
        1,
        -1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 300,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0003436000260990113
    },
    {
      "weight": [
        -1,
        -2,
        3,
        1,
        0,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 1002,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.00030410001636482775
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -2,
        0,
        2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 545,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 19,
      "seconds": 0.0011325999803375453
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -2,
        1,
        1
      ],
      "columns": 108,
      "first_columns": 14,
      "row_elimination_determinant_mod1009": 283,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 38,
      "seconds": 0.0032267000060528517
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -2,
        2,
        0
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 700,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 20,
      "seconds": 0.0011704000062309206
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -1,
        -1,
        2
      ],
      "columns": 104,
      "first_columns": 12,
      "row_elimination_determinant_mod1009": 72,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 39,
      "seconds": 0.0029106000147294253
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -1,
        2,
        -1
      ],
      "columns": 104,
      "first_columns": 12,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 29,
      "seconds": 0.002965299994684756
    },
    {
      "weight": [
        -1,
        -1,
        2,
        0,
        -2,
        2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 674,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 22,
      "seconds": 0.0012206000101286918
    },
    {
      "weight": [
        -1,
        -1,
        2,
        0,
        2,
        -2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 426,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 18,
      "seconds": 0.0011904000130016357
    },
    {
      "weight": [
        -1,
        -1,
        2,
        1,
        -2,
        1
      ],
      "columns": 108,
      "first_columns": 14,
      "row_elimination_determinant_mod1009": 1005,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 41,
      "seconds": 0.0031012999825179577
    },
    {
      "weight": [
        -1,
        -1,
        2,
        1,
        1,
        -2
      ],
      "columns": 108,
      "first_columns": 14,
      "row_elimination_determinant_mod1009": 202,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 34,
      "seconds": 0.003261800011387095
    },
    {
      "weight": [
        -1,
        -1,
        2,
        2,
        -2,
        0
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 577,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 23,
      "seconds": 0.001247100008185953
    },
    {
      "weight": [
        -1,
        -1,
        2,
        2,
        -1,
        -1
      ],
      "columns": 104,
      "first_columns": 12,
      "row_elimination_determinant_mod1009": 185,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 28,
      "seconds": 0.0023635999823454767
    },
    {
      "weight": [
        -1,
        -1,
        2,
        2,
        0,
        -2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 216,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 16,
      "seconds": 0.0009851999930106103
    },
    {
      "weight": [
        -1,
        0,
        1,
        -3,
        0,
        3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 250,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 7.500001811422408e-05
    },
    {
      "weight": [
        -1,
        0,
        1,
        -3,
        1,
        2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 128,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.00028089998522773385
    },
    {
      "weight": [
        -1,
        0,
        1,
        -3,
        2,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 527,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0002682000049389899
    },
    {
      "weight": [
        -1,
        0,
        1,
        -3,
        3,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 259,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 6.33999879937619e-05
    },
    {
      "weight": [
        -1,
        0,
        1,
        -2,
        -1,
        3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 617,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0003056999994441867
    },
    {
      "weight": [
        -1,
        0,
        1,
        -2,
        3,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 707,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.0003004999889526516
    },
    {
      "weight": [
        -1,
        0,
        1,
        -1,
        -2,
        3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 881,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.0002891999902203679
    },
    {
      "weight": [
        -1,
        0,
        1,
        -1,
        3,
        -2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 758,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.0002770000137388706
    },
    {
      "weight": [
        -1,
        0,
        1,
        0,
        -3,
        3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 256,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.399999256245792e-05
    },
    {
      "weight": [
        -1,
        0,
        1,
        0,
        3,
        -3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 256,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.210000719875097e-05
    },
    {
      "weight": [
        -1,
        0,
        1,
        1,
        -3,
        2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 523,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 12,
      "seconds": 0.0002992000081576407
    },
    {
      "weight": [
        -1,
        0,
        1,
        1,
        2,
        -3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 32,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.0002871000033337623
    },
    {
      "weight": [
        -1,
        0,
        1,
        2,
        -3,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 782,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.0002992999798152596
    },
    {
      "weight": [
        -1,
        0,
        1,
        2,
        1,
        -3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 529,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.00028899998869746923
    },
    {
      "weight": [
        -1,
        0,
        1,
        3,
        -3,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 259,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 6.510000093840063e-05
    },
    {
      "weight": [
        -1,
        0,
        1,
        3,
        -2,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 834,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0002553999947849661
    },
    {
      "weight": [
        -1,
        0,
        1,
        3,
        -1,
        -2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 588,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0002510000194888562
    },
    {
      "weight": [
        -1,
        0,
        1,
        3,
        0,
        -3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 241,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.140000186860561e-05
    },
    {
      "weight": [
        -1,
        1,
        0,
        -3,
        0,
        3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 512,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.38000201433897e-05
    },
    {
      "weight": [
        -1,
        1,
        0,
        -3,
        1,
        2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 32,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0002710000262595713
    },
    {
      "weight": [
        -1,
        1,
        0,
        -3,
        2,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 911,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.0002614000113680959
    },
    {
      "weight": [
        -1,
        1,
        0,
        -3,
        3,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 45,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.19000056758523e-05
    },
    {
      "weight": [
        -1,
        1,
        0,
        -2,
        -1,
        3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 240,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0002951999776996672
    },
    {
      "weight": [
        -1,
        1,
        0,
        -2,
        3,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 689,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.0002795000036712736
    },
    {
      "weight": [
        -1,
        1,
        0,
        -1,
        -2,
        3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 982,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.00029620001441799104
    },
    {
      "weight": [
        -1,
        1,
        0,
        -1,
        3,
        -2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 12,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.000278000021353364
    },
    {
      "weight": [
        -1,
        1,
        0,
        0,
        -3,
        3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 192,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.589997792616487e-05
    },
    {
      "weight": [
        -1,
        1,
        0,
        0,
        3,
        -3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 192,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.310001481324434e-05
    },
    {
      "weight": [
        -1,
        1,
        0,
        1,
        -3,
        2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 35,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.00027809999301098287
    },
    {
      "weight": [
        -1,
        1,
        0,
        1,
        2,
        -3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 884,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0002793000021483749
    },
    {
      "weight": [
        -1,
        1,
        0,
        2,
        -3,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 782,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.00028310000197961926
    },
    {
      "weight": [
        -1,
        1,
        0,
        2,
        1,
        -3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 491,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0002769000129774213
    },
    {
      "weight": [
        -1,
        1,
        0,
        3,
        -3,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 45,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.620000931434333e-05
    },
    {
      "weight": [
        -1,
        1,
        0,
        3,
        -2,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 725,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.00025560002541169524
    },
    {
      "weight": [
        -1,
        1,
        0,
        3,
        -1,
        -2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 449,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.00026000000070780516
    },
    {
      "weight": [
        -1,
        1,
        0,
        3,
        0,
        -3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 143,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.489999941550195e-05
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -2,
        0,
        2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 337,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 21,
      "seconds": 0.001175100012915209
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -2,
        1,
        1
      ],
      "columns": 108,
      "first_columns": 14,
      "row_elimination_determinant_mod1009": 867,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 36,
      "seconds": 0.0031200999801512808
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -2,
        2,
        0
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 323,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 18,
      "seconds": 0.0011322000063955784
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -1,
        -1,
        2
      ],
      "columns": 104,
      "first_columns": 12,
      "row_elimination_determinant_mod1009": 105,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 37,
      "seconds": 0.0029483999824151397
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -1,
        2,
        -1
      ],
      "columns": 104,
      "first_columns": 12,
      "row_elimination_determinant_mod1009": 174,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 26,
      "seconds": 0.0027925999893341213
    },
    {
      "weight": [
        -1,
        2,
        -1,
        0,
        -2,
        2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 24,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 22,
      "seconds": 0.0012700000079348683
    },
    {
      "weight": [
        -1,
        2,
        -1,
        0,
        2,
        -2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 320,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 18,
      "seconds": 0.0011277000012341887
    },
    {
      "weight": [
        -1,
        2,
        -1,
        1,
        -2,
        1
      ],
      "columns": 108,
      "first_columns": 14,
      "row_elimination_determinant_mod1009": 578,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 43,
      "seconds": 0.0034804000169970095
    },
    {
      "weight": [
        -1,
        2,
        -1,
        1,
        1,
        -2
      ],
      "columns": 108,
      "first_columns": 14,
      "row_elimination_determinant_mod1009": 768,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 35,
      "seconds": 0.003727300005266443
    },
    {
      "weight": [
        -1,
        2,
        -1,
        2,
        -2,
        0
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 363,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 23,
      "seconds": 0.001220199977979064
    },
    {
      "weight": [
        -1,
        2,
        -1,
        2,
        -1,
        -1
      ],
      "columns": 104,
      "first_columns": 12,
      "row_elimination_determinant_mod1009": 480,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 35,
      "seconds": 0.002897099999245256
    },
    {
      "weight": [
        -1,
        2,
        -1,
        2,
        0,
        -2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 748,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 20,
      "seconds": 0.0011307999957352877
    },
    {
      "weight": [
        -1,
        3,
        -2,
        -1,
        0,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 191,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.0003423999878577888
    },
    {
      "weight": [
        -1,
        3,
        -2,
        -1,
        1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 559,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.0003268999862484634
    },
    {
      "weight": [
        -1,
        3,
        -2,
        0,
        -1,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 872,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.00034020000020973384
    },
    {
      "weight": [
        -1,
        3,
        -2,
        0,
        1,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 213,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0003296000068075955
    },
    {
      "weight": [
        -1,
        3,
        -2,
        1,
        -1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 56,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.00034729999606497586
    },
    {
      "weight": [
        -1,
        3,
        -2,
        1,
        0,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 202,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.00032890000147745013
    },
    {
      "weight": [
        0,
        -3,
        3,
        -1,
        0,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 981,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 7.69999751355499e-05
    },
    {
      "weight": [
        0,
        -3,
        3,
        -1,
        1,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 411,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 7.790001109242439e-05
    },
    {
      "weight": [
        0,
        -3,
        3,
        0,
        -1,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 21,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 7.360000745393336e-05
    },
    {
      "weight": [
        0,
        -3,
        3,
        0,
        1,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 84,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.700000423938036e-05
    },
    {
      "weight": [
        0,
        -3,
        3,
        1,
        -1,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 682,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 7.719997665844858e-05
    },
    {
      "weight": [
        0,
        -3,
        3,
        1,
        0,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 42,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.160002132877707e-05
    },
    {
      "weight": [
        0,
        -2,
        2,
        -2,
        0,
        2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 4,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 15,
      "seconds": 0.0005161000008229166
    },
    {
      "weight": [
        0,
        -2,
        2,
        -2,
        1,
        1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 666,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 22,
      "seconds": 0.0012493999965954572
    },
    {
      "weight": [
        0,
        -2,
        2,
        -2,
        2,
        0
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 1004,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 15,
      "seconds": 0.0005392000020947307
    },
    {
      "weight": [
        0,
        -2,
        2,
        -1,
        -1,
        2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 750,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 25,
      "seconds": 0.0012753999908454716
    },
    {
      "weight": [
        0,
        -2,
        2,
        -1,
        2,
        -1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 720,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 21,
      "seconds": 0.0013227000017650425
    },
    {
      "weight": [
        0,
        -2,
        2,
        0,
        -2,
        2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 764,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 14,
      "seconds": 0.0005332999862730503
    },
    {
      "weight": [
        0,
        -2,
        2,
        0,
        2,
        -2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 847,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 12,
      "seconds": 0.0005240000027697533
    },
    {
      "weight": [
        0,
        -2,
        2,
        1,
        -2,
        1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 509,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 24,
      "seconds": 0.0011661000025924295
    },
    {
      "weight": [
        0,
        -2,
        2,
        1,
        1,
        -2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 32,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 23,
      "seconds": 0.00128009999752976
    },
    {
      "weight": [
        0,
        -2,
        2,
        2,
        -2,
        0
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 694,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 14,
      "seconds": 0.0004941999795846641
    },
    {
      "weight": [
        0,
        -2,
        2,
        2,
        -1,
        -1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 961,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 18,
      "seconds": 0.0010580000234767795
    },
    {
      "weight": [
        0,
        -2,
        2,
        2,
        0,
        -2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 980,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0004942000086884946
    },
    {
      "weight": [
        0,
        -1,
        1,
        -3,
        0,
        3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 375,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 7.609999738633633e-05
    },
    {
      "weight": [
        0,
        -1,
        1,
        -3,
        1,
        2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 576,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0002829000004567206
    },
    {
      "weight": [
        0,
        -1,
        1,
        -3,
        2,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 580,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.00026939998497255147
    },
    {
      "weight": [
        0,
        -1,
        1,
        -3,
        3,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 518,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 6.290001329034567e-05
    },
    {
      "weight": [
        0,
        -1,
        1,
        -2,
        -1,
        3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 625,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0002975999959744513
    },
    {
      "weight": [
        0,
        -1,
        1,
        -2,
        3,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 45,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.00029719999292865396
    },
    {
      "weight": [
        0,
        -1,
        1,
        -1,
        -2,
        3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 849,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0002826999989338219
    },
    {
      "weight": [
        0,
        -1,
        1,
        -1,
        3,
        -2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 845,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.0003105999785475433
    },
    {
      "weight": [
        0,
        -1,
        1,
        0,
        -3,
        3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 753,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 6.920000305399299e-05
    },
    {
      "weight": [
        0,
        -1,
        1,
        0,
        3,
        -3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 753,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 6.290001329034567e-05
    },
    {
      "weight": [
        0,
        -1,
        1,
        1,
        -3,
        2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 840,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.00028940002084709704
    },
    {
      "weight": [
        0,
        -1,
        1,
        1,
        2,
        -3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 256,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.00029579998226836324
    },
    {
      "weight": [
        0,
        -1,
        1,
        2,
        -3,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 246,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0002914000069722533
    },
    {
      "weight": [
        0,
        -1,
        1,
        2,
        1,
        -3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 15,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.0002899999963119626
    },
    {
      "weight": [
        0,
        -1,
        1,
        3,
        -3,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 518,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 6.409999332390726e-05
    },
    {
      "weight": [
        0,
        -1,
        1,
        3,
        -2,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 151,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0002598999999463558
    },
    {
      "weight": [
        0,
        -1,
        1,
        3,
        -1,
        -2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 783,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.0002624999906402081
    },
    {
      "weight": [
        0,
        -1,
        1,
        3,
        0,
        -3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 6,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 6.210000719875097e-05
    },
    {
      "weight": [
        0,
        1,
        -1,
        -3,
        0,
        3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 6,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 6.120000034570694e-05
    },
    {
      "weight": [
        0,
        1,
        -1,
        -3,
        1,
        2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 10,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.00024759999359957874
    },
    {
      "weight": [
        0,
        1,
        -1,
        -3,
        2,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 241,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0002443999983370304
    },
    {
      "weight": [
        0,
        1,
        -1,
        -3,
        3,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 250,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 5.959998816251755e-05
    },
    {
      "weight": [
        0,
        1,
        -1,
        -2,
        -1,
        3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 694,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.00028639999800361693
    },
    {
      "weight": [
        0,
        1,
        -1,
        -2,
        3,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 363,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0002846999850589782
    },
    {
      "weight": [
        0,
        1,
        -1,
        -1,
        -2,
        3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 993,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.0002820999943651259
    },
    {
      "weight": [
        0,
        1,
        -1,
        -1,
        3,
        -2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 904,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.00028360000578686595
    },
    {
      "weight": [
        0,
        1,
        -1,
        0,
        -3,
        3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 753,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 6.479999865405262e-05
    },
    {
      "weight": [
        0,
        1,
        -1,
        0,
        3,
        -3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 753,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 6.10999995842576e-05
    },
    {
      "weight": [
        0,
        1,
        -1,
        1,
        -3,
        2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 227,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.0002733999863266945
    },
    {
      "weight": [
        0,
        1,
        -1,
        1,
        2,
        -3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 566,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.0002778999914880842
    },
    {
      "weight": [
        0,
        1,
        -1,
        2,
        -3,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 1004,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0002674999996088445
    },
    {
      "weight": [
        0,
        1,
        -1,
        2,
        1,
        -3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 913,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.00027680001221597195
    },
    {
      "weight": [
        0,
        1,
        -1,
        3,
        -3,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 250,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 6.160000339150429e-05
    },
    {
      "weight": [
        0,
        1,
        -1,
        3,
        -2,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 973,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.00025870001991279423
    },
    {
      "weight": [
        0,
        1,
        -1,
        3,
        -1,
        -2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 6,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.00026359999901615083
    },
    {
      "weight": [
        0,
        1,
        -1,
        3,
        0,
        -3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 884,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.349998875521123e-05
    },
    {
      "weight": [
        0,
        2,
        -2,
        -2,
        0,
        2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 116,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 12,
      "seconds": 0.0004898000042885542
    },
    {
      "weight": [
        0,
        2,
        -2,
        -2,
        1,
        1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 866,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 19,
      "seconds": 0.0011607999913394451
    },
    {
      "weight": [
        0,
        2,
        -2,
        -2,
        2,
        0
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 379,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 12,
      "seconds": 0.0005173999816179276
    },
    {
      "weight": [
        0,
        2,
        -2,
        -1,
        -1,
        2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 589,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 22,
      "seconds": 0.001204100000904873
    },
    {
      "weight": [
        0,
        2,
        -2,
        -1,
        2,
        -1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 22,
      "seconds": 0.001208100002259016
    },
    {
      "weight": [
        0,
        2,
        -2,
        0,
        -2,
        2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 685,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 14,
      "seconds": 0.0005152999947313219
    },
    {
      "weight": [
        0,
        2,
        -2,
        0,
        2,
        -2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 245,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 12,
      "seconds": 0.0005148999916855246
    },
    {
      "weight": [
        0,
        2,
        -2,
        1,
        -2,
        1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 938,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 25,
      "seconds": 0.001301699987379834
    },
    {
      "weight": [
        0,
        2,
        -2,
        1,
        1,
        -2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 116,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 25,
      "seconds": 0.0013368999934755266
    },
    {
      "weight": [
        0,
        2,
        -2,
        2,
        -2,
        0
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 251,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 14,
      "seconds": 0.000526099989656359
    },
    {
      "weight": [
        0,
        2,
        -2,
        2,
        -1,
        -1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 869,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 23,
      "seconds": 0.00121640000725165
    },
    {
      "weight": [
        0,
        2,
        -2,
        2,
        0,
        -2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 15,
      "seconds": 0.0004960999940522015
    },
    {
      "weight": [
        0,
        3,
        -3,
        -1,
        0,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 28,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.959999493323267e-05
    },
    {
      "weight": [
        0,
        3,
        -3,
        -1,
        1,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 654,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 7.88999896030873e-05
    },
    {
      "weight": [
        0,
        3,
        -3,
        0,
        -1,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 84,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.340000593103468e-05
    },
    {
      "weight": [
        0,
        3,
        -3,
        0,
        1,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 988,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 7.389998063445091e-05
    },
    {
      "weight": [
        0,
        3,
        -3,
        1,
        -1,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 299,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 7.530002039857209e-05
    },
    {
      "weight": [
        0,
        3,
        -3,
        1,
        0,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 967,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 7.199999527074397e-05
    },
    {
      "weight": [
        1,
        -3,
        2,
        -1,
        0,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 205,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.0003515999997034669
    },
    {
      "weight": [
        1,
        -3,
        2,
        -1,
        1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 337,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.0003667999990284443
    },
    {
      "weight": [
        1,
        -3,
        2,
        0,
        -1,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 202,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0003294999769423157
    },
    {
      "weight": [
        1,
        -3,
        2,
        0,
        1,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 112,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.00034630001755431294
    },
    {
      "weight": [
        1,
        -3,
        2,
        1,
        -1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 334,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.0003267000138293952
    },
    {
      "weight": [
        1,
        -3,
        2,
        1,
        0,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 995,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.00032550000469200313
    },
    {
      "weight": [
        1,
        -2,
        1,
        -2,
        0,
        2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 671,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 19,
      "seconds": 0.0011366999824531376
    },
    {
      "weight": [
        1,
        -2,
        1,
        -2,
        1,
        1
      ],
      "columns": 104,
      "first_columns": 12,
      "row_elimination_determinant_mod1009": 710,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 34,
      "seconds": 0.003000099997734651
    },
    {
      "weight": [
        1,
        -2,
        1,
        -2,
        2,
        0
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 845,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 22,
      "seconds": 0.001214299991261214
    },
    {
      "weight": [
        1,
        -2,
        1,
        -1,
        -1,
        2
      ],
      "columns": 108,
      "first_columns": 14,
      "row_elimination_determinant_mod1009": 735,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 32,
      "seconds": 0.0032712999964132905
    },
    {
      "weight": [
        1,
        -2,
        1,
        -1,
        2,
        -1
      ],
      "columns": 108,
      "first_columns": 14,
      "row_elimination_determinant_mod1009": 953,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 42,
      "seconds": 0.003410200006328523
    },
    {
      "weight": [
        1,
        -2,
        1,
        0,
        -2,
        2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 689,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 20,
      "seconds": 0.0011939999822061509
    },
    {
      "weight": [
        1,
        -2,
        1,
        0,
        2,
        -2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 48,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 21,
      "seconds": 0.0011932000052183867
    },
    {
      "weight": [
        1,
        -2,
        1,
        1,
        -2,
        1
      ],
      "columns": 104,
      "first_columns": 12,
      "row_elimination_determinant_mod1009": 561,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 28,
      "seconds": 0.002694900002097711
    },
    {
      "weight": [
        1,
        -2,
        1,
        1,
        1,
        -2
      ],
      "columns": 104,
      "first_columns": 12,
      "row_elimination_determinant_mod1009": 937,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 37,
      "seconds": 0.0031504000071436167
    },
    {
      "weight": [
        1,
        -2,
        1,
        2,
        -2,
        0
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 323,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 18,
      "seconds": 0.0010933000012300909
    },
    {
      "weight": [
        1,
        -2,
        1,
        2,
        -1,
        -1
      ],
      "columns": 108,
      "first_columns": 14,
      "row_elimination_determinant_mod1009": 583,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 34,
      "seconds": 0.002905300003476441
    },
    {
      "weight": [
        1,
        -2,
        1,
        2,
        0,
        -2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 672,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 21,
      "seconds": 0.0011544000008143485
    },
    {
      "weight": [
        1,
        -1,
        0,
        -3,
        0,
        3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 634,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 7.37000082153827e-05
    },
    {
      "weight": [
        1,
        -1,
        0,
        -3,
        1,
        2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 523,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.0002626000205054879
    },
    {
      "weight": [
        1,
        -1,
        0,
        -3,
        2,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 719,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.00025829998776316643
    },
    {
      "weight": [
        1,
        -1,
        0,
        -3,
        3,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 1000,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.33999879937619e-05
    },
    {
      "weight": [
        1,
        -1,
        0,
        -2,
        -1,
        3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 648,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0002784999960567802
    },
    {
      "weight": [
        1,
        -1,
        0,
        -2,
        3,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 686,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.000288500013994053
    },
    {
      "weight": [
        1,
        -1,
        0,
        -1,
        -2,
        3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 955,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0002770999853964895
    },
    {
      "weight": [
        1,
        -1,
        0,
        -1,
        3,
        -2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 169,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.0002837000065483153
    },
    {
      "weight": [
        1,
        -1,
        0,
        0,
        -3,
        3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 192,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.729998858645558e-05
    },
    {
      "weight": [
        1,
        -1,
        0,
        0,
        3,
        -3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 192,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.379999103955925e-05
    },
    {
      "weight": [
        1,
        -1,
        0,
        1,
        -3,
        2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 997,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.00028100001509301364
    },
    {
      "weight": [
        1,
        -1,
        0,
        1,
        2,
        -3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 982,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.00034860000596381724
    },
    {
      "weight": [
        1,
        -1,
        0,
        2,
        -3,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 369,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.00033680000342428684
    },
    {
      "weight": [
        1,
        -1,
        0,
        2,
        1,
        -3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 480,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0003110000106971711
    },
    {
      "weight": [
        1,
        -1,
        0,
        3,
        -3,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 1000,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.839999696239829e-05
    },
    {
      "weight": [
        1,
        -1,
        0,
        3,
        -2,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 437,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.00027609997778199613
    },
    {
      "weight": [
        1,
        -1,
        0,
        3,
        -1,
        -2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 384,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0002707999956328422
    },
    {
      "weight": [
        1,
        -1,
        0,
        3,
        0,
        -3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 6,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.469999789260328e-05
    },
    {
      "weight": [
        1,
        0,
        -1,
        -3,
        0,
        3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 250,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.350001785904169e-05
    },
    {
      "weight": [
        1,
        0,
        -1,
        -3,
        1,
        2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 625,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.00023839998175390065
    },
    {
      "weight": [
        1,
        0,
        -1,
        -3,
        2,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 143,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0002415000053588301
    },
    {
      "weight": [
        1,
        0,
        -1,
        -3,
        3,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 759,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 6.009999196976423e-05
    },
    {
      "weight": [
        1,
        0,
        -1,
        -2,
        -1,
        3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 913,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0002838000073097646
    },
    {
      "weight": [
        1,
        0,
        -1,
        -2,
        3,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 729,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.000304899993352592
    },
    {
      "weight": [
        1,
        0,
        -1,
        -1,
        -2,
        3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 913,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.0002696999872568995
    },
    {
      "weight": [
        1,
        0,
        -1,
        -1,
        3,
        -2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 449,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.00027230000705458224
    },
    {
      "weight": [
        1,
        0,
        -1,
        0,
        -3,
        3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 256,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.53000024612993e-05
    },
    {
      "weight": [
        1,
        0,
        -1,
        0,
        3,
        -3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 256,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.130000110715628e-05
    },
    {
      "weight": [
        1,
        0,
        -1,
        1,
        -3,
        2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 82,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.00027600000612437725
    },
    {
      "weight": [
        1,
        0,
        -1,
        1,
        2,
        -3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 123,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.00028450001263991
    },
    {
      "weight": [
        1,
        0,
        -1,
        2,
        -3,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 256,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.00027520000003278255
    },
    {
      "weight": [
        1,
        0,
        -1,
        2,
        1,
        -3
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 128,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.00029090000316500664
    },
    {
      "weight": [
        1,
        0,
        -1,
        3,
        -3,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 759,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 6.429999484680593e-05
    },
    {
      "weight": [
        1,
        0,
        -1,
        3,
        -2,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 576,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 0.0002590999938547611
    },
    {
      "weight": [
        1,
        0,
        -1,
        3,
        -1,
        -2
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 817,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.0002604000037536025
    },
    {
      "weight": [
        1,
        0,
        -1,
        3,
        0,
        -3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 756,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.33999879937619e-05
    },
    {
      "weight": [
        1,
        1,
        -2,
        -2,
        0,
        2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 577,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 16,
      "seconds": 0.0010138000070583075
    },
    {
      "weight": [
        1,
        1,
        -2,
        -2,
        1,
        1
      ],
      "columns": 104,
      "first_columns": 12,
      "row_elimination_determinant_mod1009": 597,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 29,
      "seconds": 0.0025078999751713127
    },
    {
      "weight": [
        1,
        1,
        -2,
        -2,
        2,
        0
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 144,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 22,
      "seconds": 0.0010664000001270324
    },
    {
      "weight": [
        1,
        1,
        -2,
        -1,
        -1,
        2
      ],
      "columns": 108,
      "first_columns": 14,
      "row_elimination_determinant_mod1009": 639,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 31,
      "seconds": 0.003036499983863905
    },
    {
      "weight": [
        1,
        1,
        -2,
        -1,
        2,
        -1
      ],
      "columns": 108,
      "first_columns": 14,
      "row_elimination_determinant_mod1009": 1001,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 40,
      "seconds": 0.0031000000017229468
    },
    {
      "weight": [
        1,
        1,
        -2,
        0,
        -2,
        2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 213,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 16,
      "seconds": 0.0010753999813459814
    },
    {
      "weight": [
        1,
        1,
        -2,
        0,
        2,
        -2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 674,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 18,
      "seconds": 0.0011764999944716692
    },
    {
      "weight": [
        1,
        1,
        -2,
        1,
        -2,
        1
      ],
      "columns": 104,
      "first_columns": 12,
      "row_elimination_determinant_mod1009": 509,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 32,
      "seconds": 0.0026803000073414296
    },
    {
      "weight": [
        1,
        1,
        -2,
        1,
        1,
        -2
      ],
      "columns": 104,
      "first_columns": 12,
      "row_elimination_determinant_mod1009": 661,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 34,
      "seconds": 0.002905000001192093
    },
    {
      "weight": [
        1,
        1,
        -2,
        2,
        -2,
        0
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 659,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 17,
      "seconds": 0.001063200004864484
    },
    {
      "weight": [
        1,
        1,
        -2,
        2,
        -1,
        -1
      ],
      "columns": 108,
      "first_columns": 14,
      "row_elimination_determinant_mod1009": 60,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 33,
      "seconds": 0.0028144000098109245
    },
    {
      "weight": [
        1,
        1,
        -2,
        2,
        0,
        -2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 58,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 20,
      "seconds": 0.0010916000173892826
    },
    {
      "weight": [
        1,
        2,
        -3,
        -1,
        0,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 995,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0003313999914098531
    },
    {
      "weight": [
        1,
        2,
        -3,
        -1,
        1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 218,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.00035749998642131686
    },
    {
      "weight": [
        1,
        2,
        -3,
        0,
        -1,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.0003100000030826777
    },
    {
      "weight": [
        1,
        2,
        -3,
        0,
        1,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 42,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0003546999942045659
    },
    {
      "weight": [
        1,
        2,
        -3,
        1,
        -1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 922,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0003276999923400581
    },
    {
      "weight": [
        1,
        2,
        -3,
        1,
        0,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 967,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0003377000102773309
    },
    {
      "weight": [
        2,
        -3,
        1,
        -1,
        0,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 750,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.0003499999875202775
    },
    {
      "weight": [
        2,
        -3,
        1,
        -1,
        1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 24,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.00044510001316666603
    },
    {
      "weight": [
        2,
        -3,
        1,
        0,
        -1,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 663,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0003267000138293952
    },
    {
      "weight": [
        2,
        -3,
        1,
        0,
        1,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 16,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0003721999819390476
    },
    {
      "weight": [
        2,
        -3,
        1,
        1,
        -1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 336,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.0003164999943692237
    },
    {
      "weight": [
        2,
        -3,
        1,
        1,
        0,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 8,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.00033889999031089246
    },
    {
      "weight": [
        2,
        -2,
        0,
        -2,
        0,
        2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 174,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.0005684000207111239
    },
    {
      "weight": [
        2,
        -2,
        0,
        -2,
        1,
        1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 994,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 20,
      "seconds": 0.0011998999980278313
    },
    {
      "weight": [
        2,
        -2,
        0,
        -2,
        2,
        0
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 589,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 12,
      "seconds": 0.0005444000125862658
    },
    {
      "weight": [
        2,
        -2,
        0,
        -1,
        -1,
        2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 134,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 18,
      "seconds": 0.0012240999785717577
    },
    {
      "weight": [
        2,
        -2,
        0,
        -1,
        2,
        -1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 347,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 19,
      "seconds": 0.0012678999919444323
    },
    {
      "weight": [
        2,
        -2,
        0,
        0,
        -2,
        2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 611,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 12,
      "seconds": 0.0004967999993823469
    },
    {
      "weight": [
        2,
        -2,
        0,
        0,
        2,
        -2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 327,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 12,
      "seconds": 0.0005223999905865639
    },
    {
      "weight": [
        2,
        -2,
        0,
        1,
        -2,
        1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 173,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 18,
      "seconds": 0.001187100016977638
    },
    {
      "weight": [
        2,
        -2,
        0,
        1,
        1,
        -2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 607,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 20,
      "seconds": 0.0012818999821320176
    },
    {
      "weight": [
        2,
        -2,
        0,
        2,
        -2,
        0
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 694,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 12,
      "seconds": 0.0005215000128373504
    },
    {
      "weight": [
        2,
        -2,
        0,
        2,
        -1,
        -1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 997,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 18,
      "seconds": 0.0011931000044569373
    },
    {
      "weight": [
        2,
        -2,
        0,
        2,
        0,
        -2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 791,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.0005326000100467354
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -2,
        0,
        2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 128,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 19,
      "seconds": 0.00106819998472929
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -2,
        1,
        1
      ],
      "columns": 108,
      "first_columns": 14,
      "row_elimination_determinant_mod1009": 303,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 34,
      "seconds": 0.002845399983925745
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -2,
        2,
        0
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 961,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 19,
      "seconds": 0.0011180000146850944
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -1,
        -1,
        2
      ],
      "columns": 104,
      "first_columns": 12,
      "row_elimination_determinant_mod1009": 817,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 34,
      "seconds": 0.0028297000098973513
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -1,
        2,
        -1
      ],
      "columns": 104,
      "first_columns": 12,
      "row_elimination_determinant_mod1009": 461,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 29,
      "seconds": 0.0026766999799292535
    },
    {
      "weight": [
        2,
        -1,
        -1,
        0,
        -2,
        2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 461,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 22,
      "seconds": 0.0010850999969989061
    },
    {
      "weight": [
        2,
        -1,
        -1,
        0,
        2,
        -2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 607,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 19,
      "seconds": 0.0010538999922573566
    },
    {
      "weight": [
        2,
        -1,
        -1,
        1,
        -2,
        1
      ],
      "columns": 108,
      "first_columns": 14,
      "row_elimination_determinant_mod1009": 412,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 37,
      "seconds": 0.0029257000132929534
    },
    {
      "weight": [
        2,
        -1,
        -1,
        1,
        1,
        -2
      ],
      "columns": 108,
      "first_columns": 14,
      "row_elimination_determinant_mod1009": 197,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 35,
      "seconds": 0.0029519000090658665
    },
    {
      "weight": [
        2,
        -1,
        -1,
        2,
        -2,
        0
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 861,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 20,
      "seconds": 0.0012211999855935574
    },
    {
      "weight": [
        2,
        -1,
        -1,
        2,
        -1,
        -1
      ],
      "columns": 104,
      "first_columns": 12,
      "row_elimination_determinant_mod1009": 523,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 26,
      "seconds": 0.0025304000009782612
    },
    {
      "weight": [
        2,
        -1,
        -1,
        2,
        0,
        -2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 627,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 17,
      "seconds": 0.0010954999888781458
    },
    {
      "weight": [
        2,
        0,
        -2,
        -2,
        0,
        2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 449,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.0004807999939657748
    },
    {
      "weight": [
        2,
        0,
        -2,
        -2,
        1,
        1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 30,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 19,
      "seconds": 0.0010711000068113208
    },
    {
      "weight": [
        2,
        0,
        -2,
        -2,
        2,
        0
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 893,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 12,
      "seconds": 0.0005037999944761395
    },
    {
      "weight": [
        2,
        0,
        -2,
        -1,
        -1,
        2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 938,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 24,
      "seconds": 0.0011799999920185655
    },
    {
      "weight": [
        2,
        0,
        -2,
        -1,
        2,
        -1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 436,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 20,
      "seconds": 0.0011860999802593142
    },
    {
      "weight": [
        2,
        0,
        -2,
        0,
        -2,
        2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 888,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 11,
      "seconds": 0.00047690002247691154
    },
    {
      "weight": [
        2,
        0,
        -2,
        0,
        2,
        -2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 317,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 12,
      "seconds": 0.0004884000227320939
    },
    {
      "weight": [
        2,
        0,
        -2,
        1,
        -2,
        1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 882,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 20,
      "seconds": 0.0011184000177308917
    },
    {
      "weight": [
        2,
        0,
        -2,
        1,
        1,
        -2
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 505,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 21,
      "seconds": 0.0011941999837290496
    },
    {
      "weight": [
        2,
        0,
        -2,
        2,
        -2,
        0
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 420,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 12,
      "seconds": 0.0005030999891459942
    },
    {
      "weight": [
        2,
        0,
        -2,
        2,
        -1,
        -1
      ],
      "columns": 58,
      "first_columns": 6,
      "row_elimination_determinant_mod1009": 500,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 18,
      "seconds": 0.0010898000036831945
    },
    {
      "weight": [
        2,
        0,
        -2,
        2,
        0,
        -2
      ],
      "columns": 32,
      "first_columns": 3,
      "row_elimination_determinant_mod1009": 710,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 12,
      "seconds": 0.0004948999849148095
    },
    {
      "weight": [
        2,
        1,
        -3,
        -1,
        0,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 331,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.0003273000183980912
    },
    {
      "weight": [
        2,
        1,
        -3,
        -1,
        1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 411,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0003493999829515815
    },
    {
      "weight": [
        2,
        1,
        -3,
        0,
        -1,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 384,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0002992000081576407
    },
    {
      "weight": [
        2,
        1,
        -3,
        0,
        1,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 252,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.0003463999892119318
    },
    {
      "weight": [
        2,
        1,
        -3,
        1,
        -1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 522,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0003564000071492046
    },
    {
      "weight": [
        2,
        1,
        -3,
        1,
        0,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 757,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0003364000003784895
    },
    {
      "weight": [
        3,
        -3,
        0,
        -1,
        0,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 7.320000440813601e-05
    },
    {
      "weight": [
        3,
        -3,
        0,
        -1,
        1,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 335,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.489998824894428e-05
    },
    {
      "weight": [
        3,
        -3,
        0,
        0,
        -1,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 506,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.580000626854599e-05
    },
    {
      "weight": [
        3,
        -3,
        0,
        0,
        1,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 6,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 7.300000288523734e-05
    },
    {
      "weight": [
        3,
        -3,
        0,
        1,
        -1,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 339,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.59999786876142e-05
    },
    {
      "weight": [
        3,
        -3,
        0,
        1,
        0,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 997,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.809999467805028e-05
    },
    {
      "weight": [
        3,
        -2,
        -1,
        -1,
        0,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 339,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0002911000046879053
    },
    {
      "weight": [
        3,
        -2,
        -1,
        -1,
        1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 785,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.00030059998971410096
    },
    {
      "weight": [
        3,
        -2,
        -1,
        0,
        -1,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 8,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.00029180001001805067
    },
    {
      "weight": [
        3,
        -2,
        -1,
        0,
        1,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 506,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.00029830000130459666
    },
    {
      "weight": [
        3,
        -2,
        -1,
        1,
        -1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 452,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.00029889997676946223
    },
    {
      "weight": [
        3,
        -2,
        -1,
        1,
        0,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 1003,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0002972999936901033
    },
    {
      "weight": [
        3,
        -1,
        -2,
        -1,
        0,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 840,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.0002982000005431473
    },
    {
      "weight": [
        3,
        -1,
        -2,
        -1,
        1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 635,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 7,
      "seconds": 0.00029669998912140727
    },
    {
      "weight": [
        3,
        -1,
        -2,
        0,
        -1,
        1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 5,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 9,
      "seconds": 0.0003004999889526516
    },
    {
      "weight": [
        3,
        -1,
        -2,
        0,
        1,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 536,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 8,
      "seconds": 0.0002935000229626894
    },
    {
      "weight": [
        3,
        -1,
        -2,
        1,
        -1,
        0
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 261,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.00030440001864917576
    },
    {
      "weight": [
        3,
        -1,
        -2,
        1,
        0,
        -1
      ],
      "columns": 27,
      "first_columns": 4,
      "row_elimination_determinant_mod1009": 536,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 10,
      "seconds": 0.00028789998032152653
    },
    {
      "weight": [
        3,
        0,
        -3,
        -1,
        0,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 347,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.070001447573304e-05
    },
    {
      "weight": [
        3,
        0,
        -3,
        -1,
        1,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 896,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.880000000819564e-05
    },
    {
      "weight": [
        3,
        0,
        -3,
        0,
        -1,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 977,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.75999908708036e-05
    },
    {
      "weight": [
        3,
        0,
        -3,
        0,
        1,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.799999391660094e-05
    },
    {
      "weight": [
        3,
        0,
        -3,
        1,
        -1,
        0
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 448,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 6.699998630210757e-05
    },
    {
      "weight": [
        3,
        0,
        -3,
        1,
        0,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 757,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 5,
      "seconds": 6.489999941550195e-05
    },
    {
      "weight": [
        -3,
        0,
        3,
        -2,
        0,
        2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.0200019460171461e-05
    },
    {
      "weight": [
        -3,
        0,
        3,
        -2,
        1,
        1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 505,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.6999983927235007e-05
    },
    {
      "weight": [
        -3,
        0,
        3,
        -2,
        2,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 9.200011845678091e-06
    },
    {
      "weight": [
        -3,
        0,
        3,
        -1,
        -1,
        2
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.6699981642886996e-05
    },
    {
      "weight": [
        -3,
        0,
        3,
        -1,
        2,
        -1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 4,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.7000013031065464e-05
    },
    {
      "weight": [
        -3,
        0,
        3,
        0,
        -2,
        2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.799979696050286e-06
    },
    {
      "weight": [
        -3,
        0,
        3,
        0,
        2,
        -2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1005,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.500006515532732e-06
    },
    {
      "weight": [
        -3,
        0,
        3,
        1,
        -2,
        1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.6999983927235007e-05
    },
    {
      "weight": [
        -3,
        0,
        3,
        1,
        1,
        -2
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 8,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.7600017599761486e-05
    },
    {
      "weight": [
        -3,
        0,
        3,
        2,
        -2,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 9.399984264746308e-06
    },
    {
      "weight": [
        -3,
        0,
        3,
        2,
        -1,
        -1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 2,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.680001150816679e-05
    },
    {
      "weight": [
        -3,
        0,
        3,
        2,
        0,
        -2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.99998121894896e-06
    },
    {
      "weight": [
        -3,
        1,
        2,
        -2,
        0,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.8400012524798512e-05
    },
    {
      "weight": [
        -3,
        1,
        2,
        -2,
        1,
        1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1005,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 6.359998951666057e-05
    },
    {
      "weight": [
        -3,
        1,
        2,
        -2,
        2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 4,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.2100011594593525e-05
    },
    {
      "weight": [
        -3,
        1,
        2,
        -1,
        -1,
        2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 506,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.189999450929463e-05
    },
    {
      "weight": [
        -3,
        1,
        2,
        -1,
        2,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 16,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.43999844416976e-05
    },
    {
      "weight": [
        -3,
        1,
        2,
        0,
        -2,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.0199997127056122e-05
    },
    {
      "weight": [
        -3,
        1,
        2,
        0,
        2,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1001,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.130000550299883e-05
    },
    {
      "weight": [
        -3,
        1,
        2,
        1,
        -2,
        1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 6.489999941550195e-05
    },
    {
      "weight": [
        -3,
        1,
        2,
        1,
        1,
        -2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 32,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.600000779144466e-05
    },
    {
      "weight": [
        -3,
        1,
        2,
        2,
        -2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.390002530068159e-05
    },
    {
      "weight": [
        -3,
        1,
        2,
        2,
        -1,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 4,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 7.249999907799065e-05
    },
    {
      "weight": [
        -3,
        1,
        2,
        2,
        0,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1005,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.480000304989517e-05
    },
    {
      "weight": [
        -3,
        2,
        1,
        -2,
        0,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.9300019377842546e-05
    },
    {
      "weight": [
        -3,
        2,
        1,
        -2,
        1,
        1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1001,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 6.470002699643373e-05
    },
    {
      "weight": [
        -3,
        2,
        1,
        -2,
        2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 4,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.190001007169485e-05
    },
    {
      "weight": [
        -3,
        2,
        1,
        -1,
        -1,
        2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.079998613335192e-05
    },
    {
      "weight": [
        -3,
        2,
        1,
        -1,
        2,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 16,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.360000745393336e-05
    },
    {
      "weight": [
        -3,
        2,
        1,
        0,
        -2,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 2,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.0800001695752144e-05
    },
    {
      "weight": [
        -3,
        2,
        1,
        0,
        2,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 2,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.9699993319809437e-05
    },
    {
      "weight": [
        -3,
        2,
        1,
        1,
        -2,
        1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 6.540000322274864e-05
    },
    {
      "weight": [
        -3,
        2,
        1,
        1,
        1,
        -2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1005,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 0.0001058999914675951
    },
    {
      "weight": [
        -3,
        2,
        1,
        2,
        -2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.7999998312443495e-05
    },
    {
      "weight": [
        -3,
        2,
        1,
        2,
        -1,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 2,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 7.599999662488699e-05
    },
    {
      "weight": [
        -3,
        2,
        1,
        2,
        0,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.1899980967864394e-05
    },
    {
      "weight": [
        -3,
        3,
        0,
        -2,
        0,
        2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.0300020221620798e-05
    },
    {
      "weight": [
        -3,
        3,
        0,
        -2,
        1,
        1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 4,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.659998088143766e-05
    },
    {
      "weight": [
        -3,
        3,
        0,
        -2,
        2,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.500006515532732e-06
    },
    {
      "weight": [
        -3,
        3,
        0,
        -1,
        -1,
        2
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1005,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.829999382607639e-05
    },
    {
      "weight": [
        -3,
        3,
        0,
        -1,
        2,
        -1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.580000389367342e-05
    },
    {
      "weight": [
        -3,
        3,
        0,
        0,
        -2,
        2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 2,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 9.199982741847634e-06
    },
    {
      "weight": [
        -3,
        3,
        0,
        0,
        2,
        -2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.100003469735384e-06
    },
    {
      "weight": [
        -3,
        3,
        0,
        1,
        -2,
        1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.7900019884109497e-05
    },
    {
      "weight": [
        -3,
        3,
        0,
        1,
        1,
        -2
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.6000005416572094e-05
    },
    {
      "weight": [
        -3,
        3,
        0,
        2,
        -2,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 9.000010322779417e-06
    },
    {
      "weight": [
        -3,
        3,
        0,
        2,
        -1,
        -1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.6499980119988322e-05
    },
    {
      "weight": [
        -3,
        3,
        0,
        2,
        0,
        -2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.700008038431406e-06
    },
    {
      "weight": [
        -2,
        -1,
        3,
        -2,
        0,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 757,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.170000854879618e-05
    },
    {
      "weight": [
        -2,
        -1,
        3,
        -2,
        1,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.300000288523734e-05
    },
    {
      "weight": [
        -2,
        -1,
        3,
        -2,
        2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.15000070258975e-05
    },
    {
      "weight": [
        -2,
        -1,
        3,
        -1,
        -1,
        2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 252,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.970000686123967e-05
    },
    {
      "weight": [
        -2,
        -1,
        3,
        -1,
        2,
        -1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 993,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 5.9699988923966885e-05
    },
    {
      "weight": [
        -2,
        -1,
        3,
        0,
        -2,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.3899996196851134e-05
    },
    {
      "weight": [
        -2,
        -1,
        3,
        0,
        2,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 8,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 2.710000262595713e-05
    },
    {
      "weight": [
        -2,
        -1,
        3,
        1,
        -2,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 8.319999324157834e-05
    },
    {
      "weight": [
        -2,
        -1,
        3,
        1,
        1,
        -2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 24,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.829999620094895e-05
    },
    {
      "weight": [
        -2,
        -1,
        3,
        2,
        -2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.540000761859119e-05
    },
    {
      "weight": [
        -2,
        -1,
        3,
        2,
        -1,
        -1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 6.379999103955925e-05
    },
    {
      "weight": [
        -2,
        -1,
        3,
        2,
        0,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 2,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.7000001864507794e-05
    },
    {
      "weight": [
        -2,
        0,
        2,
        -3,
        0,
        3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.499977411702275e-06
    },
    {
      "weight": [
        -2,
        0,
        2,
        -3,
        1,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.5200017262250185e-05
    },
    {
      "weight": [
        -2,
        0,
        2,
        -3,
        2,
        1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.379997749812901e-05
    },
    {
      "weight": [
        -2,
        0,
        2,
        -3,
        3,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.299997378140688e-06
    },
    {
      "weight": [
        -2,
        0,
        2,
        -2,
        -1,
        3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.720000338740647e-05
    },
    {
      "weight": [
        -2,
        0,
        2,
        -2,
        3,
        -1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.5899993488565087e-05
    },
    {
      "weight": [
        -2,
        0,
        2,
        -1,
        -2,
        3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.6900001103058457e-05
    },
    {
      "weight": [
        -2,
        0,
        2,
        -1,
        3,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.5899993488565087e-05
    },
    {
      "weight": [
        -2,
        0,
        2,
        0,
        -3,
        3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.199996616691351e-06
    },
    {
      "weight": [
        -2,
        0,
        2,
        0,
        3,
        -3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.299997378140688e-06
    },
    {
      "weight": [
        -2,
        0,
        2,
        1,
        -3,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.500001573935151e-05
    },
    {
      "weight": [
        -2,
        0,
        2,
        1,
        2,
        -3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 506,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.5899993488565087e-05
    },
    {
      "weight": [
        -2,
        0,
        2,
        2,
        -3,
        1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.6599998818710446e-05
    },
    {
      "weight": [
        -2,
        0,
        2,
        2,
        1,
        -3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 506,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.4299981305375695e-05
    },
    {
      "weight": [
        -2,
        0,
        2,
        3,
        -3,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.499998901039362e-06
    },
    {
      "weight": [
        -2,
        0,
        2,
        3,
        -2,
        -1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.0700012100860476e-05
    },
    {
      "weight": [
        -2,
        0,
        2,
        3,
        -1,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.0199979189783335e-05
    },
    {
      "weight": [
        -2,
        0,
        2,
        3,
        0,
        -3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 6.999995093792677e-06
    },
    {
      "weight": [
        -2,
        1,
        1,
        -3,
        0,
        3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.4500023098662496e-05
    },
    {
      "weight": [
        -2,
        1,
        1,
        -3,
        1,
        2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 759,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 5.269999383017421e-05
    },
    {
      "weight": [
        -2,
        1,
        1,
        -3,
        2,
        1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 500,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 5.329999839887023e-05
    },
    {
      "weight": [
        -2,
        1,
        1,
        -3,
        3,
        0
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.4899997040629387e-05
    },
    {
      "weight": [
        -2,
        1,
        1,
        -2,
        -1,
        3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 634,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.33999879937619e-05
    },
    {
      "weight": [
        -2,
        1,
        1,
        -2,
        3,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 500,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.429999484680593e-05
    },
    {
      "weight": [
        -2,
        1,
        1,
        -1,
        -2,
        3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 490,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.459999713115394e-05
    },
    {
      "weight": [
        -2,
        1,
        1,
        -1,
        3,
        -2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 663,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 8.13000078778714e-05
    },
    {
      "weight": [
        -2,
        1,
        1,
        0,
        -3,
        3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 631,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.719998545013368e-05
    },
    {
      "weight": [
        -2,
        1,
        1,
        0,
        3,
        -3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 631,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.8699996871873736e-05
    },
    {
      "weight": [
        -2,
        1,
        1,
        1,
        -3,
        2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 378,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 5.830000736750662e-05
    },
    {
      "weight": [
        -2,
        1,
        1,
        1,
        2,
        -3
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 627,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 5.379997310228646e-05
    },
    {
      "weight": [
        -2,
        1,
        1,
        2,
        -3,
        1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 5.8200006606057286e-05
    },
    {
      "weight": [
        -2,
        1,
        1,
        2,
        1,
        -3
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 245,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 5.160001455806196e-05
    },
    {
      "weight": [
        -2,
        1,
        1,
        3,
        -3,
        0
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.580000389367342e-05
    },
    {
      "weight": [
        -2,
        1,
        1,
        3,
        -2,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 518,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 5.5100012104958296e-05
    },
    {
      "weight": [
        -2,
        1,
        1,
        3,
        -1,
        -2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 893,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 5.4100004490464926e-05
    },
    {
      "weight": [
        -2,
        1,
        1,
        3,
        0,
        -3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 756,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.5100027667358518e-05
    },
    {
      "weight": [
        -2,
        2,
        0,
        -3,
        0,
        3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.90000956133008e-06
    },
    {
      "weight": [
        -2,
        2,
        0,
        -3,
        1,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 756,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.8700014809146523e-05
    },
    {
      "weight": [
        -2,
        2,
        0,
        -3,
        2,
        1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 503,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.829998265951872e-05
    },
    {
      "weight": [
        -2,
        2,
        0,
        -3,
        3,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.100003469735384e-06
    },
    {
      "weight": [
        -2,
        2,
        0,
        -2,
        -1,
        3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 567,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.6299996534362435e-05
    },
    {
      "weight": [
        -2,
        2,
        0,
        -2,
        3,
        -1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 756,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.5699991965666413e-05
    },
    {
      "weight": [
        -2,
        2,
        0,
        -1,
        -2,
        3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 173,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.720000338740647e-05
    },
    {
      "weight": [
        -2,
        2,
        0,
        -1,
        3,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 788,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.61999957729131e-05
    },
    {
      "weight": [
        -2,
        2,
        0,
        0,
        -3,
        3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 378,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.600007276982069e-06
    },
    {
      "weight": [
        -2,
        2,
        0,
        0,
        3,
        -3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 378,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.299975888803601e-06
    },
    {
      "weight": [
        -2,
        2,
        0,
        1,
        -3,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 378,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.7700007194653153e-05
    },
    {
      "weight": [
        -2,
        2,
        0,
        1,
        2,
        -3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 418,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.5599991204217076e-05
    },
    {
      "weight": [
        -2,
        2,
        0,
        2,
        -3,
        1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.8700014809146523e-05
    },
    {
      "weight": [
        -2,
        2,
        0,
        2,
        1,
        -3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 836,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.4999986635521054e-05
    },
    {
      "weight": [
        -2,
        2,
        0,
        3,
        -3,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.500006515532732e-06
    },
    {
      "weight": [
        -2,
        2,
        0,
        3,
        -2,
        -1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 250,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.3999979021027684e-05
    },
    {
      "weight": [
        -2,
        2,
        0,
        3,
        -1,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 692,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.3600005079060793e-05
    },
    {
      "weight": [
        -2,
        2,
        0,
        3,
        0,
        -3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 756,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.400005754083395e-06
    },
    {
      "weight": [
        -2,
        3,
        -1,
        -2,
        0,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 337,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.63999861292541e-05
    },
    {
      "weight": [
        -2,
        3,
        -1,
        -2,
        1,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 4,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.460001506842673e-05
    },
    {
      "weight": [
        -2,
        3,
        -1,
        -2,
        2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 6,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.0800001695752144e-05
    },
    {
      "weight": [
        -2,
        3,
        -1,
        -1,
        -1,
        2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 113,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.259999983943999e-05
    },
    {
      "weight": [
        -2,
        3,
        -1,
        -1,
        2,
        -1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.3000014051795e-05
    },
    {
      "weight": [
        -2,
        3,
        -1,
        0,
        -2,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 674,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.470000228844583e-05
    },
    {
      "weight": [
        -2,
        3,
        -1,
        0,
        2,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 168,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.9199989512562752e-05
    },
    {
      "weight": [
        -2,
        3,
        -1,
        1,
        -2,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 1005,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 8.530000923201442e-05
    },
    {
      "weight": [
        -2,
        3,
        -1,
        1,
        1,
        -2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 189,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.619999814778566e-05
    },
    {
      "weight": [
        -2,
        3,
        -1,
        2,
        -2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.679998917505145e-05
    },
    {
      "weight": [
        -2,
        3,
        -1,
        2,
        -1,
        -1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 500,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 7.059998461045325e-05
    },
    {
      "weight": [
        -2,
        3,
        -1,
        2,
        0,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 503,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.160000778734684e-05
    },
    {
      "weight": [
        -1,
        -2,
        3,
        -2,
        0,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 757,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.1400006264448166e-05
    },
    {
      "weight": [
        -1,
        -2,
        3,
        -2,
        1,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 505,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 7.129998994059861e-05
    },
    {
      "weight": [
        -1,
        -2,
        3,
        -2,
        2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 2,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.1800009310245514e-05
    },
    {
      "weight": [
        -1,
        -2,
        3,
        -1,
        -1,
        2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 883,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.029998232610524e-05
    },
    {
      "weight": [
        -1,
        -2,
        3,
        -1,
        2,
        -1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1005,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 6.120000034570694e-05
    },
    {
      "weight": [
        -1,
        -2,
        3,
        0,
        -2,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 505,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.3499993151053786e-05
    },
    {
      "weight": [
        -1,
        -2,
        3,
        0,
        2,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 2.7600006433203816e-05
    },
    {
      "weight": [
        -1,
        -2,
        3,
        1,
        -2,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 8.150000940077007e-05
    },
    {
      "weight": [
        -1,
        -2,
        3,
        1,
        1,
        -2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 503,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.75999908708036e-05
    },
    {
      "weight": [
        -1,
        -2,
        3,
        2,
        -2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 4.089999129064381e-05
    },
    {
      "weight": [
        -1,
        -2,
        3,
        2,
        -1,
        -1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 505,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 6.33999879937619e-05
    },
    {
      "weight": [
        -1,
        -2,
        3,
        2,
        0,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 505,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.7400004910305142e-05
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -3,
        0,
        3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.5400000847876072e-05
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -3,
        1,
        2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 509,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.349998875521123e-05
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -3,
        2,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 500,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.019999273121357e-05
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -3,
        3,
        0
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.4600023860111833e-05
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -2,
        -1,
        3
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1000,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 5.190001684240997e-05
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -2,
        3,
        -1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1000,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 5.370000144466758e-05
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -1,
        -2,
        3
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1000,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 5.0000002374872565e-05
    },
    {
      "weight": [
        -1,
        -1,
        2,
        -1,
        3,
        -2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1000,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 5.0700007705017924e-05
    },
    {
      "weight": [
        -1,
        -1,
        2,
        0,
        -3,
        3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.3999990187585354e-05
    },
    {
      "weight": [
        -1,
        -1,
        2,
        0,
        3,
        -3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.3500015484169126e-05
    },
    {
      "weight": [
        -1,
        -1,
        2,
        1,
        -3,
        2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.600000779144466e-05
    },
    {
      "weight": [
        -1,
        -1,
        2,
        1,
        2,
        -3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 500,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.44999963697046e-05
    },
    {
      "weight": [
        -1,
        -1,
        2,
        2,
        -3,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 506,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.500000017695129e-05
    },
    {
      "weight": [
        -1,
        -1,
        2,
        2,
        1,
        -3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 509,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.359998951666057e-05
    },
    {
      "weight": [
        -1,
        -1,
        2,
        3,
        -3,
        0
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.4699995517730713e-05
    },
    {
      "weight": [
        -1,
        -1,
        2,
        3,
        -2,
        -1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1000,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 4.539999645203352e-05
    },
    {
      "weight": [
        -1,
        -1,
        2,
        3,
        -1,
        -2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1000,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 4.4500018702819943e-05
    },
    {
      "weight": [
        -1,
        -1,
        2,
        3,
        0,
        -3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.3599987141788006e-05
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -3,
        0,
        3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.5900004655122757e-05
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -3,
        1,
        2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 759,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.659998325631022e-05
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -3,
        2,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 509,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.469999789260328e-05
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -3,
        3,
        0
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.5300000086426735e-05
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -2,
        -1,
        3
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 692,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 5.609999061562121e-05
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -2,
        3,
        -1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 759,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 5.7199998991563916e-05
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -1,
        -2,
        3
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 490,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 5.5500015150755644e-05
    },
    {
      "weight": [
        -1,
        2,
        -1,
        -1,
        3,
        -2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 663,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 5.629999213851988e-05
    },
    {
      "weight": [
        -1,
        2,
        -1,
        0,
        -3,
        3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 631,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.6400008462369442e-05
    },
    {
      "weight": [
        -1,
        2,
        -1,
        0,
        3,
        -3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 631,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.5400000847876072e-05
    },
    {
      "weight": [
        -1,
        2,
        -1,
        1,
        -3,
        2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 125,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.730001769028604e-05
    },
    {
      "weight": [
        -1,
        2,
        -1,
        1,
        2,
        -3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 764,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.210000719875097e-05
    },
    {
      "weight": [
        -1,
        2,
        -1,
        2,
        -3,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.710001616738737e-05
    },
    {
      "weight": [
        -1,
        2,
        -1,
        2,
        1,
        -3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 519,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.19000056758523e-05
    },
    {
      "weight": [
        -1,
        2,
        -1,
        3,
        -3,
        0
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.650000922381878e-05
    },
    {
      "weight": [
        -1,
        2,
        -1,
        3,
        -2,
        -1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 750,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 5.160001455806196e-05
    },
    {
      "weight": [
        -1,
        2,
        -1,
        3,
        -1,
        -2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 951,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 5.050000618211925e-05
    },
    {
      "weight": [
        -1,
        2,
        -1,
        3,
        0,
        -3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 756,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.5300000086426735e-05
    },
    {
      "weight": [
        -1,
        3,
        -2,
        -2,
        0,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 841,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.1400006264448166e-05
    },
    {
      "weight": [
        -1,
        3,
        -2,
        -2,
        1,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 7.129998994059861e-05
    },
    {
      "weight": [
        -1,
        3,
        -2,
        -2,
        2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.270001616328955e-05
    },
    {
      "weight": [
        -1,
        3,
        -2,
        -1,
        -1,
        2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 897,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.810002378188074e-05
    },
    {
      "weight": [
        -1,
        3,
        -2,
        -1,
        2,
        -1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 252,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.549997488036752e-05
    },
    {
      "weight": [
        -1,
        3,
        -2,
        0,
        -2,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 337,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.840000135824084e-05
    },
    {
      "weight": [
        -1,
        3,
        -2,
        0,
        2,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 925,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.23000131174922e-05
    },
    {
      "weight": [
        -1,
        3,
        -2,
        1,
        -2,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 2,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 8.47000046633184e-05
    },
    {
      "weight": [
        -1,
        3,
        -2,
        1,
        1,
        -2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 599,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.6299998909235e-05
    },
    {
      "weight": [
        -1,
        3,
        -2,
        2,
        -2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.710002056322992e-05
    },
    {
      "weight": [
        -1,
        3,
        -2,
        2,
        -1,
        -1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 759,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 6.969997775740921e-05
    },
    {
      "weight": [
        -1,
        3,
        -2,
        2,
        0,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 756,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.170000854879618e-05
    },
    {
      "weight": [
        0,
        -3,
        3,
        -2,
        0,
        2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 9.399984264746308e-06
    },
    {
      "weight": [
        0,
        -3,
        3,
        -2,
        1,
        1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.9700004486367106e-05
    },
    {
      "weight": [
        0,
        -3,
        3,
        -2,
        2,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 9.899988071992993e-06
    },
    {
      "weight": [
        0,
        -3,
        3,
        -1,
        -1,
        2
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 757,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.780001912266016e-05
    },
    {
      "weight": [
        0,
        -3,
        3,
        -1,
        2,
        -1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.8999999156221747e-05
    },
    {
      "weight": [
        0,
        -3,
        3,
        0,
        -2,
        2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 9.099981980398297e-06
    },
    {
      "weight": [
        0,
        -3,
        3,
        0,
        2,
        -2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.90000956133008e-06
    },
    {
      "weight": [
        0,
        -3,
        3,
        1,
        -2,
        1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.7699989257380366e-05
    },
    {
      "weight": [
        0,
        -3,
        3,
        1,
        1,
        -2
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.680001150816679e-05
    },
    {
      "weight": [
        0,
        -3,
        3,
        2,
        -2,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 9.399984264746308e-06
    },
    {
      "weight": [
        0,
        -3,
        3,
        2,
        -1,
        -1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.680001150816679e-05
    },
    {
      "weight": [
        0,
        -3,
        3,
        2,
        0,
        -2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.799972081556916e-06
    },
    {
      "weight": [
        0,
        -2,
        2,
        -3,
        0,
        3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.700000423938036e-06
    },
    {
      "weight": [
        0,
        -2,
        2,
        -3,
        1,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.5999994250014424e-05
    },
    {
      "weight": [
        0,
        -2,
        2,
        -3,
        2,
        1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.4100008886307478e-05
    },
    {
      "weight": [
        0,
        -2,
        2,
        -3,
        3,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.499998901039362e-06
    },
    {
      "weight": [
        0,
        -2,
        2,
        -2,
        -1,
        3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.4899985874071717e-05
    },
    {
      "weight": [
        0,
        -2,
        2,
        -2,
        3,
        -1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.7600006433203816e-05
    },
    {
      "weight": [
        0,
        -2,
        2,
        -1,
        -2,
        3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.4999986635521054e-05
    },
    {
      "weight": [
        0,
        -2,
        2,
        -1,
        3,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.5900022592395544e-05
    },
    {
      "weight": [
        0,
        -2,
        2,
        0,
        -3,
        3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.199975127354264e-06
    },
    {
      "weight": [
        0,
        -2,
        2,
        0,
        3,
        -3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.599999662488699e-06
    },
    {
      "weight": [
        0,
        -2,
        2,
        1,
        -3,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.570002106949687e-05
    },
    {
      "weight": [
        0,
        -2,
        2,
        1,
        2,
        -3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.570002106949687e-05
    },
    {
      "weight": [
        0,
        -2,
        2,
        2,
        -3,
        1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.6599998818710446e-05
    },
    {
      "weight": [
        0,
        -2,
        2,
        2,
        1,
        -3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.5999994250014424e-05
    },
    {
      "weight": [
        0,
        -2,
        2,
        3,
        -3,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.599999662488699e-06
    },
    {
      "weight": [
        0,
        -2,
        2,
        3,
        -2,
        -1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.379997749812901e-05
    },
    {
      "weight": [
        0,
        -2,
        2,
        3,
        -1,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.4800014216452837e-05
    },
    {
      "weight": [
        0,
        -2,
        2,
        3,
        0,
        -3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.399998139590025e-06
    },
    {
      "weight": [
        0,
        2,
        -2,
        -3,
        0,
        3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.700000423938036e-06
    },
    {
      "weight": [
        0,
        2,
        -2,
        -3,
        1,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.379997749812901e-05
    },
    {
      "weight": [
        0,
        2,
        -2,
        -3,
        2,
        1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.2799998987466097e-05
    },
    {
      "weight": [
        0,
        2,
        -2,
        -3,
        3,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.199996616691351e-06
    },
    {
      "weight": [
        0,
        2,
        -2,
        -2,
        -1,
        3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.6300025638192892e-05
    },
    {
      "weight": [
        0,
        2,
        -2,
        -2,
        3,
        -1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.720000338740647e-05
    },
    {
      "weight": [
        0,
        2,
        -2,
        -1,
        -2,
        3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.6599998818710446e-05
    },
    {
      "weight": [
        0,
        2,
        -2,
        -1,
        3,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.7300004148855805e-05
    },
    {
      "weight": [
        0,
        2,
        -2,
        0,
        -3,
        3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.199996616691351e-06
    },
    {
      "weight": [
        0,
        2,
        -2,
        0,
        3,
        -3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.299997378140688e-06
    },
    {
      "weight": [
        0,
        2,
        -2,
        1,
        -3,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.4600012693554163e-05
    },
    {
      "weight": [
        0,
        2,
        -2,
        1,
        2,
        -3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.2799998987466097e-05
    },
    {
      "weight": [
        0,
        2,
        -2,
        2,
        -3,
        1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.4900014977902174e-05
    },
    {
      "weight": [
        0,
        2,
        -2,
        2,
        1,
        -3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.3200002033263445e-05
    },
    {
      "weight": [
        0,
        2,
        -2,
        3,
        -3,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.199996616691351e-06
    },
    {
      "weight": [
        0,
        2,
        -2,
        3,
        -2,
        -1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.4299981305375695e-05
    },
    {
      "weight": [
        0,
        2,
        -2,
        3,
        -1,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.440001117065549e-05
    },
    {
      "weight": [
        0,
        2,
        -2,
        3,
        0,
        -3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.099995855242014e-06
    },
    {
      "weight": [
        0,
        3,
        -3,
        -2,
        0,
        2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.600007276982069e-06
    },
    {
      "weight": [
        0,
        3,
        -3,
        -2,
        1,
        1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.6900012269616127e-05
    },
    {
      "weight": [
        0,
        3,
        -3,
        -2,
        2,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 9.399984264746308e-06
    },
    {
      "weight": [
        0,
        3,
        -3,
        -1,
        -1,
        2
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.650000922381878e-05
    },
    {
      "weight": [
        0,
        3,
        -3,
        -1,
        2,
        -1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.7999991541728377e-05
    },
    {
      "weight": [
        0,
        3,
        -3,
        0,
        -2,
        2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.90000956133008e-06
    },
    {
      "weight": [
        0,
        3,
        -3,
        0,
        2,
        -2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.600007276982069e-06
    },
    {
      "weight": [
        0,
        3,
        -3,
        1,
        -2,
        1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.759998849593103e-05
    },
    {
      "weight": [
        0,
        3,
        -3,
        1,
        1,
        -2
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 757,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.6300007700920105e-05
    },
    {
      "weight": [
        0,
        3,
        -3,
        2,
        -2,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 9.000010322779417e-06
    },
    {
      "weight": [
        0,
        3,
        -3,
        2,
        -1,
        -1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.610000617802143e-05
    },
    {
      "weight": [
        0,
        3,
        -3,
        2,
        0,
        -2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.800001185387373e-06
    },
    {
      "weight": [
        1,
        -3,
        2,
        -2,
        0,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 503,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.309999010525644e-05
    },
    {
      "weight": [
        1,
        -3,
        2,
        -2,
        1,
        1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1000,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.179999374784529e-05
    },
    {
      "weight": [
        1,
        -3,
        2,
        -2,
        2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 6,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.7299992982298136e-05
    },
    {
      "weight": [
        1,
        -3,
        2,
        -1,
        -1,
        2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 189,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.700000423938036e-05
    },
    {
      "weight": [
        1,
        -3,
        2,
        -1,
        2,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 2,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 8.279999019578099e-05
    },
    {
      "weight": [
        1,
        -3,
        2,
        0,
        -2,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 925,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.1800009310245514e-05
    },
    {
      "weight": [
        1,
        -3,
        2,
        0,
        2,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 337,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.960001049563289e-05
    },
    {
      "weight": [
        1,
        -3,
        2,
        1,
        -2,
        1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 252,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.650001159869134e-05
    },
    {
      "weight": [
        1,
        -3,
        2,
        1,
        1,
        -2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 897,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.969997775740921e-05
    },
    {
      "weight": [
        1,
        -3,
        2,
        2,
        -2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.300001844763756e-05
    },
    {
      "weight": [
        1,
        -3,
        2,
        2,
        -1,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 505,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 7.119998917914927e-05
    },
    {
      "weight": [
        1,
        -3,
        2,
        2,
        0,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 841,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.0499999411404133e-05
    },
    {
      "weight": [
        1,
        -2,
        1,
        -3,
        0,
        3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 756,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.5900004655122757e-05
    },
    {
      "weight": [
        1,
        -2,
        1,
        -3,
        1,
        2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 951,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 5.299999611452222e-05
    },
    {
      "weight": [
        1,
        -2,
        1,
        -3,
        2,
        1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 750,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 5.169998621568084e-05
    },
    {
      "weight": [
        1,
        -2,
        1,
        -3,
        3,
        0
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.4899997040629387e-05
    },
    {
      "weight": [
        1,
        -2,
        1,
        -2,
        -1,
        3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 58,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.359998951666057e-05
    },
    {
      "weight": [
        1,
        -2,
        1,
        -2,
        3,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 1003,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.900000153109431e-05
    },
    {
      "weight": [
        1,
        -2,
        1,
        -1,
        -2,
        3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 490,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.150000263005495e-05
    },
    {
      "weight": [
        1,
        -2,
        1,
        -1,
        3,
        -2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 250,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.67999847792089e-05
    },
    {
      "weight": [
        1,
        -2,
        1,
        0,
        -3,
        3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 631,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.6000005416572094e-05
    },
    {
      "weight": [
        1,
        -2,
        1,
        0,
        3,
        -3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 631,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.5300000086426735e-05
    },
    {
      "weight": [
        1,
        -2,
        1,
        1,
        -3,
        2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 663,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 5.4100004490464926e-05
    },
    {
      "weight": [
        1,
        -2,
        1,
        1,
        2,
        -3
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 519,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 5.3800002206116915e-05
    },
    {
      "weight": [
        1,
        -2,
        1,
        2,
        -3,
        1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 759,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 5.649999366141856e-05
    },
    {
      "weight": [
        1,
        -2,
        1,
        2,
        1,
        -3
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 692,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 5.4100004490464926e-05
    },
    {
      "weight": [
        1,
        -2,
        1,
        3,
        -3,
        0
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.5600002370774746e-05
    },
    {
      "weight": [
        1,
        -2,
        1,
        3,
        -2,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 9,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.600000779144466e-05
    },
    {
      "weight": [
        1,
        -2,
        1,
        3,
        -1,
        -2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 509,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.349998875521123e-05
    },
    {
      "weight": [
        1,
        -2,
        1,
        3,
        0,
        -3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.5099998563528061e-05
    },
    {
      "weight": [
        1,
        1,
        -2,
        -3,
        0,
        3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.4499993994832039e-05
    },
    {
      "weight": [
        1,
        1,
        -2,
        -3,
        1,
        2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1000,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 4.549999721348286e-05
    },
    {
      "weight": [
        1,
        1,
        -2,
        -3,
        2,
        1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1000,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 4.460001946426928e-05
    },
    {
      "weight": [
        1,
        1,
        -2,
        -3,
        3,
        0
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.4199991710484028e-05
    },
    {
      "weight": [
        1,
        1,
        -2,
        -2,
        -1,
        3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 500,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.200000643730164e-05
    },
    {
      "weight": [
        1,
        1,
        -2,
        -2,
        3,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 500,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.570000550709665e-05
    },
    {
      "weight": [
        1,
        1,
        -2,
        -1,
        -2,
        3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 509,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.029999349266291e-05
    },
    {
      "weight": [
        1,
        1,
        -2,
        -1,
        3,
        -2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 6,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.520000169984996e-05
    },
    {
      "weight": [
        1,
        1,
        -2,
        0,
        -3,
        3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.4399993233382702e-05
    },
    {
      "weight": [
        1,
        1,
        -2,
        0,
        3,
        -3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.3800017768517137e-05
    },
    {
      "weight": [
        1,
        1,
        -2,
        1,
        -3,
        2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1000,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 4.909999552182853e-05
    },
    {
      "weight": [
        1,
        1,
        -2,
        1,
        2,
        -3
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 9,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 8.66000191308558e-05
    },
    {
      "weight": [
        1,
        1,
        -2,
        2,
        -3,
        1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1000,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.140000186860561e-05
    },
    {
      "weight": [
        1,
        1,
        -2,
        2,
        1,
        -3
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1000,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 5.339999916031957e-05
    },
    {
      "weight": [
        1,
        1,
        -2,
        3,
        -3,
        0
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.5900004655122757e-05
    },
    {
      "weight": [
        1,
        1,
        -2,
        3,
        -2,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 518,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.570000550709665e-05
    },
    {
      "weight": [
        1,
        1,
        -2,
        3,
        -1,
        -2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 1000,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.379999103955925e-05
    },
    {
      "weight": [
        1,
        1,
        -2,
        3,
        0,
        -3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.4699995517730713e-05
    },
    {
      "weight": [
        1,
        2,
        -3,
        -2,
        0,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 3.120000474154949e-05
    },
    {
      "weight": [
        1,
        2,
        -3,
        -2,
        1,
        1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.779999239370227e-05
    },
    {
      "weight": [
        1,
        2,
        -3,
        -2,
        2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.659998765215278e-05
    },
    {
      "weight": [
        1,
        2,
        -3,
        -1,
        -1,
        2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 506,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.779999239370227e-05
    },
    {
      "weight": [
        1,
        2,
        -3,
        -1,
        2,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 8.58000130392611e-05
    },
    {
      "weight": [
        1,
        2,
        -3,
        0,
        -2,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 2.8499984182417393e-05
    },
    {
      "weight": [
        1,
        2,
        -3,
        0,
        2,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 505,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.5900011425837874e-05
    },
    {
      "weight": [
        1,
        2,
        -3,
        1,
        -2,
        1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1005,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 6.009999196976423e-05
    },
    {
      "weight": [
        1,
        2,
        -3,
        1,
        1,
        -2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 883,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.050001295283437e-05
    },
    {
      "weight": [
        1,
        2,
        -3,
        2,
        -2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 2,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.1499977922067046e-05
    },
    {
      "weight": [
        1,
        2,
        -3,
        2,
        -1,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 7.020001066848636e-05
    },
    {
      "weight": [
        1,
        2,
        -3,
        2,
        0,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 757,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.070000093430281e-05
    },
    {
      "weight": [
        2,
        -3,
        1,
        -2,
        0,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1003,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.5699980799108744e-05
    },
    {
      "weight": [
        2,
        -3,
        1,
        -2,
        1,
        1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 973,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.320000440813601e-05
    },
    {
      "weight": [
        2,
        -3,
        1,
        -2,
        2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 6,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.709999145939946e-05
    },
    {
      "weight": [
        2,
        -3,
        1,
        -1,
        -1,
        2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 253,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.500001811422408e-05
    },
    {
      "weight": [
        2,
        -3,
        1,
        -1,
        2,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 1001,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 8.789999992586672e-05
    },
    {
      "weight": [
        2,
        -3,
        1,
        0,
        -2,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 168,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.070000093430281e-05
    },
    {
      "weight": [
        2,
        -3,
        1,
        0,
        2,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 674,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.630001447163522e-05
    },
    {
      "weight": [
        2,
        -3,
        1,
        1,
        -2,
        1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.329998723231256e-05
    },
    {
      "weight": [
        2,
        -3,
        1,
        1,
        1,
        -2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 113,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.280000136233866e-05
    },
    {
      "weight": [
        2,
        -3,
        1,
        2,
        -2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 6,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.1400006264448166e-05
    },
    {
      "weight": [
        2,
        -3,
        1,
        2,
        -1,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 1005,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.169999298639596e-05
    },
    {
      "weight": [
        2,
        -3,
        1,
        2,
        0,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 337,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.259998629800975e-05
    },
    {
      "weight": [
        2,
        -2,
        0,
        -3,
        0,
        3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 756,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 9.800016414374113e-06
    },
    {
      "weight": [
        2,
        -2,
        0,
        -3,
        1,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 692,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.5600020308047533e-05
    },
    {
      "weight": [
        2,
        -2,
        0,
        -3,
        2,
        1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 250,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.4299981305375695e-05
    },
    {
      "weight": [
        2,
        -2,
        0,
        -3,
        3,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.400005754083395e-06
    },
    {
      "weight": [
        2,
        -2,
        0,
        -2,
        -1,
        3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 836,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.5999994250014424e-05
    },
    {
      "weight": [
        2,
        -2,
        0,
        -2,
        3,
        -1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.10999995842576e-05
    },
    {
      "weight": [
        2,
        -2,
        0,
        -1,
        -2,
        3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 418,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.37999954354018e-05
    },
    {
      "weight": [
        2,
        -2,
        0,
        -1,
        3,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 378,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.29999893438071e-05
    },
    {
      "weight": [
        2,
        -2,
        0,
        0,
        -3,
        3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 378,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 9.899988071992993e-06
    },
    {
      "weight": [
        2,
        -2,
        0,
        0,
        3,
        -3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 378,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.800008799880743e-06
    },
    {
      "weight": [
        2,
        -2,
        0,
        1,
        -3,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 788,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.720000338740647e-05
    },
    {
      "weight": [
        2,
        -2,
        0,
        1,
        2,
        -3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 173,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.829998265951872e-05
    },
    {
      "weight": [
        2,
        -2,
        0,
        2,
        -3,
        1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 756,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.81000102404505e-05
    },
    {
      "weight": [
        2,
        -2,
        0,
        2,
        1,
        -3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 567,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.7300004148855805e-05
    },
    {
      "weight": [
        2,
        -2,
        0,
        3,
        -3,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.899980457499623e-06
    },
    {
      "weight": [
        2,
        -2,
        0,
        3,
        -2,
        -1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 503,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.029999788850546e-05
    },
    {
      "weight": [
        2,
        -2,
        0,
        3,
        -1,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 756,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.0099996365606785e-05
    },
    {
      "weight": [
        2,
        -2,
        0,
        3,
        0,
        -3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 9.000010322779417e-06
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -3,
        0,
        3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 756,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.5900004655122757e-05
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -3,
        1,
        2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 951,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 5.8999983593821526e-05
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -3,
        2,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 259,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 5.599998985417187e-05
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -3,
        3,
        0
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.610000617802143e-05
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -2,
        -1,
        3
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 245,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 5.329999839887023e-05
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -2,
        3,
        -1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 5.909998435527086e-05
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -1,
        -2,
        3
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 382,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 5.2300019888207316e-05
    },
    {
      "weight": [
        2,
        -1,
        -1,
        -1,
        3,
        -2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 378,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 5.7900004321709275e-05
    },
    {
      "weight": [
        2,
        -1,
        -1,
        0,
        -3,
        3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 631,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.550000160932541e-05
    },
    {
      "weight": [
        2,
        -1,
        -1,
        0,
        3,
        -3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 631,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.4899997040629387e-05
    },
    {
      "weight": [
        2,
        -1,
        -1,
        1,
        -3,
        2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 346,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.04000233579427e-05
    },
    {
      "weight": [
        2,
        -1,
        -1,
        1,
        2,
        -3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 490,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.210000719875097e-05
    },
    {
      "weight": [
        2,
        -1,
        -1,
        2,
        -3,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 250,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.059999577701092e-05
    },
    {
      "weight": [
        2,
        -1,
        -1,
        2,
        1,
        -3
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 317,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.240000948309898e-05
    },
    {
      "weight": [
        2,
        -1,
        -1,
        3,
        -3,
        0
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.6000005416572094e-05
    },
    {
      "weight": [
        2,
        -1,
        -1,
        3,
        -2,
        -1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 500,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 5.569998756982386e-05
    },
    {
      "weight": [
        2,
        -1,
        -1,
        3,
        -1,
        -2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 759,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 5.470000905916095e-05
    },
    {
      "weight": [
        2,
        -1,
        -1,
        3,
        0,
        -3
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.4699995517730713e-05
    },
    {
      "weight": [
        2,
        0,
        -2,
        -3,
        0,
        3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.800001185387373e-06
    },
    {
      "weight": [
        2,
        0,
        -2,
        -3,
        1,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.0799983758479357e-05
    },
    {
      "weight": [
        2,
        0,
        -2,
        -3,
        2,
        1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.1199986804276705e-05
    },
    {
      "weight": [
        2,
        0,
        -2,
        -3,
        3,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.299997378140688e-06
    },
    {
      "weight": [
        2,
        0,
        -2,
        -2,
        -1,
        3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 506,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.5100016500800848e-05
    },
    {
      "weight": [
        2,
        0,
        -2,
        -2,
        3,
        -1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.6699999580159783e-05
    },
    {
      "weight": [
        2,
        0,
        -2,
        -1,
        -2,
        3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 503,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.5899993488565087e-05
    },
    {
      "weight": [
        2,
        0,
        -2,
        -1,
        3,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.5999994250014424e-05
    },
    {
      "weight": [
        2,
        0,
        -2,
        0,
        -3,
        3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.100024959072471e-06
    },
    {
      "weight": [
        2,
        0,
        -2,
        0,
        3,
        -3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.200025720521808e-06
    },
    {
      "weight": [
        2,
        0,
        -2,
        1,
        -3,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.4599983589723706e-05
    },
    {
      "weight": [
        2,
        0,
        -2,
        1,
        2,
        -3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.549999044276774e-05
    },
    {
      "weight": [
        2,
        0,
        -2,
        2,
        -3,
        1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.5300018023699522e-05
    },
    {
      "weight": [
        2,
        0,
        -2,
        2,
        1,
        -3
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 2.5599991204217076e-05
    },
    {
      "weight": [
        2,
        0,
        -2,
        3,
        -3,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.599999662488699e-06
    },
    {
      "weight": [
        2,
        0,
        -2,
        3,
        -2,
        -1
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 3,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.4699984351173043e-05
    },
    {
      "weight": [
        2,
        0,
        -2,
        3,
        -1,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.4500011932104826e-05
    },
    {
      "weight": [
        2,
        0,
        -2,
        3,
        0,
        -3
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.099995855242014e-06
    },
    {
      "weight": [
        2,
        1,
        -3,
        -2,
        0,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 2.9699993319809437e-05
    },
    {
      "weight": [
        2,
        1,
        -3,
        -2,
        1,
        1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.75999908708036e-05
    },
    {
      "weight": [
        2,
        1,
        -3,
        -2,
        2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.6600016755983233e-05
    },
    {
      "weight": [
        2,
        1,
        -3,
        -1,
        -1,
        2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 997,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.67999847792089e-05
    },
    {
      "weight": [
        2,
        1,
        -3,
        -1,
        2,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 505,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 9.119999594986439e-05
    },
    {
      "weight": [
        2,
        1,
        -3,
        0,
        -2,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 8,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 2.820001100189984e-05
    },
    {
      "weight": [
        2,
        1,
        -3,
        0,
        2,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.440000000409782e-05
    },
    {
      "weight": [
        2,
        1,
        -3,
        1,
        -2,
        1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 993,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 5.880001117475331e-05
    },
    {
      "weight": [
        2,
        1,
        -3,
        1,
        1,
        -2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 252,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.109998841769993e-05
    },
    {
      "weight": [
        2,
        1,
        -3,
        2,
        -2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.15000070258975e-05
    },
    {
      "weight": [
        2,
        1,
        -3,
        2,
        -1,
        -1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 505,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.179999374784529e-05
    },
    {
      "weight": [
        2,
        1,
        -3,
        2,
        0,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 757,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.1100003980100155e-05
    },
    {
      "weight": [
        3,
        -3,
        0,
        -2,
        0,
        2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.0099989594891667e-05
    },
    {
      "weight": [
        3,
        -3,
        0,
        -2,
        1,
        1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.7400016076862812e-05
    },
    {
      "weight": [
        3,
        -3,
        0,
        -2,
        2,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 9.599985787644982e-06
    },
    {
      "weight": [
        3,
        -3,
        0,
        -1,
        -1,
        2
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.9500002963468432e-05
    },
    {
      "weight": [
        3,
        -3,
        0,
        -1,
        2,
        -1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.0500010577961802e-05
    },
    {
      "weight": [
        3,
        -3,
        0,
        0,
        -2,
        2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 9.199982741847634e-06
    },
    {
      "weight": [
        3,
        -3,
        0,
        0,
        2,
        -2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 2,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 9.800016414374113e-06
    },
    {
      "weight": [
        3,
        -3,
        0,
        1,
        -2,
        1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.619997783564031e-05
    },
    {
      "weight": [
        3,
        -3,
        0,
        1,
        1,
        -2
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1005,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.8200022168457508e-05
    },
    {
      "weight": [
        3,
        -3,
        0,
        2,
        -2,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.500006515532732e-06
    },
    {
      "weight": [
        3,
        -3,
        0,
        2,
        -1,
        -1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 4,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.6200006939470768e-05
    },
    {
      "weight": [
        3,
        -3,
        0,
        2,
        0,
        -2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.600007276982069e-06
    },
    {
      "weight": [
        3,
        -2,
        -1,
        -2,
        0,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.1199975637719035e-05
    },
    {
      "weight": [
        3,
        -2,
        -1,
        -2,
        1,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 7.189999450929463e-05
    },
    {
      "weight": [
        3,
        -2,
        -1,
        -2,
        2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.290001768618822e-05
    },
    {
      "weight": [
        3,
        -2,
        -1,
        -1,
        -1,
        2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1005,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.089999806135893e-05
    },
    {
      "weight": [
        3,
        -2,
        -1,
        -1,
        2,
        -1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 6.469999789260328e-05
    },
    {
      "weight": [
        3,
        -2,
        -1,
        0,
        -2,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 2,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.889998722821474e-05
    },
    {
      "weight": [
        3,
        -2,
        -1,
        0,
        2,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 2,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.9199989512562752e-05
    },
    {
      "weight": [
        3,
        -2,
        -1,
        1,
        -2,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 8,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.020001066848636e-05
    },
    {
      "weight": [
        3,
        -2,
        -1,
        1,
        1,
        -2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 1006,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.990000838413835e-05
    },
    {
      "weight": [
        3,
        -2,
        -1,
        2,
        -2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 4,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.129997639916837e-05
    },
    {
      "weight": [
        3,
        -2,
        -1,
        2,
        -1,
        -1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1001,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 6.089999806135893e-05
    },
    {
      "weight": [
        3,
        -2,
        -1,
        2,
        0,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.7300004148855805e-05
    },
    {
      "weight": [
        3,
        -1,
        -2,
        -2,
        0,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1005,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.9199989512562752e-05
    },
    {
      "weight": [
        3,
        -1,
        -2,
        -2,
        1,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 1005,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.990000838413835e-05
    },
    {
      "weight": [
        3,
        -1,
        -2,
        -2,
        2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.160000778734684e-05
    },
    {
      "weight": [
        3,
        -1,
        -2,
        -1,
        -1,
        2
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 32,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 3,
      "seconds": 6.189997657202184e-05
    },
    {
      "weight": [
        3,
        -1,
        -2,
        -1,
        2,
        -1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 6.2700011767447e-05
    },
    {
      "weight": [
        3,
        -1,
        -2,
        0,
        -2,
        2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1001,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.9199989512562752e-05
    },
    {
      "weight": [
        3,
        -1,
        -2,
        0,
        2,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.9499991796910763e-05
    },
    {
      "weight": [
        3,
        -1,
        -2,
        1,
        -2,
        1
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 993,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 7.680000271648169e-05
    },
    {
      "weight": [
        3,
        -1,
        -2,
        1,
        1,
        -2
      ],
      "columns": 8,
      "first_columns": 1,
      "row_elimination_determinant_mod1009": 253,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 4,
      "seconds": 6.86999992467463e-05
    },
    {
      "weight": [
        3,
        -1,
        -2,
        2,
        -2,
        0
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 2,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 3.190001007169485e-05
    },
    {
      "weight": [
        3,
        -1,
        -2,
        2,
        -1,
        -1
      ],
      "columns": 6,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 6.009999196976423e-05
    },
    {
      "weight": [
        3,
        -1,
        -2,
        2,
        0,
        -2
      ],
      "columns": 3,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 2.710000262595713e-05
    },
    {
      "weight": [
        3,
        0,
        -3,
        -2,
        0,
        2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1007,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 9.399984264746308e-06
    },
    {
      "weight": [
        3,
        0,
        -3,
        -2,
        1,
        1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 2,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.6900012269616127e-05
    },
    {
      "weight": [
        3,
        0,
        -3,
        -2,
        2,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 9.099981980398297e-06
    },
    {
      "weight": [
        3,
        0,
        -3,
        -1,
        -1,
        2
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 8,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.71000137925148e-05
    },
    {
      "weight": [
        3,
        0,
        -3,
        -1,
        2,
        -1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.7299986211583018e-05
    },
    {
      "weight": [
        3,
        0,
        -3,
        0,
        -2,
        2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1005,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.90000956133008e-06
    },
    {
      "weight": [
        3,
        0,
        -3,
        0,
        2,
        -2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.799979696050286e-06
    },
    {
      "weight": [
        3,
        0,
        -3,
        1,
        -2,
        1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 4,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.610000617802143e-05
    },
    {
      "weight": [
        3,
        0,
        -3,
        1,
        1,
        -2
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 2,
      "seconds": 1.6600009985268116e-05
    },
    {
      "weight": [
        3,
        0,
        -3,
        2,
        -2,
        0
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 1008,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 8.299975888803601e-06
    },
    {
      "weight": [
        3,
        0,
        -3,
        2,
        -1,
        -1
      ],
      "columns": 2,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 505,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 1.5600002370774746e-05
    },
    {
      "weight": [
        3,
        0,
        -3,
        2,
        0,
        -2
      ],
      "columns": 1,
      "first_columns": 0,
      "row_elimination_determinant_mod1009": 504,
      "producer_pivot_product_match": true,
      "maximum_row_fill": 1,
      "seconds": 7.90000194683671e-06
    }
  ],
  "conclusion": "If every selected square minor is nonzero mod1009 and all rational denominators are invertible, its rational determinant is nonzero. Distinct row-weight blocks have disjoint support, so all 114858 columns are independent over Q and C. Thus the full constructed complexified chain is injective, implying first uniqueness. Global rank90 additionally needs chain necessity, endpoint existence and the exact rank/representation inference.",
  "public_packaging": {
    "original_record_sha256": "f2fa9b4a8dc62e4754dbf8a0c7a3fa3078e8620b9c7c3ed9843166726e5eb348",
    "scientific_execution": "Previously recorded run; no scientific execution was performed for this repackaging.",
    "normalization": "Only recorded host execution paths are normalized. Scientific results are unchanged."
  }
}


==> anc/checks/aux/raw.json <==
{
  "arithmetic": "Fraction; independent ungrouped sparse rank and raw polynomial multiplication",
  "read_only_input": "<AUX_RUN>/spaces.pkl",
  "input_sha256": "38bab9a2f806c8a5596a338f32ef48d755d1247c2e566f228b676473fcd304cb",
  "scalar_basis_dimensions_and_ungrouped_ranks": {
    "input": [
      195,
      195
    ],
    "F4": [
      195,
      195
    ],
    "MID": [
      450,
      450
    ],
    "F6": [
      195,
      195
    ],
    "T4": [
      195,
      195
    ]
  },
  "four_all_coefficient_query_identities": [
    true,
    true,
    true,
    true
  ],
  "four_all_coefficient_post_query_symmetry_checks": [
    true,
    true,
    true,
    true
  ],
  "number_nonzero_map_entries_checked_for_weight_shift": 9490,
  "nonorthogonal_metric_identity_check": 8,
  "canonical_program_coefficient_metric": "(1-a) direct_sum (a/8)(G^{-1} tensor G^{-1}); G=I6 direct_sum [[2,-1],[-1,2]]",
  "scope": "Checks the saved exact map embeddings and row bases. Does not independently establish kernel completeness, circuit necessity, or first-Gram rigidity; those require the separate derivation and modular rank audit.",
  "seconds": 0.2853862000047229,
  "public_packaging": {
    "original_record_sha256": "db794c0cc6d6569fcd0fe32e6c1aee778f58b51662eb8643392e7d824f8f09cc",
    "scientific_execution": "Previously recorded run; no scientific execution was performed for this repackaging.",
    "normalization": "Only recorded host execution paths are normalized. Scientific results are unchanged."
  }
}


==> anc/checks/aux/raw.log <==
{
  "arithmetic": "Fraction; independent ungrouped sparse rank and raw polynomial multiplication",
  "read_only_input": "E:\\Code\\Codex\\QURA\\work\\sec_s6_20261007\\aux_run\\spaces.pkl",
  "input_sha256": "38bab9a2f806c8a5596a338f32ef48d755d1247c2e566f228b676473fcd304cb",
  "scalar_basis_dimensions_and_ungrouped_ranks": {
    "input": [
      195,
      195
    ],
    "F4": [
      195,
      195
    ],
    "MID": [
      450,
      450
    ],
    "F6": [
      195,
      195
    ],
    "T4": [
      195,
      195
    ]
  },
  "four_all_coefficient_query_identities": [
    true,
    true,
    true,
    true
  ],
  "four_all_coefficient_post_query_symmetry_checks": [
    true,
    true,
    true,
    true
  ],
  "number_nonzero_map_entries_checked_for_weight_shift": 9490,
  "nonorthogonal_metric_identity_check": 8,
  "canonical_program_coefficient_metric": "(1-a) direct_sum (a/8)(G^{-1} tensor G^{-1}); G=I6 direct_sum [[2,-1],[-1,2]]",
  "scope": "Checks the saved exact map embeddings and row bases. Does not independently establish kernel completeness, circuit necessity, or first-Gram rigidity; those require the separate derivation and modular rank audit.",
  "seconds": 0.2853862000047229
}



==> anc/checks/aux/rigidity.log <==
{"block": 0, "weight_difference": [0, 0, 0, 0, 0, 0], "suffix_columns": 1917, "suffix_rank": 1917, "first_columns": 441, "first_quotient_rank": 441, "first_quotient_injective": true, "all_columns": 2358, "full_column_rank": 2358, "full_column_injective": true, "minor_pivot_product_mod_prime": 344, "maximum_echelon_column_nnz": 2445, "maximum_fraction_bits": 0, "seconds": 5.542247800010955, "total_seconds": 5.623422000004211}
{"block": 25, "weight_difference": [-1, 1, 0, 0, -1, 1], "suffix_columns": 740, "suffix_rank": 740, "first_columns": 152, "first_quotient_rank": 152, "first_quotient_injective": true, "all_columns": 892, "full_column_rank": 892, "full_column_injective": true, "minor_pivot_product_mod_prime": 213, "maximum_echelon_column_nnz": 1149, "maximum_fraction_bits": 0, "seconds": 0.40737300002365373, "total_seconds": 27.00117920001503}
{"block": 50, "weight_difference": [0, 1, -1, -1, 1, 0], "suffix_columns": 740, "suffix_rank": 740, "first_columns": 152, "first_quotient_rank": 152, "first_quotient_injective": true, "all_columns": 892, "full_column_rank": 892, "full_column_injective": true, "minor_pivot_product_mod_prime": 927, "maximum_echelon_column_nnz": 1093, "maximum_fraction_bits": 0, "seconds": 0.39884590002475306, "total_seconds": 32.765025000000605}
{"block": 75, "weight_difference": [-3, 2, 1, 0, 0, 0], "suffix_columns": 41, "suffix_rank": 41, "first_columns": 9, "first_quotient_rank": 9, "first_quotient_injective": true, "all_columns": 50, "full_column_rank": 50, "full_column_injective": true, "minor_pivot_product_mod_prime": 280, "maximum_echelon_column_nnz": 33, "maximum_fraction_bits": 0, "seconds": 0.0011068999883718789, "total_seconds": 39.07865250000032}
{"block": 100, "weight_difference": [-1, -1, 2, 0, -1, 1], "suffix_columns": 269, "suffix_rank": 269, "first_columns": 49, "first_quotient_rank": 49, "first_quotient_injective": true, "all_columns": 318, "full_column_rank": 318, "full_column_injective": true, "minor_pivot_product_mod_prime": 121, "maximum_echelon_column_nnz": 394, "maximum_fraction_bits": 0, "seconds": 0.03140720000374131, "total_seconds": 39.5222158000106}
{"block": 125, "weight_difference": [-1, 1, 0, 2, -2, 0], "suffix_columns": 156, "suffix_rank": 156, "first_columns": 27, "first_quotient_rank": 27, "first_quotient_injective": true, "all_columns": 183, "full_column_rank": 183, "full_column_injective": true, "minor_pivot_product_mod_prime": 453, "maximum_echelon_column_nnz": 322, "maximum_fraction_bits": 0, "seconds": 0.014110400021309033, "total_seconds": 40.27350509999087}
{"block": 150, "weight_difference": [0, -1, 1, 1, 1, -2], "suffix_columns": 269, "suffix_rank": 269, "first_columns": 49, "first_quotient_rank": 49, "first_quotient_injective": true, "all_columns": 318, "full_column_rank": 318, "full_column_injective": true, "minor_pivot_product_mod_prime": 946, "maximum_echelon_column_nnz": 477, "maximum_fraction_bits": 0, "seconds": 0.04680069998721592, "total_seconds": 40.91050480000558}
{"block": 175, "weight_difference": [0, 1, -1, -1, -1, 2], "suffix_columns": 269, "suffix_rank": 269, "first_columns": 49, "first_quotient_rank": 49, "first_quotient_injective": true, "all_columns": 318, "full_column_rank": 318, "full_column_injective": true, "minor_pivot_product_mod_prime": 897, "maximum_echelon_column_nnz": 501, "maximum_fraction_bits": 0, "seconds": 0.042318500025430694, "total_seconds": 41.11333029999514}
{"block": 200, "weight_difference": [1, -1, 0, -2, 2, 0], "suffix_columns": 156, "suffix_rank": 156, "first_columns": 27, "first_quotient_rank": 27, "first_quotient_injective": true, "all_columns": 183, "full_column_rank": 183, "full_column_injective": true, "minor_pivot_product_mod_prime": 473, "maximum_echelon_column_nnz": 323, "maximum_fraction_bits": 0, "seconds": 0.01526339998235926, "total_seconds": 41.70350390000385}
{"block": 225, "weight_difference": [1, 1, -2, 0, 1, -1], "suffix_columns": 269, "suffix_rank": 269, "first_columns": 49, "first_quotient_rank": 49, "first_quotient_injective": true, "all_columns": 318, "full_column_rank": 318, "full_column_injective": true, "minor_pivot_product_mod_prime": 125, "maximum_echelon_column_nnz": 449, "maximum_fraction_bits": 0, "seconds": 0.03252249999786727, "total_seconds": 42.403020099998685}
{"block": 250, "weight_difference": [3, -2, -1, 0, 0, 0], "suffix_columns": 41, "suffix_rank": 41, "first_columns": 9, "first_quotient_rank": 9, "first_quotient_injective": true, "all_columns": 50, "full_column_rank": 50, "full_column_injective": true, "minor_pivot_product_mod_prime": 491, "maximum_echelon_column_nnz": 33, "maximum_fraction_bits": 0, "seconds": 0.0009366000012960285, "total_seconds": 42.82041099999333}
{"block": 275, "weight_difference": [-3, 3, 0, 1, -1, 0], "suffix_columns": 7, "suffix_rank": 7, "first_columns": 1, "first_quotient_rank": 1, "first_quotient_injective": true, "all_columns": 8, "full_column_rank": 8, "full_column_injective": true, "minor_pivot_product_mod_prime": 337, "maximum_echelon_column_nnz": 17, "maximum_fraction_bits": 0, "seconds": 0.00011850000009872019, "total_seconds": 42.82946440001251}
{"block": 300, "weight_difference": [-2, 1, 1, 0, -2, 2], "suffix_columns": 52, "suffix_rank": 52, "first_columns": 6, "first_quotient_rank": 6, "first_quotient_injective": true, "all_columns": 58, "full_column_rank": 58, "full_column_injective": true, "minor_pivot_product_mod_prime": 418, "maximum_echelon_column_nnz": 123, "maximum_fraction_bits": 0, "seconds": 0.002067599998554215, "total_seconds": 42.87154190000729}
{"block": 325, "weight_difference": [-1, -2, 3, -1, 0, 1], "suffix_columns": 23, "suffix_rank": 23, "first_columns": 4, "first_quotient_rank": 4, "first_quotient_injective": true, "all_columns": 27, "full_column_rank": 27, "full_column_injective": true, "minor_pivot_product_mod_prime": 900, "maximum_echelon_column_nnz": 30, "maximum_fraction_bits": 0, "seconds": 0.0005878999945707619, "total_seconds": 42.91407510000863}
{"block": 350, "weight_difference": [-1, 0, 1, -1, 3, -2], "suffix_columns": 23, "suffix_rank": 23, "first_columns": 4, "first_quotient_rank": 4, "first_quotient_injective": true, "all_columns": 27, "full_column_rank": 27, "full_column_injective": true, "minor_pivot_product_mod_prime": 758, "maximum_echelon_column_nnz": 57, "maximum_fraction_bits": 0, "seconds": 0.0006343999993987381, "total_seconds": 42.96106050000526}
{"block": 375, "weight_difference": [-1, 1, 0, 3, -3, 0], "suffix_columns": 7, "suffix_rank": 7, "first_columns": 1, "first_quotient_rank": 1, "first_quotient_injective": true, "all_columns": 8, "full_column_rank": 8, "full_column_injective": true, "minor_pivot_product_mod_prime": 45, "maximum_echelon_column_nnz": 21, "maximum_fraction_bits": 0, "seconds": 0.00010830000974237919, "total_seconds": 42.97253820000333}
{"block": 400, "weight_difference": [0, -3, 3, 0, 1, -1], "suffix_columns": 7, "suffix_rank": 7, "first_columns": 1, "first_quotient_rank": 1, "first_quotient_injective": true, "all_columns": 8, "full_column_rank": 8, "full_column_injective": true, "minor_pivot_product_mod_prime": 84, "maximum_echelon_column_nnz": 19, "maximum_fraction_bits": 0, "seconds": 0.00012129999231547117, "total_seconds": 43.02320419999887}
{"block": 425, "weight_difference": [0, -1, 1, 1, -3, 2], "suffix_columns": 23, "suffix_rank": 23, "first_columns": 4, "first_quotient_rank": 4, "first_quotient_injective": true, "all_columns": 27, "full_column_rank": 27, "full_column_injective": true, "minor_pivot_product_mod_prime": 840, "maximum_echelon_column_nnz": 71, "maximum_fraction_bits": 0, "seconds": 0.0006581000052392483, "total_seconds": 43.046115500008455}
{"block": 450, "weight_difference": [0, 1, -1, 3, 0, -3], "suffix_columns": 7, "suffix_rank": 7, "first_columns": 1, "first_quotient_rank": 1, "first_quotient_injective": true, "all_columns": 8, "full_column_rank": 8, "full_column_injective": true, "minor_pivot_product_mod_prime": 884, "maximum_echelon_column_nnz": 27, "maximum_fraction_bits": 0, "seconds": 0.00015310000162571669, "total_seconds": 43.05715100001544}
{"block": 475, "weight_difference": [1, -2, 1, -2, 0, 2], "suffix_columns": 52, "suffix_rank": 52, "first_columns": 6, "first_quotient_rank": 6, "first_quotient_injective": true, "all_columns": 58, "full_column_rank": 58, "full_column_injective": true, "minor_pivot_product_mod_prime": 671, "maximum_echelon_column_nnz": 139, "maximum_fraction_bits": 0, "seconds": 0.0020309000101406127, "total_seconds": 43.08131490001688}
{"block": 500, "weight_difference": [1, -1, 0, 2, 1, -3], "suffix_columns": 23, "suffix_rank": 23, "first_columns": 4, "first_quotient_rank": 4, "first_quotient_injective": true, "all_columns": 27, "full_column_rank": 27, "full_column_injective": true, "minor_pivot_product_mod_prime": 480, "maximum_echelon_column_nnz": 54, "maximum_fraction_bits": 0, "seconds": 0.0006316000071819872, "total_seconds": 43.130951700004516}
{"block": 525, "weight_difference": [1, 1, -2, -2, 2, 0], "suffix_columns": 52, "suffix_rank": 52, "first_columns": 6, "first_quotient_rank": 6, "first_quotient_injective": true, "all_columns": 58, "full_column_rank": 58, "full_column_injective": true, "minor_pivot_product_mod_prime": 144, "maximum_echelon_column_nnz": 122, "maximum_fraction_bits": 0, "seconds": 0.001955399988219142, "total_seconds": 43.148059500003}
{"block": 550, "weight_difference": [2, -2, 0, -1, -1, 2], "suffix_columns": 52, "suffix_rank": 52, "first_columns": 6, "first_quotient_rank": 6, "first_quotient_injective": true, "all_columns": 58, "full_column_rank": 58, "full_column_injective": true, "minor_pivot_product_mod_prime": 134, "maximum_echelon_column_nnz": 118, "maximum_fraction_bits": 0, "seconds": 0.002062499988824129, "total_seconds": 43.19363449999946}
{"block": 575, "weight_difference": [2, 0, -2, -1, 2, -1], "suffix_columns": 52, "suffix_rank": 52, "first_columns": 6, "first_quotient_rank": 6, "first_quotient_injective": true, "all_columns": 58, "full_column_rank": 58, "full_column_injective": true, "minor_pivot_product_mod_prime": 436, "maximum_echelon_column_nnz": 89, "maximum_fraction_bits": 0, "seconds": 0.001858100004028529, "total_seconds": 43.25600960000884}
{"block": 600, "weight_difference": [3, -2, -1, 1, 0, -1], "suffix_columns": 23, "suffix_rank": 23, "first_columns": 4, "first_quotient_rank": 4, "first_quotient_injective": true, "all_columns": 27, "full_column_rank": 27, "full_column_injective": true, "minor_pivot_product_mod_prime": 1003, "maximum_echelon_column_nnz": 29, "maximum_fraction_bits": 0, "seconds": 0.0004751000087708235, "total_seconds": 43.272445200011134}
{"block": 625, "weight_difference": [-3, 1, 2, -2, 0, 2], "suffix_columns": 3, "suffix_rank": 3, "first_columns": 0, "first_quotient_rank": 0, "first_quotient_injective": true, "all_columns": 3, "full_column_rank": 3, "full_column_injective": true, "minor_pivot_product_mod_prime": 1008, "maximum_echelon_column_nnz": 16, "maximum_fraction_bits": 0, "seconds": 4.549999721348286e-05, "total_seconds": 43.276529599999776}
{"block": 650, "weight_difference": [-3, 3, 0, -2, 1, 1], "suffix_columns": 2, "suffix_rank": 2, "first_columns": 0, "first_quotient_rank": 0, "first_quotient_injective": true, "all_columns": 2, "full_column_rank": 2, "full_column_injective": true, "minor_pivot_product_mod_prime": 4, "maximum_echelon_column_nnz": 11, "maximum_fraction_bits": 0, "seconds": 2.649999805726111e-05, "total_seconds": 43.27857850000146}
{"block": 675, "weight_difference": [-2, 0, 2, -3, 2, 1], "suffix_columns": 3, "suffix_rank": 3, "first_columns": 0, "first_quotient_rank": 0, "first_quotient_injective": true, "all_columns": 3, "full_column_rank": 3, "full_column_injective": true, "minor_pivot_product_mod_prime": 3, "maximum_echelon_column_nnz": 15, "maximum_fraction_bits": 0, "seconds": 3.789999755099416e-05, "total_seconds": 43.28000110000721}
{"block": 700, "weight_difference": [-2, 1, 1, 0, 3, -3], "suffix_columns": 2, "suffix_rank": 2, "first_columns": 0, "first_quotient_rank": 0, "first_quotient_injective": true, "all_columns": 2, "full_column_rank": 2, "full_column_injective": true, "minor_pivot_product_mod_prime": 631, "maximum_echelon_column_nnz": 10, "maximum_fraction_bits": 0, "seconds": 2.2799998987466097e-05, "total_seconds": 43.28122989999247}
{"block": 725, "weight_difference": [-2, 2, 0, 3, -1, -2], "suffix_columns": 3, "suffix_rank": 3, "first_columns": 0, "first_quotient_rank": 0, "first_quotient_injective": true, "all_columns": 3, "full_column_rank": 3, "full_column_injective": true, "minor_pivot_product_mod_prime": 692, "maximum_echelon_column_nnz": 17, "maximum_fraction_bits": 0, "seconds": 3.8700003642588854e-05, "total_seconds": 43.28249390001292}
{"block": 750, "weight_difference": [-1, -2, 3, 2, 0, -2], "suffix_columns": 3, "suffix_rank": 3, "first_columns": 0, "first_quotient_rank": 0, "first_quotient_injective": true, "all_columns": 3, "full_column_rank": 3, "full_column_injective": true, "minor_pivot_product_mod_prime": 505, "maximum_echelon_column_nnz": 15, "maximum_fraction_bits": 0, "seconds": 4.6299974201247096e-05, "total_seconds": 43.28470190000371}
{"block": 775, "weight_difference": [-1, 2, -1, -1, -2, 3], "suffix_columns": 6, "suffix_rank": 6, "first_columns": 0, "first_quotient_rank": 0, "first_quotient_injective": true, "all_columns": 6, "full_column_rank": 6, "full_column_injective": true, "minor_pivot_product_mod_prime": 490, "maximum_echelon_column_nnz": 23, "maximum_fraction_bits": 0, "seconds": 9.449999197386205e-05, "total_seconds": 43.286641200014856}
{"block": 800, "weight_difference": [0, -3, 3, -2, 1, 1], "suffix_columns": 2, "suffix_rank": 2, "first_columns": 0, "first_quotient_rank": 0, "first_quotient_injective": true, "all_columns": 2, "full_column_rank": 2, "full_column_injective": true, "minor_pivot_product_mod_prime": 504, "maximum_echelon_column_nnz": 11, "maximum_fraction_bits": 0, "seconds": 2.6900001103058457e-05, "total_seconds": 43.28864159999648}
{"block": 825, "weight_difference": [0, -2, 2, 3, -3, 0], "suffix_columns": 1, "suffix_rank": 1, "first_columns": 0, "first_quotient_rank": 0, "first_quotient_injective": true, "all_columns": 1, "full_column_rank": 1, "full_column_injective": true, "minor_pivot_product_mod_prime": 1008, "maximum_echelon_column_nnz": 7, "maximum_fraction_bits": 0, "seconds": 1.1099997209385037e-05, "total_seconds": 43.28948510001646}
{"block": 850, "weight_difference": [0, 3, -3, -1, -1, 2], "suffix_columns": 2, "suffix_rank": 2, "first_columns": 0, "first_quotient_rank": 0, "first_quotient_injective": true, "all_columns": 2, "full_column_rank": 2, "full_column_injective": true, "minor_pivot_product_mod_prime": 504, "maximum_echelon_column_nnz": 11, "maximum_fraction_bits": 0, "seconds": 4.560002707876265e-05, "total_seconds": 43.2902749000059}
{"block": 875, "weight_difference": [1, -2, 1, -2, -1, 3], "suffix_columns": 7, "suffix_rank": 7, "first_columns": 1, "first_quotient_rank": 1, "first_quotient_injective": true, "all_columns": 8, "full_column_rank": 8, "full_column_injective": true, "minor_pivot_product_mod_prime": 58, "maximum_echelon_column_nnz": 29, "maximum_fraction_bits": 0, "seconds": 0.00012120002065785229, "total_seconds": 43.292044000001624}
{"block": 900, "weight_difference": [1, 1, -2, 1, 2, -3], "suffix_columns": 6, "suffix_rank": 6, "first_columns": 0, "first_quotient_rank": 0, "first_quotient_injective": true, "all_columns": 6, "full_column_rank": 6, "full_column_injective": true, "minor_pivot_product_mod_prime": 9, "maximum_echelon_column_nnz": 25, "maximum_fraction_bits": 0, "seconds": 8.550001075491309e-05, "total_seconds": 43.29408340001828}
{"block": 925, "weight_difference": [2, -3, 1, 0, 2, -2], "suffix_columns": 3, "suffix_rank": 3, "first_columns": 0, "first_quotient_rank": 0, "first_quotient_injective": true, "all_columns": 3, "full_column_rank": 3, "full_column_injective": true, "minor_pivot_product_mod_prime": 674, "maximum_echelon_column_nnz": 20, "maximum_fraction_bits": 0, "seconds": 6.710001616738737e-05, "total_seconds": 43.29635099999723}
{"block": 950, "weight_difference": [2, -1, -1, -3, 1, 2], "suffix_columns": 7, "suffix_rank": 7, "first_columns": 1, "first_quotient_rank": 1, "first_quotient_injective": true, "all_columns": 8, "full_column_rank": 8, "full_column_injective": true, "minor_pivot_product_mod_prime": 951, "maximum_echelon_column_nnz": 24, "maximum_fraction_bits": 0, "seconds": 9.509999654255807e-05, "total_seconds": 43.29762739999569}
{"block": 975, "weight_difference": [2, 0, -2, 0, -3, 3], "suffix_columns": 1, "suffix_rank": 1, "first_columns": 0, "first_quotient_rank": 0, "first_quotient_injective": true, "all_columns": 1, "full_column_rank": 1, "full_column_injective": true, "minor_pivot_product_mod_prime": 1008, "maximum_echelon_column_nnz": 7, "maximum_fraction_bits": 0, "seconds": 1.069999416358769e-05, "total_seconds": 43.299211700010346}
{"block": 1000, "weight_difference": [3, -3, 0, -1, -1, 2], "suffix_columns": 2, "suffix_rank": 2, "first_columns": 0, "first_quotient_rank": 0, "first_quotient_injective": true, "all_columns": 2, "full_column_rank": 2, "full_column_injective": true, "minor_pivot_product_mod_prime": 1008, "maximum_echelon_column_nnz": 11, "maximum_fraction_bits": 0, "seconds": 2.500001573935151e-05, "total_seconds": 43.30067399999825}
{"block": 1025, "weight_difference": [3, -1, -2, -1, 2, -1], "suffix_columns": 6, "suffix_rank": 6, "first_columns": 0, "first_quotient_rank": 0, "first_quotient_injective": true, "all_columns": 6, "full_column_rank": 6, "full_column_injective": true, "minor_pivot_product_mod_prime": 1008, "maximum_echelon_column_nnz": 21, "maximum_fraction_bits": 0, "seconds": 0.00010830000974237919, "total_seconds": 43.30230969999684}
{"arithmetic": "F_1009", "all_weight_groups": 1045, "requested_weight_groups": 1045, "completed_weight_groups": 1045, "first_columns_checked": 18225, "expected_first_columns": 18225, "all_first_quotient_blocks_injective": true, "full_column_rank_on_checked_blocks": true, "full_first_rigidity_in_this_exact_chain_proved": true, "complete_linear_operator_injective_proved": true, "total_columns_checked": 114858, "exact_output_row_weight_separation_pass": true, "all_modular_coefficient_denominators_invertible": true, "failures": [], "total_seconds": 43.30323980000685, "scope": "FULL column rank modulo a prime with every coefficient denominator invertible proves a nonzero rational square minor and injectivity over C. Exact row weight checks guarantee block separation. This proves rigidity in the independently constructed rational chain; global90 additionally requires model-necessity and representation/rank inference.", "spaces_sha256": "38bab9a2f806c8a5596a338f32ef48d755d1247c2e566f228b676473fcd304cb", "source_sha256": "044cd8fb52bf9d810647d8d59f4393069862caa5cd676f27bc237dd384bd38e0"}



==> anc/checks/aux/run.json <==
{
  "started_at": "2026-10-07T22:33:09.740432+08:00",
  "python": "3.12.14 (main, Aug 25 2026, 14:01:42) [MSC v.1944 64 bit (AMD64)]",
  "executable": "python",
  "platform": "Windows-11-10.0.26200-SP0",
  "fresh_inputs": true,
  "steps": [
    {
      "script": "spaces.py",
      "command": [
        "python",
        "-B",
        "<AUX_RUN>/spaces.py"
      ],
      "cwd": "<AUX_RUN>",
      "exit_code": 0,
      "seconds": 1.2256588000163902,
      "script_sha256": "0ca0cc7032093655052ef2b8e0e5653bd71f66458f513420168cd8171198ab0c"
    },
    {
      "script": "gram.py",
      "command": [
        "python",
        "-B",
        "<AUX_RUN>/gram.py"
      ],
      "cwd": "<AUX_RUN>",
      "exit_code": 0,
      "seconds": 3.4669648999988567,
      "script_sha256": "d33377280209bc0e403700f31a353002ac9e474814c5b4b9c2002187d10d8b45"
    },
    {
      "script": "metric.py",
      "command": [
        "python",
        "-B",
        "<AUX_RUN>/metric.py"
      ],
      "cwd": "<AUX_RUN>",
      "exit_code": 0,
      "seconds": 0.1741450999979861,
      "script_sha256": "74447c1dfbf8bb17fe2db346a10a914671b4ac498850304bca982f840399d6fe"
    },
    {
      "script": "rigidity.py",
      "command": [
        "python",
        "-B",
        "<AUX_RUN>/rigidity.py",
        "--prime",
        "1009",
        "--all-blocks",
        "--name",
        "minors",
        "--seconds",
        "1800.0"
      ],
      "cwd": "<AUX_RUN>",
      "exit_code": 0,
      "seconds": 43.57200569999986,
      "script_sha256": "044cd8fb52bf9d810647d8d59f4393069862caa5cd676f27bc237dd384bd38e0"
    },
    {
      "script": "check_minors.py",
      "command": [
        "python",
        "-B",
        "<AUX_RUN>/check_minors.py",
        "--seconds",
        "1800.0"
      ],
      "cwd": "<AUX_RUN>",
      "exit_code": 0,
      "seconds": 74.64117210000404,
      "script_sha256": "6c2f564b6cc87b4c6a23bcaba310a9760e7d38d42a436b77c822f9c5738a87d6"
    },
    {
      "script": "raw.py",
      "command": [
        "python",
        "-B",
        "<AUX_RUN>/raw.py"
      ],
      "cwd": "<AUX_RUN>",
      "exit_code": 0,
      "seconds": 0.35787279999931343,
      "script_sha256": "2a4e832bbf15d96b20e0b8891bc26069607e4cfe9ff8838f3c00e2c9b84ed9be"
    },
    {
      "script": "kernels.py",
      "command": [
        "python",
        "-B",
        "<AUX_RUN>/kernels.py"
      ],
      "cwd": "<AUX_RUN>",
      "exit_code": 0,
      "seconds": 0.9134538999933284,
      "script_sha256": "c002242aeb64721b16b923ff51252765b4ab9221f406a3ae4b1c4379d142895d"
    },
    {
      "script": "exclude10.py",
      "command": [
        "python",
        "-B",
        "<AUX_RUN>/exclude10.py"
      ],
      "cwd": "<AUX_RUN>",
      "exit_code": 0,
      "seconds": 0.07957459997851402,
      "script_sha256": "8f7023d8bf38ba17598005b14202dbf1adcaced2a3a7dd0d4e31c8d46e280c4f"
    },
    {
      "script": "character.py",
      "command": [
        "python",
        "-B",
        "<AUX_RUN>/character.py"
      ],
      "cwd": "<AUX_RUN>",
      "exit_code": 0,
      "seconds": 0.09657809999771416,
      "script_sha256": "0d6b20d13114d08469c7c2bb5a818ffe734cc2d74e58f03fd2bdf6811a4954a9"
    }
  ],
  "scope": "Exact finite coefficient chain and selected minors; global auxiliary optimality is not certified by this replay alone.",
  "status": "passed",
  "finished_at": "2026-10-07T22:35:14.925910+08:00",
  "outputs": {
    "character.json": "f28fa88eebd2201f65ea438efd0395ad36282a6c9bb892e7021c818bb4185a42",
    "character.log": "20d191c0d7272aef58700b8618c575db8ac404c955bf6a59b21d5d20047dcb89",
    "character.py": "0d6b20d13114d08469c7c2bb5a818ffe734cc2d74e58f03fd2bdf6811a4954a9",
    "check_minors.log": "3e66ab92edca595d8a5e0ae6c17bf8e8b72560c5ba49c6c39fb3544d6bc3bd37",
    "check_minors.py": "6c2f564b6cc87b4c6a23bcaba310a9760e7d38d42a436b77c822f9c5738a87d6",
    "exclude10.json": "a0203af80ded22cb09a7dbbc506b1173d162460e46651773a35a72fa7cb825ed",
    "exclude10.log": "4174b2b8770a5d3c3637ab60a1a887b96ce5813231764586864be8886fcf0c8a",
    "exclude10.py": "8f7023d8bf38ba17598005b14202dbf1adcaced2a3a7dd0d4e31c8d46e280c4f",
    "gram.json": "0f7c18659121e25648c81415617865e26d90bd7cea4d510586dec6646f4cbfc9",
    "gram.log": "17adf681a4fe403fd9c8a11da90378b424600b4fd472d846698604fb824a2c94",
    "gram.pkl": "cf4540b922f2b592a98ea1c2f65076d039ed6b8ee55f025bb858f306a78f14ae",
    "gram.py": "d33377280209bc0e403700f31a353002ac9e474814c5b4b9c2002187d10d8b45",
    "kernels.json": "fa1b2284d94bd1fd7ce01d6fd53e82596c35952c079df6f38f8fe4826cb6c82a",
    "kernels.log": "ff64f6e2683d3f99d169d51214d7be3c518a5263f9766356b17b689673bdfb15",
    "kernels.py": "c002242aeb64721b16b923ff51252765b4ab9221f406a3ae4b1c4379d142895d",
    "metric.json": "6ddc8e715a001a208cc74d76c5ab0fe4435146926a559d2e6b1df977c6187407",
    "metric.log": "6c172fcec5e2d0829fb241983dca26bcb08a62e4a2e24c159146fba5dd64fc85",
    "metric.py": "74447c1dfbf8bb17fe2db346a10a914671b4ac498850304bca982f840399d6fe",
    "minors.json": "0288c9952dc2bb1e7aaffdf00f9aa0aa738b56c8aca9ebf41242cb7034ba8a8f",
    "minor_check.json": "f2fa9b4a8dc62e4754dbf8a0c7a3fa3078e8620b9c7c3ed9843166726e5eb348",
    "raw.json": "db794c0cc6d6569fcd0fe32e6c1aee778f58b51662eb8643392e7d824f8f09cc",
    "raw.log": "fef61605d69e81ad68e63f09fef7cd21d30189bf923325f5339944b526dc07e6",
    "raw.py": "2a4e832bbf15d96b20e0b8891bc26069607e4cfe9ff8838f3c00e2c9b84ed9be",
    "rigidity.log": "2069a26559a54cb158766c6c5f30684ca3a8981b150191dbe0d58a7e5d872715",
    "rigidity.py": "044cd8fb52bf9d810647d8d59f4393069862caa5cd676f27bc237dd384bd38e0",
    "spaces.json": "48a3c6ee44721af0969a50e10510fbdfb60b6c952f60bc622218d2f318210785",
    "spaces.log": "0d1e4b21d43a40151a0b7277baec03d41315a96dce6233019f33ce8bd237d803",
    "spaces.pkl": "38bab9a2f806c8a5596a338f32ef48d755d1247c2e566f228b676473fcd304cb",
    "spaces.py": "0ca0cc7032093655052ef2b8e0e5653bd71f66458f513420168cd8171198ab0c"
  },
  "public_packaging": {
    "original_record_sha256": "000cadf4eda69ab1acb222e749e05141d4c88d49a10d8bcdd3b18158102c88e1",
    "scientific_execution": "Previously recorded run; no scientific execution was performed for this repackaging.",
    "normalization": "Only recorded host execution paths are normalized. Scientific results are unchanged."
  }
}


==> anc/checks/aux/spaces.json <==
{
  "arithmetic": "Python Fraction over Q; integer traceless matrix-unit catalyst basis; no old scientific input arrays",
  "steps": [
    {
      "step": "first_kernel",
      "seconds": 0.032,
      "dimension": 135,
      "weight_blocks": 144,
      "max_block_columns": 17
    },
    {
      "step": "first_post_scalar",
      "seconds": 0.056,
      "dimension": 195
    },
    {
      "step": "second_kernel",
      "seconds": 0.115,
      "dimension": 390
    },
    {
      "step": "forward_degree5_scalar",
      "seconds": 0.208,
      "dimension": 810
    },
    {
      "step": "terminal_target_scalar",
      "seconds": 0.218,
      "dimension": 195
    },
    {
      "step": "terminal_post_kernel",
      "seconds": 0.241,
      "dimension": 135
    },
    {
      "step": "last_pre_scalar",
      "seconds": 0.307,
      "dimension": 195
    },
    {
      "step": "third_post_kernel",
      "seconds": 0.351,
      "dimension": 390
    },
    {
      "step": "backward_degree5_scalar",
      "seconds": 0.659,
      "dimension": 810,
      "all_quotient_reconstruction_exact": true
    },
    {
      "step": "terminal_restricted_second",
      "seconds": 0.795,
      "dimension": 198,
      "common_scalar_dimension": 450
    },
    {
      "step": "common_restricted_third",
      "seconds": 0.951,
      "dimension": 198
    }
  ],
  "first_kernel_dimension": 135,
  "first_scalar_dimension": 195,
  "second_unrestricted_kernel": 390,
  "forward_scalar_dimension": 810,
  "terminal_kernel_dimension": 135,
  "last_scalar_dimension": 195,
  "third_unrestricted_kernel": 390,
  "backward_scalar_dimension": 810,
  "common_scalar_dimension": 450,
  "second_restricted_kernel": 198,
  "third_restricted_kernel": 198,
  "all_divisibility_reconstruction_exact": true,
  "input_scientific_files": [],
  "coefficient_field": "Q",
  "gram_rigidity_proved": false,
  "scope": "Exact rational necessary support construction and map coordinate assembly only. Does not prove complete feasibility or first-Gram uniqueness.",
  "source_sha256": "0ca0cc7032093655052ef2b8e0e5653bd71f66458f513420168cd8171198ab0c",
  "total_seconds": 1.149630600004457,
  "public_packaging": {
    "original_record_sha256": "48a3c6ee44721af0969a50e10510fbdfb60b6c952f60bc622218d2f318210785",
    "scientific_execution": "Previously recorded run; no scientific execution was performed for this repackaging.",
    "normalization": "Only recorded host execution paths are normalized. Scientific results are unchanged."
  }
}


==> anc/checks/aux/spaces.log <==
{"step": "first_kernel", "seconds": 0.032, "dimension": 135, "weight_blocks": 144, "max_block_columns": 17}
{"step": "first_post_scalar", "seconds": 0.056, "dimension": 195}
{"step": "second_kernel", "seconds": 0.115, "dimension": 390}
{"step": "forward_degree5_scalar", "seconds": 0.208, "dimension": 810}
{"step": "terminal_target_scalar", "seconds": 0.218, "dimension": 195}
{"step": "terminal_post_kernel", "seconds": 0.241, "dimension": 135}
{"step": "last_pre_scalar", "seconds": 0.307, "dimension": 195}
{"step": "third_post_kernel", "seconds": 0.351, "dimension": 390}
{"step": "backward_degree5_scalar", "seconds": 0.659, "dimension": 810, "all_quotient_reconstruction_exact": true}
{"step": "terminal_restricted_second", "seconds": 0.795, "dimension": 198, "common_scalar_dimension": 450}
{"step": "common_restricted_third", "seconds": 0.951, "dimension": 198}
{"step": "saved_exact_maps", "seconds": 1.15, "bytes": 988272}



==> anc/family/CG_STORAGE.json <==
{
  "description": "Original NumPy .npy member bytes, extracted without reserialization. The numerical values, shapes and dtypes are unchanged.",
  "original_archive": "cg.npz",
  "original_archive_bytes": 41430,
  "original_archive_sha256": "4cdb425c1a1c9d6948440db6fa1f5c62659b819663d83c470112dfad56ebd20d",
  "array_order": [
    "F",
    "L",
    "F15",
    "W6",
    "W15",
    "R",
    "T6",
    "T15"
  ],
  "members": [
    {
      "filename": "F.npy",
      "bytes": 1280,
      "sha256": "c5e47f72084b0f569882f397ff0d140ce8f1d11b1a2a7f97e6a90555f8851a2b",
      "shape": [
        24,
        3
      ],
      "dtype": "complex128",
      "zip_metadata": {
        "date_time": [
          1980,
          1,
          1,
          0,
          0,
          0
        ],
        "compression": 0,
        "create_system": 0,
        "create_version": 45,
        "extract_version": 45,
        "external_attr": 25165824,
        "internal_attr": 0,
        "flag_bits": 0,
        "extra_hex": "",
        "comment_hex": ""
      }
    },
    {
      "filename": "L.npy",
      "bytes": 2432,
      "sha256": "86c915b2d7ca9cd2dc9bc0141b062eea7ffc41262e190215a2d54244ebcb3f1c",
      "shape": [
        24,
        6
      ],
      "dtype": "complex128",
      "zip_metadata": {
        "date_time": [
          1980,
          1,
          1,
          0,
          0,
          0
        ],
        "compression": 0,
        "create_system": 0,
        "create_version": 45,
        "extract_version": 45,
        "external_attr": 25165824,
        "internal_attr": 0,
        "flag_bits": 0,
        "extra_hex": "",
        "comment_hex": ""
      }
    },
    {
      "filename": "F15.npy",
      "bytes": 5888,
      "sha256": "1c35390c4a8ab6e949505c1fd64c74538915732e2b20601e01b5d188f9596870",
      "shape": [
        24,
        15
      ],
      "dtype": "complex128",
      "zip_metadata": {
        "date_time": [
          1980,
          1,
          1,
          0,
          0,
          0
        ],
        "compression": 0,
        "create_system": 0,
        "create_version": 45,
        "extract_version": 45,
        "external_attr": 25165824,
        "internal_attr": 0,
        "flag_bits": 0,
        "extra_hex": "",
        "comment_hex": ""
      }
    },
    {
      "filename": "W6.npy",
      "bytes": 4448,
      "sha256": "64443ad3bcf2b70d54ca3b97e71cbf05081520152e72bd081fd192b7599034a8",
      "shape": [
        45,
        6
      ],
      "dtype": "complex128",
      "zip_metadata": {
        "date_time": [
          1980,
          1,
          1,
          0,
          0,
          0
        ],
        "compression": 0,
        "create_system": 0,
        "create_version": 45,
        "extract_version": 45,
        "external_attr": 25165824,
        "internal_attr": 0,
        "flag_bits": 0,
        "extra_hex": "",
        "comment_hex": ""
      }
    },
    {
      "filename": "W15.npy",
      "bytes": 10928,
      "sha256": "a5580d7c73e1f7603c8cf9b5626350abf33f5459bfa5a745364db2d9cc0e711d",
      "shape": [
        45,
        15
      ],
      "dtype": "complex128",
      "zip_metadata": {
        "date_time": [
          1980,
          1,
          1,
          0,
          0,
          0
        ],
        "compression": 0,
        "create_system": 0,
        "create_version": 45,
        "extract_version": 45,
        "external_attr": 25165824,
        "internal_attr": 0,
        "flag_bits": 0,
        "extra_hex": "",
        "comment_hex": ""
      }
    },
    {
      "filename": "R.npy",
      "bytes": 192,
      "sha256": "c657f5bf19b5776471a8e3ddafe7b6c99bf8ffc598984c5d7884713e4119bbed",
      "shape": [
        2,
        2
      ],
      "dtype": "complex128",
      "zip_metadata": {
        "date_time": [
          1980,
          1,
          1,
          0,
          0,
          0
        ],
        "compression": 0,
        "create_system": 0,
        "create_version": 45,
        "extract_version": 45,
        "external_attr": 25165824,
        "internal_attr": 0,
        "flag_bits": 0,
        "extra_hex": "",
        "comment_hex": ""
      }
    },
    {
      "filename": "T6.npy",
      "bytes": 4448,
      "sha256": "eab34ad20422b2ce93d615696952d69f90c754e92be2c0cf59fe7eb877934281",
      "shape": [
        6,
        15,
        3
      ],
      "dtype": "complex128",
      "zip_metadata": {
        "date_time": [
          1980,
          1,
          1,
          0,
          0,
          0
        ],
        "compression": 0,
        "create_system": 0,
        "create_version": 45,
        "extract_version": 45,
        "external_attr": 25165824,
        "internal_attr": 0,
        "flag_bits": 0,
        "extra_hex": "",
        "comment_hex": ""
      }
    },
    {
      "filename": "T15.npy",
      "bytes": 10928,
      "sha256": "e8af22deb7dc83fb85fbf66f1098c5bb041c8799945c1b6ba16e603bf7146a56",
      "shape": [
        15,
        15,
        3
      ],
      "dtype": "complex128",
      "zip_metadata": {
        "date_time": [
          1980,
          1,
          1,
          0,
          0,
          0
        ],
        "compression": 0,
        "create_system": 0,
        "create_version": 45,
        "extract_version": 45,
        "external_attr": 25165824,
        "internal_attr": 0,
        "flag_bits": 0,
        "extra_hex": "",
        "comment_hex": ""
      }
    }
  ],
  "saved_reports": "numeric.json and results.json retain their original recorded results and original cg.npz filename; this storage conversion is not a new scientific run."
}


==> anc/family/README.md <==
# Continuous catalyst family

This folder reconstructs the explicit singlet–adjoint family in
`w4:rem:general-catalyst-family`: for a in [4/5,1], three data-independent
forward queries prepare c_a(U), and four forward processing queries apply
U^T to the data and return the catalyst. Python >=3.10 and NumPy are needed;
there is no solver or network dependency. Do not use Python `-O`.

Run from this folder:

```text
python run.py
python run.py --a 0.8 0.85 1 --samples 3 --seed 20261007
```

The second command reproduces the supplied fresh 2026-10-07 results. The
default seed is 20260930 for continuity with the original entry. Both commands
run `exact.py` and `numeric.py` using the same Python interpreter. Reports
`exact.json`, `numeric.json`, and combined `results.json` are replaced here.
`--output PATH` changes only the combined report's destination. Exit code 0
means both checks passed; inspect the exact/numerical scopes separately.

To run a component by itself:

```text
python exact.py
python numeric.py --a 0.8 0.85 1 --samples 3 --seed 20261007
```

## Exact component

`exact.py` needs no data file. It rebuilds rational CG projectors using
unnormalized real matrix coordinates and their Gram metrics, then checks
the new right-bar15 and right-6 recoupling weights, respectively
(0,1/4,3/4) and (1/16,0,15/16). It checks three specified orthogonal
recoupling matrices and their fixed amplitude vectors in
Q(sqrt(2),sqrt(3),sqrt(5)). Squared branch weights are affine in a: exact
identities and endpoint nonnegativity therefore hold on the whole closed
interval, rather than only at sampled parameter values. The a=4/5 endpoint
recovers the three-block midpoint with alpha=1/5.

It also checks orthogonal singlet/adjoint preparation embeddings in the
three-qutrit tensor space and their intertwiners for a basis of sl_3(C).
The standard passage from these Lie algebra identities to SU(3) yields
the preparation action. This is an exact local algebra certificate; it
does not symbolically multiply the full extended circuit for arbitrary U.

## Numerical component

`numeric.py` reads the `.npy` files in `cg/`, a fixed, oracle-independent
numerical CG basis. Every `.npy` file is byte-identical to the corresponding
member of the original `cg.npz`; shapes, dtypes and array values are unchanged.
`CG_STORAGE.json` records the original archive hash and all member hashes. It is not an
exact algebraic-number representation. All fixed gates are constructed
before oracle samples are generated. QR completes the unused orthogonal
complements to full fixed unitaries, and the script checks both the occupied
subspace trajectory and an independent run using those complete matrices.

Preparation applies U on all three routed qutrits. The processor applies

```text
A0 -> U -> A1 -> U -> physical flip -> U -> A1^dagger -> U
   -> A0^dagger -> restoration
```

All four processing oracle calls are forward U. Domain checks ensure the
reverse maps act inside their prescribed isometric images. Every sampled U
uses all three logical data columns together. A isometry and a vector are
not interchanged: these processing arrays are (3N)-by-3 linear maps.

The compatible real adjoint basis here consists of off-diagonal matrix
units and two diagonal matrices; it differs from the Hermitian basis in
the manuscript and notebooks. `Z` represents matrix transpose in this
basis, so restoration is `(Z tensor Z) SWAP` on the two adjoint factors.
This is a coordinate change of the same catalyst construction.

For each requested a, the identity plus the requested number of random
SU(3) oracles are checked. The report records actual oracle errors, fixed
gate unitarity errors and every endpoint/domain residual. Acceptance uses
2e-9. The supplied run used seed 20261007 and three random matrices per a;
the largest trajectory residual was 4.11e-15 and the largest fixed-gate
unitarity residual was 3.78e-15. These are finite numerical results, not a
proof for all U or a classification of possible algorithms.

| Parameter | Program coordinates | Processing memory N | Joint workspace 3N | Midpoint carrier |
|---|---:|---:|---:|---:|
| a=4/5 | 65 | 90 | 270 | 45 |
| 4/5<a<1 | 65 | 198 | 594 | 450 |
| a=1 | 64 | 192 | 576 | 450 |

Preparation uses a 72-dimensional temporary memory. The table describes
this explicit construction; the 450-dimensional carrier is not a memory
dimension or a global lower bound.

## Files and provenance

| Original filename | Short filename | Purpose |
|---|---|---|
| verify_remark.py | run.py | Combined entry |
| verify_algebra_exact.py | exact.py | Exact local algebra, no input data |
| verify_general_family.py | numeric.py | Complete-gate finite numerical replay |
| expanded_bar15_recoupling.npz | cg/*.npy | Original members of the fixed numerical CG input |
| expanded_recoupling_exact.json | exact.json | Regenerated exact report |
| numerical_results.json | numeric.json | Regenerated numerical report |
| verification_results.json | results.json | Regenerated combined report |

The scripts have expanded model, coordinate, dependency, algorithm and scope
comments, plus guards that reject `-O`. Imports and filenames are synchronized.
Their mathematical computations are retained. The provenance manifest records
original hashes; old reports are preserved as inherited evidence outside this
candidate folder and are not used as current acceptance results.

## Archive-free input storage

The eight `.npy` files are the original members of `cg.npz`, extracted without
reserializing arrays. The loader reads the same named arrays directly so the
input does not depend on preserving a nested ZIP container during submission.
The mathematical computation is unchanged. All eight members are retained,
including those not currently read by the circuit construction.

The supplied `numeric.json` and `results.json` are unchanged recorded results.
Their `basis_asset` field uses the original name `cg.npz`; `CG_STORAGE.json`
documents the exact correspondence. A fresh run reports `cg/*.npy` instead.


==> anc/family/exact.json <==
{
  "rational_embedding_norm": "5/2",
  "projector_ranks": {
    "three": 3,
    "bar6": 6,
    "fifteen": 15
  },
  "exact_query_output_weights": {
    "3": "0",
    "bar6": "1/4",
    "15": "3/4"
  },
  "racah_matrix": "1/2 [[1,sqrt(3)],[sqrt(3),-1]] after phase alignment",
  "right_six_exact_output_weights": {
    "3": "1/16",
    "bar6": "0",
    "15": "15/16"
  },
  "right_six_racah_matrix": "1/4 [[1,sqrt(15)],[sqrt(15),-1]] after phase alignment",
  "all_assertions_passed": true,
  "scope": "Exact local CG/projector and Racah-corner identities, not a complete workspace-unitary certificate.",
  "exact_coefficients": {
    "all_assertions_passed": true,
    "coefficient_field": "Q(sqrt(2),sqrt(3),sqrt(5))",
    "interval": [
      "4/5",
      "1"
    ],
    "checks": [
      "three Racah matrices orthogonal",
      "fixed encoding vectors are +1 eigenvectors",
      "all input allocation norms preserved",
      "two mirror pairs have equal weights",
      "six midpoint weights sum to one",
      "nonnegativity on the full interval by affine endpoint checks",
      "a=4/5 recovers the three-block midpoint"
    ],
    "scope": "Exact CG corners and all-parameter scalar identities. No random test is used for these checks."
  },
  "exact_preparation": {
    "all_assertions_passed": true,
    "checks": [
      "orthogonal singlet and adjoint embeddings",
      "eight generators spanning sl_3(C) intertwine the three-qutrit embedding"
    ],
    "preparation_queries": 3,
    "reference_dimension": 8,
    "preparation_auxiliary_dimension": 72
  }
}


==> anc/family/exact.py <==
"""Exact local algebra for the explicit 3+4-query catalyst family.

Run ``python exact.py`` (Python >=3.10 and NumPy, without -O). No external
data are read. Fractions and arrays of arbitrary-precision Python objects
evaluate every acceptance equality exactly; NumPy only organizes arrays.
The report exact.json is replaced in this directory after a successful run.

Sections below reconstruct CG projectors in nonorthonormal real coordinates,
contract two new recoupling corners, check the specified recoupling matrices
in Q(sqrt(2),sqrt(3),sqrt(5)), check affine squared weights on [4/5,1], and
check the singlet/adjoint preparation embedding against eight generators
spanning sl_3(C). Restricting/exponentiating the latter yields the SU(3)
intertwiner used for preparation; this Lie-to-group argument is mathematical
interpretation, not a separate symbolic group computation in this script.

Orthogonality plus the fixed phase convention determines the remaining
Racah entries. This is a local algebra certificate, not an exact all-U
verification of the full extended workspace circuit. numeric.py checks
that circuit at finite floating-point samples, separately.
"""
from pathlib import Path
from fractions import Fraction as Q
import itertools,json,sys
import numpy as np
if sys.flags.optimize:
    raise RuntimeError("Do not use Python -O: these checks use assertions")
OUT=Path(__file__).resolve().parent
def zeros(n,m=None):return np.full((n,n if m is None else m),Q(0),dtype=object)
def eye(n):return np.array([[Q(i==j) for j in range(n)] for i in range(n)],dtype=object)
def diag(xs):
    a=zeros(len(xs))
    for i,x in enumerate(xs):a[i,i]=Q(x)
    return a
def tr(a):return sum(a[i,i] for i in range(len(a)))
eps={p:(-1)**sum(p[i]>p[j] for i in range(3) for j in range(i+1,3)) for p in itertools.permutations(range(3))}
def ep(i,j,k):return eps.get((i,j,k),0)
# Row-major matrix coordinates: six ordered off-diagonal matrix units,
# then diag(1,-1,0), diag(1,1,-2). These are real, not all Hermitian.
# K and H are Gram metrics; normalized floating counterparts are in numeric.py.
adj=[]
for i,j in itertools.permutations(range(3),2):
    t=zeros(3);t[i,j]=Q(1);adj.append(t)
adj.extend([diag([1,-1,0]),diag([1,1,-2])])
K=diag([tr(t.T@t) for t in adj]);Ki=diag([1/K[i,i] for i in range(8)])
ys=[]
for i in range(3):
    t=zeros(3);t[i,i]=Q(1);ys.append(t)
for i,j in itertools.combinations(range(3),2):
    t=zeros(3);t[i,j]=t[j,i]=Q(1);ys.append(t)
H=diag([tr(y.T@y) for y in ys]);Hi=diag([1/H[i,i] for i in range(6)])
G=np.kron(eye(3),K)
# F and L embed 3 and bar6 in 3 tensor 8, in the above metric coordinates.
# Normalize their range projectors with their exact Gram matrices; the
# orthogonal complement P15 has rank 15 because it is an idempotent of trace 15.
F=zeros(24,3);L=zeros(24,6)
for q,r,v in itertools.product(range(3),range(8),range(3)):F[8*q+r,v]=adj[r][v,q]/K[r,r]
for q,r,s in itertools.product(range(3),range(8),range(6)):
    L[8*q+r,s]=sum(adj[r][b,c]*ep(q,b,k)*ys[s][k,c] for b,c,k in itertools.product(range(3),repeat=3))/K[r,r]
assert np.array_equal(F.T@G@F,Q(8,3)*eye(3))
assert np.array_equal(L.T@G@L,2*H)
PF=Q(3,8)*F@F.T@G;PL=Q(1,2)*L@Hi@L.T@G
P15=eye(24)-PF-PL
assert np.array_equal(P15@P15,P15)
assert tr(P15)==15
# Bend the symmetric-pair embedding through F, then retain its 15 component.
A=np.empty((3,24,6),dtype=object)
for q,i,r,s in itertools.product(range(3),range(3),range(8),range(6)):
    A[q,8*i+r,s]=sum(ys[s][i,v]*F[8*q+r,v] for v in range(3))
W=np.stack([P15@a for a in A])
Wgram=sum(w.T@G@w for w in W)
nW=Wgram[0,0]
assert nW>0 and np.array_equal(Wgram,nW*H)
# L's normalized Bell reshaping has coordinate coefficient L/(2H_s).
T=np.empty((3,8,24,3),dtype=object)
for q,j in itertools.product(range(3),repeat=2):
    T[q,:,:,j]=(W[q]@Hi@L.reshape(3,8,6)[j].T).T/Q(2)
Tflat=T.reshape(24,72)
weights=np.kron(np.diag(G),np.diag(G)).reshape(24,24)
weights=np.repeat(weights[:,:,None],3,axis=2).reshape(24,72)
def norm(a):return sum((a*a*weights).reshape(-1))
total=norm(Tflat)
assert total==3*nW
fractions={name:norm(p@Tflat)/total for name,p in [('3',PF),('bar6',PL),('15',P15)]}
assert fractions=={'3':Q(0),'bar6':Q(1,4),'15':Q(3,4)}
# The right-6 route: source (8,3), then left-3/15 recoupling.
W3=np.empty((3,6,3),dtype=object)
for q,s,v in itertools.product(range(3),range(6),range(3)):W3[q,s,v]=ys[s][q,v]/H[s,s]
assert np.array_equal(sum(w.T@H@w for w in W3),2*eye(3))
T3=np.empty((3,8,6,3),dtype=object)
for q,j in itertools.product(range(3),repeat=2):T3[q,:,:,j]=(W3[q]@F.reshape(3,8,3)[j].T).T
T3=T3.reshape(24,18)
wt3=np.repeat(np.kron(np.diag(G),np.diag(H)).reshape(24,6)[:,:,None],3,axis=2).reshape(24,18)
def norm3(a):return sum((a*a*wt3).reshape(-1))
rat6={name:norm3(p@T3)/norm3(T3) for name,p in [('3',PF),('bar6',PL),('15',P15)]}
assert rat6=={'3':Q(1,16),'bar6':Q(0),'15':Q(15,16)}
record=dict(rational_embedding_norm=str(nW),projector_ranks=dict(three=3,bar6=6,fifteen=15),
            exact_query_output_weights={k:str(v) for k,v in fractions.items()},
            racah_matrix='1/2 [[1,sqrt(3)],[sqrt(3),-1]] after phase alignment',
            right_six_exact_output_weights={k:str(v) for k,v in rat6.items()},
            right_six_racah_matrix='1/4 [[1,sqrt(15)],[sqrt(15),-1]] after phase alignment',
            all_assertions_passed=True,
            scope='Exact local CG/projector and Racah-corner identities, not a complete workspace-unitary certificate.')
(OUT/'exact.json').write_text(json.dumps(record,indent=2)+'\n',encoding='utf-8')
print(json.dumps(record,indent=2))

# Exact coefficients in Q(sqrt(2),sqrt(3),sqrt(5)); masks index radicals.
class Radical:
    """Eight exact coefficients; bit mask b denotes sqrt(product of its primes)."""
    primes=(2,3,5)
    def __init__(self,value=0):
        if isinstance(value,Radical):self.c=value.c
        elif isinstance(value,tuple):self.c=value
        else:self.c=(Q(value),)+(Q(0),)*7
    @classmethod
    def root(cls,mask):
        return cls(tuple(Q(i==mask) for i in range(8)))
    def __add__(self,other):
        other=Radical(other);return Radical(tuple(a+b for a,b in zip(self.c,other.c)))
    __radd__=__add__
    def __neg__(self):return Radical(tuple(-a for a in self.c))
    def __sub__(self,other):return self+-Radical(other)
    def __mul__(self,other):
        other=Radical(other);out=[Q(0)]*8
        for i,a in enumerate(self.c):
            for j,b in enumerate(other.c):
                factor=1
                for k,p in enumerate(self.primes):
                    if (i&j)&(1<<k):factor*=p
                out[i^j]+=a*b*factor
        return Radical(tuple(out))
    __rmul__=__mul__
    def __eq__(self,other):return self.c==Radical(other).c
rt2,rt3,rt5,rt15=[Radical.root(i) for i in (1,2,4,6)]
R1=[[Radical(Q(1,3)),Q(2,3)*rt2],[Q(2,3)*rt2,Radical(Q(-1,3))]]
R2=[[Radical(Q(1,2)),Q(1,2)*rt3],[Q(1,2)*rt3,Radical(Q(-1,2))]]
R6=[[Radical(Q(1,4)),Q(1,4)*rt15],[Q(1,4)*rt15,Radical(Q(-1,4))]]
def matvec(a,v):return [sum(x*y for x,y in zip(row,v)) for row in a]
for mat,vec in ((R1,[rt2,Radical(1)]),(R2,[rt3,Radical(1)]),(R6,[rt5,rt3])):
    assert matvec(mat,vec)==vec
    assert all(sum(mat[k][i]*mat[k][j] for k in range(2))==int(i==j)
               for i in range(2) for j in range(2))
# Affine squared weights, exact throughout 4/5 <= a <= 1.
def aff(c=0,s=0):return Q(c),Q(s)
def plus(*xs):return tuple(sum(x[i] for x in xs) for i in range(2))
def times(k,x):return tuple(Q(k)*v for v in x)
def at(x,a):return x[0]+x[1]*a
alpha=aff(Q(3,8),Q(-7,32));delta=aff(Q(-1,8),Q(5,32))
u2=aff(1,-1);p2=times(5,delta);q2=times(3,alpha);r2=alpha
t2=w2=times(3,delta);z2=delta
b2=aff(Q(1,2),Q(1,8));c2=aff(0,Q(1,4));f2=aff(Q(-1,2),Q(5,8))
assert plus(p2,q2)==b2 and plus(r2,t2)==c2 and plus(w2,z2)==f2
assert plus(u2,p2)==r2 and t2==w2
assert plus(times(5,alpha),times(7,delta))==aff(1)
# Each entry is affine in a; nonnegativity at both endpoints proves it on
# the closed interval. These two endpoint evaluations are not a sample test.
allweights=(u2,p2,q2,r2,t2,w2,z2,alpha,delta)
assert all(at(x,a)>=0 for x in allweights for a in (Q(4,5),Q(1)))
assert at(delta,Q(4,5))==0 and at(alpha,Q(4,5))==Q(1,5)
assert at(delta,Q(1))==Q(1,32) and at(alpha,Q(1))==Q(5,32)
coeff=dict(all_assertions_passed=True,
           coefficient_field="Q(sqrt(2),sqrt(3),sqrt(5))",
           interval=["4/5","1"],checks=[
           "three Racah matrices orthogonal",
           "fixed encoding vectors are +1 eigenvectors",
           "all input allocation norms preserved",
           "two mirror pairs have equal weights",
           "six midpoint weights sum to one",
           "nonnegativity on the full interval by affine endpoint checks",
           "a=4/5 recovers the three-block midpoint"],
           scope="Exact CG corners and all-parameter scalar identities. No random test is used for these checks.")
# Exact three-query preparation embedding in 3 tensor 3 tensor 3.
J1=np.array([Q(ep(p,q,r)) for p,q,r in itertools.product(range(3),repeat=3)],dtype=object).reshape(27,1)
J8=zeros(27,8)
for p,q,r,s in itertools.product(range(3),range(3),range(3),range(8)):
    J8[9*p+3*q+r,s]=sum(adj[s][p,v]*ep(v,q,r) for v in range(3))
assert (J1.T@J1)[0,0]==6
assert np.array_equal(J8.T@J8,2*K)
assert np.array_equal(J1.T@J8,zeros(1,8))
gens=[]
for i,j in itertools.permutations(range(3),2):
    gen=zeros(3);gen[i,j]=Q(1);gens.append(gen)
gens.extend([diag([1,-1,0]),diag([1,1,-2])])
for gen in gens:
    phys=np.kron(gen,np.kron(eye(3),eye(3)))+np.kron(eye(3),np.kron(gen,eye(3)))+np.kron(eye(3),np.kron(eye(3),gen))
    jad=zeros(8)
    for r,s in itertools.product(range(8),repeat=2):
        jad[r,s]=tr(adj[r].T@(gen@adj[s]-adj[s]@gen))/K[r,r]
    assert np.array_equal(phys@J1,zeros(27,1))
    assert np.array_equal(phys@J8,J8@jad)
record["exact_coefficients"]=coeff
record["exact_preparation"]=dict(all_assertions_passed=True,
    checks=["orthogonal singlet and adjoint embeddings",
            "eight generators spanning sl_3(C) intertwine the three-qutrit embedding"],
    preparation_queries=3,reference_dimension=8,preparation_auxiliary_dimension=72)
(OUT/'exact.json').write_text(json.dumps(record,indent=2)+'\n',encoding='utf-8')
print(json.dumps(coeff,indent=2))


==> anc/family/numeric.json <==
{
  "passed": true,
  "tolerance": 2e-09,
  "random_seed": 20261007,
  "scope": "Finite floating-point checks of actual three-query preparation and completed fixed-gate four-forward-query processing, for the complete three-column logical input map. Exact coefficient/CG identities are checked separately. Random samples do not prove an all-U statement.",
  "basis_asset": "cg.npz: fixed oracle-independent compatible CG basis only; no precomputed oracle states or test results.",
  "recoupling_phase_aligned_matrix_errors": {
    "bar3": 6.661338147750939e-16,
    "6": 9.992007221626409e-16,
    "bar15": 3.3306690738754696e-16
  },
  "results": [
    {
      "a": 0.8,
      "passed": true,
      "random_oracles": 3,
      "identity_also_checked": true,
      "catalyst_dimension": 65,
      "preparation_auxiliary_dimension": 72,
      "first_query_auxiliary_dimension": 90,
      "second_query_auxiliary_dimension": 30,
      "peak_auxiliary_dimension": 90,
      "physical_workspace_dimension": 270,
      "midpoint_blocks": [
        [
          "3",
          "6",
          0.19999999999999998
        ],
        [
          "bar6",
          "bar3",
          0.19999999999999998
        ],
        [
          "3",
          "bar3",
          0.6
        ]
      ],
      "full_fixed_gate_unitarity_errors": {
        "A0": 1.7763568394002505e-15,
        "A1": 2.4424906541753444e-15,
        "fixed_flip": 3.774758283725532e-15,
        "restoration": 8.881784197001252e-16
      },
      "maximum_residuals": {
        "three_forward_query_catalyst_endpoint": 2.843579820523829e-16,
        "preparation_decoding_domain": 9.309503074677274e-17,
        "unused_singlet_reference_coordinates": 2.0499469459203124e-17,
        "preparation_seed_norm": 1.1102230246251565e-16,
        "first_fixed_gate_domain": 3.330770716278224e-16,
        "midpoint_map": 7.771561172376096e-16,
        "midpoint_domain": 4.440892098500626e-16,
        "inverse_second_gate_domain": 8.049116928532385e-16,
        "inverse_first_gate_domain": 3.608224830031759e-16,
        "four_forward_query_returned_catalyst_endpoint": 7.731808680624463e-16,
        "full_unitary_four_forward_query_endpoint": 7.355227538141662e-16,
        "returned_state_norm": 3.552713678800501e-15
      },
      "oracle_errors": {
        "unitarity": 8.881784197001252e-16,
        "determinant": 4.47545209131181e-16
      }
    },
    {
      "a": 0.85,
      "passed": true,
      "random_oracles": 3,
      "identity_also_checked": true,
      "catalyst_dimension": 65,
      "preparation_auxiliary_dimension": 72,
      "first_query_auxiliary_dimension": 135,
      "second_query_auxiliary_dimension": 198,
      "peak_auxiliary_dimension": 198,
      "physical_workspace_dimension": 594,
      "midpoint_blocks": [
        [
          "3",
          "6",
          0.1890625
        ],
        [
          "bar6",
          "bar3",
          0.1890625
        ],
        [
          "3",
          "bar3",
          0.5671875
        ],
        [
          "15",
          "6",
          0.0234375
        ],
        [
          "bar6",
          "bar15",
          0.0234375
        ],
        [
          "15",
          "bar15",
          0.0078125
        ]
      ],
      "full_fixed_gate_unitarity_errors": {
        "A0": 1.5543122344752192e-15,
        "A1": 3.1086244689504383e-15,
        "fixed_flip": 3.552713678800501e-15,
        "restoration": 8.881784197001252e-16
      },
      "maximum_residuals": {
        "three_forward_query_catalyst_endpoint": 3.3309262329108803e-16,
        "preparation_decoding_domain": 8.355534721610418e-17,
        "unused_singlet_reference_coordinates": 1.5441269506118017e-17,
        "preparation_seed_norm": 0.0,
        "first_fixed_gate_domain": 2.847483988694276e-16,
        "midpoint_map": 7.468261590855958e-16,
        "midpoint_domain": 2.220446049250313e-16,
        "inverse_second_gate_domain": 6.661338147750939e-16,
        "inverse_first_gate_domain": 3.885780586188048e-16,
        "four_forward_query_returned_catalyst_endpoint": 6.335327934766281e-16,
        "full_unitary_four_forward_query_endpoint": 8.068235998053638e-16,
        "returned_state_norm": 4.107825191113079e-15
      },
      "oracle_errors": {
        "unitarity": 1.1102230246251565e-15,
        "determinant": 6.684427777288335e-16
      }
    },
    {
      "a": 1.0,
      "passed": true,
      "random_oracles": 3,
      "identity_also_checked": true,
      "catalyst_dimension": 64,
      "preparation_auxiliary_dimension": 72,
      "first_query_auxiliary_dimension": 126,
      "second_query_auxiliary_dimension": 192,
      "peak_auxiliary_dimension": 192,
      "physical_workspace_dimension": 576,
      "midpoint_blocks": [
        [
          "3",
          "6",
          0.15625
        ],
        [
          "bar6",
          "bar3",
          0.15625
        ],
        [
          "3",
          "bar3",
          0.46875
        ],
        [
          "15",
          "6",
          0.09375
        ],
        [
          "bar6",
          "bar15",
          0.09375
        ],
        [
          "15",
          "bar15",
          0.03125
        ]
      ],
      "full_fixed_gate_unitarity_errors": {
        "A0": 1.5543122344752192e-15,
        "A1": 3.1086244689504383e-15,
        "fixed_flip": 3.552713678800501e-15,
        "restoration": 8.881784197001252e-16
      },
      "maximum_residuals": {
        "three_forward_query_catalyst_endpoint": 1.536381426628689e-16,
        "preparation_decoding_domain": 6.206335383118183e-17,
        "unused_singlet_reference_coordinates": 2.2401466902737433e-17,
        "preparation_seed_norm": 0.0,
        "first_fixed_gate_domain": 3.0915089113605446e-16,
        "midpoint_map": 8.886119947416683e-16,
        "midpoint_domain": 2.220446049250313e-16,
        "inverse_second_gate_domain": 6.938893903907228e-16,
        "inverse_first_gate_domain": 3.885780586188048e-16,
        "four_forward_query_returned_catalyst_endpoint": 5.551115123125783e-16,
        "full_unitary_four_forward_query_endpoint": 4.996003610813204e-16,
        "returned_state_norm": 2.6645352591003757e-15
      },
      "oracle_errors": {
        "unitarity": 8.881784197001252e-16,
        "determinant": 8.902512316785585e-16
      }
    }
  ]
}


==> anc/family/numeric.py <==
"""Finite numerical replay of the complete 3+4-query catalyst family.

Run ``python numeric.py --a 0.8 0.85 1 --samples 3 --seed 20261007``.
Requires Python >=3.10 and NumPy only; do not use -O. Adjacent cg/*.npy files supply
fixed numerical CG bases F, L, F15, W6, W15, used without pickle. All gates
are built before sampling U and depend only on the known parameter a.
Output numeric.json records each residual and its tolerance (2e-9), input
seed and sample count; --output PATH changes this output file.

The program basis is C direct-sum (C^8 tensor C^8); at a=1 the zero singlet
coordinate is removed. The row-major tensor order is data/query, memory,
then logical input column. Processing always uses a full (3*N)-by-3 map,
so every sampled U covers all data inputs and their reference extensions.
Four oracle applications all use forward U, including inverse decoding.

The compatible adjoint basis here is real matrix-unit coordinates, unlike
the Hermitian basis in the manuscript/notebooks. Z implements matrix
transpose in this basis. Hence restoration contains (Z tensor Z) SWAP.
The basis change preserves the represented catalyst and physical circuit.

Finite floating-point residuals verify the explicit sampled construction,
not an all-U theorem, global dimension optimum, or all algorithms. exact.py
provides separate exact local CG, preparation and full-interval scalar checks.
"""
from pathlib import Path
import argparse, itertools, json, sys
import numpy as np
if sys.flags.optimize:
    raise RuntimeError("Do not use Python -O: these checks use assertions")

HERE = Path(__file__).resolve().parent
TOL = 2e-9


def maxerr(x):
    return float(np.max(np.abs(x))) if np.size(x) else 0.0


def compatible_basis():
    """Return orthonormal real adjoint/symmetric matrices, epsilon and transpose Z."""
    adj = []
    for i, j in itertools.permutations(range(3), 2):
        x = np.zeros((3, 3)); x[i, j] = 1; adj.append(x)
    adj.extend((np.diag([1, -1, 0])/np.sqrt(2),
                np.diag([1, 1, -2])/np.sqrt(6)))
    sym = []
    for i in range(3):
        x = np.zeros((3, 3)); x[i, i] = 1; sym.append(x)
    for i, j in itertools.combinations(range(3), 2):
        x = np.zeros((3, 3)); x[i, j] = x[j, i] = 1/np.sqrt(2); sym.append(x)
    eps = np.zeros((3, 3, 3))
    for p in itertools.permutations(range(3)):
        eps[p] = (-1)**sum(p[i] > p[j] for i in range(3) for j in range(i+1, 3))
    adj = np.asarray(adj); sym = np.asarray(sym)
    Z = np.array([[np.vdot(x, y.T) for y in adj] for x in adj])
    return adj, sym, eps, Z


ADJ, SYM, EPS, Z = compatible_basis()
ASSET = {name: np.load(HERE/'cg'/(name+'.npy'), allow_pickle=False)
         for name in ('F', 'L', 'F15', 'W6', 'W15', 'R', 'T6', 'T15')}
FS = {'3': ASSET['F'].reshape(3, 8, 3),
      'bar6': ASSET['L'].reshape(3, 8, 6),
      '15': ASSET['F15'].reshape(3, 8, 15)}
D8 = {name: np.sqrt(8/f.shape[2])*f.conj().transpose(0, 2, 1)
      for name, f in FS.items()}


def rep8(U):
    """Matrix of X -> U X U^dagger in the compatible, non-Hermitian basis."""
    return np.array([[np.vdot(x, U@y@U.conj().T) for y in ADJ] for x in ADJ])


def rep6(U):
    Y = SYM.reshape(6, 9).T
    return Y.conj().T@np.kron(U, U)@Y


def rep15(U):
    F = FS['15'].reshape(24, 15)
    return F.conj().T@np.kron(U, rep8(U))@F


def reps(U):
    return {'1': np.ones((1, 1)), '3': U, 'bar3': U.conj(),
            '8': rep8(U), '6': rep6(U), 'bar6': rep6(U).conj(),
            '15': rep15(U), 'bar15': rep15(U).conj()}


def catalyst(U, a):
    """65-component c_a(U), using row-major vectorization of rep8(U)."""
    return np.r_[np.sqrt(1-a), np.sqrt(a/8)*rep8(U).reshape(-1)]


def source_seed(sigma):
    return np.sqrt(3/8)*D8[sigma].conj().transpose(2, 1, 0)


def first_encoder(a):
    """Full isometry data x catalyst -> query x first memory."""
    x = np.sqrt(max(0, 1-a)); y = np.sqrt(a/8)
    branches = [('bar3', '3', FS['3'], x/(np.sqrt(2)*y)),
                ('bar3', '15', FS['3'], np.sqrt(max(0, (5*a-4)/a))),
                ('6', 'bar6', FS['bar6'], 1.0),
                ('bar15', '3', FS['15'], 1.0)]
    if a == 1:
        branches = branches[1:]
    if a == .8:
        branches = [branches[0], *branches[2:]]
    mats, info = [], []
    for lam, mu, f, eta in branches:
        dl = f.shape[2]; dm = D8[mu].shape[1]
        C = np.einsum('jrd,rs->jsd', f.conj(), Z)
        # C already supplies the compatible dual-row transpose. No second Z
        # acts on the physical catalyst column; that would double-count it.
        A = np.zeros((3, dl, dm, 3, 65), complex)
        A[..., 1:] = eta*np.einsum('jrd,qmc->qdmjrc',
                                  C.conj(), D8[mu]).reshape(3, dl, dm, 3, 64)
        if (lam, mu) == ('bar3', '3'):
            A[..., 0] = np.einsum('dj,qm->qdmj', np.eye(3), np.eye(3)/np.sqrt(3))
        mats.append(A.reshape(3, dl*dm, 195)); info.append((lam, mu, dl, dm))
    A0 = np.concatenate(mats, axis=1)
    if a == 1:
        keep = np.array([65*j+c for j in range(3) for c in range(1, 65)])
        A0 = A0[..., keep]
    return A0, info


def query(U, state):
    return np.einsum('qp,p...->q...', U, state)


def initial_columns(U, a):
    c = catalyst(U, a)
    if a == 1: c = c[1:]
    return np.kron(np.eye(3), c[:, None])


def first_decoder(info):
    """Blockwise fixed CG decoding; its columns span all occupied outputs."""
    nm = sum(dl*dm for _, _, dl, dm in info)
    blocks, labels = [], []
    start = 0
    for lam, mu, dl, dm in info:
        if lam == 'bar3':
            G = np.zeros((3, nm, dm), complex)
            G[:, start:start+dl*dm, :] = np.einsum('ql,mn->qlmn',
                                                   np.eye(3)/np.sqrt(3), np.eye(dm)).reshape(3, dl*dm, dm)
            blocks.append(G.reshape(3*nm, dm)); labels.append(('1', mu))
        sigma = {'bar3': '3', '6': 'bar6', 'bar15': '15'}[lam]
        C = np.einsum('qls,sr->qlr', D8[sigma].conj(), Z)
        G = np.zeros((3, nm, 8*dm), complex)
        G[:, start:start+dl*dm, :] = np.einsum('qlr,mn->qlmrn',
                                              C, np.eye(dm)).reshape(3, dl*dm, 8*dm)
        blocks.append(G.reshape(3*nm, 8*dm)); labels.append(('8', mu))
        start += dl*dm
    return np.concatenate(blocks, axis=1), labels


def debug_first(a):
    A, info = first_encoder(a); G, labels = first_decoder(info)
    v = query(np.eye(3), np.einsum('qmi,ij->qmj', A, initial_columns(np.eye(3), a))).reshape(-1, 3)
    d = G.conj().T@v
    p=0; out=[]
    for lam, mu in labels:
        dim = (1 if lam=='1' else 8)*{'3':3,'15':15,'bar6':6}[mu]
        part=d[p:p+dim]; p+=dim
        out.append((lam,mu,float(np.vdot(part,part).real/3)))
    return {'A0_isometry':maxerr(A.reshape(-1,A.shape[2]).conj().T@A.reshape(-1,A.shape[2])-np.eye(A.shape[2])),
            'G_isometry':maxerr(G.conj().T@G-np.eye(G.shape[1])),
            'first_decode_domain':maxerr(v-G@d), 'blocks':out}


def first_support(a, A0, info):
    """Decode seed at I and coherently merge equal copies before query two.

    Returns an orthonormal embedding of occupied first-query representations
    plus their nonnegative amplitudes. It uses no sampled oracle matrix.
    """
    G, labels = first_decoder(info)
    seed = (A0.reshape(-1, A0.shape[2])@initial_columns(np.eye(3), a))
    decoded = G.conj().T@seed
    pieces = []; cursor = 0
    for label in labels:
        lam, mu = label; dm = {'3': 3, 'bar6': 6, '15': 15}[mu]
        n = (1 if lam == '1' else 8)*dm
        mat = G[:, cursor:cursor+n]; part = decoded[cursor:cursor+n]
        cursor += n
        if np.linalg.norm(part) < 1e-12: continue
        standard = np.eye(3)[None] if lam == '1' else source_seed(mu)
        standard = standard.reshape(n, 3)
        amplitude = np.vdot(standard, part)/3
        assert maxerr(part-amplitude*standard) < TOL, (a, label, 'first seed phase')
        pieces.append((label, mat, amplitude))
    ordered = [('1', '3'), ('8', '3'), ('8', 'bar6'), ('8', '15')]
    mats, active = [], []
    for label in ordered:
        selected = [(m, c) for l, m, c in pieces if l == label]
        if not selected: continue
        norm = np.sqrt(sum(abs(c)**2 for _, c in selected))
        mats.append(sum(c*m for m, c in selected)/norm)
        active.append((label, float(norm)))
    return np.concatenate(mats, axis=1), active


def lie_generators():
    herm = []
    for i, j in itertools.combinations(range(3), 2):
        x = np.zeros((3, 3), complex); x[i, j] = x[j, i] = .5; herm.append(x)
        x = np.zeros((3, 3), complex); x[i, j] = -.5j; x[j, i] = .5j; herm.append(x)
    herm.extend((np.diag([1, -1, 0])/2, np.diag([1, 1, -2])/np.sqrt(12)))
    return np.asarray(herm)


def aligned_cg(joint, target, casimir):
    """Normalize a multiplicity-one intertwiner by polar alignment."""
    vals, basis = np.linalg.eigh(sum(j@j for j in joint))
    E = basis[:, abs(vals-casimir) < 1e-8]
    d = target.shape[1]
    assert E.shape[1] == d
    reduced = np.array([E.conj().T@j@E for j in joint])
    terms = [np.kron(np.eye(d), b)-np.kron(t.T, np.eye(d))
             for b, t in zip(reduced, target)]
    _, v = np.linalg.eigh(sum(q.conj().T@q for q in terms))
    V = v[:, 0].reshape(d, d, order='F')
    u, _, vh = np.linalg.svd(V)
    W = E@u@vh
    assert max(maxerr(j@W-W@t) for j, t in zip(joint, target)) < TOL
    return W


def second_cgs():
    """Build compatible second-query CGs and align phases against three Racah matrices."""
    W3 = SYM.transpose(1, 0, 2)/np.sqrt(2)  # bar3 x 6 <- 3
    h = lie_generators(); Y = SYM.reshape(6, 9).T
    jad = np.array([[[np.vdot(x, H@y-y@H) for y in ADJ] for x in ADJ] for H in h])
    F15 = FS['15'].reshape(24, 15)
    j15 = np.array([F15.conj().T@(np.kron(H, np.eye(8))+np.kron(np.eye(3), J))@F15
                   for H, J in zip(h, jad)])
    j6 = np.array([Y.conj().T@(np.kron(H, np.eye(3))+np.kron(np.eye(3), H))@Y for H in h])
    joint = np.array([-np.kron(H.T, np.eye(6))+np.kron(np.eye(3), J) for H, J in zip(h, j6)])
    W15 = aligned_cg(joint, j15, 16/3).reshape(3, 6, 15)
    groups = {
        'bar3': [EPS/np.sqrt(2), SYM.transpose(1, 2, 0).astype(complex)],
        '6': [W3.astype(complex), W15],
        'bar15': [ASSET['W6'].reshape(3, 15, 6).copy(), ASSET['W15'].reshape(3, 15, 15).copy()]}
    source = {'bar3': ['3', 'bar6'], '6': ['3', '15'], 'bar15': ['bar6', '15']}
    target = {'bar3': ['3', 'bar6'], '6': ['3', '15'], 'bar15': ['bar6', '15']}
    desired = {'bar3': np.array([[1, np.sqrt(3)], [np.sqrt(3), -1]])/2,
               '6': np.array([[1, np.sqrt(15)], [np.sqrt(15), -1]])/4,
               'bar15': np.array([[1, np.sqrt(3)], [np.sqrt(3), -1]])/2}
    target_seeds = {}; residuals = {}
    for mu, Ws in groups.items():
        decoded = []
        for sigma, W in zip(source[mu], Ws):
            enc = np.einsum('qms,rsj->qrmj', W, source_seed(sigma))
            decoded.append([np.einsum('qri,qrmj->imj', FS[t].conj(), enc) for t in target[mu]])
        seeds = [decoded[0][i]/desired[mu][i, 0] for i in range(2)]
        R = np.array([[np.vdot(seeds[i], decoded[k][i])/3 for k in range(2)] for i in range(2)])
        phase = desired[mu][0, 1]/R[0, 1]
        assert abs(abs(phase)-1) < TOL
        groups[mu][1] *= phase
        R[:, 1] *= phase
        residuals[mu] = maxerr(R-desired[mu])
        assert residuals[mu] < TOL
        for lam, T in zip(target[mu], seeds): target_seeds[(lam, mu)] = T
    return groups, target_seeds, residuals


def second_encoder(a, active, cgs):
    """Allocate each first-query branch to orthogonal right-memory routes.

    allocation stores square roots of the affine squared weights checked
    exactly by exact.py. Output shape is query x second-memory x input-carrier.
    Endpoint branches with zero weight are omitted explicitly.
    """
    h = max(0, 5*a-4)
    allocation = {'s': np.sqrt(max(0, 1-a)), 'p': np.sqrt(5*h/32),
                  'q': np.sqrt(3*(12-7*a)/32), 'r': np.sqrt((12-7*a)/32),
                  't': np.sqrt(3*h/32), 'w': np.sqrt(3*h/32), 'z': np.sqrt(h/32)}
    memories = [('1', '6', 1, 6), ('8', '6', 8, 6), ('8', 'bar3', 8, 3), ('8', 'bar15', 8, 15)]
    if a == 1: memories = memories[1:]
    if a == .8: memories = [memories[0], memories[2]]
    offsets = {}; nm = 0
    for lam, mu, dl, dm in memories:
        offsets[(lam, mu)] = (nm, dl, dm); nm += dl*dm
    ni = sum((1 if label[0]=='1' else 8)*{'3':3,'bar6':6,'15':15}[label[1]] for label, _ in active)
    E = np.zeros((3, nm, ni), complex); start = 0
    for (lam, sigma), weight in active:
        dl = 1 if lam == '1' else 8; ds = {'3':3,'bar6':6,'15':15}[sigma]
        if lam == '1': routes = [('6', 's', cgs['6'][0])]
        elif sigma == '3': routes = [('6', 'p', cgs['6'][0]), ('bar3', 'q', cgs['bar3'][0])]
        elif sigma == 'bar6': routes = [('bar3', 'r', cgs['bar3'][1]), ('bar15', 't', cgs['bar15'][0])]
        else: routes = [('6', 'w', cgs['6'][1]), ('bar15', 'z', cgs['bar15'][1])]
        for mu, key, W in routes:
            coef = allocation[key]/weight
            if coef < 1e-12: continue
            off, _, dm = offsets[(lam, mu)]
            E[:, off:off+dl*dm, start:start+dl*ds] += coef*np.einsum('lr,qms->qlmrs',
                                                                  np.eye(dl), W).reshape(3, dl*dm, dl*ds)
        start += dl*ds
    assert maxerr(E.reshape(-1,ni).conj().T@E.reshape(-1,ni)-np.eye(ni)) < TOL
    return E, memories, offsets, allocation


def midpoint_embedding(a, memories, offsets, allocation, seeds):
    """Embed three (a=4/5) or six blocks; return their labels, weights and seeds."""
    nm = sum(dl*dm for _, _, dl, dm in memories)
    blocks = [('3','6'), ('bar6','bar3'), ('3','bar3'), ('15','6'), ('bar6','bar15'), ('15','bar15')]
    if a == .8: blocks = blocks[:3]
    alpha = (12-7*a)/32; delta = max(0, (5*a-4)/32)
    weight = {('3','6'):alpha, ('bar6','bar3'):alpha, ('3','bar3'):3*alpha,
              ('15','6'):3*delta, ('bar6','bar15'):3*delta, ('15','bar15'):delta}
    columns = []; selected = []
    W3 = SYM.transpose(1,0,2)/np.sqrt(2)
    for label in blocks:
        lam, mu = label; dl = {'3':3,'bar6':6,'15':15}[lam]; dm={'6':6,'bar3':3,'bar15':15}[mu]
        G = np.zeros((3, nm, dl*dm), complex)
        T = seeds[label]
        if label == ('3','6') and allocation['s'] > 1e-12:
            phase = np.vdot(W3, T)/3
            assert maxerr(T-phase*W3) < TOL
            off, _, _ = offsets[('1','6')]
            G[:,off:off+dm,:] = allocation['s']/np.sqrt(alpha)*phase.conjugate()*np.einsum('ql,mn->qmln',np.eye(3),np.eye(dm)).reshape(3,dm,dl*dm)
        if ('8',mu) in offsets:
            off, _, _ = offsets[('8',mu)]
            coef = allocation['p']/np.sqrt(alpha) if label == ('3','6') else 1
            G[:,off:off+8*dm,:] += coef*np.einsum('qrl,mn->qrmln', FS[lam], np.eye(dm)).reshape(3,8*dm,dl*dm)
        columns.append(G.reshape(3*nm, dl*dm)); selected.append((label, weight[label], T))
    G = np.concatenate(columns,axis=1)
    assert maxerr(G.conj().T@G-np.eye(G.shape[1])) < TOL
    return G, selected


def flip_matrix(selected):
    """Exchange dual partner blocks with the unique seed-matching phase.

    This is the abstract J on the 45- or 450-dimensional midpoint carrier.
    construct_processor embeds it and uses identity on the complement.
    """
    dimensions = [T.shape[0]*T.shape[1] for _,_,T in selected]
    cuts = np.r_[0,np.cumsum(dimensions)]
    labels = [l for l,_,_ in selected]
    J = np.zeros((cuts[-1],cuts[-1]),complex)
    for i,(label,_,T) in enumerate(selected):
        dual={'3':'bar3','bar3':'3','6':'bar6','bar6':'6','15':'bar15','bar15':'15'}
        partner=(dual[label[1]],dual[label[0]])
        j=labels.index(partner); Tj=selected[j][2]
        phase=np.vdot(T.transpose(1,0,2),Tj)/3
        assert abs(abs(phase)-1) < TOL
        assert maxerr(Tj-phase*T.transpose(1,0,2)) < TOL
        d1,d2=T.shape[:2]
        S=np.eye(d1*d2).reshape(d1,d2,d1,d2).transpose(1,0,2,3).reshape(d1*d2,d1*d2)
        J[cuts[j]:cuts[j+1],cuts[i]:cuts[i+1]]=phase*S
    assert maxerr(J.conj().T@J-np.eye(J.shape[0])) < TOL
    return J


def pad_query_memory(array, N):
    out=np.zeros((3,N,array.shape[-1]),complex)
    out[:,:array.shape[1],:]=array
    return out.reshape(3*N,array.shape[-1])


def construct_processor(a,cgs,seeds):
    """Complete occupied isometries into fixed gates on a common 3*N workspace.

    N=max(first-memory, second-memory, 72) also accommodates preparation.
    U0/U1 implement G0/G1 in these compatible coordinates; Op is the
    midpoint embedding, and Jfull is the physical extension widehat J.
    Numerical QR chooses only unused complements. full_restoration includes
    the transpose-coordinate corrections required by this basis.
    """
    A0, info=first_encoder(a); Gin, active=first_support(a,A0,info)
    E2, memories, offsets, allocation=second_encoder(a,active,cgs)
    Gout, selected=midpoint_embedding(a,memories,offsets,allocation,seeds)
    N=max(A0.shape[1],E2.shape[1],72)
    A0p=pad_query_memory(A0,N)
    Gp=pad_query_memory(Gin.reshape(3,A0.shape[1],-1),N)
    Ep=pad_query_memory(E2,N)
    Op=pad_query_memory(Gout.reshape(3,E2.shape[1],-1),N)
    A1=Ep@Gp.conj().T
    J=flip_matrix(selected)
    S8=np.kron(Z,Z)@np.eye(64).reshape(8,8,8,8).transpose(1,0,2,3).reshape(64,64)
    if a == 1: S=S8
    else: S=np.zeros((65,65),complex); S[0,0]=1;S[1:,1:]=S8
    # Complete the occupied isometries to actual oracle-independent unitaries.
    # Only the unused orthogonal complements come from numerical QR.
    P=S.shape[0]
    initial_indices=np.array([j*N+c for j in range(3) for c in range(P)])
    unused_indices=np.setdiff1d(np.arange(3*N),initial_indices)
    Q0=np.linalg.qr(A0p,mode='complete')[0]
    U0=np.zeros((3*N,3*N),complex)
    U0[:,initial_indices]=A0p; U0[:,unused_indices]=Q0[:,3*P:]
    Qg=np.linalg.qr(Gp,mode='complete')[0]
    Qe=np.linalg.qr(Ep,mode='complete')[0]
    rank=Gp.shape[1]
    U1=A1+Qe[:,rank:]@Qg[:,rank:].conj().T
    Jfull=Op@J@Op.conj().T+np.eye(3*N)-Op@Op.conj().T
    Sn=np.eye(N,dtype=complex);Sn[:P,:P]=S
    Sfull=np.kron(np.eye(3),Sn)
    unitarity={name:maxerr(M.conj().T@M-np.eye(M.shape[1]))
               for name,M in [('A0',U0),('A1',U1),('fixed_flip',Jfull),('restoration',Sfull)]}
    assert max(unitarity.values()) < TOL
    return {'a':a,'N':N,'A0':A0p,'A1':A1,'Gin':Gp,'E2':Ep,'Gout':Op,
            'J':J,'S':S,'selected':selected,'active':active,'first_memory':A0.shape[1],
            'second_memory':E2.shape[1],'full_A0':U0,'full_A1':U1,
            'full_flip':Jfull,'full_restoration':Sfull,'unitarity':unitarity}


def midpoint_columns(U,selected):
    r=reps(U)
    return np.concatenate([np.sqrt(w)*np.einsum('li,imk,kj->lmj',r[label[0]],T,U.T).reshape(-1,3)
                           for label,w,T in selected],axis=0)


def check_processor(p,U):
    """Compare occupied-map and independently completed-gate trajectories.

    Domain residuals check that inverse maps only see their prescribed
    isometric images. Endpoint residuals compare all three input columns
    to (U^T tensor c_a(U)); no data column is fixed to |0>.
    """
    a=p['a'];N=p['N'];A0=p['A0'];A1=p['A1'];Gin=p['Gin'];E2=p['E2'];G=p['Gout']
    inp=initial_columns(U,a)
    before1=A0@inp
    after1=query(U,before1.reshape(3,N,3)).reshape(3*N,3)
    before2=A1@after1
    after2=query(U,before2.reshape(3,N,3)).reshape(3*N,3)
    mid=G.conj().T@after2
    flipped=G@p['J']@mid
    after3=query(U,flipped.reshape(3,N,3)).reshape(3*N,3)
    before4=A1.conj().T@after3
    after4=query(U,before4.reshape(3,N,3)).reshape(3*N,3)
    decoded=A0.conj().T@after4
    restored=np.kron(np.eye(3),p['S'])@decoded
    target=initial_columns(U,a)@U.T
    standard=midpoint_columns(U,p['selected'])
    # Independent execution uses the completed full-space fixed unitary gates.
    embedded=np.zeros((3,N,3),complex)
    P=p['S'].shape[0]
    embedded[:,:P,:]=inp.reshape(3,P,3)
    actual=p['full_A0']@embedded.reshape(3*N,3)
    actual=query(U,actual.reshape(3,N,3)).reshape(3*N,3)  # forward oracle 1
    actual=p['full_A1']@actual
    actual=query(U,actual.reshape(3,N,3)).reshape(3*N,3)  # forward oracle 2
    actual=p['full_flip']@actual
    actual=query(U,actual.reshape(3,N,3)).reshape(3*N,3)  # forward oracle 3
    actual=p['full_A1'].conj().T@actual
    actual=query(U,actual.reshape(3,N,3)).reshape(3*N,3)  # forward oracle 4
    actual=p['full_restoration']@p['full_A0'].conj().T@actual
    embedded_target=np.zeros_like(embedded)
    embedded_target[:,:P,:]=target.reshape(3,P,3)
    return {'first_fixed_gate_domain':maxerr(after1-Gin@Gin.conj().T@after1),
            'midpoint_map':maxerr(mid-standard),
            'midpoint_domain':maxerr(after2-G@mid),
            'inverse_second_gate_domain':maxerr(after3-E2@E2.conj().T@after3),
            'inverse_first_gate_domain':maxerr(after4-A0@A0.conj().T@after4),
            'four_forward_query_returned_catalyst_endpoint':maxerr(restored-target),
            'full_unitary_four_forward_query_endpoint':maxerr(actual-embedded_target.reshape(3*N,3)),
            'returned_state_norm':maxerr(restored.conj().T@restored-np.eye(3))}


def preparation_embeddings():
    J1=EPS.reshape(27)/np.sqrt(6)
    J8=np.einsum('spv,vqr->pqrs',ADJ,EPS).reshape(27,8)/np.sqrt(2)
    J=np.column_stack((J1,J8))
    assert maxerr(J.conj().T@J-np.eye(9)) < TOL
    return J


PREPARATION_J=preparation_embeddings()


def check_preparation(U,a):
    """Three forward queries on routed physical qutrits; memory 3^2*8=72."""
    seed=np.zeros((27,8),complex)
    seed[:,0]=np.sqrt(max(0,1-a))*PREPARATION_J[:,0]
    seed+=np.sqrt(a/8)*PREPARATION_J[:,1:]
    state=seed.reshape(3,3,3,8)
    state=np.einsum('ap,pqrs->aqrs',U,state)  # forward preparation oracle 1
    state=np.einsum('bq,aqrs->abrs',U,state)  # fixed routing, forward oracle 2
    state=np.einsum('cr,abrs->abcs',U,state)  # fixed routing, forward oracle 3
    state=state.reshape(27,8)
    decoded=PREPARATION_J.conj().T@state
    c=np.r_[decoded[0,0],decoded[1:,:].reshape(-1)]
    target=catalyst(U,a)
    return {'three_forward_query_catalyst_endpoint':maxerr(c-target),
            'preparation_decoding_domain':maxerr(state-PREPARATION_J@decoded),
            'unused_singlet_reference_coordinates':maxerr(decoded[0,1:]),
            'preparation_seed_norm':float(abs(np.vdot(seed,seed)-1))}


def random_su3(rng):
    """QR complex Gaussian columns and correct determinant to one."""
    A=rng.standard_normal((3,3))+1j*rng.standard_normal((3,3))
    Q,R=np.linalg.qr(A);d=np.diag(R);Q=Q*(d/abs(d))
    Q[:,0]*=np.linalg.det(Q).conjugate()
    return Q


def run(parameters,samples,seed):
    rng=np.random.default_rng(seed)
    cgs,seeds,recoupling=second_cgs()
    results=[]
    for a in parameters:
        a=float(a)
        if not .8 <= a <= 1: raise ValueError('a must lie in [4/5,1]')
        p=construct_processor(a,cgs,seeds)
        maxima={}; oracle_errors={'unitarity':0.,'determinant':0.}
        # Identity is checked in addition to the requested random oracle samples.
        for U in [np.eye(3,dtype=complex)]+[random_su3(rng) for _ in range(samples)]:
            checks={**check_preparation(U,a),**check_processor(p,U)}
            for key,error in checks.items():maxima[key]=max(maxima.get(key,0.),float(error))
            oracle_errors['unitarity']=max(oracle_errors['unitarity'],maxerr(U.conj().T@U-np.eye(3)))
            oracle_errors['determinant']=max(oracle_errors['determinant'],float(abs(np.linalg.det(U)-1)))
        passed=max([*maxima.values(),*p['unitarity'].values(),*recoupling.values()]) < TOL
        results.append({'a':a,'passed':passed,'random_oracles':samples,'identity_also_checked':True,
                        'catalyst_dimension':p['S'].shape[0],
                        'preparation_auxiliary_dimension':72,'first_query_auxiliary_dimension':p['first_memory'],
                        'second_query_auxiliary_dimension':p['second_memory'],
                        'peak_auxiliary_dimension':p['N'],'physical_workspace_dimension':3*p['N'],
                        'midpoint_blocks':[[*label,float(w)] for label,w,_ in p['selected']],
                        'full_fixed_gate_unitarity_errors':p['unitarity'],
                        'maximum_residuals':maxima,'oracle_errors':oracle_errors})
    return {'passed':all(r['passed'] for r in results),'tolerance':TOL,'random_seed':seed,
            'scope':'Finite floating-point checks of actual three-query preparation and completed fixed-gate four-forward-query processing, for the complete three-column logical input map. Exact coefficient/CG identities are checked separately. Random samples do not prove an all-U statement.',
            'basis_asset':'cg/*.npy: fixed oracle-independent compatible CG basis only; no precomputed oracle states or test results.',
            'recoupling_phase_aligned_matrix_errors':recoupling,'results':results}


if __name__ == '__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--a',nargs='+',type=float,default=[.8,.85,1.],help='Catalyst weights, each in [0.8,1].')
    parser.add_argument('--samples',type=int,default=3,help='Random SU(3) oracles per weight; identity is additional.')
    parser.add_argument('--seed',type=int,default=931030)
    parser.add_argument('--output',type=Path,default=HERE/'numeric.json')
    args=parser.parse_args()
    if args.samples < 1: parser.error('--samples must be positive')
    record=run(args.a,args.samples,args.seed)
    args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps(record,indent=2)+'\n',encoding='utf-8')
    print(json.dumps(record,indent=2))
    raise SystemExit(0 if record['passed'] else 1)


==> anc/family/requirements.txt <==
numpy


==> anc/family/results.json <==
{
  "checks_completed": true,
  "exact_algebra": {
    "rational_embedding_norm": "5/2",
    "projector_ranks": {
      "three": 3,
      "bar6": 6,
      "fifteen": 15
    },
    "exact_query_output_weights": {
      "3": "0",
      "bar6": "1/4",
      "15": "3/4"
    },
    "racah_matrix": "1/2 [[1,sqrt(3)],[sqrt(3),-1]] after phase alignment",
    "right_six_exact_output_weights": {
      "3": "1/16",
      "bar6": "0",
      "15": "15/16"
    },
    "right_six_racah_matrix": "1/4 [[1,sqrt(15)],[sqrt(15),-1]] after phase alignment",
    "all_assertions_passed": true,
    "scope": "Exact local CG/projector and Racah-corner identities, not a complete workspace-unitary certificate.",
    "exact_coefficients": {
      "all_assertions_passed": true,
      "coefficient_field": "Q(sqrt(2),sqrt(3),sqrt(5))",
      "interval": [
        "4/5",
        "1"
      ],
      "checks": [
        "three Racah matrices orthogonal",
        "fixed encoding vectors are +1 eigenvectors",
        "all input allocation norms preserved",
        "two mirror pairs have equal weights",
        "six midpoint weights sum to one",
        "nonnegativity on the full interval by affine endpoint checks",
        "a=4/5 recovers the three-block midpoint"
      ],
      "scope": "Exact CG corners and all-parameter scalar identities. No random test is used for these checks."
    },
    "exact_preparation": {
      "all_assertions_passed": true,
      "checks": [
        "orthogonal singlet and adjoint embeddings",
        "eight generators spanning sl_3(C) intertwine the three-qutrit embedding"
      ],
      "preparation_queries": 3,
      "reference_dimension": 8,
      "preparation_auxiliary_dimension": 72
    }
  },
  "numerical_gates": {
    "passed": true,
    "tolerance": 2e-09,
    "random_seed": 20261007,
    "scope": "Finite floating-point checks of actual three-query preparation and completed fixed-gate four-forward-query processing, for the complete three-column logical input map. Exact coefficient/CG identities are checked separately. Random samples do not prove an all-U statement.",
    "basis_asset": "cg.npz: fixed oracle-independent compatible CG basis only; no precomputed oracle states or test results.",
    "recoupling_phase_aligned_matrix_errors": {
      "bar3": 6.661338147750939e-16,
      "6": 9.992007221626409e-16,
      "bar15": 3.3306690738754696e-16
    },
    "results": [
      {
        "a": 0.8,
        "passed": true,
        "random_oracles": 3,
        "identity_also_checked": true,
        "catalyst_dimension": 65,
        "preparation_auxiliary_dimension": 72,
        "first_query_auxiliary_dimension": 90,
        "second_query_auxiliary_dimension": 30,
        "peak_auxiliary_dimension": 90,
        "physical_workspace_dimension": 270,
        "midpoint_blocks": [
          [
            "3",
            "6",
            0.19999999999999998
          ],
          [
            "bar6",
            "bar3",
            0.19999999999999998
          ],
          [
            "3",
            "bar3",
            0.6
          ]
        ],
        "full_fixed_gate_unitarity_errors": {
          "A0": 1.7763568394002505e-15,
          "A1": 2.4424906541753444e-15,
          "fixed_flip": 3.774758283725532e-15,
          "restoration": 8.881784197001252e-16
        },
        "maximum_residuals": {
          "three_forward_query_catalyst_endpoint": 2.843579820523829e-16,
          "preparation_decoding_domain": 9.309503074677274e-17,
          "unused_singlet_reference_coordinates": 2.0499469459203124e-17,
          "preparation_seed_norm": 1.1102230246251565e-16,
          "first_fixed_gate_domain": 3.330770716278224e-16,
          "midpoint_map": 7.771561172376096e-16,
          "midpoint_domain": 4.440892098500626e-16,
          "inverse_second_gate_domain": 8.049116928532385e-16,
          "inverse_first_gate_domain": 3.608224830031759e-16,
          "four_forward_query_returned_catalyst_endpoint": 7.731808680624463e-16,
          "full_unitary_four_forward_query_endpoint": 7.355227538141662e-16,
          "returned_state_norm": 3.552713678800501e-15
        },
        "oracle_errors": {
          "unitarity": 8.881784197001252e-16,
          "determinant": 4.47545209131181e-16
        }
      },
      {
        "a": 0.85,
        "passed": true,
        "random_oracles": 3,
        "identity_also_checked": true,
        "catalyst_dimension": 65,
        "preparation_auxiliary_dimension": 72,
        "first_query_auxiliary_dimension": 135,
        "second_query_auxiliary_dimension": 198,
        "peak_auxiliary_dimension": 198,
        "physical_workspace_dimension": 594,
        "midpoint_blocks": [
          [
            "3",
            "6",
            0.1890625
          ],
          [
            "bar6",
            "bar3",
            0.1890625
          ],
          [
            "3",
            "bar3",
            0.5671875
          ],
          [
            "15",
            "6",
            0.0234375
          ],
          [
            "bar6",
            "bar15",
            0.0234375
          ],
          [
            "15",
            "bar15",
            0.0078125
          ]
        ],
        "full_fixed_gate_unitarity_errors": {
          "A0": 1.5543122344752192e-15,
          "A1": 3.1086244689504383e-15,
          "fixed_flip": 3.552713678800501e-15,
          "restoration": 8.881784197001252e-16
        },
        "maximum_residuals": {
          "three_forward_query_catalyst_endpoint": 3.3309262329108803e-16,
          "preparation_decoding_domain": 8.355534721610418e-17,
          "unused_singlet_reference_coordinates": 1.5441269506118017e-17,
          "preparation_seed_norm": 0.0,
          "first_fixed_gate_domain": 2.847483988694276e-16,
          "midpoint_map": 7.468261590855958e-16,
          "midpoint_domain": 2.220446049250313e-16,
          "inverse_second_gate_domain": 6.661338147750939e-16,
          "inverse_first_gate_domain": 3.885780586188048e-16,
          "four_forward_query_returned_catalyst_endpoint": 6.335327934766281e-16,
          "full_unitary_four_forward_query_endpoint": 8.068235998053638e-16,
          "returned_state_norm": 4.107825191113079e-15
        },
        "oracle_errors": {
          "unitarity": 1.1102230246251565e-15,
          "determinant": 6.684427777288335e-16
        }
      },
      {
        "a": 1.0,
        "passed": true,
        "random_oracles": 3,
        "identity_also_checked": true,
        "catalyst_dimension": 64,
        "preparation_auxiliary_dimension": 72,
        "first_query_auxiliary_dimension": 126,
        "second_query_auxiliary_dimension": 192,
        "peak_auxiliary_dimension": 192,
        "physical_workspace_dimension": 576,
        "midpoint_blocks": [
          [
            "3",
            "6",
            0.15625
          ],
          [
            "bar6",
            "bar3",
            0.15625
          ],
          [
            "3",
            "bar3",
            0.46875
          ],
          [
            "15",
            "6",
            0.09375
          ],
          [
            "bar6",
            "bar15",
            0.09375
          ],
          [
            "15",
            "bar15",
            0.03125
          ]
        ],
        "full_fixed_gate_unitarity_errors": {
          "A0": 1.5543122344752192e-15,
          "A1": 3.1086244689504383e-15,
          "fixed_flip": 3.552713678800501e-15,
          "restoration": 8.881784197001252e-16
        },
        "maximum_residuals": {
          "three_forward_query_catalyst_endpoint": 1.536381426628689e-16,
          "preparation_decoding_domain": 6.206335383118183e-17,
          "unused_singlet_reference_coordinates": 2.2401466902737433e-17,
          "preparation_seed_norm": 0.0,
          "first_fixed_gate_domain": 3.0915089113605446e-16,
          "midpoint_map": 8.886119947416683e-16,
          "midpoint_domain": 2.220446049250313e-16,
          "inverse_second_gate_domain": 6.938893903907228e-16,
          "inverse_first_gate_domain": 3.885780586188048e-16,
          "four_forward_query_returned_catalyst_endpoint": 5.551115123125783e-16,
          "full_unitary_four_forward_query_endpoint": 4.996003610813204e-16,
          "returned_state_norm": 2.6645352591003757e-15
        },
        "oracle_errors": {
          "unitarity": 8.881784197001252e-16,
          "determinant": 8.902512316785585e-16
        }
      }
    ]
  },
  "verification_scope": {
    "exact": "Rational CG projector contractions, radical-field recouplings, full-interval affine coefficients, and three-query preparation Lie intertwiners.",
    "numerical": "Completed full-workspace fixed unitary matrices, three preparation queries, and four forward processing queries on finitely many SU(3) samples, for all three input columns.",
    "limitation": "Finite floating-point tests are not an exhaustive all-U or exact full-matrix certificate. The displayed construction is checked; other algorithms are not classified."
  }
}


==> anc/family/run.py <==
"""Replay the explicit 3+4-query singlet--adjoint catalyst family.

Run ``python run.py`` here, or pass --a, --samples and --seed. Python >=3.10
and NumPy are required; no solver, Wolfram installation or network is used.
The data-independent preparation makes c_a(U); the processor applies U^T
to all three data columns and returns c_a(U), for a in [4/5,1].

This entry launches exact.py (rational/projector and radical-field scalar
identities over the entire parameter interval) and numeric.py (completed
workspace gates on finitely many SU(3) oracles). Only numeric.py reads cg/*.npy,
a fixed numerical CG basis. It is not an exact coefficient certificate.

Outputs exact.json and numeric.json are written beside these scripts; the
combined report defaults to results.json, or --output PATH. Existing reports
are replaced. Failure of either subprocess yields a nonzero exit status.
Do not use -O: mathematical acceptance tests rely on Python assertions.
"""
from pathlib import Path
import argparse,json,subprocess,sys

if sys.flags.optimize:
    raise RuntimeError("Do not use Python -O: these checks use assertions")

HERE=Path(__file__).resolve().parent

def run(command):
    """Run one verifier with this interpreter; propagate diagnostics on failure."""
    process=subprocess.run(command,cwd=HERE,capture_output=True,text=True,
                           encoding="utf-8",errors="replace")
    if process.returncode:
        sys.stderr.write(process.stdout+process.stderr)
        raise SystemExit(process.returncode)

def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--a",type=float,nargs="+",default=[.8,.85,1.])
    parser.add_argument("--samples",type=int,default=3)
    parser.add_argument("--seed",type=int,default=20260930)
    parser.add_argument("--output",type=Path,default=HERE/"results.json")
    args=parser.parse_args()
    numerical_file=HERE/"numeric.json"
    run([sys.executable,str(HERE/"exact.py")])
    run([sys.executable,str(HERE/"numeric.py"),
         "--a",*[str(a) for a in args.a],"--samples",str(args.samples),
         "--seed",str(args.seed),"--output",str(numerical_file)])
    exact=json.loads((HERE/"exact.json").read_text(encoding="utf-8"))
    numerical=json.loads(numerical_file.read_text(encoding="utf-8"))
    assert numerical["passed"]
    assert exact["all_assertions_passed"]
    assert exact["exact_coefficients"]["all_assertions_passed"]
    assert exact["exact_preparation"]["all_assertions_passed"]
    result=dict(checks_completed=True,exact_algebra=exact,numerical_gates=numerical,
                verification_scope={
                "exact":"Rational CG projector contractions, radical-field recouplings, full-interval affine coefficients, and three-query preparation Lie intertwiners.",
                "numerical":"Completed full-workspace fixed unitary matrices, three preparation queries, and four forward processing queries on finitely many SU(3) samples, for all three input columns.",
                "limitation":"Finite floating-point tests are not an exhaustive all-U or exact full-matrix certificate. The displayed construction is checked; other algorithms are not classified."})
    output=args.output.expanduser().resolve()
    output.parent.mkdir(parents=True,exist_ok=True)
    output.write_text(json.dumps(result,indent=2,ensure_ascii=False)+"\n",encoding="utf-8")
    print(json.dumps({"checks_completed":True,"results":str(output),
                      "a":args.a,"samples_per_a":args.samples,
                      "scope":result["verification_scope"]},indent=2,ensure_ascii=False))

if __name__=="__main__":main()


==> anc/lean/AbstractBell.lean <==
import BellContraction
import Mathlib.LinearAlgebra.TensorProduct.Matrix

/-! The Bell maps as actual abstract TensorProduct linear maps. The preceding
finite matrices are their matrices in the canonical product bases. -/
noncomputable section
namespace Paper2AbstractBell
open Matrix Module
open scoped TensorProduct Kronecker
variable {l m n : Type*} [Fintype l] [DecidableEq l]
  [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option backward.isDefEq.respectTransparency false

def basis (m : Type*) [Fintype m] [DecidableEq m] : Basis m ℂ (m → ℂ) := Pi.basisFun ℂ m

def bellKet : (m → ℂ) ⊗[ℂ] (m → ℂ) := ∑ j, basis m j ⊗ₜ[ℂ] basis m j

def bellBra : ((m → ℂ) ⊗[ℂ] (m → ℂ)) →ₗ[ℂ] ℂ :=
  TensorProduct.lift (dotProductBilin ℂ ℂ)

def evaluation : (((l → ℂ) ⊗[ℂ] (m → ℂ)) ⊗[ℂ] (m → ℂ)) →ₗ[ℂ] (l → ℂ) :=
  (TensorProduct.rid ℂ (l → ℂ)).toLinearMap ∘ₗ
    (TensorProduct.map LinearMap.id bellBra) ∘ₗ
      (TensorProduct.assoc ℂ (l → ℂ) (m → ℂ) (m → ℂ)).toLinearMap

def coevaluation : (n → ℂ) →ₗ[ℂ] (((n → ℂ) ⊗[ℂ] (m → ℂ)) ⊗[ℂ] (m → ℂ)) where
  toFun v := (TensorProduct.assoc ℂ (n → ℂ) (m → ℂ) (m → ℂ)).symm (v ⊗ₜ[ℂ] bellKet)
  map_add' v w := by simp only [TensorProduct.add_tmul,map_add]
  map_smul' z v := by
    dsimp
    rw [← TensorProduct.smul_tmul',map_smul]

theorem bellBra_basis (i j : m) : bellBra (basis m i ⊗ₜ[ℂ] basis m j)=if i=j then 1 else 0 := by
  simp [bellBra,basis,TensorProduct.lift.tmul,dotProductBilin,dotProduct,Pi.basisFun_apply,Pi.single_apply,eq_comm]

theorem evaluation_matrix :
    LinearMap.toMatrix (((basis l).tensorProduct (basis m)).tensorProduct (basis m))
      (basis l) evaluation = Paper2BellContraction.evaluation := by
  ext i ⟨⟨j,k⟩,a⟩
  by_cases ha : a=k <;> simp [LinearMap.toMatrix_apply,evaluation,TensorProduct.assoc_tmul,TensorProduct.map_tmul,
    TensorProduct.rid_tmul,bellBra_basis,Paper2BellContraction.evaluation,
    Paper2BellContraction.bell,ha,Finsupp.single_apply,eq_comm]

theorem coevaluation_matrix :
    LinearMap.toMatrix (basis n) (((basis n).tensorProduct (basis m)).tensorProduct (basis m))
      coevaluation = Paper2BellContraction.coevaluation := by
  ext ⟨⟨i,j⟩,k⟩ a
  simp [LinearMap.toMatrix_apply,coevaluation,bellKet,TensorProduct.tmul_sum,
    TensorProduct.assoc_symm_tmul,Paper2BellContraction.coevaluation,
    Paper2BellContraction.bell,Finsupp.single_apply,eq_comm]

theorem abstract_bell_reshaping (S : Matrix (l × m) n ℂ) :
    evaluation ∘ₗ TensorProduct.map
      (Matrix.toLin (basis n) ((basis l).tensorProduct (basis m)) S)
      (LinearMap.id : (m → ℂ) →ₗ[ℂ] (m → ℂ)) =
    Matrix.toLin ((basis n).tensorProduct (basis m)) (basis l) (Paper2TensorHom.reshape S) := by
  apply (LinearMap.toMatrix ((basis n).tensorProduct (basis m)) (basis l)).injective
  rw [LinearMap.toMatrix_comp _ (((basis l).tensorProduct (basis m)).tensorProduct (basis m)),
    evaluation_matrix,TensorProduct.toMatrix_map,LinearMap.toMatrix_toLin,
    LinearMap.toMatrix_id,LinearMap.toMatrix_toLin,Paper2BellContraction.bell_reshaping]

theorem abstract_bell_inverse_reshaping (B : Matrix l (n × m) ℂ) :
    TensorProduct.map
      (Matrix.toLin ((basis n).tensorProduct (basis m)) (basis l) B)
      (LinearMap.id : (m → ℂ) →ₗ[ℂ] (m → ℂ)) ∘ₗ coevaluation =
    Matrix.toLin (basis n) ((basis l).tensorProduct (basis m)) (Paper2TensorHom.unreshape B) := by
  apply (LinearMap.toMatrix (basis n) ((basis l).tensorProduct (basis m))).injective
  rw [LinearMap.toMatrix_comp _ (((basis n).tensorProduct (basis m)).tensorProduct (basis m)),
    TensorProduct.toMatrix_map,LinearMap.toMatrix_toLin,LinearMap.toMatrix_id,
    coevaluation_matrix,LinearMap.toMatrix_toLin,Paper2BellContraction.bell_inverse_reshaping]

end Paper2AbstractBell


==> anc/lean/ActualCatalyticClosure.lean <==
import CatalystRestoration
import Word

namespace Paper2ActualCatalyticClosure
open Matrix Paper2PhysicalMidpoint Paper2CatalystRestoration Paper2Catalyst Paper2S123
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false

def query (U : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ) : Matrix Processing Processing ℂ :=
  U ⊗ₖ (1 : Matrix Memory Memory ℂ)

def encoder (G0 G1 G2 : Matrix Processing Processing ℂ)
    (U : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ) :=
  G2*query U*G1*query U*G0

def gates (G0 G1 G2 : Matrix Processing Processing ℂ) : ℕ → Matrix Processing Processing ℂ
  | 0 => G0
  | 1 => G1
  | 2 => G2ᴴ*physicalJ*G2
  | 3 => G1ᴴ
  | _ => restoration*G0ᴴ

theorem unitary_mul (A B : Matrix Processing Processing ℂ)
    (hA : Aᴴ*A=1 ∧ A*Aᴴ=1) (hB : Bᴴ*B=1 ∧ B*Bᴴ=1) :
    (A*B)ᴴ*(A*B)=1 ∧ (A*B)*(A*B)ᴴ=1 := by
  constructor
  · rw [Matrix.conjTranspose_mul,Matrix.mul_assoc,← Matrix.mul_assoc Aᴴ,
      hA.1,Matrix.one_mul,hB.1]
  · rw [Matrix.conjTranspose_mul,Matrix.mul_assoc,
      ← Matrix.mul_assoc B,hB.2,Matrix.one_mul,hA.2]

theorem query_unitary (U : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ)
    (hU : SpecialUnitary U) : (query U)ᴴ*query U=1 ∧ query U*(query U)ᴴ=1 := by
  constructor <;> simp only [query,Matrix.conjTranspose_kronecker,
    Matrix.conjTranspose_one,← Matrix.mul_kronecker_mul,hU.1,hU.2.1,
    Matrix.one_mul,Matrix.one_kronecker_one]

theorem unitary_adjoint (A : Matrix Processing Processing ℂ)
    (hA : Aᴴ*A=1 ∧ A*Aᴴ=1) : Aᴴᴴ*Aᴴ=1 ∧ Aᴴ*Aᴴᴴ=1 := by
  simpa only [Matrix.conjTranspose_conjTranspose] using And.intro hA.2 hA.1

theorem gates_unitary (G0 G1 G2 : Matrix Processing Processing ℂ)
    (hG0 : G0ᴴ*G0=1 ∧ G0*G0ᴴ=1) (hG1 : G1ᴴ*G1=1 ∧ G1*G1ᴴ=1)
    (hG2 : G2ᴴ*G2=1 ∧ G2*G2ᴴ=1) (j : ℕ) :
    (gates G0 G1 G2 j)ᴴ*gates G0 G1 G2 j=1 ∧
      gates G0 G1 G2 j*(gates G0 G1 G2 j)ᴴ=1 := by
  rcases j with _|j
  · exact hG0
  rcases j with _|j
  · exact hG1
  rcases j with _|j
  · exact unitary_mul _ _ (unitary_mul _ _ (unitary_adjoint _ hG2) physicalJ_unitary) hG2
  rcases j with _|j
  · exact unitary_adjoint _ hG1
  · exact unitary_mul _ _ restoration_unitary (unitary_adjoint _ hG0)

theorem encoder_unitary (G0 G1 G2 : Matrix Processing Processing ℂ)
    (hG0 : G0ᴴ*G0=1 ∧ G0*G0ᴴ=1) (hG1 : G1ᴴ*G1=1 ∧ G1*G1ᴴ=1)
    (hG2 : G2ᴴ*G2=1 ∧ G2*G2ᴴ=1)
    (U : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ) (hU : SpecialUnitary U) :
    (encoder G0 G1 G2 U)ᴴ*encoder G0 G1 G2 U=1 ∧
      encoder G0 G1 G2 U*(encoder G0 G1 G2 U)ᴴ=1 :=
  unitary_mul _ _ (unitary_mul _ _ (unitary_mul _ _ (unitary_mul _ _ hG2
    (query_unitary U hU)) hG1) (query_unitary U hU)) hG0

theorem word_is_closed_circuit (G0 G1 G2 : Matrix Processing Processing ℂ)
    (U : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ) :
    S4Word.word (gates G0 G1 G2) (query U) 4=
      restoration*(encoder G0 G1 G2 Uᴴ)ᴴ*physicalJ*encoder G0 G1 G2 U := by
  simp only [S4Word.word,gates,encoder,Matrix.conjTranspose_mul,
    query,Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    Matrix.conjTranspose_conjTranspose,Matrix.mul_assoc]

theorem closure_word (G0 G1 G2 : Matrix Processing Processing ℂ)
    (hG0 : G0ᴴ*G0=1 ∧ G0*G0ᴴ=1) (hG1 : G1ᴴ*G1=1 ∧ G1*G1ᴴ=1)
    (hG2 : G2ᴴ*G2=1 ∧ G2*G2ᴴ=1)
    (he : ∀ U, SpecialUnitary U → encoder G0 G1 G2 U*S4Program.insert (storedC4 U)=
      physicalPhi (1/5) U) (U : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ)
    (hU : SpecialUnitary U) :
    S4Word.word (gates G0 G1 G2) (query U) 4*S4Program.insert (storedC4 U)=
      S4Program.insert (storedC4 U)*U.transpose := by
  rw [word_is_closed_circuit]
  exact Paper2Lean.catalytic_closure _ _ _ _ _ _ _ _ _
    (he U hU) (he Uᴴ (specialUnitary_adjoint hU))
    (physical_midpoint_identity (1/5) U hU)
    (encoder_unitary G0 G1 G2 hG0 hG1 hG2 Uᴴ (specialUnitary_adjoint hU)).1
    (restoration_insert U)

end
end Paper2ActualCatalyticClosure


==> anc/lean/ActualSeedCopies.lean <==
import SeedRemainder
import IrreducibleSchur

/-! All orthogonal-copy and inequivalent-remainder premises of the seed
multiplicity theorem are obtained from actual unitary irreducibility. -/
noncomputable section
namespace Paper2SeedCopies
open Matrix Paper2SeedMultiplicity
open scoped BigOperators
set_option linter.unusedSectionVars false
variable {g m n : Type*} [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]
  [Nonempty n]

theorem actual_seed_copies (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (hH : ∀ x, (H x)ᴴ*H x=1) (hR : ∀ x, (R x)ᴴ*R x=1)
    (hi : ∀ S : Submodule ℂ (n → ℂ),
      (∀ x v, v∈S → R x *ᵥ v∈S) → S=⊥ ∨ S=⊤) :
    ∃ (k : ℕ) (A : Fin k → Matrix m n ℂ) (P : Matrix m m ℂ),
      (∀ j x, H x*A j=A j*R x) ∧
      (∀ j l, (A j)ᴴ*A l=if j=l then 1 else 0) ∧
      Pᴴ=P ∧ P*P=P ∧ (∀ x, P*H x=H x*P) ∧
      (∑ j, A j*(A j)ᴴ)+P=1 ∧
      (∀ B : Matrix m n ℂ, P*B=B → (∀ x, H x*B=B*R x) → B=0) ∧
      (∀ T : Matrix m n ℂ, (∀ x, H x*T=T*R x) →
        ∃! c : Fin k → ℂ, T=∑ j, c j • A j) ∧
      Module.finrank ℂ (seeds H R)=k := by
  have hc := Paper2IrreducibleSchur.scalar_commutant R hi
  have hr (x : g) : R x*(R x)ᴴ=1 := mul_eq_one_comm.mp (hR x)
  let A := copyMatrix H R
  let P := copyRemainder A
  have hA : ∀ j x, H x*A j=A j*R x := copyMatrix_intertwines H R
  have ho : ∀ j l, (A j)ᴴ*A l=if j=l then 1 else 0 := copyMatrix_orthogonal H R hH hr hc
  have hp : P*P=P := copyRemainder_idempotent A ho
  have hpc : ∀ x, P*H x=H x*P := copyRemainder_commutes H R hH hr A hA
  have hcomplete : (∑ j, A j*(A j)ᴴ)+P=1 := copyRemainder_complete A
  have hz : ∀ B : Matrix m n ℂ, P*B=B → (∀ x, H x*B=B*R x) → B=0 :=
    copyRemainder_no_seed H R hH hr hc
  refine ⟨_,A,P,hA,ho,copyRemainder_hermitian A,hp,hpc,hcomplete,hz,?_,?_⟩
  · intro T hT
    obtain ⟨c,hc'⟩ := expansion H R hH hr hc A hA P hp hpc hcomplete hz T hT
    refine ⟨c,hc',?_⟩
    intro d hd
    exact coefficients_independent A ho d c (hd.symm.trans hc')
  · simpa using seed_dimension H R hH hr hc A hA ho P hp hpc hcomplete hz

end Paper2SeedCopies


==> anc/lean/ActualTwentySevenImage.lean <==
import TwentySevenComplexRep

/-! Exact intrinsic image of the actual CG-completed27 carrier. The first and
third indices are fundamental, the second and fourth are dual. This identifies
the representation space itself without assuming irreducibility. -/
namespace Paper2ActualTwentySevenImage
open Matrix Paper2RationalTwentySeven Paper2ThreeFifteenTen
set_option backward.isDefEq.respectTransparency false

def SymmetricTraceless {k : Type*} (W : Matrix Quad k ℂ) : Prop :=
  (∀ d a b c r, W (d,a,b,c) r=W (b,a,d,c) r) ∧
  (∀ d a b c r, W (d,a,b,c) r=W (d,c,b,a) r) ∧
  (∀ d a r, (∑ b : Fin 3, W (d,a,b,b) r)=0)

private theorem raw_image_shape {k : Type*} (C : Matrix T k ℂ) :
    SymmetricTraceless (raw*C) := by
  refine ⟨?_,?_,?_⟩
  · intro d a b c r
    simp only [Matrix.mul_apply]
    apply Finset.sum_congr rfl
    intro t _
    rw [raw_fundamental_symmetric d a b c]
  · intro d a b c r
    simp only [Matrix.mul_apply]
    apply Finset.sum_congr rfl
    intro t _
    rw [raw_dual_symmetric d a b c]
  · intro d a r
    simp only [Matrix.mul_apply]
    rw [Finset.sum_comm]
    simp only [← Finset.sum_mul,raw_traceless,zero_mul,Finset.sum_const_zero]

theorem actual_image_shape {k : Type*} (C : Matrix T k ℂ) :
    SymmetricTraceless (embedding*C) := by
  rw [embedding_raw,Matrix.mul_assoc]
  exact raw_image_shape (inverseChange*C)

theorem actual_image_iff {k : Type*} (W : Matrix Quad k ℂ) :
    (∃ C : Matrix T k ℂ, embedding*C=W) ↔ SymmetricTraceless W := by
  constructor
  · rintro ⟨C,rfl⟩
    exact actual_image_shape C
  · intro hW
    exact ⟨embeddingᴴ*W,
      Paper2IntrinsicTwentySeven.twentyseven_recovery W hW.1 hW.2.1 hW.2.2⟩

theorem intrinsic_action_coordinates {k : Type*} (M : Matrix (Fin 3) (Fin 3) ℂ)
    (W : Matrix Quad k ℂ) (hW : SymmetricTraceless W) :
    embeddingᴴ*(Paper2TwentySevenComplexRep.extension M*W)=
      Paper2TwentySevenComplexRep.compressedExtension M*(embeddingᴴ*W) := by
  obtain ⟨C,rfl⟩ := (actual_image_iff W).2 hW
  have h : embeddingᴴ*(embedding*C)=C := by
    rw [← Matrix.mul_assoc,embedding_gram,Matrix.one_mul]
  rw [h]
  simp only [Matrix.mul_assoc,Paper2TwentySevenComplexRep.compressedExtension]

end Paper2ActualTwentySevenImage


==> anc/lean/AdaptiveBounds.lean <==
import TwoStageProtocol
import LowPreparation

/-! Direct exact lower bounds for the actual finite two-stage adaptive
Kraus-instrument model. Only normalized physical pure-state correctness is
assumed; every word, seed, common memory, and output factor is constructed. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix S4Word S4Program Paper2PureStateTomography
open scoped BigOperators Kronecker
universe u
variable (d : Type u) [Fintype d] [DecidableEq d] [Nonempty d]
  (P R T S : ℕ → Type u)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

theorem adaptive_transpose_query_bound (n q : ℕ)
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × ProcessorMemory d P R T n (k+1)) (d × ProcessorMemory d P R T n k) ℂ)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (i₀ : d)
    (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      partialTrace (adaptiveProtocolMap d P R T S n q Kp K seed U *
        outer (WithLp.ofLp x) (WithLp.ofLp x) *
        (adaptiveProtocolMap d P R T S n q Kp K seed U)ᴴ) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ q := by
  obtain ⟨Gp, G, seed', hGp, hG, hs, he⟩ := two_stage_instrument_word d P R T S n q
    Kp K hKp hK seed hseed (fun U => Uᵀ) i₀
    (fun U hU => S4Analytic.transpose_isometry U hU.1) hcorrect
  exact S4ExactBounds.transpose_bound_of_pointwise_program Gp G seed' i₀ n q hd hGp hG hs he

theorem adaptive_inversion_query_bound (n q : ℕ)
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × ProcessorMemory d P R T n (k+1)) (d × ProcessorMemory d P R T n k) ℂ)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      partialTrace (adaptiveProtocolMap d P R T S n q Kp K seed U *
        outer (WithLp.ofLp x) (WithLp.ofLp x) *
        (adaptiveProtocolMap d P R T S n q Kp K seed U)ᴴ) =
        Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ q + 1 := by
  obtain ⟨Gp, G, seed', hGp, hG, hs, he⟩ := two_stage_instrument_word d P R T S n q
    Kp K hKp hK seed hseed (fun U => Uᴴ) i₀
    (fun U hU => S4Analytic.adjoint_isometry U hU.1) hcorrect
  exact S4ExactBounds.inversion_bound_of_pointwise_program Gp G seed' i₀ n q hGp hG hs he

end FinitePure

namespace FinitePure
open Matrix S4Program Paper2PureStateTomography
open scoped BigOperators
variable (P R T S : ℕ → Type)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

theorem adaptive_preparation_bound (n : ℕ)
    (Kp : ∀ k, History.{0, 0} R k → R k → Matrix (Fin 3 × P (k+1)) (Fin 3 × P k) ℂ)
    (K : ∀ k, History.{0, 0} S k → S k →
      Matrix (Fin 3 × ProcessorMemory (Fin 3) P R T n (k+1)) (Fin 3 × ProcessorMemory (Fin 3) P R T n k) ℂ)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : Fin 3 × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      partialTrace (adaptiveProtocolMap (Fin 3) P R T S n 4 Kp K seed U *
        outer (WithLp.ofLp x) (WithLp.ofLp x) *
        (adaptiveProtocolMap (Fin 3) P R T S n 4 Kp K seed U)ᴴ) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ n := by
  obtain ⟨Gp, G, seed', hGp, hG, hs, he⟩ := two_stage_instrument_word (Fin 3) P R T S n 4
    Kp K hKp hK seed hseed (fun U => Uᵀ) 0
    (fun U hU => S4Analytic.transpose_isometry U hU.1) hcorrect
  exact S5LowPreparation.preparation_bound_of_pointwise_program Gp G seed' n hGp hG hs he

end FinitePure


==> anc/lean/AdaptiveInterface.lean <==
import AdaptiveQuery
import Program

/-! Explicit initial records and seed/program interfaces for the finite
instrument compiler. The preparation seed and processing input encoding are
constructed, so later two-stage alignment need not assume their existence. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix Paper2CommonWorkspace S4Word S4Program
open scoped BigOperators Kronecker
variable {d m n : Type*} [Fintype d] [DecidableEq d]
  [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]

def initialRecord (R : ℕ → Type*) : m ↪ m × History R 0 :=
  ⟨fun p => (p, PUnit.unit), by intro p q h; exact congrArg Prod.fst h⟩

theorem recorded_initial_embedding (R : ℕ → Type*) [∀ k, Fintype (R k)]
    [∀ k, DecidableEq (R k)] :
    recordedDilation (fun _ : History R 0 => (1 : Matrix (d × m) (d × m) ℂ)) =
      embed (d:=d) (initialRecord (m:=m) R) := by
  ext ⟨a,p,h⟩ ⟨b,t⟩
  cases h
  change (if (a,p) = (b,t) then (1 : ℂ) else 0) =
    (if a = b then 1 else 0) * (if (p,PUnit.unit) = (t,PUnit.unit) then 1 else 0)
  simp only [Prod.mk.injEq, and_true, ite_and]
  split_ifs <;> simp_all

theorem inclusion_comp (a : m ↪ n) {w : Type*} [Fintype w] [DecidableEq w]
    (b : n ↪ w) : inclusion b * inclusion a = inclusion (a.trans b) := by
  ext i j
  simp [inclusion, Matrix.mul_apply, ite_mul, mul_ite, eq_comm]

theorem embed_comp (a : m ↪ n) {w : Type*} [Fintype w] [DecidableEq w]
    (b : n ↪ w) : embed (d:=d) b * embed (d:=d) a = embed (d:=d) (a.trans b) := by
  simp only [embed, ← Matrix.mul_kronecker_mul, Matrix.one_mul, inclusion_comp]

theorem gram_mulVec_normalized (A : Matrix n m ℂ) (hA : Aᴴ * A = 1)
    (c : m → ℂ) (hc : bracket c c = 1) : bracket (A.mulVec c) (A.mulVec c) = 1 := by
  change star (A *ᵥ c) ⬝ᵥ (A *ᵥ c) = 1
  rw [Paper2Completion.gram_preserves_inner A hA]
  exact hc

variable (P R : ℕ → Type*) [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]

def inputRecordInclusion (q : ℕ) : P 0 ↪ CommonMemory (fun k => P k × History R k) q :=
  (initialRecord R).trans (stageInclusion (fun k => P k × History R k) q 0 (by omega))

def adaptiveProgram
    (K : ∀ k, History R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (seed : d × P 0 → ℂ) (q : ℕ) (U : Matrix d d ℂ) :
    d × (P (q+1) × History R (q+1)) → ℂ :=
  (recordedDilation (trajectory (fun k => d × P k) R (queryInstruments P R K U) (q+1))).mulVec seed

/-- Preparation has a concrete normalized fixed seed in the compiled space
and returns the embedded actual recorded preparation program. -/
theorem adaptive_preparation_word
    (K : ∀ k, History R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hs : bracket seed seed = 1) (q : ℕ) :
    ∃ F : ℕ → Matrix (d × CommonMemory (fun k => P k × History R k) q)
        (d × CommonMemory (fun k => P k × History R k) q) ℂ,
      (∀ j, (F j)ᴴ * F j = 1) ∧
      ∃ c₀ : d × CommonMemory (fun k => P k × History R k) q → ℂ,
        bracket c₀ c₀ = 1 ∧ ∀ U : Matrix d d ℂ,
          (word F (U ⊗ₖ (1 : Matrix (CommonMemory (fun k => P k × History R k) q)
            (CommonMemory (fun k => P k × History R k) q) ℂ)) q).mulVec c₀ =
          (embed (d:=d) (stageInclusion (fun k => P k × History R k) q (q+1) (by omega))).mulVec
            (adaptiveProgram P R K seed q U) := by
  obtain ⟨F, hF, hf⟩ := adaptive_query_unitary_word P R K hK q
  let e := inputRecordInclusion P R q
  refine ⟨F, fun j => (hF j).1, (embed (d:=d) e).mulVec seed,
    gram_mulVec_normalized _ (embed_gram e) seed hs, ?_⟩
  intro U
  have h := hf U
  rw [recorded_initial_embedding, Matrix.mul_assoc, embed_comp] at h
  have hh := congrArg (fun A => Matrix.mulVec A seed) h
  simpa only [Matrix.mulVec_mulVec, e, inputRecordInclusion, adaptiveProgram] using hh

/-- Processing begins with the literal embedded input program, including the
constructed singleton initial record. It ends with the actual recorded channel. -/
theorem adaptive_processing_word
    (K : ∀ k, History R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1) (q : ℕ) :
    ∃ F : ℕ → Matrix (d × CommonMemory (fun k => P k × History R k) q)
        (d × CommonMemory (fun k => P k × History R k) q) ℂ,
      (∀ j, (F j)ᴴ * F j = 1) ∧ ∀ (U : Matrix d d ℂ) (c : P 0 → ℂ),
        word F (U ⊗ₖ (1 : Matrix (CommonMemory (fun k => P k × History R k) q)
          (CommonMemory (fun k => P k × History R k) q) ℂ)) q *
          insert (d:=d) ((inclusion (inputRecordInclusion P R q)).mulVec c) =
        embed (d:=d) (stageInclusion (fun k => P k × History R k) q (q+1) (by omega)) *
          recordedDilation (trajectory (fun k => d × P k) R (queryInstruments P R K U) (q+1)) *
          insert (d:=d) c := by
  obtain ⟨F, hF, hf⟩ := adaptive_query_unitary_word P R K hK q
  refine ⟨F, fun j => (hF j).1, ?_⟩
  intro U c
  have h := hf U
  rw [recorded_initial_embedding, Matrix.mul_assoc, embed_comp] at h
  rw [← insert_embeds, ← Matrix.mul_assoc]
  exact congrArg (fun A => A * insert (d:=d) c) h

end FinitePure


==> anc/lean/AdaptiveQuery.lean <==
import FiniteAdaptive
import RectangularWord

/-! Oracle calls remain explicit when adaptive instruments are purified.
The retained record is part of the memory, and every branch uses exactly one
ordinary oracle at each prescribed query time. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix S4Word Paper2CommonWorkspace
open scoped BigOperators Kronecker
variable {d m n l r s : Type*} [Fintype d] [DecidableEq d]
  [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]
  [Fintype l] [DecidableEq l] [Fintype r] [DecidableEq r]
  [Fintype s] [DecidableEq s]

theorem controlled_dilation_right_mul (L : r → s → Matrix n m ℂ) (Q : Matrix m m ℂ) :
    controlledDilation (fun i j => L i j * Q) =
      controlledDilation L * (Q ⊗ₖ (1 : Matrix r r ℂ)) := by
  ext aij bi
  simp [controlledDilation, Matrix.mul_apply, Matrix.kronecker_apply,
    Matrix.one_apply, Fintype.sum_prod_type, Finset.sum_ite_irrel, mul_ite, ite_mul]

def recordGate (L : r → s → Matrix (d × n) (d × m) ℂ) :
    Matrix (d × (n × (r × s))) (d × (m × r)) ℂ :=
  (controlledDilation L).submatrix (Equiv.prodAssoc d n (r × s)).symm
    (Equiv.prodAssoc d m r).symm

def recordedDilation (K : r → Matrix (d × m) n ℂ) : Matrix (d × (m × r)) n ℂ :=
  (dilation K).submatrix (Equiv.prodAssoc d m r).symm id

theorem recordGate_isometry (L : r → s → Matrix (d × n) (d × m) ℂ)
    (hL : ∀ i, (∑ j, (L i j)ᴴ * L i j) = 1) :
    (recordGate L)ᴴ * recordGate L = 1 := by
  simp only [recordGate, Matrix.conjTranspose_submatrix, Matrix.submatrix_mul_equiv,
    controlled_dilation_isometry L hL, Matrix.submatrix_one_equiv]

theorem recorded_dilation_compose (K : r → Matrix (d × m) l ℂ)
    (L : r → s → Matrix (d × n) (d × m) ℂ) :
    recordGate L * recordedDilation K = recordedDilation (adaptiveKraus K L) := by
  simp only [recordGate, recordedDilation, Matrix.submatrix_mul_equiv,
    controlled_dilation_compose]

theorem reassociate_query (U : Matrix d d ℂ) :
    ((U ⊗ₖ (1 : Matrix m m ℂ)) ⊗ₖ (1 : Matrix r r ℂ)).submatrix
      (Equiv.prodAssoc d m r).symm (Equiv.prodAssoc d m r).symm =
      U ⊗ₖ (1 : Matrix (m × r) (m × r) ℂ) := by
  ext ⟨a,p,i⟩ ⟨b,t,j⟩
  simp [Matrix.submatrix_apply, Matrix.kronecker_apply, Matrix.one_apply,
    Equiv.prodAssoc, Prod.mk.injEq, ite_and, mul_ite, ite_mul]
  split_ifs <;> rfl

theorem recordGate_query (L : r → s → Matrix (d × n) (d × m) ℂ)
    (U : Matrix d d ℂ) :
    recordGate (fun i j => L i j * (U ⊗ₖ (1 : Matrix m m ℂ))) =
      recordGate L * (U ⊗ₖ (1 : Matrix (m × r) (m × r) ℂ)) := by
  rw [recordGate, controlled_dilation_right_mul]
  rw [← Matrix.submatrix_mul_equiv _ _ _ (Equiv.prodAssoc d m r).symm]
  rw [reassociate_query]
  rfl

variable (P R : ℕ → Type*) [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]

def queryInstruments
    (K : ∀ k, History R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (U : Matrix d d ℂ) (k : ℕ) (h : History R k) (j : R k) :
    Matrix (d × P (k+1)) (d × P k) ℂ :=
  if k = 0 then K k h j else K k h j * (U ⊗ₖ (1 : Matrix (P k) (P k) ℂ))

def recordedGates
    (K : ∀ k, History R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ) :
    ∀ k, Matrix (d × (P (k+1) × History R (k+1))) (d × (P k × History R k)) ℂ :=
  fun k => recordGate (K k)

/-- The adaptive trajectory contains exactly q query-bearing stages and the
initial query-free instrument. Its actual dilation equals a rectangular q-word. -/
theorem adaptive_query_rectangular_word
    (K : ∀ k, History R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (U : Matrix d d ℂ) (q : ℕ) :
    recordedDilation (trajectory (fun k => d × P k) R (queryInstruments P R K U) (q+1)) =
      rectangularWord (fun k => P k × History R k) (recordedGates P R K) U q *
        recordedDilation (fun _ : History R 0 => (1 : Matrix (d × P 0) (d × P 0) ℂ)) := by
  induction q with
  | zero =>
    change recordedDilation (adaptiveKraus _ _) = _
    rw [← recorded_dilation_compose]
    have hz : queryInstruments P R K U 0 = K 0 := by
      funext h j
      simp [queryInstruments]
    rw [hz]
    rfl
  | succ q ih =>
    change recordedDilation (adaptiveKraus _ _) = _
    rw [← recorded_dilation_compose]
    have hs : queryInstruments P R K U (q+1) =
        fun h j => K (q+1) h j * (U ⊗ₖ (1 : Matrix (P (q+1)) (P (q+1)) ℂ)) := by
      funext h j
      simp [queryInstruments]
    rw [hs, recordGate_query, ih]
    simp only [rectangularWord, recordedGates, Matrix.mul_assoc]
    exact (Matrix.mul_assoc _ _ _).symm

/-- All fixed coherent gates are isometries, independently of the oracle. -/
theorem adaptive_fixed_gates_isometry
    (K : ∀ k, History R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1) (k : ℕ) :
    (recordGate (K k))ᴴ * recordGate (K k) = 1 := recordGate_isometry _ (hK k)

/-- Full physical reduction for this finite fixed-query-time instrument model:
construct one common finite memory and one list of square unitary gates before
choosing U. Every matrix oracle has the same q-query coherent dilation, including
the complete retained record rather than merely the reduced data channel. -/
theorem adaptive_query_unitary_word
    (K : ∀ k, History R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1) (q : ℕ) :
    ∃ F : ℕ → Matrix (d × CommonMemory (fun k => P k × History R k) q)
        (d × CommonMemory (fun k => P k × History R k) q) ℂ,
      (∀ j, (F j)ᴴ * F j = 1 ∧ F j * (F j)ᴴ = 1) ∧
      ∀ U : Matrix d d ℂ,
        word F (U ⊗ₖ (1 : Matrix (CommonMemory (fun k => P k × History R k) q)
            (CommonMemory (fun k => P k × History R k) q) ℂ)) q *
          embed (d:=d) (stageInclusion (fun k => P k × History R k) q 0 (by omega)) *
          recordedDilation (fun _ : History R 0 => (1 : Matrix (d × P 0) (d × P 0) ℂ)) =
        embed (d:=d) (stageInclusion (fun k => P k × History R k) q (q+1) (by omega)) *
          recordedDilation (trajectory (fun k => d × P k) R (queryInstruments P R K U) (q+1)) := by
  obtain ⟨F, hF, hf⟩ := rectangularWord_compilation (fun k => P k × History R k)
    (recordedGates P R K) q (fun k _ => adaptive_fixed_gates_isometry P R K hK k)
  refine ⟨F, hF, ?_⟩
  intro U
  rw [hf U, Matrix.mul_assoc, ← adaptive_query_rectangular_word]

end FinitePure


==> anc/lean/Adjoint.lean <==
import Mathlib.LinearAlgebra.Matrix.ConjTranspose
import Mathlib.LinearAlgebra.Matrix.Kronecker
import Mathlib.LinearAlgebra.Matrix.Trace
import Mathlib.LinearAlgebra.Matrix.Notation
import Mathlib.Basic.Complex.Basic
import Mathlib.Basic.Complex.BigOperators
import Mathlib.Analysis.Real.Sqrt
import Mathlib.Tactic.FinCases
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Ring

/-! An explicit normalized Hermitian basis for the actual SU(3) adjoint carrier.
The manuscript allows any fixed Hilbert--Schmidt orthonormal traceless Hermitian
basis. We choose the two diagonal and six symmetric/antisymmetric matrix units
listed below. Every coefficient and normalization is fixed, not postulated. -/
namespace Paper2Adjoint
set_option linter.unusedSimpArgs false
set_option linter.unnecessarySeqFocus false
open Matrix
open scoped Kronecker
abbrev Q := Fin 3
abbrev A := Fin 8

noncomputable def r2 : ℂ := (Real.sqrt 2 : ℝ) / 2
noncomputable def r6 : ℂ := (Real.sqrt 6 : ℝ) / 6

theorem r2_star : star r2 = r2 := by simp [r2, Complex.star_def]
theorem r6_star : star r6 = r6 := by simp [r6, Complex.star_def]
theorem r2_conj : (starRingEnd ℂ) r2 = r2 := r2_star
theorem r6_conj : (starRingEnd ℂ) r6 = r6 := r6_star
private theorem two_conj : (starRingEnd ℂ) (2 : ℂ) = 2 := map_ofNat _ _
theorem r2_sq : r2 ^ 2 = (1 / 2 : ℂ) := by
  have h : (Real.sqrt 2 : ℂ)^2 = 2 := by
    exact_mod_cast Real.sq_sqrt (show (0 : ℝ) ≤ 2 by norm_num)
  unfold r2
  rw [div_pow, h]
  norm_num
theorem r6_sq : r6 ^ 2 = (1 / 6 : ℂ) := by
  have h : (Real.sqrt 6 : ℂ)^2 = 6 := by
    exact_mod_cast Real.sq_sqrt (show (0 : ℝ) ≤ 6 by norm_num)
  unfold r6
  rw [div_pow, h]
  norm_num

noncomputable def T : A → Matrix Q Q ℂ := ![
  !![r2,0,0; 0,-r2,0; 0,0,0],
  !![r6,0,0; 0,r6,0; 0,0,-2*r6],
  !![0,r2,0; r2,0,0; 0,0,0],
  !![0,-Complex.I*r2,0; Complex.I*r2,0,0; 0,0,0],
  !![0,0,r2; 0,0,0; r2,0,0],
  !![0,0,-Complex.I*r2; 0,0,0; Complex.I*r2,0,0],
  !![0,0,0; 0,0,r2; 0,r2,0],
  !![0,0,0; 0,0,-Complex.I*r2; 0,Complex.I*r2,0]]

/-- Every listed basis matrix is Hermitian. -/
theorem T_hermitian (s : A) : (T s)ᴴ = T s := by
  ext i j
  fin_cases s <;> fin_cases i <;> fin_cases j <;>
    simp [T, Matrix.conjTranspose_apply, r2_star, r6_star, map_mul]

theorem T_traceless (s : A) : Matrix.trace (T s) = 0 := by
  fin_cases s <;> simp [T, Matrix.trace, Fin.sum_univ_succ] <;> ring

/-- The eight concrete double-ket columns, in the manuscript's (row,column) order. -/
noncomputable def inclusion : Matrix (Q × Q) A ℂ := fun ij s => T s ij.1 ij.2

set_option maxHeartbeats 1000000 in
theorem inclusion_gram : inclusionᴴ * inclusion = 1 := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    simp [inclusion, T, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_prod_type, Fin.sum_univ_succ, r2_star, r6_star, r2_conj, r6_conj] <;>
    ring_nf <;> norm_num [r2_sq, r6_sq, r2_conj, r6_conj] <;> ring_nf <;>
      norm_num [r2_sq, r6_sq, two_conj]

/-- The unnormalized qutrit Bell column. -/
def bell : Matrix (Q × Q) Unit ℂ := fun ij _ => if ij.1 = ij.2 then 1 else 0

theorem bell_gram : bellᴴ * bell = (3 : ℂ) • (1 : Matrix Unit Unit ℂ) := by
  ext i j
  simp [bell, Matrix.mul_apply, Matrix.conjTranspose_apply, Fintype.sum_prod_type,
    Fin.sum_univ_succ]

theorem bell_orthogonal : bellᴴ * inclusion = 0 := by
  ext i s
  fin_cases s <;>
    simp [bell, inclusion, T, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_prod_type, Fin.sum_univ_succ] <;> ring

set_option maxHeartbeats 2000000 in
/-- Completeness of the actual eight columns: the traceless projector. -/
theorem inclusion_projector :
    inclusion * inclusionᴴ = 1 - (1 / 3 : ℂ) • (bell * bellᴴ) := by
  ext ⟨i,j⟩ ⟨k,l⟩
  fin_cases i <;> fin_cases j <;> fin_cases k <;> fin_cases l <;>
    simp [inclusion, T, bell, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fin.sum_univ_succ, r2_star, r6_star, r2_conj, r6_conj] <;>
    ring_nf <;> norm_num [r2_sq, r6_sq, r2_conj, r6_conj] <;> ring_nf <;>
      norm_num [r2_sq, r6_sq, two_conj]

def queryRep (U : Matrix Q Q ℂ) : Matrix (Q × Q) (Q × Q) ℂ := U ⊗ₖ U.map star

theorem queryRep_adjoint (U : Matrix Q Q ℂ) : queryRep Uᴴ = (queryRep U)ᴴ := by
  ext i j
  simp [queryRep, Matrix.kronecker_apply, Matrix.conjTranspose_apply]

theorem queryRep_unitary (U : Matrix Q Q ℂ) (hU : Uᴴ * U = 1) :
    (queryRep U)ᴴ * queryRep U = 1 := by
  have hc : (U.map star)ᴴ * U.map star = 1 := by
    ext i j
    have h := congrArg star (congrFun (congrFun hU i) j)
    simpa [Matrix.mul_apply, Matrix.conjTranspose_apply, star_sum, star_mul,
      Matrix.one_apply, mul_comm] using h
  rw [queryRep, Matrix.conjTranspose_kronecker, ← Matrix.mul_kronecker_mul,
    hU, hc, Matrix.one_kronecker_one]

theorem queryRep_bell (U : Matrix Q Q ℂ) (hU : U * Uᴴ = 1) :
    queryRep U * bell = bell := by
  ext ⟨i,j⟩ u
  have h := congrFun (congrFun hU i) j
  simpa [queryRep, bell, Matrix.mul_apply, Matrix.kronecker_apply,
    Matrix.conjTranspose_apply, Fintype.sum_prod_type, Matrix.one_apply] using h

theorem bell_queryRep (U : Matrix Q Q ℂ) (hU : Uᴴ * U = 1) :
    bellᴴ * queryRep U = bellᴴ := by
  have h := congrArg Matrix.conjTranspose (queryRep_bell Uᴴ (by simpa using hU))
  simpa only [Matrix.conjTranspose_mul, queryRep_adjoint,
    Matrix.conjTranspose_conjTranspose] using h

/-- The actual eight-by-eight adjoint representation in the concrete basis. -/
noncomputable def R (U : Matrix Q Q ℂ) : Matrix A A ℂ := inclusionᴴ * queryRep U * inclusion

theorem R_adjoint (U : Matrix Q Q ℂ) : R Uᴴ = (R U)ᴴ := by
  simp only [R, Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose,
    queryRep_adjoint, Matrix.mul_assoc]

theorem queryRep_inclusion (U : Matrix Q Q ℂ) (hU : Uᴴ * U = 1) :
    queryRep U * inclusion = inclusion * R U := by
  rw [R]
  simp only [← Matrix.mul_assoc]
  rw [inclusion_projector, Matrix.sub_mul,
    Matrix.one_mul, Matrix.smul_mul]
  have hb : (bell * bellᴴ) * queryRep U * inclusion = 0 := by
    rw [Matrix.mul_assoc bell, bell_queryRep U hU, Matrix.mul_assoc, bell_orthogonal,
      Matrix.mul_zero]
  simp only [Matrix.sub_mul, Matrix.smul_mul, hb, smul_zero, sub_zero]

theorem R_unitary (U : Matrix Q Q ℂ) (hU : Uᴴ * U = 1) : (R U)ᴴ * R U = 1 := by
  have h := congrArg (fun M => Mᴴ * M) (queryRep_inclusion U hU)
  simp only [Matrix.conjTranspose_mul] at h
  have hl : (inclusionᴴ * (queryRep U)ᴴ) * (queryRep U * inclusion) = 1 := by
    rw [Matrix.mul_assoc, ← Matrix.mul_assoc (queryRep U)ᴴ,
      queryRep_unitary U hU, Matrix.one_mul, inclusion_gram]
  have hr : ((R U)ᴴ * inclusionᴴ) * (inclusion * R U) = (R U)ᴴ * R U := by
    rw [Matrix.mul_assoc, ← Matrix.mul_assoc inclusionᴴ, inclusion_gram,
      Matrix.one_mul]
  rw [hl, hr] at h
  exact h.symm

/-- The nine-coordinate action is exactly ordinary matrix conjugation. -/
theorem queryRep_inclusion_entries (U : Matrix Q Q ℂ) (s : A) (i j : Q) :
    (queryRep U * inclusion) (i,j) s = (U * T s * Uᴴ) i j := by
  simp only [queryRep, inclusion, Matrix.mul_apply, Matrix.kronecker_apply,
    Matrix.map_apply, Matrix.conjTranspose_apply, Fintype.sum_prod_type,
    Finset.sum_mul]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro a _
  apply Finset.sum_congr rfl
  intro b _
  ring

/-- Agreement with the manuscript's trace formula for every actual basis pair. -/
theorem R_entries (U : Matrix Q Q ℂ) (r s : A) :
    R U r s = Matrix.trace ((T r)ᴴ * (U * T s * Uᴴ)) := by
  rw [R, Matrix.mul_assoc]
  change (∑ ij : Q × Q, star (T r ij.1 ij.2) *
    (queryRep U * inclusion) ij s) = _
  rw [Fintype.sum_prod_type]
  simp_rw [queryRep_inclusion_entries]
  simp only [Matrix.trace, Matrix.diag, Matrix.mul_apply, Matrix.conjTranspose_apply]
  rw [Finset.sum_comm]

/-- The represented conjugation has real entries in the actual Hermitian basis. -/
theorem R_real (U : Matrix Q Q ℂ) (r s : A) : star (R U r s) = R U r s := by
  rw [R_entries, ← Matrix.trace_conjTranspose]
  simp only [Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose,
    T_hermitian]
  rw [Matrix.trace_mul_comm]
  simp only [Matrix.mul_assoc]

theorem R_adjoint_eq_transpose (U : Matrix Q Q ℂ) : (R U)ᴴ = (R U)ᵀ := by
  ext r s
  exact R_real U s r

/-- Actual S1 transpose-orthogonality, with its unitary oracle premise. -/
theorem R_orthogonal (U : Matrix Q Q ℂ) (hU : Uᴴ * U = 1) : (R U)ᵀ * R U = 1 := by
  rw [← R_adjoint_eq_transpose]
  exact R_unitary U hU

/-- The concrete adjoint-parameter identity used by catalyst restoration. -/
theorem R_adjoint_parameter (U : Matrix Q Q ℂ) : R Uᴴ = (R U)ᵀ := by
  rw [R_adjoint, R_adjoint_eq_transpose]

theorem R_identity : R (1 : Matrix Q Q ℂ) = 1 := by
  simpa [R, queryRep, Matrix.map_one, Matrix.one_kronecker_one] using inclusion_gram

theorem queryRep_mul (U V : Matrix Q Q ℂ) :
    queryRep (U * V) = queryRep U * queryRep V := by
  have hmap : (U * V).map star = U.map star * V.map star := by
    ext i j
    simp [Matrix.mul_apply, star_sum, star_mul]
  rw [queryRep, hmap, Matrix.mul_kronecker_mul]
  rfl

/-- Multiplicativity is derived for the actual conjugation representation. -/
theorem R_mul (U V : Matrix Q Q ℂ) (hV : Vᴴ * V = 1) : R (U * V) = R U * R V := by
  rw [R, queryRep_mul]
  simp only [Matrix.mul_assoc]
  rw [queryRep_inclusion V hV]
  simp only [R, Matrix.mul_assoc]

noncomputable def realR (U : Matrix Q Q ℂ) : Matrix A A ℝ := fun r s => (R U r s).re

/-- The real-coordinate matrix has exactly the same entries as the complex compression. -/
theorem realR_ofReal (U : Matrix Q Q ℂ) : (realR U).map Complex.ofReal = R U := by
  ext r s
  exact Complex.conj_eq_iff_re.mp (R_real U r s)

theorem realR_orthogonal (U : Matrix Q Q ℂ) (hU : Uᴴ * U = 1) :
    (realR U)ᵀ * realR U = 1 := by
  have he (r s : A) : (realR U r s : ℂ) = R U r s :=
    congrFun (congrFun (realR_ofReal U) r) s
  ext i j
  apply Complex.ofReal_injective
  simp only [Matrix.mul_apply, Matrix.transpose_apply, Complex.ofReal_sum,
    Complex.ofReal_mul]
  simp_rw [he]
  have h := congrFun (congrFun (R_orthogonal U hU) i) j
  by_cases hij : i = j <;>
    simpa [Matrix.mul_apply, Matrix.transpose_apply, Matrix.one_apply, hij] using h

theorem realR_adjoint_parameter (U : Matrix Q Q ℂ) : realR Uᴴ = (realR U)ᵀ := by
  ext r s
  simp only [realR, R_adjoint_parameter, Matrix.transpose_apply]

def vectorize (X : Matrix Q Q ℂ) : Matrix (Q × Q) Unit ℂ := fun ij _ => X ij.1 ij.2

theorem bell_vectorize (X : Matrix Q Q ℂ) :
    bellᴴ * vectorize X = Matrix.trace X • (1 : Matrix Unit Unit ℂ) := by
  ext u v
  simp [bell, vectorize, Matrix.mul_apply, Matrix.conjTranspose_apply,
    Fintype.sum_prod_type, Matrix.trace, Matrix.diag]

/-- The actual eight matrices span every traceless complex matrix. -/
theorem traceless_reconstruction (X : Matrix Q Q ℂ) (hX : Matrix.trace X = 0) :
    inclusion * (inclusionᴴ * vectorize X) = vectorize X := by
  rw [← Matrix.mul_assoc, inclusion_projector, Matrix.sub_mul,
    Matrix.one_mul, Matrix.smul_mul, Matrix.mul_assoc, bell_vectorize, hX,
    zero_smul, Matrix.mul_zero, smul_zero, sub_zero]

end Paper2Adjoint


==> anc/lean/AdjointCommutant.lean <==
import AdjointWeights
import Mathlib.Tactic.LinearCombination

/-! Exact rational row certificates for the scalar commutant of the
actual eight-dimensional adjoint representation in its proved rational coordinates. -/
namespace Paper2AdjointCommutant
open Matrix Paper2Adjoint Paper2RationalAdjoint Paper2AdjointWeights
open Paper2SymmetricCommutant Paper2S123
set_option linter.unusedSimpArgs false
set_option linter.unusedTactic false
set_option linter.unreachableTactic false
set_option linter.unnecessarySeqFocus false
set_option maxHeartbeats 8000000
set_option maxRecDepth 4000

def allowed (i j : Fin 8) : Prop := i=j ∨ (i=6 ∧ j=7) ∨ (i=7 ∧ j=6)

private theorem scalar_from_weights (a u v : ℂ) (h : a*v=u*a)
    (hne : v-u ≠ 0) : a=0 := by
  have hz : a*(v-u)=0 := by rw [mul_sub,h]; ring
  exact (mul_eq_zero.mp hz).resolve_right hne

theorem offweight (A : Matrix (Fin 8) (Fin 8) ℂ)
    (hA : ∀ U, SpecialUnitary U → A*ratAction U=ratAction U*A)
    (i j : Fin 8) (hij : ¬allowed i j) : A i j=0 := by
  have h0 := congrFun (congrFun (hA phase0 phase0_su) i) j
  have h1 := congrFun (congrFun (hA phase1 phase1_su) i) j
  rw [Paper2AdjointWeights.phase0_rep] at h0
  rw [Paper2AdjointWeights.phase1_rep] at h1
  simp only [Matrix.mul_diagonal, Matrix.diagonal_mul] at h0 h1
  fin_cases i <;> fin_cases j <;> simp only [weights0,weights1,
    Matrix.cons_val_zero, Matrix.cons_val_succ, Matrix.cons_val_fin_one] at h0 h1
  all_goals first
    | (exfalso; apply hij; norm_num [allowed]; done)
    | (apply scalar_from_weights _ _ _ h0; norm_num [Complex.ext_iff]; done)
    | (apply scalar_from_weights _ _ _ h1; norm_num [Complex.ext_iff]; done)

theorem scalar_commutant (A : Matrix (Fin 8) (Fin 8) ℂ)
    (hA : ∀ U, SpecialUnitary U → A*ratAction U=ratAction U*A) :
    A=A 0 0 • (1 : Matrix (Fin 8) (Fin 8) ℂ) := by
  have hz := offweight A hA
  have h0_0_3 : (1:ℂ) * A 0 0 + (-1:ℂ) * A 3 3 = 0 := by
    calc
      _ = (A*ratAction cycle) 0 3 - (ratAction cycle*A) 0 3 := by
        rw [Paper2AdjointWeights.cycle_rep]
        norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 0) 3)
  have h0_1_2 : (1:ℂ) * A 1 1 + (-1:ℂ) * A 2 2 = 0 := by
    calc
      _ = (A*ratAction cycle) 1 2 - (ratAction cycle*A) 1 2 := by
        rw [Paper2AdjointWeights.cycle_rep]
        norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 1) 2)
  have h0_2_5 : (1:ℂ) * A 2 2 + (-1:ℂ) * A 5 5 = 0 := by
    calc
      _ = (A*ratAction cycle) 2 5 - (ratAction cycle*A) 2 5 := by
        rw [Paper2AdjointWeights.cycle_rep]
        norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 2) 5)
  have h0_3_4 : (1:ℂ) * A 3 3 + (-1:ℂ) * A 4 4 = 0 := by
    calc
      _ = (A*ratAction cycle) 3 4 - (ratAction cycle*A) 3 4 := by
        rw [Paper2AdjointWeights.cycle_rep]
        norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 3) 4)
  have h0_6_6 : (-1/2:ℂ) * A 6 7 + (-3/2:ℂ) * A 7 6 = 0 := by
    calc
      _ = (A*ratAction cycle) 6 6 - (ratAction cycle*A) 6 6 := by
        rw [Paper2AdjointWeights.cycle_rep]
        norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 6) 6)
  have h0_6_7 : (3/2:ℂ) * A 6 6 + (-3/2:ℂ) * A 7 7 = 0 := by
    calc
      _ = (A*ratAction cycle) 6 7 - (ratAction cycle*A) 6 7 := by
        rw [Paper2AdjointWeights.cycle_rep]
        norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 6) 7)
  have h1_0_2 : (-16/25:ℂ) * A 0 0 + (16/25:ℂ) * A 2 2 = 0 := by
    calc
      _ = (A*ratAction rotation) 0 2 - (ratAction rotation*A) 0 2 := by
        rw [Paper2AdjointWeights.rotation_rep]
        norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,hz,allowed] <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA rotation rotation_su) 0) 2)
  have h1_0_6 : (-24/25:ℂ) * A 0 0 + (24/25:ℂ) * A 6 6 = 0 := by
    calc
      _ = (A*ratAction rotation) 0 6 - (ratAction rotation*A) 0 6 := by
        rw [Paper2AdjointWeights.rotation_rep]
        norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,hz,allowed] <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA rotation rotation_su) 0) 6)
  have h1_0_7 : (24/25:ℂ) * A 6 7 = 0 := by
    calc
      _ = (A*ratAction rotation) 0 7 - (ratAction rotation*A) 0 7 := by
        rw [Paper2AdjointWeights.rotation_rep]
        norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,hz,allowed] <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA rotation rotation_su) 0) 7)
  have a1_1 : A 1 1=A 0 0 := by
    linear_combination (25/16) * h1_0_2 + (1) * h0_1_2
  have a2_2 : A 2 2=A 0 0 := by
    linear_combination (25/16) * h1_0_2
  have a3_3 : A 3 3=A 0 0 := by
    linear_combination (-1) * h0_0_3
  have a4_4 : A 4 4=A 0 0 := by
    linear_combination (-1) * h0_0_3 + (-1) * h0_3_4
  have a5_5 : A 5 5=A 0 0 := by
    linear_combination (25/16) * h1_0_2 + (-1) * h0_2_5
  have a6_6 : A 6 6=A 0 0 := by
    linear_combination (25/24) * h1_0_6
  have a6_7 : A 6 7=0 := by
    linear_combination (25/24) * h1_0_7
  have a7_6 : A 7 6=0 := by
    linear_combination (-2/3) * h0_6_6 + (-25/72) * h1_0_7
  have a7_7 : A 7 7=A 0 0 := by
    linear_combination (25/24) * h1_0_6 + (-2/3) * h0_6_7
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [Matrix.smul_apply,smul_eq_mul,Matrix.one_apply,hz,allowed,a1_1,a2_2,a3_3,a4_4,a5_5,a6_6,a6_7,a7_6,a7_7]

end Paper2AdjointCommutant


==> anc/lean/AdjointIrreducible.lean <==
import AdjointCommutant
import ScalarCommutantIrreducible

/-! Irreducibility of the actual unitary eight-dimensional adjoint carrier.
The rational certificate is transported through the proved invertible
coordinate change, then applied to arbitrary complex invariant submodules. -/
namespace Paper2AdjointIrreducible
open Matrix Paper2Adjoint Paper2RationalAdjoint Paper2S123

theorem actual_scalar_commutant (A : Matrix (Fin 8) (Fin 8) ℂ)
    (hA : ∀ U, SpecialUnitary U → A*Paper2Adjoint.R U =
      Paper2Adjoint.R U*A) : ∃ z : ℂ, A=z • (1 : Matrix (Fin 8) (Fin 8) ℂ) := by
  let B := inverseChange * A * basisChange
  have hb : ∀ U, SpecialUnitary U → B*ratAction U=ratAction U*B := by
    intro U hU
    calc
      _ = inverseChange * (A*Paper2Adjoint.R U) * basisChange := by
        simp only [B, ratAction_basisChange U hU, Matrix.mul_assoc,
          ← Matrix.mul_assoc basisChange inverseChange, inverseChange_right, Matrix.one_mul]
      _ = inverseChange * (Paper2Adjoint.R U*A) * basisChange := by rw [hA U hU]
      _ = _ := by
        simp only [B, ratAction_basisChange U hU, Matrix.mul_assoc,
          ← Matrix.mul_assoc basisChange inverseChange, inverseChange_right, Matrix.one_mul]
  have hs := Paper2AdjointCommutant.scalar_commutant B hb
  have hback : A=basisChange*B*inverseChange := by
    simp only [B, Matrix.mul_assoc, ← Matrix.mul_assoc basisChange inverseChange,
      inverseChange_right, Matrix.one_mul, Matrix.mul_one]
  refine ⟨B 0 0, ?_⟩
  rw [hback, hs, Matrix.mul_smul, Matrix.smul_mul, Matrix.mul_one, inverseChange_right]
  simp

theorem invariant_submodule_trivial (S : Submodule ℂ (EuclideanSpace ℂ (Fin 8)))
    (hS : ∀ U, SpecialUnitary U → ∀ x, x∈S →
      WithLp.toLp 2 ((Paper2Adjoint.R U).mulVec (WithLp.ofLp x))∈S) :
    S=⊥ ∨ S=⊤ := by
  refine Paper2ScalarCommutantIrreducible.invariant_submodule_trivial
    (fun U : {U : Matrix Q Q ℂ // SpecialUnitary U} => Paper2Adjoint.R U.val)
    (fun U => Paper2Adjoint.R_unitary U.val U.property.1) ?_ S ?_
  · intro A hA
    exact actual_scalar_commutant A (fun U hU => hA ⟨U,hU⟩)
  · intro U
    exact hS U.val U.property

end Paper2AdjointIrreducible


==> anc/lean/AdjointMatrixSpace.lean <==
import Adjoint

/-! The actual eight coordinate columns have exactly the traceless matrix image. -/
namespace Paper2AdjointMatrixSpace
open Matrix Paper2Adjoint

theorem image_iff_traceless (X : Matrix Q Q ℂ) :
    (∃ C : Matrix A Unit ℂ, inclusion*C=vectorize X) ↔ Matrix.trace X=0 := by
  constructor
  · rintro ⟨C,hC⟩
    have h := congrArg (fun B => bellᴴ*B) hC
    rw [← Matrix.mul_assoc,bell_orthogonal,Matrix.zero_mul,bell_vectorize] at h
    have he := congrFun (congrFun h Unit.unit) Unit.unit
    simpa using he.symm
  · intro hX
    exact ⟨inclusionᴴ*vectorize X,traceless_reconstruction X hX⟩

theorem action_vectorize (U X : Matrix Q Q ℂ) :
    queryRep U*vectorize X=vectorize (U*X*Uᴴ) := by
  ext ⟨i,j⟩ u
  simp only [queryRep,vectorize,Matrix.mul_apply,Matrix.kroneckerMap_apply,
    Matrix.map_apply,Matrix.conjTranspose_apply,Fintype.sum_prod_type]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro k _
  rw [Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro l _
  ring

end Paper2AdjointMatrixSpace


==> anc/lean/AdjointWeights.lean <==
import RationalAdjoint

/-! Exact action tables in the integer traceless adjoint coordinates. -/
noncomputable section
namespace Paper2AdjointWeights
open Matrix Paper2RationalAdjoint Paper2Adjoint Paper2SymmetricCommutant
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 3000000

def weights0 : A → ℂ := ![-Complex.I,Complex.I,Complex.I,-1,-Complex.I,-1,1,1]

def weights1 : A → ℂ := ![Complex.I,-1,-Complex.I,Complex.I,-1,-Complex.I,1,1]

def cycleTable : Matrix A A ℂ := !![
  0,0,0,1,0,0,0,0;
  0,0,1,0,0,0,0,0;
  0,0,0,0,0,1,0,0;
  0,0,0,0,1,0,0,0;
  1,0,0,0,0,0,0,0;
  0,1,0,0,0,0,0,0;
  0,0,0,0,0,0,(-1/2),(3/2);
  0,0,0,0,0,0,(-1/2),(-1/2)]

def rotationTable : Matrix A A ℂ := !![
  (9/25),0,(-16/25),0,0,0,(-24/25),0;
  0,(3/5),0,(4/5),0,0,0,0;
  (-16/25),0,(9/25),0,0,0,(-24/25),0;
  0,(-4/5),0,(3/5),0,0,0,0;
  0,0,0,0,(3/5),(4/5),0,0;
  0,0,0,0,(-4/5),(3/5),0,0;
  (12/25),0,(12/25),0,0,0,(-7/25),0;
  0,0,0,0,0,0,0,1]


theorem phase0_raw : queryRep phase0*raw=raw*(Matrix.diagonal weights0) := by
  ext ⟨a,b⟩ r
  fin_cases a <;> fin_cases b <;> fin_cases r <;>
    norm_num [queryRep,phase0,weights0,Matrix.mul_apply,Matrix.kroneckerMap_apply,
      Matrix.map_apply,Fintype.sum_prod_type,Fin.sum_univ_succ,raw,
      Matrix.diagonal_apply,Complex.star_def,map_ofNat,Complex.I_sq,mul_comm]

theorem phase0_rep : ratAction phase0=Matrix.diagonal weights0 := by
  have h := congrArg (fun X => gramInv*rawᴴ*X) phase0_raw
  have hg : gramInv*rawᴴ*raw=1 := by rw [Matrix.mul_assoc,raw_gram,gramInv_gram]
  simpa only [ratAction,← Matrix.mul_assoc,hg,Matrix.one_mul] using h

theorem phase1_raw : queryRep phase1*raw=raw*(Matrix.diagonal weights1) := by
  ext ⟨a,b⟩ r
  fin_cases a <;> fin_cases b <;> fin_cases r <;>
    norm_num [queryRep,phase1,weights1,Matrix.mul_apply,Matrix.kroneckerMap_apply,
      Matrix.map_apply,Fintype.sum_prod_type,Fin.sum_univ_succ,raw,
      Matrix.diagonal_apply,Complex.star_def,map_ofNat,Complex.I_sq,mul_comm]

theorem phase1_rep : ratAction phase1=Matrix.diagonal weights1 := by
  have h := congrArg (fun X => gramInv*rawᴴ*X) phase1_raw
  have hg : gramInv*rawᴴ*raw=1 := by rw [Matrix.mul_assoc,raw_gram,gramInv_gram]
  simpa only [ratAction,← Matrix.mul_assoc,hg,Matrix.one_mul] using h

theorem cycle_raw : queryRep cycle*raw=raw*(cycleTable) := by
  ext ⟨a,b⟩ r
  fin_cases a <;> fin_cases b <;> fin_cases r <;>
    norm_num [queryRep,cycle,cycleTable,Matrix.mul_apply,Matrix.kroneckerMap_apply,
      Matrix.map_apply,Fintype.sum_prod_type,Fin.sum_univ_succ,raw,
      Matrix.diagonal_apply,Complex.star_def,map_ofNat,Complex.I_sq,mul_comm]

theorem cycle_rep : ratAction cycle=cycleTable := by
  have h := congrArg (fun X => gramInv*rawᴴ*X) cycle_raw
  have hg : gramInv*rawᴴ*raw=1 := by rw [Matrix.mul_assoc,raw_gram,gramInv_gram]
  simpa only [ratAction,← Matrix.mul_assoc,hg,Matrix.one_mul] using h

theorem rotation_raw : queryRep rotation*raw=raw*(rotationTable) := by
  ext ⟨a,b⟩ r
  fin_cases a <;> fin_cases b <;> fin_cases r <;>
    norm_num [queryRep,rotation,rotationTable,Matrix.mul_apply,Matrix.kroneckerMap_apply,
      Matrix.map_apply,Fintype.sum_prod_type,Fin.sum_univ_succ,raw,
      Matrix.diagonal_apply,Complex.star_def,map_ofNat,Complex.I_sq,mul_comm]

theorem rotation_rep : ratAction rotation=rotationTable := by
  have h := congrArg (fun X => gramInv*rawᴴ*X) rotation_raw
  have hg : gramInv*rawᴴ*raw=1 := by rw [Matrix.mul_assoc,raw_gram,gramInv_gram]
  simpa only [ratAction,← Matrix.mul_assoc,hg,Matrix.one_mul] using h

end Paper2AdjointWeights


==> anc/lean/AdjugateBridge.lean <==
import LinearSymmetry
import Minors
import Mathlib.LinearAlgebra.Matrix.Charpoly.Coeff
import Mathlib.Algebra.Polynomial.Roots

/-! S5: remove the invertibility restriction after the adjugate change of variables.
The all-matrix cubic symmetry remains a premise; no SU(3) density is assumed here. -/
namespace S5AdjugateBridge
open Matrix Polynomial
abbrev Q := Fin 3

theorem polynomial_zero_off_roots (p q : Polynomial ℂ) (hp : p ≠ 0)
    (h : ∀ t : ℂ, p.eval t ≠ 0 → q.eval t = 0) : q = 0 := by
  have hpq : p * q = 0 := by
    apply Polynomial.funext
    intro t
    simp only [Polynomial.eval_mul, Polynomial.eval_zero]
    by_cases ht : p.eval t = 0
    · rw [ht, zero_mul]
    · rw [h t ht, mul_zero]
  exact (mul_eq_zero.mp hpq).resolve_left hp

def defect (T : Matrix Q Q ℂ →ₗ[ℂ] Matrix Q Q ℂ) (M : Matrix Q Q ℂ) : Matrix Q Q ℂ :=
  M * (T M)ᵀ - T M * Mᵀ

theorem defect_shift (T : Matrix Q Q ℂ →ₗ[ℂ] Matrix Q Q ℂ) (M : Matrix Q Q ℂ) (z : ℂ) :
    defect T (M + z • 1) = defect T M +
      z • (M * (T 1)ᵀ + (T M)ᵀ - T M - T 1 * Mᵀ) +
      z^2 • ((T 1)ᵀ - T 1) := by
  simp only [defect, map_add, map_smul, Matrix.transpose_add, Matrix.transpose_smul,
    Matrix.transpose_one, Matrix.mul_add, Matrix.add_mul, Matrix.smul_mul,
    Matrix.mul_smul, Matrix.one_mul, Matrix.mul_one]
  ext i j
  simp only [Matrix.add_apply, Matrix.sub_apply, Matrix.smul_apply, smul_eq_mul]
  ring

theorem linear_symmetry_from_invertible (T : Matrix Q Q ℂ →ₗ[ℂ] Matrix Q Q ℂ)
    (h : ∀ M : Matrix Q Q ℂ, M.det ≠ 0 → M * (T M)ᵀ = T M * Mᵀ) :
    S45LinearSymmetry.Symmetry T := by
  intro M
  apply sub_eq_zero.mp
  change defect T M = 0
  ext i j
  let a := defect T M i j
  let b := (M * (T 1)ᵀ + (T M)ᵀ - T M - T 1 * Mᵀ) i j
  let c := ((T 1)ᵀ - T 1) i j
  let q : Polynomial ℂ := C a + X * C b + X^2 * C c
  have hq : q = 0 := by
    apply polynomial_zero_off_roots (-M).charpoly q ((-M).charpoly_monic.ne_zero)
    intro z hz
    have hd : (M + z • 1).det ≠ 0 := by
      simpa [Matrix.eval_charpoly, Matrix.smul_one_eq_diagonal, add_comm] using hz
    have hh := congrFun (congrFun (sub_eq_zero.mpr (h (M + z • 1) hd)) i) j
    change defect T (M + z • 1) i j = 0 at hh
    rw [defect_shift] at hh
    simpa [q, a, b, c, Matrix.add_apply, Matrix.smul_apply] using hh
  have hzero := congrArg (fun f : Polynomial ℂ => f.eval 0) hq
  simpa [q, a] using hzero

theorem adjugate_symmetry_linear (T : Matrix Q Q ℂ →ₗ[ℂ] Matrix Q Q ℂ)
    (h : ∀ M : Matrix Q Q ℂ, (M * T M.adjugate)ᵀ = M * T M.adjugate) :
    S45LinearSymmetry.Symmetry T := by
  apply linear_symmetry_from_invertible
  intro N hn
  have ha := h N.adjugate
  have haa : N.adjugate.adjugate = N.det • N := by
    simpa using Matrix.adjugate_adjugate' N
  rw [haa, map_smul, Matrix.mul_smul, Matrix.transpose_smul] at ha
  have hs : (N.adjugate * T N)ᵀ = N.adjugate * T N := by
    ext i j
    exact mul_left_cancel₀ hn (congrFun (congrFun ha i) j)
  have hb : (N * (N.adjugate * T N) * Nᵀ)ᵀ = N * (N.adjugate * T N) * Nᵀ := by
    rw [Matrix.transpose_mul, Matrix.transpose_mul, Matrix.transpose_transpose, hs]
    simp only [Matrix.mul_assoc]
  have he : N * (N.adjugate * T N) * Nᵀ = N.det • (T N * Nᵀ) := by
    rw [← Matrix.mul_assoc N N.adjugate, Matrix.mul_adjugate, Matrix.smul_mul,
      Matrix.one_mul, Matrix.smul_mul]
  rw [he, Matrix.transpose_smul, Matrix.transpose_mul, Matrix.transpose_transpose] at hb
  ext i j
  exact mul_left_cancel₀ hn (congrFun (congrFun hb i) j)

theorem quadratic_fixed_prefix (c : Q → Q → Fin 45 → ℂ)
    (hzero : ∀ x y : Q → ℂ, S45Minors.quadMatrix c (S45Minors.outer x y) = 0)
    (hsym : ∀ M : Matrix Q Q ℂ,
      (M * S45Minors.quadMatrix c M)ᵀ = M * S45Minors.quadMatrix c M)
    (U : Matrix Q Q ℂ) (hdet : U.det = 1) :
    U * S45Minors.quadMatrix c U = S45Minors.adjMatrixLinear c 1 := by
  have hfactor := S45Minors.matrix_quadratic_adjugate_factorization c hzero
  have ht : S45LinearSymmetry.Symmetry (S45Minors.adjMatrixLinear c) := by
    apply adjugate_symmetry_linear
    intro M
    simpa only [hfactor] using hsym M
  rw [hfactor, S45LinearSymmetry.symmetry_value_at_one _ ht]
  exact S45.adjugate_first_query_fixed U _ hdet

#print axioms Q
#print axioms polynomial_zero_off_roots
#print axioms defect
#print axioms defect_shift
#print axioms linear_symmetry_from_invertible
#print axioms adjugate_symmetry_linear
#print axioms quadratic_fixed_prefix

end S5AdjugateBridge


==> anc/lean/AdjugateSurjectivity.lean <==
import AdjugateBridge
import Mathlib.Analysis.Complex.Polynomial.Basic

/-! The explicit inverse image in the source's adjugate substitution. Any
square root works; the existing polynomial continuation proof stays unchanged. -/
set_option linter.unusedSimpArgs false
noncomputable section
namespace Paper2AdjugateSurjectivity
open Matrix

theorem adjugate_sqrt_inverse (M : Matrix (Fin 3) (Fin 3) ℂ)
    (hM : M.det≠0) (z : ℂ) (hz : z^2=M.det) : (z • M⁻¹).adjugate=M := by
  rw [Matrix.inv_def,Ring.inverse_eq_inv,smul_smul,Matrix.adjugate_smul,
    Matrix.adjugate_adjugate']
  norm_num only [Fintype.card_fin,Nat.reduceSub,pow_one]
  rw [smul_smul]
  have hc : (z*M.det⁻¹)^2*M.det=1 := by
    rw [mul_pow,hz]
    field_simp
  rw [hc,one_smul]

theorem preimage_determinant (M : Matrix (Fin 3) (Fin 3) ℂ)
    (hM : M.det≠0) (z : ℂ) (hz : z^2=M.det) : (z • M⁻¹).det=z := by
  rw [Matrix.det_smul,Matrix.det_nonsing_inv,Ring.inverse_eq_inv]
  norm_num only [Fintype.card_fin]
  rw [pow_succ,hz]
  field_simp

theorem invertible_adjugate_preimage (M : Matrix (Fin 3) (Fin 3) ℂ)
    (hM : M.det≠0) :
    ∃ z : ℂ, z^2=M.det ∧ (z • M⁻¹).adjugate=M ∧ (z • M⁻¹).det≠0 := by
  obtain ⟨z,hz⟩ := IsAlgClosed.exists_pow_nat_eq M.det (show 0<(2:ℕ) by decide)
  refine ⟨z,hz,adjugate_sqrt_inverse M hM z hz,?_⟩
  rw [preimage_determinant M hM z hz]
  intro he
  apply hM
  rw [← hz,he,zero_pow (by decide)]

end Paper2AdjugateSurjectivity


==> anc/lean/AnalyticProgram.lean <==
import AnalyticWord

/-! Endpoint and normalization equations obtained by actual real differentiation.
The output program derivative is recovered from the exact protocol, rather than
postulated independently. Both program terms survive in the response. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace S4Analytic
open Matrix S4Word S4Response S4Program
open scoped BigOperators Kronecker
variable {d p : Type*} [Fintype d] [DecidableEq d] [Fintype p] [DecidableEq p]

theorem insert_derivative (c : ℝ → p → ℂ) (c' : p → ℂ) (t : ℝ)
    (hc : VectorDeriv c c' t) :
    MatrixDeriv (fun x => insert (d:=d) (c x)) (insert (d:=d) c') t := by
  intro i j
  by_cases hij : i.1 = j
  · simpa [S4Program.insert, hij] using hc i.2
  · simpa [S4Program.insert, hij] using hasDerivAt_const t (0 : ℂ)

theorem bracket_derivative (c b : ℝ → p → ℂ) (c' b' : p → ℂ) (t : ℝ)
    (hc : VectorDeriv c c' t) (hb : VectorDeriv b b' t) :
    HasDerivAt (fun x => bracket (c x) (b x))
      (bracket c' (b t) + bracket (c t) b') t := by
  simpa only [bracket, Finset.sum_add_distrib, Pi.mul_apply] using
    HasDerivAt.fun_sum (u := Finset.univ) (fun r _ => (hc r).star.mul (hb r))

/-- The normalization derivative is a consequence of unit norm along the curve. -/
theorem normalization_derivative (c : ℝ → p → ℂ) (c' : p → ℂ) (t : ℝ)
    (hc : VectorDeriv c c' t) (hn : ∀ x, bracket (c x) (c x) = 1) :
    bracket (c t) c' + bracket c' (c t) = 0 := by
  have hd := bracket_derivative c c c' c' t hc hc
  have heq : (fun x => bracket (c x) (c x)) = (fun _ : ℝ => (1 : ℂ)) := funext hn
  rw [heq] at hd
  simpa only [add_comm] using hd.unique (hasDerivAt_const t (1 : ℂ))

/-- Differentiating the exact endpoint yields the previously assumed variation equation. -/
theorem endpoint_derivative
    (C : ℝ → Matrix (d × p) (d × p) ℂ) (F : ℝ → Matrix d d ℂ)
    (cin cout : ℝ → p → ℂ) (C' : Matrix (d × p) (d × p) ℂ)
    (F' : Matrix d d ℂ) (cin' cout' : p → ℂ) (t : ℝ)
    (hC : MatrixDeriv C C' t) (hF : MatrixDeriv F F' t)
    (hin : VectorDeriv cin cin' t) (hout : VectorDeriv cout cout' t)
    (hend : ∀ x, C x * insert (d:=d) (cin x) = insert (d:=d) (cout x) * F x) :
    C' * insert (d:=d) (cin t) + C t * insert (d:=d) cin' =
      insert (d:=d) cout' * F t + insert (d:=d) (cout t) * F' := by
  have hi := matrix_mul C (fun x => insert (d:=d) (cin x)) C' _ t hC
    (insert_derivative cin cin' t hin)
  have ho := matrix_mul (fun x => insert (d:=d) (cout x)) F _ F' t
    (insert_derivative cout cout' t hout) hF
  exact matrix_derivative_unique _ _ _ t
    (matrix_derivative_congr _ _ _ t hi hend) ho

theorem insert_mul_apply (c : p → ℂ) (F : Matrix d d ℂ) (a b : d) (r : p) :
    (insert (d:=d) c * F) (a,r) b = c r * F a b := by
  simp [Matrix.mul_apply, S4Program.insert]

/-- The manuscript's output-program extraction formula, at any fixed data basis index. -/
def extract (C : Matrix (d × p) (d × p) ℂ) (F : Matrix d d ℂ)
    (cin : p → ℂ) (i₀ : d) : p → ℂ :=
  fun r => ∑ a, star (F a i₀) * (C * insert (d:=d) cin) (a,r) i₀

theorem extract_eq_output (C : Matrix (d × p) (d × p) ℂ) (F : Matrix d d ℂ)
    (cin cout : p → ℂ) (i₀ : d) (hF : Fᴴ * F = 1)
    (hend : C * insert (d:=d) cin = insert (d:=d) cout * F) :
    extract C F cin i₀ = cout := by
  funext r
  have hf := congrArg (fun A : Matrix d d ℂ => A i₀ i₀) hF
  simp only [Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.one_apply, ite_true] at hf
  simp only [extract, hend, insert_mul_apply]
  calc
    ∑ a, star (F a i₀) * (cout r * F a i₀) =
      cout r * ∑ a, star (F a i₀) * F a i₀ := by
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro a _
        ring
    _ = cout r := by rw [hf, mul_one]

/-- The explicit derivative of the extracted output. -/
def extractedDerivative (C C' : Matrix (d × p) (d × p) ℂ)
    (F F' : Matrix d d ℂ) (cin cin' : p → ℂ) (i₀ : d) : p → ℂ :=
  fun r => ∑ a,
    (star (F' a i₀) * (C * insert (d:=d) cin) (a,r) i₀ +
    star (F a i₀) * (C' * insert (d:=d) cin + C * insert (d:=d) cin') (a,r) i₀)

theorem extract_derivative
    (C : ℝ → Matrix (d × p) (d × p) ℂ) (F : ℝ → Matrix d d ℂ)
    (cin : ℝ → p → ℂ) (C' : Matrix (d × p) (d × p) ℂ)
    (F' : Matrix d d ℂ) (cin' : p → ℂ) (i₀ : d) (t : ℝ)
    (hC : MatrixDeriv C C' t) (hF : MatrixDeriv F F' t) (hin : VectorDeriv cin cin' t) :
    VectorDeriv (fun x => extract (C x) (F x) (cin x) i₀)
      (extractedDerivative (C t) C' (F t) F' (cin t) cin' i₀) t := by
  have hy := matrix_mul C (fun x => insert (d:=d) (cin x)) C' _ t hC
    (insert_derivative cin cin' t hin)
  intro r
  simpa only [extract, extractedDerivative, Pi.mul_apply] using
    HasDerivAt.fun_sum (u := Finset.univ)
      (fun a _ => (hF a i₀).star.mul (hy (a,r) i₀))

/-- Smoothness of the output program follows from the exact endpoint and
target isometry; no derivative assumption about cout is used. -/
theorem output_program_derivative
    (C : ℝ → Matrix (d × p) (d × p) ℂ) (F : ℝ → Matrix d d ℂ)
    (cin cout : ℝ → p → ℂ) (C' : Matrix (d × p) (d × p) ℂ)
    (F' : Matrix d d ℂ) (cin' : p → ℂ) (i₀ : d) (t : ℝ)
    (hC : MatrixDeriv C C' t) (hF : MatrixDeriv F F' t) (hin : VectorDeriv cin cin' t)
    (hiso : ∀ x, (F x)ᴴ * F x = 1)
    (hend : ∀ x, C x * insert (d:=d) (cin x) = insert (d:=d) (cout x) * F x) :
    VectorDeriv cout (extractedDerivative (C t) C' (F t) F' (cin t) cin' i₀) t := by
  have heq : (fun x => extract (C x) (F x) (cin x) i₀) = cout :=
    funext (fun x => extract_eq_output (C x) (F x) (cin x) (cout x) i₀ (hiso x) (hend x))
  rw [← heq]
  exact extract_derivative C F cin C' F' cin' i₀ t hC hF hin

/-- Exactness and the input norm force the output program norm. -/
theorem output_program_normalized
    (C : Matrix (d × p) (d × p) ℂ) (F : Matrix d d ℂ)
    (cin cout : p → ℂ) (i₀ : d)
    (hC : Cᴴ * C = 1) (hF : Fᴴ * F = 1) (hin : bracket cin cin = 1)
    (hend : C * insert (d:=d) cin = insert (d:=d) cout * F) :
    bracket cout cout = 1 := by
  have hg := congrArg (fun A : Matrix (d × p) d ℂ => Aᴴ * A) hend
  simp only [Matrix.conjTranspose_mul] at hg
  have hl : (insert (d:=d) cin)ᴴ * Cᴴ * (C * insert (d:=d) cin) = 1 := by
    rw [Matrix.mul_assoc, ← Matrix.mul_assoc Cᴴ, hC, Matrix.one_mul,
      normalized_insert cin hin]
  have hr : Fᴴ * (insert (d:=d) cout)ᴴ * (insert (d:=d) cout * F) =
      bracket cout cout • (1 : Matrix d d ℂ) := by
    rw [Matrix.mul_assoc, ← Matrix.mul_assoc (insert (d:=d) cout)ᴴ, insert_gram,
      Matrix.smul_mul, Matrix.one_mul, Matrix.mul_smul, hF]
  rw [hl, hr] at hg
  have hi := congrArg (fun A : Matrix d d ℂ => A i₀ i₀) hg
  simpa using hi.symm

end S4Analytic


==> anc/lean/AnalyticProtocol.lean <==
import AnalyticProgram

/-! Physical finite-query protocol bridge. The assumptions concern an actual
differentiable unitary oracle curve and the exact endpoint, never its derivative
or a postulated CP response. Finite preparation gives input differentiability;
endpoint extraction gives output differentiability and normalization. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace S4Analytic
open Matrix S4Word S4Response S4Program
open scoped BigOperators Kronecker ComplexOrder
variable {d p : Type*} [Fintype d] [DecidableEq d] [Fintype p] [DecidableEq p]

theorem lifted_direction (H U : Matrix d d ℂ) :
    (Complex.I • (H * U)) ⊗ₖ (1 : Matrix p p ℂ) =
      Complex.I • ((H ⊗ₖ (1 : Matrix p p ℂ)) * (U ⊗ₖ (1 : Matrix p p ℂ))) := by
  rw [Matrix.smul_kronecker, ← Matrix.mul_kronecker_mul, Matrix.one_mul]

theorem unitary_preserves_bracket (A : Matrix p p ℂ) (v : p → ℂ)
    (hA : Aᴴ * A = 1) : bracket (A.mulVec v) (A.mulVec v) = bracket v v := by
  let col : Matrix p Unit ℂ := Matrix.of (fun r _ => v r)
  have he : (A * col)ᴴ * (A * col) = colᴴ * col := by
    rw [Matrix.conjTranspose_mul, Matrix.mul_assoc, ← Matrix.mul_assoc Aᴴ,
      hA, Matrix.one_mul]
  have hc := congrArg (fun B : Matrix Unit Unit ℂ => B () ()) he
  simpa only [Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.mulVec,
    dotProduct, col, Matrix.of_apply, bracket] using hc

theorem prepared_vector_normalized (G : ℕ → Matrix p p ℂ) (Q : Matrix p p ℂ)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hQ : Qᴴ * Q = 1)
    (v : p → ℂ) (hv : bracket v v = 1) (n : ℕ) :
    bracket ((word G Q n).mulVec v) ((word G Q n).mulVec v) = 1 := by
  rw [unitary_preserves_bracket _ v (word_isometry G Q hG hQ n), hv]

/-- Exact endpoint + actual curve derivatives imply the physical CP response
identity with a real scalar shift. No hvar or differentiated norm is assumed. -/
theorem response_of_differentiable_endpoint
    (G : ℕ → Matrix (d × p) (d × p) ℂ) (U F : ℝ → Matrix d d ℂ)
    (H F' : Matrix d d ℂ) (cin cout : ℝ → p → ℂ) (cin' : p → ℂ)
    (i₀ : d) (t : ℝ) (q : ℕ)
    (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hU : ∀ x, (U x)ᴴ * U x = 1) (hFiso : ∀ x, (F x)ᴴ * F x = 1)
    (hUd : MatrixDeriv U (Complex.I • (H * U t)) t)
    (hFd : MatrixDeriv F F' t) (hcin : VectorDeriv cin cin' t)
    (hcinNorm : ∀ x, bracket (cin x) (cin x) = 1)
    (hend : ∀ x, word G (U x ⊗ₖ (1 : Matrix p p ℂ)) q * insert (d:=d) (cin x) =
      insert (d:=d) (cout x) * F x) :
    ∃ cout', VectorDeriv cout cout' t ∧
      S45.krausResponse (wordKraus G (U t) (insert (d:=d) (cin t)) q) H =
        (-Complex.I) • ((F t)ᴴ * F') +
        ((-Complex.I) * (bracket (cout t) cout' - bracket (cin t) cin')) • (1 : Matrix d d ℂ) ∧
      ((-Complex.I) * (bracket (cout t) cout' - bracket (cin t) cin')).im = 0 := by
  let C := fun x => word G (U x ⊗ₖ (1 : Matrix p p ℂ)) q
  let C' := variation G (U t ⊗ₖ (1 : Matrix p p ℂ))
    (Complex.I • ((H ⊗ₖ (1 : Matrix p p ℂ)) * (U t ⊗ₖ (1 : Matrix p p ℂ)))) q
  have hQd : MatrixDeriv (fun x => U x ⊗ₖ (1 : Matrix p p ℂ))
      (Complex.I • ((H ⊗ₖ (1 : Matrix p p ℂ)) * (U t ⊗ₖ (1 : Matrix p p ℂ)))) t := by
    simpa only [lifted_direction] using matrix_tensor_const U _ (1 : Matrix p p ℂ) t hUd
  have hCd : MatrixDeriv C C' t := word_derivative G _ _ t hQd q
  let cout' := extractedDerivative (C t) C' (F t) F' (cin t) cin' i₀
  have hod : VectorDeriv cout cout' t :=
    output_program_derivative C F cin cout C' F' cin' i₀ t hCd hFd hcin hFiso hend
  have hon : ∀ x, bracket (cout x) (cout x) = 1 := by
    intro x
    exact output_program_normalized (C x) (F x) (cin x) (cout x) i₀
      (word_isometry G _ hG (lifted_query_isometry (U x) (hU x)) q)
      (hFiso x) (hcinNorm x) (hend x)
  have hvar := endpoint_derivative C F cin cout C' F' cin' cout' t hCd hFd hcin hod hend
  have hr := physical_two_program_response G (U t) H (F t) F' (cin t) (cout t)
    cin' cout' q hG (hU t) (hFiso t) (hon t) (hend t) hvar
  rw [physical_response_is_kraus] at hr
  exact ⟨cout', hod, hr, two_program_shift_real _ _ _ _
    (normalization_derivative cin cin' t hcin hcinNorm)
    (normalization_derivative cout cout' t hod hon)⟩

variable {a : Type*} [Fintype a] [DecidableEq a]

/-- A single oracle curve drives both finite preparation and processing.
Input and output program differentiability, both normalization derivatives,
and the real shifted Kraus response are conclusions of this theorem. -/
theorem finite_protocol_response
    (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (U F : ℝ → Matrix d d ℂ) (H F' : Matrix d d ℂ)
    (seed : d × a → ℂ) (cout : ℝ → d × a → ℂ) (i₀ : d) (t : ℝ) (n q : ℕ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hU : ∀ x, (U x)ᴴ * U x = 1) (hFiso : ∀ x, (F x)ᴴ * F x = 1)
    (hUd : MatrixDeriv U (Complex.I • (H * U t)) t) (hFd : MatrixDeriv F F' t)
    (hseed : bracket seed seed = 1)
    (hend : ∀ x, word G (U x ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
      insert (d:=d) ((word Gp (U x ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
      insert (d:=d) (cout x) * F x) :
    let cin := fun x => (word Gp (U x ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed
    let cin' := (variation Gp (U t ⊗ₖ (1 : Matrix a a ℂ))
      ((Complex.I • (H * U t)) ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed
    ∃ cout', VectorDeriv cin cin' t ∧ VectorDeriv cout cout' t ∧
      S45.krausResponse (wordKraus G (U t) (insert (d:=d) (cin t)) q) H =
        (-Complex.I) • ((F t)ᴴ * F') +
        ((-Complex.I) * (bracket (cout t) cout' - bracket (cin t) cin')) • (1 : Matrix d d ℂ) ∧
      ((-Complex.I) * (bracket (cout t) cout' - bracket (cin t) cin')).im = 0 ∧
      S45.krausResponse (wordKraus G (U t) (insert (d:=d) (cin t)) q) 1 =
        (q : ℂ) • (1 : Matrix d d ℂ) ∧
      (S45.choi (S45.krausResponse (wordKraus G (U t) (insert (d:=d) (cin t)) q))).PosSemidef := by
  dsimp only
  have hi := prepared_vector_derivative Gp (fun x => U x ⊗ₖ (1 : Matrix a a ℂ))
    ((Complex.I • (H * U t)) ⊗ₖ (1 : Matrix a a ℂ)) t
    (matrix_tensor_const U _ _ t hUd) n seed
  have hn : ∀ x, bracket ((word Gp (U x ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed)
      ((word Gp (U x ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) = 1 := by
    intro x
    exact prepared_vector_normalized Gp _ hGp (lifted_query_isometry (U x) (hU x)) seed hseed n
  obtain ⟨co', hco, hr, hreal⟩ := response_of_differentiable_endpoint G U F H F' _ cout _ i₀ t q
    hG hU hFiso hUd hFd hi hn hend
  exact ⟨co', hi, hco, hr, hreal,
    physical_response_one G (U t) _ hG (hU t) (normalized_insert _ (hn t)) q,
    S45.kraus_choi_posSemidef _⟩

end S4Analytic


==> anc/lean/AnalyticTargets.lean <==
import AnalyticProtocol

/-! Target derivatives and their exact logarithmic responses are calculated
from the oracle derivative, so target derivative equations are not assumptions. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace S4Analytic
open Matrix S4Word S4Response S4Program
open scoped BigOperators Kronecker ComplexOrder
variable {d : Type*} [Fintype d] [DecidableEq d]

theorem transpose_isometry (U : Matrix d d ℂ) (hU : Uᴴ * U = 1) :
    (Uᵀ)ᴴ * Uᵀ = 1 := by
  have hr : U * Uᴴ = 1 := mul_eq_one_comm.mp hU
  have ht := congrArg Matrix.transpose hr
  simpa only [Matrix.transpose_mul, Matrix.transpose_one,
    Matrix.transpose_conjTranspose, Matrix.conjTranspose_transpose] using ht

theorem adjoint_isometry (U : Matrix d d ℂ) (hU : Uᴴ * U = 1) :
    (Uᴴ)ᴴ * Uᴴ = 1 := by
  simpa only [Matrix.conjTranspose_conjTranspose] using mul_eq_one_comm.mp hU

theorem transpose_logarithmic_response (U H : Matrix d d ℂ) (hU : Uᴴ * U = 1) :
    (-Complex.I) • ((Uᵀ)ᴴ * (Complex.I • (H * U))ᵀ) = Hᵀ := by
  rw [Matrix.transpose_smul, Matrix.transpose_mul, Matrix.mul_smul,
    ← Matrix.mul_assoc, transpose_isometry U hU, Matrix.one_mul, smul_smul]
  simp

theorem adjoint_logarithmic_response (U H : Matrix d d ℂ)
    (hU : Uᴴ * U = 1) (hH : Hᴴ = H) :
    (-Complex.I) • ((Uᴴ)ᴴ * (Complex.I • (H * U))ᴴ) = -H := by
  rw [Matrix.conjTranspose_smul, Matrix.conjTranspose_mul, hH,
    Matrix.mul_smul, ← Matrix.mul_assoc, adjoint_isometry U hU, Matrix.one_mul, smul_smul]
  simp [Complex.star_def]

/-- Real differentiation of the transpose target and its logarithmic response. -/
theorem transpose_target_derivative (U : ℝ → Matrix d d ℂ) (H : Matrix d d ℂ)
    (t : ℝ) (hU : (U t)ᴴ * U t = 1)
    (hd : MatrixDeriv U (Complex.I • (H * U t)) t) :
    MatrixDeriv (fun x => (U x)ᵀ) (Complex.I • (H * U t))ᵀ t ∧
    (-Complex.I) • (((U t)ᵀ)ᴴ * (Complex.I • (H * U t))ᵀ) = Hᵀ :=
  ⟨matrix_transpose U _ t hd, transpose_logarithmic_response (U t) H hU⟩

/-- Real differentiation of inversion, represented by adjoint on the unitary curve. -/
theorem inversion_target_derivative (U : ℝ → Matrix d d ℂ) (H : Matrix d d ℂ)
    (t : ℝ) (hU : (U t)ᴴ * U t = 1) (hH : Hᴴ = H)
    (hd : MatrixDeriv U (Complex.I • (H * U t)) t) :
    MatrixDeriv (fun x => (U x)ᴴ) (Complex.I • (H * U t))ᴴ t ∧
    (-Complex.I) • (((U t)ᴴ)ᴴ * (Complex.I • (H * U t))ᴴ) = -H :=
  ⟨matrix_adjoint U _ t hd, adjoint_logarithmic_response (U t) H hU hH⟩

variable {a : Type*} [Fintype a] [DecidableEq a]

/-- Concrete finite preparation/processing interface for transposition. The
scalar response, Choi positivity and processing-only qI budget are conclusions. -/
theorem finite_transpose_response
    (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (U : ℝ → Matrix d d ℂ) (H : Matrix d d ℂ)
    (seed : d × a → ℂ) (cout : ℝ → d × a → ℂ) (i₀ : d) (t : ℝ) (n q : ℕ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hU : ∀ x, (U x)ᴴ * U x = 1)
    (hUd : MatrixDeriv U (Complex.I • (H * U t)) t)
    (hseed : bracket seed seed = 1)
    (hend : ∀ x, word G (U x ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
      insert (d:=d) ((word Gp (U x ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
      insert (d:=d) (cout x) * (U x)ᵀ) :
    let cin := (word Gp (U t ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed
    let K := wordKraus G (U t) (insert (d:=d) cin) q
    ∃ α : ℂ, α.im = 0 ∧ S45.krausResponse K H = Hᵀ + α • (1 : Matrix d d ℂ) ∧
      S45.krausResponse K 1 = (q : ℂ) • (1 : Matrix d d ℂ) ∧
      (S45.choi (S45.krausResponse K)).PosSemidef := by
  obtain ⟨co', _, _, hr, ha, hq, hp⟩ := finite_protocol_response Gp G U (fun x => (U x)ᵀ)
    H (Complex.I • (H * U t))ᵀ seed cout i₀ t n q hGp hG hU
    (fun x => transpose_isometry (U x) (hU x)) hUd (matrix_transpose U _ t hUd) hseed hend
  rw [transpose_logarithmic_response (U t) H (hU t)] at hr
  exact ⟨_, ha, hr, hq, hp⟩

/-- The same concrete interface for inversion, with its calculated -H response. -/
theorem finite_inversion_response
    (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (U : ℝ → Matrix d d ℂ) (H : Matrix d d ℂ)
    (seed : d × a → ℂ) (cout : ℝ → d × a → ℂ) (i₀ : d) (t : ℝ) (n q : ℕ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hU : ∀ x, (U x)ᴴ * U x = 1) (hH : Hᴴ = H)
    (hUd : MatrixDeriv U (Complex.I • (H * U t)) t)
    (hseed : bracket seed seed = 1)
    (hend : ∀ x, word G (U x ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
      insert (d:=d) ((word Gp (U x ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
      insert (d:=d) (cout x) * (U x)ᴴ) :
    let cin := (word Gp (U t ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed
    let K := wordKraus G (U t) (insert (d:=d) cin) q
    ∃ α : ℂ, α.im = 0 ∧ S45.krausResponse K H = -H + α • (1 : Matrix d d ℂ) ∧
      S45.krausResponse K 1 = (q : ℂ) • (1 : Matrix d d ℂ) ∧
      (S45.choi (S45.krausResponse K)).PosSemidef := by
  obtain ⟨co', _, _, hr, ha, hq, hp⟩ := finite_protocol_response Gp G U (fun x => (U x)ᴴ)
    H (Complex.I • (H * U t))ᴴ seed cout i₀ t n q hGp hG hU
    (fun x => adjoint_isometry (U x) (hU x)) hUd (matrix_adjoint U _ t hUd) hseed hend
  rw [adjoint_logarithmic_response (U t) H (hU t) hH] at hr
  exact ⟨_, ha, hr, hq, hp⟩

end S4Analytic


==> anc/lean/AnalyticWord.lean <==
import Program
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.Analysis.Calculus.Deriv.Star
import Mathlib.Analysis.Calculus.Deriv.Add

/-! Real-parameter derivatives of actual finite matrix gate words. All derivatives
are Mathlib `HasDerivAt`; the entrywise presentation avoids choosing a particular
equivalent norm on the finite-dimensional matrix space. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace S4Analytic
open Matrix S4Word S4Program
open scoped BigOperators Kronecker

def MatrixDeriv {m n : Type*} (A : ℝ → Matrix m n ℂ)
    (A' : Matrix m n ℂ) (t : ℝ) : Prop :=
  ∀ i j, HasDerivAt (fun x => A x i j) (A' i j) t

def VectorDeriv {p : Type*} (c : ℝ → p → ℂ) (c' : p → ℂ) (t : ℝ) : Prop :=
  ∀ r, HasDerivAt (fun x => c x r) (c' r) t

theorem matrix_const {m n : Type*} (A : Matrix m n ℂ) (t : ℝ) :
    MatrixDeriv (fun _ => A) 0 t := by
  intro i j
  exact hasDerivAt_const t (A i j)

theorem matrix_mul {m n k : Type*} [Fintype n]
    (A : ℝ → Matrix m n ℂ) (B : ℝ → Matrix n k ℂ)
    (A' : Matrix m n ℂ) (B' : Matrix n k ℂ) (t : ℝ)
    (hA : MatrixDeriv A A' t) (hB : MatrixDeriv B B' t) :
    MatrixDeriv (fun x => A x * B x) (A' * B t + A t * B') t := by
  intro i j
  simpa only [Matrix.mul_apply, Matrix.add_apply, Finset.sum_add_distrib, Pi.mul_apply]
    using HasDerivAt.fun_sum (u := Finset.univ) (fun r _ => (hA i r).mul (hB r j))

theorem matrix_add {m n : Type*}
    (A B : ℝ → Matrix m n ℂ) (A' B' : Matrix m n ℂ) (t : ℝ)
    (hA : MatrixDeriv A A' t) (hB : MatrixDeriv B B' t) :
    MatrixDeriv (fun x => A x + B x) (A' + B') t := by
  intro i j
  exact (hA i j).add (hB i j)

theorem matrix_transpose {m n : Type*}
    (A : ℝ → Matrix m n ℂ) (A' : Matrix m n ℂ) (t : ℝ)
    (hA : MatrixDeriv A A' t) :
    MatrixDeriv (fun x => (A x)ᵀ) A'ᵀ t := by
  intro i j
  exact hA j i

theorem matrix_adjoint {m n : Type*}
    (A : ℝ → Matrix m n ℂ) (A' : Matrix m n ℂ) (t : ℝ)
    (hA : MatrixDeriv A A' t) :
    MatrixDeriv (fun x => (A x)ᴴ) A'ᴴ t := by
  intro i j
  exact (hA j i).star

theorem matrix_tensor_const {m n p q : Type*}
    (A : ℝ → Matrix m n ℂ) (A' : Matrix m n ℂ)
    (B : Matrix p q ℂ) (t : ℝ) (hA : MatrixDeriv A A' t) :
    MatrixDeriv (fun x => A x ⊗ₖ B) (A' ⊗ₖ B) t := by
  intro i j
  exact (hA i.1 j.1).mul_const (B i.2 j.2)

theorem matrix_derivative_unique {m n : Type*}
    (A : ℝ → Matrix m n ℂ) (A' A'' : Matrix m n ℂ) (t : ℝ)
    (hA : MatrixDeriv A A' t) (hB : MatrixDeriv A A'' t) : A' = A'' := by
  ext i j
  exact (hA i j).unique (hB i j)

theorem matrix_derivative_congr {m n : Type*}
    (A B : ℝ → Matrix m n ℂ) (A' : Matrix m n ℂ) (t : ℝ)
    (hA : MatrixDeriv A A' t) (hAB : ∀ x, A x = B x) : MatrixDeriv B A' t := by
  have h : A = B := funext hAB
  rwa [← h]

variable {h : Type*} [Fintype h] [DecidableEq h]

/-- Analytic differentiation of the actual q-query word agrees with its
previously certified algebraic insertion sum, for any differentiable oracle. -/
theorem word_derivative (G : ℕ → Matrix h h ℂ) (Q : ℝ → Matrix h h ℂ)
    (Q' : Matrix h h ℂ) (t : ℝ) (hQ : MatrixDeriv Q Q' t) (q : ℕ) :
    MatrixDeriv (fun x => word G (Q x) q) (variation G (Q t) Q' q) t := by
  induction q with
  | zero => exact matrix_const (G 0) t
  | succ q ih =>
    have hprod := matrix_mul Q (fun x => word G (Q x) q) Q' _ t hQ ih
    have hleft := matrix_mul (fun _ => G (q+1)) _ 0 _ t
      (matrix_const (G (q+1)) t) hprod
    simpa only [word, variation, Matrix.zero_mul, zero_add, Matrix.mul_assoc] using hleft

/-- A finite preparation word acting on a fixed seed is genuinely differentiable. -/
theorem prepared_vector_derivative (G : ℕ → Matrix h h ℂ) (Q : ℝ → Matrix h h ℂ)
    (Q' : Matrix h h ℂ) (t : ℝ) (hQ : MatrixDeriv Q Q' t) (q : ℕ) (v : h → ℂ) :
    VectorDeriv (fun x => (word G (Q x) q).mulVec v)
      ((variation G (Q t) Q' q).mulVec v) t := by
  intro i
  simpa only [Matrix.mulVec, dotProduct] using
    HasDerivAt.fun_sum (u := Finset.univ)
      (fun r _ => (word_derivative G Q Q' t hQ q i r).mul_const (v r))

end S4Analytic


==> anc/lean/AntisymmetricSeed.lean <==
import MidpointBlockTypes
import IrreducibleSeparation

/-! The manuscript's antisymmetric example: actual 6+3 decomposition and
uniqueness of every SU(3) seed, with no multiplicity assumption. -/
namespace Paper2AntisymmetricSeed
open Matrix Paper2S123 Paper2Symmetric Paper2PhiCovariance Paper2SeedCopies
open Paper2MidpointBlocks Qura.Wedge
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 1000000
set_option backward.isDefEq.respectTransparency false

theorem symmetric_antisymmetric_complete : sym*symᴴ+iota*iotaᴴ=1 := by
  have hi : iota=c • antisym := rfl
  have hcstar : (starRingEnd ℂ) c=c := c_real
  rw [hi]
  ext ⟨a,b⟩ ⟨i,j⟩
  fin_cases a <;> fin_cases b <;> fin_cases i <;> fin_cases j <;>
    norm_num [Matrix.mul_apply,Matrix.conjTranspose_apply,Fintype.sum_prod_type,
      Fin.sum_univ_succ,sym,antisym,c_real,hcstar,Matrix.one_apply] <;>
    ring_nf <;> norm_num [c_squared]

theorem symmetric_component_zero (S : Matrix (Q × Q) Q ℂ)
    (hS : ∀ U, SpecialUnitary U → S*U.map star=(U ⊗ₖ U)*S) : symᴴ*S=0 := by
  apply Paper2IrreducibleSeparation.different_dimensions_zero
    (fun U : QutritSU => U.val.map star) (fun U : QutritSU => symRep U.val)
    conjugate_fundamental_irreducible symmetric_irreducible (by decide) (symᴴ*S)
  intro U
  calc
    symRep U.val*(symᴴ*S) = (symᴴ*(U.val ⊗ₖ U.val))*S := by
      rw [sym_compression,Matrix.mul_assoc]
    _ = (symᴴ*S)*U.val.map star := by rw [Matrix.mul_assoc,← hS U.val U.property,← Matrix.mul_assoc]

theorem antisymmetric_coefficient_scalar (S : Matrix (Q × Q) Q ℂ)
    (hS : ∀ U, SpecialUnitary U → S*U.map star=(U ⊗ₖ U)*S) :
    ∃ b : ℂ, iotaᴴ*S=b • 1 := by
  apply Paper2IrreducibleSchur.scalar_commutant
    (fun U : QutritSU => U.val.map star) conjugate_fundamental_irreducible
  intro U
  have he := Paper2Embedding.block_extraction iota (U.val ⊗ₖ U.val) (U.val.map star)
    (Paper2QuerySelection.tensor_unitary _ _ U.property.1 U.property.1)
    (specialUnitary_conjugate U.property).2.1
    (two_query_conjugate U.val U.property.2.1 U.property.2.2)
  calc
    (iotaᴴ*S)*U.val.map star = iotaᴴ*((U.val ⊗ₖ U.val)*S) := by
      rw [Matrix.mul_assoc,hS U.val U.property]
    _ = U.val.map star*(iotaᴴ*S) := by rw [← Matrix.mul_assoc,he,Matrix.mul_assoc]

theorem antisymmetric_seed_unique (S : Matrix (Q × Q) Q ℂ)
    (hS : ∀ U, SpecialUnitary U → S*U.map star=(U ⊗ₖ U)*S) :
    ∃! b : ℂ, S=b • iota := by
  obtain ⟨b,hb⟩ := antisymmetric_coefficient_scalar S hS
  have hz := symmetric_component_zero S hS
  have hs : S=b • iota := by
    calc
      S = (sym*symᴴ+iota*iotaᴴ)*S := by rw [symmetric_antisymmetric_complete,Matrix.one_mul]
      _ = b • iota := by rw [Matrix.add_mul,Matrix.mul_assoc,Matrix.mul_assoc,hz,hb,
        Matrix.mul_zero,zero_add,Matrix.mul_smul,Matrix.mul_one]
  refine ⟨b,hs,?_⟩
  intro z hz
  have he := congrArg (fun A => iotaᴴ*A) (hz.symm.trans hs)
  simp only [Matrix.mul_smul,iota_isometry] at he
  have h00 := congrArg (fun A : Matrix Q Q ℂ => A 0 0) he
  simpa using h00

theorem antisymmetric_seed_negative_exchange (S : Matrix (Q × Q) Q ℂ)
    (hS : ∀ U, SpecialUnitary U → S*U.map star=(U ⊗ₖ U)*S)
    (a b j : Q) : -S (b,a) j=S (a,b) j := by
  obtain ⟨z,hz,_⟩ := antisymmetric_seed_unique S hS
  rw [hz]
  simp only [Matrix.smul_apply,smul_eq_mul]
  rw [iota_swap,mul_neg,neg_neg]

end Paper2AntisymmetricSeed


==> anc/lean/AntisymmetricTrace.lean <==
import MatrixKetConvention
import Choi

/-! The literal antisymmetric product-trace identity from S4, with the actual
SWAP operator and a positive-semidefinite test rather than a scalar premise. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace Paper2AntisymmetricTrace
open Matrix Paper2MatrixKetConvention
open scoped BigOperators ComplexOrder
variable {d : Type*} [Fintype d] [DecidableEq d]

def antisymmetric : Matrix (d × d) (d × d) ℂ := 1-Paper2MatrixKetConvention.swap

theorem antisymmetric_hermitian : (antisymmetric (d:=d))ᴴ=antisymmetric := by
  simp only [antisymmetric,Matrix.conjTranspose_sub,Matrix.conjTranspose_one,swap_adjoint]

theorem antisymmetric_square : (antisymmetric (d:=d))*antisymmetric= (2:ℂ) • antisymmetric := by
  have hs : (Paper2MatrixKetConvention.swap (m:=d) (n:=d))*Paper2MatrixKetConvention.swap=1 := by
    simpa only [swap_adjoint] using (swap_unitary (m:=d) (n:=d)).1
  simp only [antisymmetric,Matrix.sub_mul,Matrix.mul_sub,Matrix.one_mul,Matrix.mul_one,hs]
  module

theorem antisymmetric_posSemidef : (antisymmetric (d:=d)).PosSemidef := by
  have h := (Matrix.posSemidef_conjTranspose_mul_self (antisymmetric (d:=d))).smul
    (show (0:ℂ)≤1/2 by norm_num [Complex.nonneg_iff])
  rw [antisymmetric_hermitian,antisymmetric_square,smul_smul] at h
  norm_num at h ⊢
  exact h

theorem antisymmetric_trace_nonneg (M : Matrix (d × d) (d × d) ℂ)
    (hM : M.PosSemidef) : 0≤((antisymmetric (d:=d))*M).trace := by
  have h := (hM.mul_mul_conjTranspose_same (antisymmetric (d:=d))).smul
    (show (0:ℂ)≤1/2 by norm_num [Complex.nonneg_iff])
  have ht := h.trace_nonneg
  rw [Matrix.trace_smul,Matrix.trace_mul_comm,
    antisymmetric_hermitian,← Matrix.mul_assoc,antisymmetric_square,
    Matrix.smul_mul,Matrix.trace_smul,smul_smul] at ht
  norm_num at ht ⊢
  exact ht

theorem swap_mul_apply (M : Matrix (d × d) (d × d) ℂ) (a b c e : d) :
    (Paper2MatrixKetConvention.swap (m:=d) (n:=d)*M) (a,b) (c,e)=M (b,a) (c,e) := by
  simp [Paper2MatrixKetConvention.swap,Paper2Placement.basisEmbedding,Matrix.mul_apply,Fintype.sum_prod_type,
    Prod.ext_iff,ite_and]

theorem transpose_choi_trace (F : Matrix d d ℂ) :
    (S45.choiTop F).trace=(Fintype.card d:ℂ)+(Fintype.card d:ℂ)*F.trace := by
  have hi (a b : d) : (a=b ∧ b=a) ↔ a=b := ⟨And.left,fun h => ⟨h,h.symm⟩⟩
  simp only [Matrix.trace,Matrix.diag,Fintype.sum_prod_type,S45.choiTop,hi]
  simp [Finset.sum_add_distrib,← Finset.sum_mul,mul_comm]

theorem swap_transpose_choi_trace (F : Matrix d d ℂ) :
    (Paper2MatrixKetConvention.swap (m:=d) (n:=d)*S45.choiTop F).trace=(Fintype.card d:ℂ)^2+F.trace := by
  simp [Matrix.trace,Matrix.diag,Fintype.sum_prod_type,swap_mul_apply,
    S45.choiTop,Finset.sum_add_distrib,pow_two]

theorem antisymmetric_choi_trace (F : Matrix d d ℂ) :
    ((antisymmetric (d:=d))*S45.choiTop F).trace=
      ((Fintype.card d:ℂ)-1)*(F.trace-(Fintype.card d:ℂ)) := by
  rw [antisymmetric,Matrix.sub_mul,Matrix.one_mul,Matrix.trace_sub,
    transpose_choi_trace,swap_transpose_choi_trace]
  ring

theorem source_transpose_trace_inequality (F : Matrix d d ℂ)
    (hF : (S45.choiTop F).PosSemidef) :
    0≤((Fintype.card d:ℂ)-1)*(F.trace-(Fintype.card d:ℂ)) := by
  rw [← antisymmetric_choi_trace]
  exact antisymmetric_trace_nonneg _ hF

end Paper2AntisymmetricTrace


==> anc/lean/ApproximatePrograms.lean <==
import ControlledPrograms

noncomputable section
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option backward.isDefEq.respectTransparency false
namespace UnrestrictedPrograms
open Matrix S4Program S4Response WithLp
open scoped Matrix.Norms.L2Operator ComplexInnerProductSpace
variable {d p : Type*} [Fintype d] [DecidableEq d] [Fintype p] [DecidableEq p]

def joint (k : p) (x : EuclideanSpace ℂ d) : EuclideanSpace ℂ (d × p) :=
  toLp 2 (fun ik => if ik.2=k then x ik.1 else 0)

theorem joint_inner (k : p) (x y : EuclideanSpace ℂ d) :
    inner ℂ (joint k x) (joint k y) = inner ℂ x y := by
  simp [joint, PiLp.inner_apply, Fintype.sum_prod_type]

theorem joint_norm (k : p) (x : EuclideanSpace ℂ d) : ‖joint k x‖ = ‖x‖ := by
  have h := congrArg Complex.re (joint_inner k x x)
  change RCLike.re (inner ℂ (joint k x) (joint k x)) = RCLike.re (inner ℂ x x) at h
  rw [inner_self_eq_norm_sq, inner_self_eq_norm_sq] at h
  exact (sq_eq_sq₀ (norm_nonneg _) (norm_nonneg _)).mp h

theorem controlled_joint (V : p → Matrix d d ℂ) (k : p) (x : EuclideanSpace ℂ d) :
    (toEuclideanCLM (n:=d × p) (𝕜:=ℂ)) (controlled V) (joint k x) =
      joint k ((toEuclideanCLM (n:=d) (𝕜:=ℂ)) (V k) x) := by
  apply (WithLp.equiv 2 _).injective
  funext ⟨i,l⟩
  by_cases h : l=k
  · subst l
    simp [joint, Matrix.ofLp_toEuclideanCLM, controlled, Matrix.mulVec,
      dotProduct, Fintype.sum_prod_type]
  · simp [joint, Matrix.ofLp_toEuclideanCLM, controlled, Matrix.mulVec,
      dotProduct, Fintype.sum_prod_type, h]

theorem joint_fidelity_bound (V : p → Matrix d d ℂ) (k : p) (A : Matrix d d ℂ)
    (hV : (V k)ᴴ * V k = 1) (hA : Aᴴ * A = 1)
    (x : EuclideanSpace ℂ d) (hx : ‖x‖ = 1) :
    1 - ‖inner ℂ (joint k ((toEuclideanCLM (n:=d) (𝕜:=ℂ)) A x))
      ((toEuclideanCLM (n:=d × p) (𝕜:=ℂ)) (controlled V) (joint k x))‖^2 ≤ ‖A-V k‖^2 := by
  rw [controlled_joint, joint_inner]
  exact close_unitary_fidelity A (V k) hA hV x hx

abbrev SU (d : Type*) [Fintype d] [DecidableEq d] :=
  {U : Matrix d d ℂ // Paper2S123.SpecialUnitary U}

/-- One finite known processor uniformly approximates every SU(d) target;
the supplied program is an oracle-dependent basis label and is returned exactly.
The circuit is a word of length zero, so no oracle is called. -/
theorem unrestricted_zero_query [Nonempty d] (ε : ℝ) (hε : 0 < ε) :
    ∃ (s : Finset (Matrix d d ℂ)) (select : SU d → s),
      let V : s → Matrix d d ℂ := fun k => k.val
      (controlled V)ᴴ * controlled V = 1 ∧
      (∀ Q : Matrix (d × s) (d × s) ℂ,
        S4Word.word (fun _ => controlled V) Q 0 = controlled V) ∧
      ∀ U : SU d,
        bracket (ket (select U)) (ket (select U)) = 1 ∧
        controlled V * insert (d:=d) (ket (select U)) =
          insert (d:=d) (ket (select U)) * V (select U) ∧
        ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
          1 - ‖inner ℂ
            (joint (select U) ((toEuclideanCLM (n:=d) (𝕜:=ℂ)) U.val x))
            ((toEuclideanCLM (n:=d × s) (𝕜:=ℂ)) (controlled V)
              (joint (select U) x))‖^2 < ε := by
  classical
  obtain ⟨s,hs,hnet⟩ := finite_special_unitary_net (d:=d) (Real.sqrt ε) (Real.sqrt_pos.mpr hε)
  have hh : ∀ U : SU d, ∃ k : s, ‖U.val-k.val‖ < Real.sqrt ε := by
    intro U
    obtain ⟨V,hV,hclose⟩ := hnet U.val U.property
    exact ⟨⟨V,hV⟩,hclose⟩
  choose select hselect using hh
  refine ⟨s,select,controlled_isometry _ (fun k => (hs k.val k.property).1),?_,?_⟩
  · intro Q
    rfl
  · intro U
    refine ⟨ket_normalized _, controlled_endpoint _ _, ?_⟩
    intro x hx
    have hf := joint_fidelity_bound (fun k : s => k.val) (select U) U.val
      (hs _ (select U).property).1 U.property.1 x hx
    have hsq : ‖U.val-(select U).val‖^2 < ε := by
      have hh := sq_lt_sq₀ (norm_nonneg (U.val-(select U).val))
        (Real.sqrt_nonneg ε) |>.mpr (hselect U)
      simpa only [Real.sq_sqrt hε.le] using hh
    exact hf.trans_lt hsq

def reversalTarget (inverse : Bool) (U : SU d) : SU d :=
  if inverse then ⟨U.valᴴ, Paper2S123.specialUnitary_adjoint U.property⟩
  else ⟨U.valᵀ, Paper2S123.specialUnitary_transpose U.property⟩

theorem reversalTarget_transpose (U : SU d) : (reversalTarget false U).val = U.valᵀ := rfl

theorem reversalTarget_inverse (U : SU d) : (reversalTarget true U).val = U.valᴴ := rfl

/-- The manuscript's unrestricted-program approximation conclusion, for both
transpose and inversion, with one known finite zero-query unitary processor.
Only the supplied basis-program selector depends on the oracle and target. -/
theorem unrestricted_time_reversal [Nonempty d] (ε : ℝ) (hε : 0 < ε) :
    ∃ (s : Finset (Matrix d d ℂ)) (select : Bool → SU d → s),
      let V : s → Matrix d d ℂ := fun k => k.val
      (controlled V)ᴴ * controlled V = 1 ∧
      (∀ Q : Matrix (d × s) (d × s) ℂ,
        S4Word.word (fun _ => controlled V) Q 0 = controlled V) ∧
      ∀ (inverse : Bool) (U : SU d),
        bracket (ket (select inverse U)) (ket (select inverse U)) = 1 ∧
        controlled V * insert (d:=d) (ket (select inverse U)) =
          insert (d:=d) (ket (select inverse U)) * V (select inverse U) ∧
        ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
          1 - ‖inner ℂ
            (joint (select inverse U)
              ((toEuclideanCLM (n:=d) (𝕜:=ℂ)) (reversalTarget inverse U).val x))
            ((toEuclideanCLM (n:=d × s) (𝕜:=ℂ)) (controlled V)
              (joint (select inverse U) x))‖^2 < ε := by
  obtain ⟨s,select,hu,hword,happrox⟩ := unrestricted_zero_query (d:=d) ε hε
  exact ⟨s,(fun b U => select (reversalTarget b U)),hu,hword,
    fun b U => happrox (reversalTarget b U)⟩

end UnrestrictedPrograms



==> anc/lean/BellContraction.lean <==
import TensorHomMultiplicity

/-! Actual unnormalized Bell contraction and insertion, in the canonical
finite tensor-product bases. The associativity convention is explicit. -/
namespace Paper2BellContraction
open Matrix Paper2TensorHom
open scoped Kronecker
variable {l m n : Type*} [Fintype l] [DecidableEq l]
  [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false

def bell (ab : m × m) : ℂ := if ab.1=ab.2 then 1 else 0

def evaluation : Matrix l ((l × m) × m) ℂ :=
  fun i ab => if i=ab.1.1 then bell (ab.1.2,ab.2) else 0

def coevaluation : Matrix ((n × m) × m) n ℂ :=
  fun ab i => if ab.1.1=i then bell (ab.1.2,ab.2) else 0

theorem bell_reshaping (S : Matrix (l × m) n ℂ) :
    evaluation*(S ⊗ₖ (1 : Matrix m m ℂ))=reshape S := by
  ext i jk
  simp [evaluation,bell,reshape,Matrix.mul_apply,Fintype.sum_prod_type,
    Matrix.kroneckerMap_apply,Matrix.one_apply]

theorem bell_inverse_reshaping (B : Matrix l (n × m) ℂ) :
    (B ⊗ₖ (1 : Matrix m m ℂ))*coevaluation=unreshape B := by
  ext ik j
  simp [coevaluation,bell,unreshape,Matrix.mul_apply,Fintype.sum_prod_type,
    Matrix.kroneckerMap_apply,Matrix.one_apply]

theorem bell_pairing_invariant (B : Matrix m m ℂ) (hB : Bᴴ*B=1) (ij : m × m) :
    (∑ ab : m × m, bell ab*((B.map star ⊗ₖ B) ab ij))=bell ij := by
  have h := congrArg (fun M : Matrix m m ℂ => M ij.1 ij.2) hB
  simpa [bell,Matrix.mul_apply,Matrix.conjTranspose_apply,
    Matrix.kroneckerMap_apply,Fintype.sum_prod_type,Matrix.one_apply] using h

theorem bell_contraction_inverse (S : Matrix (l × m) n ℂ) :
    ((evaluation*(S ⊗ₖ (1 : Matrix m m ℂ))) ⊗ₖ (1 : Matrix m m ℂ))*coevaluation=S := by
  rw [bell_reshaping,bell_inverse_reshaping,unreshape_reshape]

theorem bell_insertion_inverse (B : Matrix l (n × m) ℂ) :
    evaluation*(((B ⊗ₖ (1 : Matrix m m ℂ))*coevaluation) ⊗ₖ (1 : Matrix m m ℂ))=B := by
  rw [bell_inverse_reshaping,bell_reshaping,reshape_unreshape]

end Paper2BellContraction


==> anc/lean/BellIdentities.lean <==
import TensorHom

/-! Literal Bell-ket transpose trick, for arbitrary finite complex matrices.
The Bell column is unnormalized, as in S1/S2 of the manuscript. -/
namespace Paper2BellIdentities
open Matrix
open scoped Kronecker
set_option linter.unusedSimpArgs false
variable {d : Type*} [Fintype d] [DecidableEq d]

def bell : Matrix (d × d) Unit ℂ := fun ij _ => if ij.1 = ij.2 then 1 else 0

theorem transpose_trick (A : Matrix d d ℂ) :
    (A ⊗ₖ (1 : Matrix d d ℂ)) * bell =
      ((1 : Matrix d d ℂ) ⊗ₖ Aᵀ) * bell := by
  ext ⟨i,j⟩ u
  simp [bell, Matrix.mul_apply, Fintype.sum_prod_type,
    Matrix.kronecker_apply, Matrix.one_apply, Matrix.transpose_apply]

theorem bilateral_bell (A B : Matrix d d ℂ) :
    (A ⊗ₖ B) * bell = fun ij _ => (A * Bᵀ) ij.1 ij.2 := by
  ext ⟨i,j⟩ u
  change (∑ k : d × d, A i k.1 * B j k.2 *
    (if k.1 = k.2 then 1 else 0)) = ∑ k, A i k * B j k
  simp [Fintype.sum_prod_type, mul_ite]

theorem bell_gram : (bell (d := d))ᴴ * bell =
    (Fintype.card d : ℂ) • (1 : Matrix Unit Unit ℂ) := by
  ext i j
  simp [bell, Matrix.mul_apply, Matrix.conjTranspose_apply,
    Fintype.sum_prod_type, Matrix.one_apply]

end Paper2BellIdentities


==> anc/lean/BothDiscardedBounds.lean <==
import CombinedDiscarded
import LowPreparation

/-! Direct exact lower bounds for the physical mixed-program two-stage adaptive
Kraus-instrument model with inaccessible preparation environments. Only normalized physical pure-state correctness is
assumed; every word, seed, common memory, and output factor is constructed. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix S4Word S4Program Paper2PureStateTomography
open scoped BigOperators Kronecker
universe u
variable (d : Type u) [Fintype d] [DecidableEq d] [Nonempty d]
  (P R T S : ℕ → Type u)
  (m e : Type u) [Fintype m] [DecidableEq m] [Fintype e] [DecidableEq e]
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

def physicalBothDiscardedChannel (n q : ℕ) (E : (d × P (n+1)) ≃ (m × e))
    (Kp : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool)
    (K : ∀ k, History.{u,0} S k → S k →
      Matrix (d × FollowingMemory m T (k+1)) (d × FollowingMemory m T k) ℂ)
    (processingActive : ∀ k, History.{u,0} S k → Bool)
    (seed : d × P 0 → ℂ) (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (channel (trajectory (fun k => d × FollowingMemory m T k) S
    (selectiveInstruments d (FollowingMemory m T) S K processingActive U) (q+1))
      (M ⊗ₖ partialTrace (Paper2CommonWorkspace.inclusion E.toEmbedding *
        channel (trajectory (fun k => d × P k) R
          (selectiveInstruments d P R Kp active U) (n+1)) (outer seed seed) *
          (Paper2CommonWorkspace.inclusion E.toEmbedding)ᴴ)))


theorem both_discarded_transpose_query_bound (n q : ℕ) (E : (d × P (n+1)) ≃ (m × e))
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × FollowingMemory m T (k+1)) (d × FollowingMemory m T k) ℂ)
    (processingActive : ∀ k, History.{u,0} S k → Bool)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (i₀ : d)
    (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalBothDiscardedChannel d P R T S m e n q E Kp active K processingActive seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ q := by
  let v : d → ℂ := fun i => if i = i₀ then 1 else 0
  have hv : bracket v v = 1 := by simp [v, bracket, apply_ite]
  let seed' := (dummyStateMap v (1 : Matrix (d × P 0) (d × P 0) ℂ)).mulVec seed
  have hs : bracket seed' seed' = 1 := padded_seed_normalized v hv seed hseed
  apply selective_discarded_transpose_query_bound d (fun k => d × P k) R T S
    m (e × d) n q (paddedDiscardEquiv E)
    (paddedInstruments d P R Kp active n) K processingActive
    (paddedInstruments_complete d P R Kp hKp active n) hK seed' hs i₀ hd
  intro U hU x hx
  unfold physicalSelectiveDiscardedChannel
  rw [padded_preparation_discard_density P R n E Kp active U hU.1 v hv seed]
  exact hcorrect U hU x hx

theorem both_discarded_inversion_query_bound (n q : ℕ) (E : (d × P (n+1)) ≃ (m × e))
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × FollowingMemory m T (k+1)) (d × FollowingMemory m T k) ℂ)
    (processingActive : ∀ k, History.{u,0} S k → Bool)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalBothDiscardedChannel d P R T S m e n q E Kp active K processingActive seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ q + 1 := by
  let v : d → ℂ := fun i => if i = i₀ then 1 else 0
  have hv : bracket v v = 1 := by simp [v, bracket, apply_ite]
  let seed' := (dummyStateMap v (1 : Matrix (d × P 0) (d × P 0) ℂ)).mulVec seed
  have hs : bracket seed' seed' = 1 := padded_seed_normalized v hv seed hseed
  apply selective_discarded_inversion_query_bound d (fun k => d × P k) R T S
    m (e × d) n q (paddedDiscardEquiv E)
    (paddedInstruments d P R Kp active n) K processingActive
    (paddedInstruments_complete d P R Kp hKp active n) hK seed' hs i₀
  intro U hU x hx
  unfold physicalSelectiveDiscardedChannel
  rw [padded_preparation_discard_density P R n E Kp active U hU.1 v hv seed]
  exact hcorrect U hU x hx

end FinitePure

namespace FinitePure
open Matrix S4Program Paper2PureStateTomography
open scoped BigOperators Kronecker
variable (P R T S : ℕ → Type)
  (m e : Type) [Fintype m] [DecidableEq m] [Fintype e] [DecidableEq e]
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

theorem both_discarded_preparation_bound (n : ℕ) (E : (Fin 3 × P (n+1)) ≃ (m × e))
    (Kp : ∀ k, History.{0, 0} R k → R k → Matrix (Fin 3 × P (k+1)) (Fin 3 × P k) ℂ)
    (active : ∀ k, History.{0,0} R k → Bool)
    (K : ∀ k, History.{0, 0} S k → S k →
      Matrix (Fin 3 × FollowingMemory m T (k+1)) (Fin 3 × FollowingMemory m T k) ℂ)
    (processingActive : ∀ k, History.{0,0} S k → Bool)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : Fin 3 × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalBothDiscardedChannel (Fin 3) P R T S m e n 4 E Kp active K processingActive seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ n := by
  let v : (Fin 3) → ℂ := fun i => if i = (0 : Fin 3) then 1 else 0
  have hv : bracket v v = 1 := by simp [v, bracket, apply_ite]
  let seed' := (dummyStateMap v (1 : Matrix ((Fin 3) × P 0) ((Fin 3) × P 0) ℂ)).mulVec seed
  have hs : bracket seed' seed' = 1 := padded_seed_normalized v hv seed hseed
  apply selective_discarded_preparation_bound (fun k => (Fin 3) × P k) R T S
    m (e × Fin 3) n (paddedDiscardEquiv E)
    (paddedInstruments (Fin 3) P R Kp active n) K processingActive
    (paddedInstruments_complete (Fin 3) P R Kp hKp active n) hK seed' hs
  intro U hU x hx
  unfold physicalSelectiveDiscardedChannel
  rw [padded_preparation_discard_density P R n E Kp active U hU.1 v hv seed]
  exact hcorrect U hU x hx

end FinitePure


==> anc/lean/BothStoppedBounds.lean <==
import StoppedDiscardedBounds
import LowPreparation

/-! Direct exact lower bounds for the physical mixed-program two-stage adaptive
Kraus-instrument model with inaccessible preparation environments. Only normalized physical pure-state correctness is
assumed; every word, seed, common memory, and output factor is constructed. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix S4Word S4Program Paper2PureStateTomography
open scoped BigOperators Kronecker
universe u
variable (d : Type u) [Fintype d] [DecidableEq d] [Nonempty d]
  (P R T S : ℕ → Type u)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

def physicalBothStoppedChannel (n q : ℕ)
    (Kp : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool)
    (K : ∀ k, History.{u,0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ)
    (processingActive : ∀ k, History.{u,0} S k → Bool)
    (seed : d × P 0 → ℂ) (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (channel (trajectory (fun k => d × PhysicalProcessorMemory d P T n k) S
    (selectiveInstruments d (PhysicalProcessorMemory d P T n) S K processingActive U) (q+1))
      (M ⊗ₖ channel (trajectory (fun k => d × P k) R
        (selectiveInstruments d P R Kp active U) (n+1)) (outer seed seed)))


theorem both_stopped_transpose_query_bound (n q : ℕ)
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ)
    (processingActive : ∀ k, History.{u,0} S k → Bool)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (i₀ : d)
    (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalBothStoppedChannel d P R T S n q Kp active K processingActive seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ q := by
  let v : d → ℂ := fun i => if i = i₀ then 1 else 0
  have hv : bracket v v = 1 := by simp [v, bracket, apply_ite]
  let seed' := (dummyStateMap v (1 : Matrix (d × P 0) (d × P 0) ℂ)).mulVec seed
  have hs : bracket seed' seed' = 1 := padded_seed_normalized v hv seed hseed
  apply selective_discarded_transpose_query_bound d (fun k => d × P k) R T S
    (d × P (n+1)) d n q (dummyOrder d (P (n+1)))
    (paddedInstruments d P R Kp active n) K processingActive
    (paddedInstruments_complete d P R Kp hKp active n) hK seed' hs i₀ hd
  intro U hU x hx
  unfold physicalSelectiveDiscardedChannel
  rw [padded_preparation_density P R Kp active n U hU.1 v hv seed]
  exact hcorrect U hU x hx

theorem both_stopped_inversion_query_bound (n q : ℕ)
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ)
    (processingActive : ∀ k, History.{u,0} S k → Bool)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalBothStoppedChannel d P R T S n q Kp active K processingActive seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ q + 1 := by
  let v : d → ℂ := fun i => if i = i₀ then 1 else 0
  have hv : bracket v v = 1 := by simp [v, bracket, apply_ite]
  let seed' := (dummyStateMap v (1 : Matrix (d × P 0) (d × P 0) ℂ)).mulVec seed
  have hs : bracket seed' seed' = 1 := padded_seed_normalized v hv seed hseed
  apply selective_discarded_inversion_query_bound d (fun k => d × P k) R T S
    (d × P (n+1)) d n q (dummyOrder d (P (n+1)))
    (paddedInstruments d P R Kp active n) K processingActive
    (paddedInstruments_complete d P R Kp hKp active n) hK seed' hs i₀
  intro U hU x hx
  unfold physicalSelectiveDiscardedChannel
  rw [padded_preparation_density P R Kp active n U hU.1 v hv seed]
  exact hcorrect U hU x hx

end FinitePure

namespace FinitePure
open Matrix S4Program Paper2PureStateTomography
open scoped BigOperators Kronecker
variable (P R T S : ℕ → Type)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

theorem both_stopped_preparation_bound (n : ℕ)
    (Kp : ∀ k, History.{0, 0} R k → R k → Matrix (Fin 3 × P (k+1)) (Fin 3 × P k) ℂ)
    (active : ∀ k, History.{0,0} R k → Bool)
    (K : ∀ k, History.{0, 0} S k → S k →
      Matrix (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n (k+1)) (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n k) ℂ)
    (processingActive : ∀ k, History.{0,0} S k → Bool)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : Fin 3 × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalBothStoppedChannel (Fin 3) P R T S n 4 Kp active K processingActive seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ n := by
  let v : (Fin 3) → ℂ := fun i => if i = (0 : Fin 3) then 1 else 0
  have hv : bracket v v = 1 := by simp [v, bracket, apply_ite]
  let seed' := (dummyStateMap v (1 : Matrix ((Fin 3) × P 0) ((Fin 3) × P 0) ℂ)).mulVec seed
  have hs : bracket seed' seed' = 1 := padded_seed_normalized v hv seed hseed
  apply selective_discarded_preparation_bound (fun k => (Fin 3) × P k) R T S
    ((Fin 3) × P (n+1)) (Fin 3) n (dummyOrder (Fin 3) (P (n+1)))
    (paddedInstruments (Fin 3) P R Kp active n) K processingActive
    (paddedInstruments_complete (Fin 3) P R Kp hKp active n) hK seed' hs
  intro U hU x hx
  unfold physicalSelectiveDiscardedChannel
  rw [padded_preparation_density P R Kp active n U hU.1 v hv seed]
  exact hcorrect U hU x hx

end FinitePure


==> anc/lean/Budget.lean <==
import Program

/-! The q-unital budget fixes the trace of F, closing the earlier numerical
trace-budget premise. The only response-formula hypothesis remaining here is
the substantive exactness-to-F representation; its analytic derivation is not
claimed by these theorems. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace S4Budget
open Matrix S4Word S4Response S4Program
open scoped BigOperators Kronecker ComplexOrder
variable {d p : Type*} [Fintype d] [DecidableEq d] [Fintype p] [DecidableEq p]

/-- A scalar multiple of the identity is determined by any diagonal entry. -/
theorem scalar_one_injective [Nonempty d] (a b : ℂ)
    (hab : a • (1 : Matrix d d ℂ) = b • (1 : Matrix d d ℂ)) : a = b := by
  let i : d := Classical.choice (inferInstance : Nonempty d)
  simpa [Matrix.smul_apply] using congrFun (congrFun hab i) i

/-- Transposition trace normalization follows from the derived q-unital budget. -/
theorem transpose_trace_budget [Nonempty d]
    (Φ : Matrix d d ℂ → Matrix d d ℂ) (F : Matrix d d ℂ) (q : ℕ)
    (hunital : Φ 1 = (q : ℂ) • (1 : Matrix d d ℂ))
    (hform : ∀ M, Φ M = Mᵀ + Matrix.trace (F*M) • (1 : Matrix d d ℂ)) :
    Matrix.trace F = (q : ℂ) - 1 := by
  have h := hform 1
  rw [hunital, Matrix.transpose_one, Matrix.mul_one] at h
  have hs : (q : ℂ) = 1 + Matrix.trace F := by
    apply scalar_one_injective (d:=d)
    simpa only [add_smul, one_smul] using h
  exact eq_sub_of_add_eq (by simpa only [add_comm] using hs.symm)

/-- Inversion trace normalization follows from the derived q-unital budget. -/
theorem inversion_trace_budget [Nonempty d]
    (Φ : Matrix d d ℂ → Matrix d d ℂ) (F : Matrix d d ℂ) (q : ℕ)
    (hunital : Φ 1 = (q : ℂ) • (1 : Matrix d d ℂ))
    (hform : ∀ M, Φ M = -M + Matrix.trace (F*M) • (1 : Matrix d d ℂ)) :
    Matrix.trace F = (q : ℂ) + 1 := by
  have h := hform 1
  rw [hunital, Matrix.mul_one] at h
  have hs : (q : ℂ) = -1 + Matrix.trace F := by
    apply scalar_one_injective (d:=d)
    simpa only [add_smul, neg_smul, one_smul] using h
  have he := eq_sub_of_add_eq (by simpa only [add_comm] using hs.symm)
  simpa using he

/-- Physical transposition bound; positivity and trace normalization are derived,
while the exactness-to-response formula remains an explicit missing input. -/
theorem physical_transpose_bound_of_response_formula [Nonempty d]
    (G : ℕ → Matrix (d × p) (d × p) ℂ) (U F : Matrix d d ℂ)
    (cin : p → ℂ) (q : ℕ) (hd : 2 ≤ Fintype.card d)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hU : Uᴴ * U = 1) (hcin : bracket cin cin = 1)
    (hform : ∀ M, S45.krausResponse (wordKraus G U (insert cin) q) M =
      Mᵀ + Matrix.trace (F*M) • (1 : Matrix d d ℂ)) : Fintype.card d + 1 ≤ q := by
  let K := wordKraus G U (insert cin) q
  have hu := physical_response_one G U (insert cin) hG hU (normalized_insert cin hcin) q
  have ht := transpose_trace_budget (S45.krausResponse K) F q hu hform
  have hp : (S45.choiTop F).PosSemidef := by
    have he : S45.krausResponse K = fun M => Mᵀ + Matrix.trace (F*M) • (1 : Matrix d d ℂ) := funext hform
    have hc := S45.kraus_choi_posSemidef K
    rw [he, S45.transpose_response_choi] at hc
    exact hc
  apply S45.transpose_query_bound F q hd hp
  simpa using congrArg Complex.re ht

/-- Physical inversion bound with the same explicitly isolated response-formula gap. -/
theorem physical_inversion_bound_of_response_formula [Nonempty d]
    (G : ℕ → Matrix (d × p) (d × p) ℂ) (U F : Matrix d d ℂ)
    (cin : p → ℂ) (q : ℕ)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hU : Uᴴ * U = 1) (hcin : bracket cin cin = 1)
    (hform : ∀ M, S45.krausResponse (wordKraus G U (insert cin) q) M =
      -M + Matrix.trace (F*M) • (1 : Matrix d d ℂ)) : Fintype.card d ^ 2 ≤ q + 1 := by
  let K := wordKraus G U (insert cin) q
  have hu := physical_response_one G U (insert cin) hG hU (normalized_insert cin hcin) q
  have ht := inversion_trace_budget (S45.krausResponse K) F q hu hform
  have hp : (S45.choiInv F).PosSemidef := by
    have he : S45.krausResponse K = fun M => -M + Matrix.trace (F*M) • (1 : Matrix d d ℂ) := funext hform
    have hc := S45.kraus_choi_posSemidef K
    rw [he, S45.inversion_response_choi] at hc
    exact hc
  apply S45.inversion_query_bound F q hp
  simpa using congrArg Complex.re ht

end S4Budget


==> anc/lean/C4PreparationCircuit.lean <==
import C4PreparationGeometry
import FourQueryCatalyst

/-! The actual three-query S1 preparation on the very same270-dimensional
workspace used by the fixed-catalyst processor. Fixed gates and a fixed
computational input precede the oracle quantifier. The output is c_(4/5)(U) in
the designated90-dimensional memory and a reset first qutrit. -/
namespace Paper2C4PreparationCircuit
open Matrix Paper2Catalyst Paper2C4PreparationGeometry
open Paper2Adjoint (Q)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000
set_option backward.isDefEq.respectTransparency false

def initialColumn : Matrix Physical Unit ℂ :=
  Paper2Placement.basisEmbedding (fun _ : Unit => place Paper2FullPreparation.initialIndex)

theorem initial_gram : initialColumnᴴ*initialColumn=1 :=
  Paper2Placement.basisEmbedding_gram _ (fun _ _ _ => Subsingleton.elim _ _)

theorem initial_route : initialColumn = inclusion * Paper2FullPreparation.initialColumn := by
  ext i u
  simp [initialColumn,Paper2FullPreparation.initialColumn,inclusion,
    Paper2Placement.basisEmbedding,Matrix.mul_apply]

def liftGate (F : Matrix Old Old ℂ) : Matrix Physical Physical ℂ :=
  Paper2Embedding.physicalExtension inclusion F

theorem liftGate_unitary (F : Matrix Old Old ℂ)
    (hF : Paper2FullPreparation.IsUnitary F) :
    (liftGate F)ᴴ*liftGate F=1 ∧ liftGate F*(liftGate F)ᴴ=1 :=
  Paper2Embedding.physicalExtension_unitary inclusion F inclusion_gram hF.1 hF.2

theorem liftGate_image (F : Matrix Old Old ℂ) :
    liftGate F * inclusion = inclusion * F :=
  Paper2Embedding.physicalExtension_on_image inclusion F inclusion_gram

theorem word_route (F : ℕ → Matrix Old Old ℂ) (U : Matrix Q Q ℂ) (q : ℕ) :
    S4Word.word (fun j => liftGate (F j)) (U ⊗ₖ (1 : Matrix Memory Memory ℂ)) q *
        inclusion = inclusion * S4Word.word F (Paper2PreparationCircuit.queryPort U) q := by
  induction q with
  | zero => exact liftGate_image (F 0)
  | succ q ih =>
    simp only [S4Word.word,Matrix.mul_assoc,ih]
    rw [← Matrix.mul_assoc _ inclusion,query_intertwining]
    simp only [Matrix.mul_assoc]
    rw [← Matrix.mul_assoc (liftGate (F (q+1))) inclusion, liftGate_image]
    simp only [Matrix.mul_assoc]

def gates (F : ℕ → Matrix Old Old ℂ) (K : Matrix Physical Physical ℂ)
    (j : ℕ) : Matrix Physical Physical ℂ :=
  if j=3 then K*liftGate (F j) else liftGate (F j)

theorem gates_unitary (F : ℕ → Matrix Old Old ℂ) (K : Matrix Physical Physical ℂ)
    (hF : ∀ j, Paper2FullPreparation.IsUnitary (F j))
    (hK : Kᴴ*K=1 ∧ K*Kᴴ=1) :
    ∀ j, (gates F K j)ᴴ*gates F K j=1 ∧ gates F K j*(gates F K j)ᴴ=1 := by
  intro j
  have h := liftGate_unitary (F j) (hF j)
  by_cases hj : j=3
  · subst j
    simp only [gates,ite_true]
    constructor
    · rw [Matrix.conjTranspose_mul,Matrix.mul_assoc,← Matrix.mul_assoc Kᴴ,
        hK.1,Matrix.one_mul,h.1]
    · rw [Matrix.conjTranspose_mul,← Matrix.mul_assoc,Matrix.mul_assoc K,
        h.2,Matrix.mul_one,hK.2]
  · simpa only [gates,hj,ite_false] using h

theorem word_three (F : ℕ → Matrix Old Old ℂ) (K : Matrix Physical Physical ℂ)
    (U : Matrix Q Q ℂ) :
    S4Word.word (gates F K) (U ⊗ₖ (1 : Matrix Memory Memory ℂ)) 3 =
      K * S4Word.word (fun j => liftGate (F j))
        (U ⊗ₖ (1 : Matrix Memory Memory ℂ)) 3 := by
  simp [S4Word.word,gates,Matrix.mul_assoc]

/-- Exactly three ordinary calls, fixed gates on the whole270-dimensional
space, the same storedC4 used by the complete processor, and exact reset. -/
theorem actual_three_query_preparation :
    ∃ F : ℕ → Matrix Physical Physical ℂ,
      (∀ j, (F j)ᴴ*F j=1 ∧ F j*(F j)ᴴ=1) ∧
      ∀ U : Matrix Q Q ℂ, Uᴴ*U=1 → U*Uᴴ=1 → U.det=1 →
        S4Word.word F (U ⊗ₖ (1 : Matrix Memory Memory ℂ)) 3 * initialColumn =
          preparedColumn U := by
  obtain ⟨F,hF,hprepare⟩ := Paper2PreparationCircuit.deterministic_three_query_c4
  obtain ⟨K,hKl,hKr,hK⟩ := fixed_reset_decoder
  refine ⟨gates F K,gates_unitary F K hF ⟨hKl,hKr⟩,?_⟩
  intro U hl hr hd
  rw [word_three,initial_route,← Matrix.mul_assoc _ inclusion,
    Matrix.mul_assoc K,word_route]
  simp only [Matrix.mul_assoc]
  rw [hprepare U hl hr hd]
  rw [← Matrix.mul_assoc,← Matrix.mul_assoc,hK,resetStorage_c4]

/-- The exact preparation and processing endpoints now use identical270
coordinates and the same storedC4 program, with fixed gates chosen before U. -/
theorem actual_same_workspace_endpoints :
    ∃ F G : ℕ → Matrix Physical Physical ℂ,
      (∀ j, (F j)ᴴ*F j=1 ∧ F j*(F j)ᴴ=1) ∧
      (∀ j, (G j)ᴴ*G j=1 ∧ G j*(G j)ᴴ=1) ∧
      ∀ U : Matrix Q Q ℂ, Paper2S123.SpecialUnitary U →
        S4Word.word F (U⊗ₖ(1 : Matrix Memory Memory ℂ)) 3*initialColumn=preparedColumn U ∧
        S4Word.word G (U⊗ₖ(1 : Matrix Memory Memory ℂ)) 4*S4Program.insert (storedC4 U)=
          S4Program.insert (storedC4 U)*U.transpose := by
  obtain ⟨F,hF,hprep⟩ := actual_three_query_preparation
  obtain ⟨G,hG,hproc⟩ := Paper2FourQueryCatalyst.actual_four_query_catalyst
  refine ⟨F,G,hF,hG,?_⟩
  intro U hU
  exact ⟨hprep U hU.1 hU.2.1 hU.2.2,hproc U hU⟩

end Paper2C4PreparationCircuit





==> anc/lean/C4PreparationGeometry.lean <==
import PhysicalMidpoint
import PreparationCircuit
import Embedding

/-! Fixed coordinates joining the actual216-dimensional preparation workspace
to the270-dimensional basic processor. The oracle remains the first qutrit.
A separate fixed decoder places the program in the same90-dimensional memory
used by the processor, with query qutrit zero and every padding slot empty. -/
namespace Paper2C4PreparationGeometry
open Matrix Paper2Adjoint Paper2Catalyst
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000
set_option backward.isDefEq.respectTransparency false

abbrev Physical := Paper2PhysicalMidpoint.Processing

abbrev Old := Paper2Placement.Physical
abbrev SmallMemory := (Q × Q) × A

def memoryIndex : SmallMemory ≃ Fin 72 :=
  (Equiv.prodCongr (@finProdFinEquiv 3 3) (Equiv.refl A)).trans (@finProdFinEquiv 9 8)

def memoryPlace (m : SmallMemory) : Memory :=
  Paper2PhysicalMidpoint.memoryFin.symm ((memoryIndex m).castAdd 18)

theorem memoryPlace_injective : Function.Injective memoryPlace := by
  intro i j h
  apply memoryIndex.injective
  have hh := congrArg Paper2PhysicalMidpoint.memoryFin h
  simp only [memoryPlace, Equiv.apply_symm_apply] at hh
  exact Fin.ext (congrArg (fun k : Fin 90 => k.val) hh)

def place (i : Old) : Physical := (i.1.1,memoryPlace ((i.1.2.1,i.1.2.2),i.2))

theorem place_injective : Function.Injective place := by
  rintro ⟨⟨a,b,c⟩,r⟩ ⟨⟨d,e,f⟩,s⟩ h
  have ha := congrArg Prod.fst h
  have hm := memoryPlace_injective (congrArg Prod.snd h)
  simp only [place, Prod.mk.injEq] at ha hm
  rcases hm with ⟨⟨rfl,rfl⟩,rfl⟩
  cases ha
  rfl

def inclusion : Matrix Physical Old ℂ := Paper2Placement.basisEmbedding place

theorem inclusion_gram : inclusionᴴ * inclusion = 1 :=
  Paper2Placement.basisEmbedding_gram _ place_injective

theorem query_intertwining (U : Matrix Q Q ℂ) :
    (U ⊗ₖ (1 : Matrix Memory Memory ℂ)) * inclusion =
      inclusion * Paper2PreparationCircuit.queryPort U := by
  ext ⟨q,m⟩ ⟨⟨a,b,c⟩,r⟩
  simp [inclusion,Paper2Placement.basisEmbedding,place,
    Paper2PreparationCircuit.queryPort,Matrix.mul_apply,Matrix.kronecker_apply,
    Matrix.one_apply,Fintype.sum_prod_type,Prod.ext_iff,ite_and,mul_ite,ite_mul,
    memoryPlace_injective.eq_iff,eq_comm]

def resetPlace : Paper2Placement.Padded → Physical
  | .inl p => (0,.inl p)
  | .inr k => (0,.inr (k.castAdd 18))

theorem resetPlace_injective : Function.Injective resetPlace := by
  rintro (p|k) (q|l) h
  · exact congrArg Sum.inl (Sum.inl.inj (congrArg Prod.snd h))
  · simp [resetPlace] at h
  · simp [resetPlace] at h
  · apply congrArg Sum.inr
    apply Fin.ext
    exact congrArg (fun k : Fin 25 => k.val) (Sum.inr.inj (congrArg Prod.snd h))

def resetStorage : Matrix Physical Paper2Placement.Padded ℂ :=
  Paper2Placement.basisEmbedding resetPlace

theorem resetStorage_gram : resetStorageᴴ * resetStorage = 1 :=
  Paper2Placement.basisEmbedding_gram _ resetPlace_injective

noncomputable def preparedColumn (U : Matrix Q Q ℂ) : Matrix Physical Unit ℂ :=
  fun i _ => if i.1=0 then storedC4 U i.2 else 0

theorem resetStorage_c4 (U : Matrix Q Q ℂ) :
    resetStorage * Paper2FullPreparation.column (Paper2Placement.paddedCatalyst U) =
      preparedColumn U := by
  ext ⟨q,p|k⟩ u <;>
    simp [resetStorage,Paper2Placement.basisEmbedding,resetPlace,preparedColumn,
      Paper2FullPreparation.column,Paper2Placement.paddedCatalyst,storedC4,
      Matrix.mul_apply,Fintype.sum_sum_type,Prod.ext_iff,ite_and,ite_mul,eq_comm]

theorem fixed_reset_decoder :
    ∃ K : Matrix Physical Physical ℂ, Kᴴ*K=1 ∧ K*Kᴴ=1 ∧
      K * inclusion * Paper2Placement.storage = resetStorage := by
  have hs : (inclusion * Paper2Placement.storage)ᴴ *
      (inclusion * Paper2Placement.storage)=1 := by
    rw [Matrix.conjTranspose_mul,Matrix.mul_assoc,
      ← Matrix.mul_assoc inclusionᴴ,inclusion_gram,Matrix.one_mul,
      Paper2Placement.storage_gram]
  obtain ⟨K,hl,hr,hK⟩ := Paper2Completion.matrix_unitary_completion
    (inclusion * Paper2Placement.storage) resetStorage hs resetStorage_gram
  exact ⟨K,hl,hr,by simpa only [Matrix.mul_assoc] using hK⟩

theorem prepared_coordinates (U : Matrix Q Q ℂ)
    (q : Q) (p : Paper2Catalyst.Program) (k : Fin 25) :
    preparedColumn U (q,.inl p) () =
      (if q=0 then c4 U p else 0) ∧
    preparedColumn U (q,.inr k) () = 0 := by
  simp [preparedColumn,storedC4]

end Paper2C4PreparationGeometry



==> anc/lean/CGComplement.lean <==
import InitialCG
import Completion
import Mathlib.Data.Matrix.ColumnRowPartitioned

/-! A complete fixed 3+6+15 orthonormal coordinate system for the actual
24-dimensional bar3 x 8 carrier. The first nine columns are the explicit
CG tensors proved in InitialCG. The final fifteen are a fixed orthonormal
completion; no irreducibility assertion or notebook phase convention is
inferred from this dimensional construction. -/
noncomputable section
namespace Paper2CGComplement
open Matrix
set_option linter.unusedSimpArgs false

abbrev Carrier := Paper2InitialCG.Carrier
abbrev Nine := Paper2InitialCG.Q ⊕ Paper2InitialCG.Six
abbrev Fifteen := Fin 15

def firstNine : Matrix Carrier Nine ℂ :=
  Matrix.fromCols Paper2InitialCG.cgThree Paper2InitialCG.cgSix

theorem firstNine_gram : firstNineᴴ * firstNine = 1 := by
  have hs : Paper2InitialCG.cgSixᴴ * Paper2InitialCG.cgThree = 0 := by
    simpa only [Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose,
      Matrix.conjTranspose_zero] using
      congrArg Matrix.conjTranspose Paper2InitialCG.three_six_orthogonal
  simp only [firstNine, Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromRows_mul_fromCols, Paper2InitialCG.three_gram,
    Paper2InitialCG.six_gram, Paper2InitialCG.three_six_orthogonal, hs,
    Matrix.fromBlocks_one]

def coordinateEquiv : Carrier ≃ (Nine ⊕ Fifteen) :=
  Fintype.equivOfCardEq (by decide)

def coordinates : Matrix Carrier (Nine ⊕ Fifteen) ℂ :=
  (1 : Matrix (Nine ⊕ Fifteen) (Nine ⊕ Fifteen) ℂ).submatrix coordinateEquiv id

theorem coordinates_gram : coordinatesᴴ * coordinates = 1 := by
  simp only [coordinates, Matrix.conjTranspose_submatrix, Matrix.conjTranspose_one]
  rw [Matrix.submatrix_mul_equiv, Matrix.one_mul, Matrix.submatrix_id_id]

theorem coordinates_complete : coordinates * coordinatesᴴ = 1 := by
  simp only [coordinates, Matrix.conjTranspose_submatrix, Matrix.conjTranspose_one]
  rw [← @Equiv.coe_refl (Nine ⊕ Fifteen), Matrix.submatrix_mul_equiv,
    Matrix.one_mul, Matrix.submatrix_one_equiv]

def standardNine : Matrix Carrier Nine ℂ := coordinates.toCols₁
def standardFifteen : Matrix Carrier Fifteen ℂ := coordinates.toCols₂

theorem standard_grams :
    standardNineᴴ * standardNine = 1 ∧
    standardFifteenᴴ * standardFifteen = 1 ∧
    standardNineᴴ * standardFifteen = 0 := by
  have h := coordinates_gram
  rw [← Matrix.fromCols_toCols coordinates,
    Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromRows_mul_fromCols] at h
  rw [← Matrix.fromBlocks_one] at h
  exact ⟨congrArg Matrix.toBlocks₁₁ h, congrArg Matrix.toBlocks₂₂ h,
    congrArg Matrix.toBlocks₁₂ h⟩

theorem standard_complete :
    standardNine * standardNineᴴ + standardFifteen * standardFifteenᴴ = 1 := by
  have h := coordinates_complete
  rw [← Matrix.fromCols_toCols coordinates,
    Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromCols_mul_fromRows] at h
  exact h

theorem actual_complement_exists : ∃ J : Matrix Carrier Fifteen ℂ,
    Jᴴ * J = 1 ∧ firstNineᴴ * J = 0 ∧
    firstNine * firstNineᴴ + J * Jᴴ = 1 := by
  obtain ⟨U, hUl, hUr, hUA⟩ := Paper2Completion.matrix_unitary_completion
    standardNine firstNine standard_grams.1 firstNine_gram
  refine ⟨U * standardFifteen, ?_, ?_, ?_⟩
  · simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc,
      ← Matrix.mul_assoc Uᴴ U, hUl, Matrix.one_mul, standard_grams.2.1]
  · rw [← hUA]
    simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc,
      ← Matrix.mul_assoc Uᴴ U, hUl, Matrix.one_mul, standard_grams.2.2]
  · rw [← hUA]
    simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc]
    calc
      U * (standardNine * (standardNineᴴ * Uᴴ)) +
          U * (standardFifteen * (standardFifteenᴴ * Uᴴ)) =
          U * (standardNine * standardNineᴴ + standardFifteen * standardFifteenᴴ) * Uᴴ := by
            simp only [Matrix.mul_add, Matrix.add_mul, Matrix.mul_assoc]
      _ = 1 := by rw [standard_complete, Matrix.mul_one, hUr]

def cgFifteen : Matrix Carrier Fifteen ℂ := actual_complement_exists.choose

theorem fifteen_gram : cgFifteenᴴ * cgFifteen = 1 :=
  actual_complement_exists.choose_spec.1

theorem nine_fifteen_orthogonal : firstNineᴴ * cgFifteen = 0 :=
  actual_complement_exists.choose_spec.2.1

theorem nine_fifteen_complete : firstNine * firstNineᴴ + cgFifteen * cgFifteenᴴ = 1 :=
  actual_complement_exists.choose_spec.2.2

theorem three_fifteen_orthogonal : Paper2InitialCG.cgThreeᴴ * cgFifteen = 0 := by
  have h := nine_fifteen_orthogonal
  rw [firstNine, Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromRows_mul] at h
  exact congrArg Matrix.toRows₁ h

theorem six_fifteen_orthogonal : Paper2InitialCG.cgSixᴴ * cgFifteen = 0 := by
  have h := nine_fifteen_orthogonal
  rw [firstNine, Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromRows_mul] at h
  exact congrArg Matrix.toRows₂ h

theorem three_six_fifteen_complete :
    Paper2InitialCG.cgThree * Paper2InitialCG.cgThreeᴴ +
      Paper2InitialCG.cgSix * Paper2InitialCG.cgSixᴴ + cgFifteen * cgFifteenᴴ = 1 := by
  simpa only [firstNine, Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromCols_mul_fromRows] using nine_fifteen_complete

def projectorFifteen : Matrix Carrier Carrier ℂ :=
  1 - Paper2InitialCG.cgThree * Paper2InitialCG.cgThreeᴴ -
      Paper2InitialCG.cgSix * Paper2InitialCG.cgSixᴴ

theorem projectorFifteen_eq : projectorFifteen = cgFifteen * cgFifteenᴴ := by
  have h := three_six_fifteen_complete
  rw [projectorFifteen, ← h]
  abel

theorem projectorFifteen_hermitian : projectorFifteenᴴ = projectorFifteen := by
  simp only [projectorFifteen_eq, Matrix.conjTranspose_mul,
    Matrix.conjTranspose_conjTranspose]

theorem projectorFifteen_idempotent : projectorFifteen * projectorFifteen = projectorFifteen := by
  simp only [projectorFifteen_eq, Matrix.mul_assoc,
    ← Matrix.mul_assoc cgFifteenᴴ cgFifteen, fifteen_gram, Matrix.one_mul]

/-- The chosen fifteen columns span exactly the common orthogonal kernel of
the actual three- and six-dimensional CG branches. -/
theorem fifteen_coordinates (v : Carrier → ℂ)
    (h3 : Paper2InitialCG.cgThreeᴴ *ᵥ v = 0)
    (h6 : Paper2InitialCG.cgSixᴴ *ᵥ v = 0) :
    cgFifteen *ᵥ (cgFifteenᴴ *ᵥ v) = v := by
  rw [Matrix.mulVec_mulVec, ← projectorFifteen_eq]
  simp only [projectorFifteen, Matrix.sub_mulVec, Matrix.one_mulVec,
    ← Matrix.mulVec_mulVec, h3, h6, Matrix.mulVec_zero, sub_zero]

def cgAll : Matrix Carrier (Nine ⊕ Fifteen) ℂ := Matrix.fromCols firstNine cgFifteen

theorem cgAll_gram : cgAllᴴ * cgAll = 1 := by
  have hz : cgFifteenᴴ * firstNine = 0 := by
    simpa only [Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose,
      Matrix.conjTranspose_zero] using congrArg Matrix.conjTranspose nine_fifteen_orthogonal
  simp only [cgAll, Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromRows_mul_fromCols, firstNine_gram, fifteen_gram,
    nine_fifteen_orthogonal, hz, Matrix.fromBlocks_one]

theorem cgAll_complete : cgAll * cgAllᴴ = 1 := by
  simpa only [cgAll, Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromCols_mul_fromRows] using nine_fifteen_complete

end Paper2CGComplement



==> anc/lean/CGCoordinateEquivalence.lean <==
import CGFifteen
import TwentySeven

/-! Explicit fixed unitary coordinate equivalence between any two orthonormal
bases of the same actual CG image. This identifies representation type without
assuming that a chosen completion agrees entrywise with ordered Gram--Schmidt. -/
namespace Paper2CGCoordinateEquivalence
open Matrix
set_option linter.unusedSimpArgs false

theorem coordinate_unitary {m n k : Type*} [Fintype m] [Fintype n] [Fintype k]
    [DecidableEq m] [DecidableEq n] [DecidableEq k]
    (A : Matrix m n ℂ) (B : Matrix m k ℂ)
    (hA : Aᴴ*A=1) (hB : Bᴴ*B=1) (hp : A*Aᴴ=B*Bᴴ) :
    (Aᴴ*B)ᴴ*(Aᴴ*B)=1 ∧ (Aᴴ*B)*(Aᴴ*B)ᴴ=1 ∧ A*(Aᴴ*B)=B := by
  have ha : A*(Aᴴ*B)=B := by
    rw [← Matrix.mul_assoc,hp,Matrix.mul_assoc,hB,Matrix.mul_one]
  have hb : B*(Bᴴ*A)=A := by
    rw [← Matrix.mul_assoc,← hp,Matrix.mul_assoc,hA,Matrix.mul_one]
  refine ⟨?_,?_,ha⟩
  · simp only [Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose,Matrix.mul_assoc,ha,hB]
  · simp only [Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose,Matrix.mul_assoc,hb,hA]

theorem compression_intertwining {m n k : Type*} [Fintype m] [Fintype n] [Fintype k]
    [DecidableEq m] [DecidableEq n] [DecidableEq k]
    (A : Matrix m n ℂ) (B : Matrix m k ℂ)
    (hA : Aᴴ*A=1) (hB : Bᴴ*B=1) (hp : A*Aᴴ=B*Bᴴ)
    (H : Matrix m m ℂ) :
    (Aᴴ*H*A)*(Aᴴ*B)=(Aᴴ*B)*(Bᴴ*H*B) := by
  have ha := (coordinate_unitary A B hA hB hp).2.2
  calc
    _ = Aᴴ*H*B := by simp only [Matrix.mul_assoc,ha]
    _ = (Aᴴ*(B*Bᴴ))*H*B := by
      rw [← hp,← Matrix.mul_assoc Aᴴ A,hA,Matrix.one_mul]
    _ = _ := by simp only [Matrix.mul_assoc]

theorem actual_fifteen_coordinates
    (B : Matrix Paper2InitialCG.Carrier (Fin 15) ℂ) (hB : Bᴴ*B=1)
    (hp : B*Bᴴ=Paper2CGComplement.projectorFifteen) :
    ∃ W : Matrix (Fin 15) (Fin 15) ℂ,
      Wᴴ*W=1 ∧ W*Wᴴ=1 ∧ Paper2CGComplement.cgFifteen*W=B ∧
      ∀ U : Matrix (Fin 3) (Fin 3) ℂ,
        Paper2CGFifteen.repFifteen U*W=
          W*(Bᴴ*Paper2InitialCGCovariance.carrierRep U*B) := by
  have he : Paper2CGComplement.cgFifteen*Paper2CGComplement.cgFifteenᴴ=B*Bᴴ := by
    rw [hp,Paper2CGComplement.projectorFifteen_eq]
  have h := coordinate_unitary _ B Paper2CGComplement.fifteen_gram hB he
  refine ⟨Paper2CGComplement.cgFifteenᴴ*B,h.1,h.2.1,h.2.2,?_⟩
  intro U
  exact compression_intertwining _ B Paper2CGComplement.fifteen_gram hB he _

theorem actual_twentyseven_coordinates
    (B : Matrix Paper2ThreeFifteenTen.Carrier (Fin 27) ℂ) (hB : Bᴴ*B=1)
    (hp : B*Bᴴ=Paper2ThreeFifteenComplement.projectorTwentySeven) :
    ∃ W : Matrix (Fin 27) (Fin 27) ℂ,
      Wᴴ*W=1 ∧ W*Wᴴ=1 ∧ Paper2ThreeFifteenComplement.cgTwentySeven*W=B ∧
      ∀ U : Matrix (Fin 3) (Fin 3) ℂ,
        Paper2TwentySeven.rep U*W=W*(Bᴴ*Paper2ThreeFifteenTen.action U*B) := by
  have he : Paper2ThreeFifteenComplement.cgTwentySeven*
      Paper2ThreeFifteenComplement.cgTwentySevenᴴ=B*Bᴴ := by
    rw [hp,Paper2ThreeFifteenComplement.projectorTwentySeven_eq]
  have h := coordinate_unitary _ B Paper2ThreeFifteenComplement.twentyseven_gram hB he
  refine ⟨Paper2ThreeFifteenComplement.cgTwentySevenᴴ*B,h.1,h.2.1,h.2.2,?_⟩
  intro U
  exact compression_intertwining _ B Paper2ThreeFifteenComplement.twentyseven_gram hB he _

end Paper2CGCoordinateEquivalence


==> anc/lean/CGFifteen.lean <==
import CGComplement
import InitialCGCovariance
import Embedding

/-! Actual invariant fifteen-dimensional complement of bar3 and 6 in bar3 x 8.
The representation is the concrete compression of the tensor action onto the
fixed columns in CGComplement. This file proves its intertwining and unitary
representation laws; it does not infer irreducibility from dimension fifteen. -/
noncomputable section
namespace Paper2CGFifteen
open Matrix Paper2S123 Paper2InitialCG Paper2InitialCGCovariance Paper2CGComplement
open scoped Kronecker
set_option linter.unusedSimpArgs false

theorem carrier_unitary (g : Matrix Q Q ℂ) (hg : SpecialUnitary g) :
    (carrierRep g)ᴴ * carrierRep g = 1 := by
  simp only [carrierRep, Matrix.conjTranspose_kronecker, ← Matrix.mul_kronecker_mul,
    (specialUnitary_conjugate hg).1, Paper2Adjoint.R_unitary g hg.1,
    Matrix.one_kronecker_one]

theorem three_extraction (g : Matrix Q Q ℂ) (hg : SpecialUnitary g) :
    cgThreeᴴ * carrierRep g = g.map star * cgThreeᴴ :=
  Paper2Embedding.block_extraction _ _ _ (carrier_unitary g hg)
    (specialUnitary_conjugate hg).2.1 (three_intertwining g hg)

theorem six_extraction (g : Matrix Q Q ℂ) (hg : SpecialUnitary g) :
    cgSixᴴ * carrierRep g = Paper2PhiCovariance.symRep g * cgSixᴴ :=
  Paper2Embedding.block_extraction _ _ _ (carrier_unitary g hg)
    (mul_eq_one_comm.mp (Paper2PhiCovariance.symRep_unitary g hg)) (six_intertwining g hg)

theorem projector_commutes (g : Matrix Q Q ℂ) (hg : SpecialUnitary g) :
    carrierRep g * projectorFifteen = projectorFifteen * carrierRep g := by
  simp only [projectorFifteen, Matrix.mul_sub, Matrix.sub_mul,
    Matrix.mul_one, Matrix.one_mul]
  congr 1
  · congr 1
    rw [← Matrix.mul_assoc, three_intertwining g hg, Matrix.mul_assoc,
      Matrix.mul_assoc, three_extraction g hg]
  · rw [← Matrix.mul_assoc, six_intertwining g hg, Matrix.mul_assoc,
      Matrix.mul_assoc, six_extraction g hg]

def repFifteen (g : Matrix Q Q ℂ) : Matrix Fifteen Fifteen ℂ :=
  cgFifteenᴴ * carrierRep g * cgFifteen

theorem fifteen_intertwining (g : Matrix Q Q ℂ) (hg : SpecialUnitary g) :
    carrierRep g * cgFifteen = cgFifteen * repFifteen g := by
  calc
    carrierRep g * cgFifteen = carrierRep g * (projectorFifteen * cgFifteen) := by
      simp only [projectorFifteen_eq, Matrix.mul_assoc, fifteen_gram, Matrix.mul_one]
    _ = projectorFifteen * (carrierRep g * cgFifteen) := by
      rw [← Matrix.mul_assoc, projector_commutes g hg, Matrix.mul_assoc]
    _ = cgFifteen * repFifteen g := by
      simp only [projectorFifteen_eq, repFifteen, Matrix.mul_assoc]

theorem fifteen_unitary (g : Matrix Q Q ℂ) (hg : SpecialUnitary g) :
    (repFifteen g)ᴴ * repFifteen g = 1 := by
  have h := congrArg (fun A => Aᴴ * A) (fifteen_intertwining g hg)
  simpa only [Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc (carrierRep g)ᴴ, carrier_unitary g hg, Matrix.one_mul,
    ← Matrix.mul_assoc cgFifteenᴴ, fifteen_gram, Matrix.one_mul] using h.symm

theorem fifteen_unitary_right (g : Matrix Q Q ℂ) (hg : SpecialUnitary g) :
    repFifteen g * (repFifteen g)ᴴ = 1 := mul_eq_one_comm.mp (fifteen_unitary g hg)

theorem fifteen_extraction (g : Matrix Q Q ℂ) (hg : SpecialUnitary g) :
    cgFifteenᴴ * carrierRep g = repFifteen g * cgFifteenᴴ :=
  Paper2Embedding.block_extraction _ _ _ (carrier_unitary g hg)
    (fifteen_unitary_right g hg) (fifteen_intertwining g hg)

theorem carrier_identity : carrierRep (1 : Matrix Q Q ℂ) = 1 := by
  simp [carrierRep, Paper2Adjoint.R_identity, Matrix.map_one, Matrix.one_kronecker_one]

theorem carrier_mul (g h : Matrix Q Q ℂ) (hh : SpecialUnitary h) :
    carrierRep (g * h) = carrierRep g * carrierRep h := by
  have hc : (g*h).map star = g.map star * h.map star := by
    simp
  simp only [carrierRep, hc, Paper2Adjoint.R_mul g h hh.1,
    Matrix.mul_kronecker_mul]

theorem fifteen_identity : repFifteen (1 : Matrix Q Q ℂ) = 1 := by
  simp only [repFifteen, carrier_identity, Matrix.mul_one, fifteen_gram]

theorem fifteen_mul (g h : Matrix Q Q ℂ) (hh : SpecialUnitary h) :
    repFifteen (g*h) = repFifteen g * repFifteen h := by
  rw [repFifteen, carrier_mul g h hh]
  rw [Matrix.mul_assoc, Matrix.mul_assoc, fifteen_intertwining h hh]
  simp only [repFifteen, Matrix.mul_assoc]

end Paper2CGFifteen


==> anc/lean/CGPartialTrace.lean <==
import CGFifteen

/-! Query-coordinate partial traces of the three actual initial CG branch
projectors. These finite coefficient certificates supply the normalized
eight-column Bell-dual embeddings without an irreducibility premise. -/
noncomputable section
namespace Paper2CGPartialTrace
open Matrix Paper2InitialCG Paper2InitialCGCovariance Paper2CGComplement
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 8000000
set_option maxRecDepth 4000

def queryTrace (P : Matrix Paper2InitialCG.Carrier Paper2InitialCG.Carrier ℂ) : Matrix A A ℂ :=
  fun r s => ∑ q : Q, P (q,r) (q,s)

theorem cgThree_entry (q : Q) (s : A) (j : Q) :
    cgThree (q,s) j = k3 * star (Paper2Adjoint.T s q j) := by
  rw [cgThree, rawThree_bell_formula]
  fin_cases q <;> fin_cases s <;> fin_cases j <;>
    norm_num [vectorize, Paper2Phi.bellLeft, bellTail, Paper2Adjoint.inclusion,
      Paper2Adjoint.T, Matrix.mul_apply, Matrix.kroneckerMap_apply,
      Matrix.conjTranspose_apply, Fintype.sum_prod_type, Fin.sum_univ_succ,
      Matrix.one_apply, Paper2Adjoint.r2_conj, Paper2Adjoint.r6_conj,
      Paper2Adjoint.r2_star, Paper2Adjoint.r6_star, map_ofNat] <;> ring

theorem cgSix_entry (q : Q) (s : A) (r : Six) :
    cgSix (q,s) r = ∑ b : Q, ∑ c : Q, ∑ t : Q,
      star (Paper2Adjoint.T s b c) * Qura.Wedge.iota (q,c) t * Paper2Symmetric.sym (b,t) r := by
  simp [cgSix, vectorize, rawSix, Paper2Adjoint.inclusion,
    Matrix.mul_apply, Matrix.kroneckerMap_apply, Matrix.conjTranspose_apply,
    Fintype.sum_prod_type, Matrix.one_apply, Finset.mul_sum, mul_assoc,
    apply_ite, ite_mul, Finset.sum_ite_irrel]

private theorem k3_conj : (starRingEnd ℂ) k3 = k3 := by
  norm_num [k3, Paper2Adjoint.r6_conj, map_ofNat]

theorem three_partial_trace : queryTrace (cgThree*cgThreeᴴ) = (3/8:ℂ) • (1 : Matrix A A ℂ) := by
  ext r s
  fin_cases r <;> fin_cases s <;>
    norm_num [queryTrace, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fin.sum_univ_succ, cgThree_entry, Paper2Adjoint.T,
      Paper2Adjoint.r2_conj, Paper2Adjoint.r6_conj,
      Paper2Adjoint.r2_star, Paper2Adjoint.r6_star, k3_conj, Matrix.one_apply, map_ofNat] <;>
    ring_nf <;> norm_num [k3_squared, Paper2Adjoint.r2_sq, Paper2Adjoint.r6_sq]

theorem six_partial_trace : queryTrace (cgSix*cgSixᴴ) = (6/8:ℂ) • (1 : Matrix A A ℂ) := by
  have hc : (starRingEnd ℂ) Paper2Symmetric.c = Paper2Symmetric.c := Paper2Symmetric.c_real
  have h4 : Paper2Symmetric.c^4=(1/4:ℂ) := by
    rw [show (4:ℕ)=2*2 by decide, pow_mul, Paper2Symmetric.c_squared]
    norm_num
  ext r s
  fin_cases r <;> fin_cases s <;>
    norm_num [queryTrace, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fin.sum_univ_succ, cgSix_entry, Paper2Adjoint.T,
      Qura.Wedge.iota, Qura.Wedge.antisym, Paper2Symmetric.sym,
      Paper2Adjoint.r2_conj, Paper2Adjoint.r6_conj,
      Paper2Adjoint.r2_star, Paper2Adjoint.r6_star, hc, Paper2Symmetric.c_real,
      Matrix.one_apply, map_ofNat] <;>
    ring_nf <;> norm_num [Paper2Adjoint.r2_sq, Paper2Adjoint.r6_sq,
      Paper2Symmetric.c_squared, h4]

theorem queryTrace_sub (P Q : Matrix Paper2InitialCG.Carrier Paper2InitialCG.Carrier ℂ) :
    queryTrace (P-Q) = queryTrace P-queryTrace Q := by
  ext r s
  simp [queryTrace, Finset.sum_sub_distrib]

theorem queryTrace_identity : queryTrace (1 : Matrix Paper2InitialCG.Carrier Paper2InitialCG.Carrier ℂ) = (3:ℂ) • (1 : Matrix A A ℂ) := by
  ext r s
  simp [queryTrace, Matrix.one_apply]

theorem fifteen_partial_trace : queryTrace (cgFifteen*cgFifteenᴴ) = (15/8:ℂ) • (1 : Matrix A A ℂ) := by
  rw [← projectorFifteen_eq, projectorFifteen, queryTrace_sub, queryTrace_sub,
    queryTrace_identity, three_partial_trace, six_partial_trace]
  ext r s
  simp only [Matrix.sub_apply, Matrix.smul_apply, smul_eq_mul]
  ring

theorem fifteen_partial_trace_entries (r s : A) :
    ∑ q : Q, ∑ l : Fifteen, cgFifteen (q,r) l * star (cgFifteen (q,s) l) =
      (15/8:ℂ) * (if r=s then 1 else 0) := by
  have h := congrFun (congrFun fifteen_partial_trace r) s
  simpa only [queryTrace, Matrix.mul_apply, Matrix.conjTranspose_apply,
    Matrix.smul_apply, smul_eq_mul, Matrix.one_apply] using h

end Paper2CGPartialTrace


==> anc/lean/CGSeedTrace.lean <==
import CGPartialTrace

/-! The second reduced-projector identity, tracing the adjoint coordinate.
It normalizes the actual initial block seeds on all data inputs. -/
noncomputable section
namespace Paper2CGSeedTrace
open Matrix Paper2InitialCG Paper2CGComplement Paper2CGPartialTrace
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 8000000
set_option maxRecDepth 4000

def adjointTrace (P : Matrix Paper2InitialCG.Carrier Paper2InitialCG.Carrier ℂ) : Matrix Q Q ℂ :=
  fun a b => ∑ r : A, P (a,r) (b,r)

theorem three_seed_trace : adjointTrace (cgThree*cgThreeᴴ) = (1 : Matrix Q Q ℂ) := by
  have hk : (starRingEnd ℂ) k3=k3 := by norm_num [k3, Paper2Adjoint.r6_conj, map_ofNat]
  ext a b
  fin_cases a <;> fin_cases b <;>
    norm_num [adjointTrace, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fin.sum_univ_succ, cgThree_entry, Paper2Adjoint.T,
      Paper2Adjoint.r2_conj, Paper2Adjoint.r6_conj,
      Paper2Adjoint.r2_star, Paper2Adjoint.r6_star, hk, Matrix.one_apply, map_ofNat] <;>
    ring_nf <;> norm_num [k3_squared, Paper2Adjoint.r2_sq, Paper2Adjoint.r6_sq]

theorem six_seed_trace : adjointTrace (cgSix*cgSixᴴ) = (2:ℂ) • (1 : Matrix Q Q ℂ) := by
  have hc : (starRingEnd ℂ) Paper2Symmetric.c = Paper2Symmetric.c := Paper2Symmetric.c_real
  have h4 : Paper2Symmetric.c^4=(1/4:ℂ) := by
    rw [show (4:ℕ)=2*2 by decide, pow_mul, Paper2Symmetric.c_squared]
    norm_num
  ext a b
  fin_cases a <;> fin_cases b <;>
    norm_num [adjointTrace, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fin.sum_univ_succ, cgSix_entry, Paper2Adjoint.T,
      Qura.Wedge.iota, Qura.Wedge.antisym, Paper2Symmetric.sym,
      Paper2Adjoint.r2_conj, Paper2Adjoint.r6_conj,
      Paper2Adjoint.r2_star, Paper2Adjoint.r6_star, hc, Paper2Symmetric.c_real,
      Matrix.one_apply, map_ofNat] <;>
    ring_nf <;> norm_num [Paper2Adjoint.r2_sq, Paper2Adjoint.r6_sq,
      Paper2Symmetric.c_squared, h4]

theorem adjointTrace_sub (P Q : Matrix Paper2InitialCG.Carrier Paper2InitialCG.Carrier ℂ) :
    adjointTrace (P-Q) = adjointTrace P-adjointTrace Q := by
  ext a b
  simp [adjointTrace, Finset.sum_sub_distrib]

theorem adjointTrace_identity : adjointTrace (1 : Matrix Paper2InitialCG.Carrier Paper2InitialCG.Carrier ℂ) =
    (8:ℂ) • (1 : Matrix Q Q ℂ) := by
  ext a b
  simp [adjointTrace, Matrix.one_apply]

theorem fifteen_seed_trace : adjointTrace (cgFifteen*cgFifteenᴴ) = (5:ℂ) • (1 : Matrix Q Q ℂ) := by
  rw [← projectorFifteen_eq, projectorFifteen, adjointTrace_sub, adjointTrace_sub,
    adjointTrace_identity, three_seed_trace, six_seed_trace]
  ext a b
  simp only [Matrix.sub_apply, Matrix.smul_apply, smul_eq_mul]
  ring

theorem fifteen_seed_trace_entries (a b : Q) :
    ∑ r : A, ∑ l : Fifteen, cgFifteen (a,r) l * star (cgFifteen (b,r) l) =
      (5:ℂ) * (if a=b then 1 else 0) := by
  have h := congrFun (congrFun fifteen_seed_trace a) b
  simpa only [adjointTrace, Matrix.mul_apply, Matrix.conjTranspose_apply,
    Matrix.smul_apply, smul_eq_mul, Matrix.one_apply] using h

end Paper2CGSeedTrace


==> anc/lean/CGSixTable.lean <==
import CGPartialTrace
namespace Paper2CGSixTable
open Matrix Paper2InitialCG
noncomputable section
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
def table : Matrix (Q×A) Six ℂ := fun qr s =>
  ![![![0,0,0,0,0,(-1)*Paper2Adjoint.r2*Paper2Symmetric.c^2],![0,0,0,0,0,3*Paper2Adjoint.r6*Paper2Symmetric.c^2],![0,0,0,0,Paper2Adjoint.r2*Paper2Symmetric.c^2,0],![0,0,0,0,Complex.I*Paper2Adjoint.r2*Paper2Symmetric.c^2,0],![0,0,0,(-1)*Paper2Adjoint.r2*Paper2Symmetric.c^2,0,0],![0,0,0,(-1)*Complex.I*Paper2Adjoint.r2*Paper2Symmetric.c^2,0,0],![0,(-1)*Paper2Adjoint.r2*Paper2Symmetric.c,Paper2Adjoint.r2*Paper2Symmetric.c,0,0,0],![0,(-1)*Complex.I*Paper2Adjoint.r2*Paper2Symmetric.c,(-1)*Complex.I*Paper2Adjoint.r2*Paper2Symmetric.c,0,0,0]],
    ![![0,0,0,0,(-1)*Paper2Adjoint.r2*Paper2Symmetric.c^2,0],![0,0,0,0,(-3)*Paper2Adjoint.r6*Paper2Symmetric.c^2,0],![0,0,0,0,0,(-1)*Paper2Adjoint.r2*Paper2Symmetric.c^2],![0,0,0,0,0,Complex.I*Paper2Adjoint.r2*Paper2Symmetric.c^2],![Paper2Adjoint.r2*Paper2Symmetric.c,0,(-1)*Paper2Adjoint.r2*Paper2Symmetric.c,0,0,0],![Complex.I*Paper2Adjoint.r2*Paper2Symmetric.c,0,Complex.I*Paper2Adjoint.r2*Paper2Symmetric.c,0,0,0],![0,0,0,Paper2Adjoint.r2*Paper2Symmetric.c^2,0,0],![0,0,0,Complex.I*Paper2Adjoint.r2*Paper2Symmetric.c^2,0,0]],
    ![![0,0,0,2*Paper2Adjoint.r2*Paper2Symmetric.c^2,0,0],![0,0,0,0,0,0],![(-1)*Paper2Adjoint.r2*Paper2Symmetric.c,Paper2Adjoint.r2*Paper2Symmetric.c,0,0,0,0],![(-1)*Complex.I*Paper2Adjoint.r2*Paper2Symmetric.c,(-1)*Complex.I*Paper2Adjoint.r2*Paper2Symmetric.c,0,0,0,0],![0,0,0,0,0,Paper2Adjoint.r2*Paper2Symmetric.c^2],![0,0,0,0,0,(-1)*Complex.I*Paper2Adjoint.r2*Paper2Symmetric.c^2],![0,0,0,0,(-1)*Paper2Adjoint.r2*Paper2Symmetric.c^2,0],![0,0,0,0,Complex.I*Paper2Adjoint.r2*Paper2Symmetric.c^2,0]]] qr.1 qr.2 s

theorem table_correct : cgSix=table := by
  ext ⟨q,r⟩ s
  fin_cases q <;> fin_cases r <;> fin_cases s <;>
    norm_num [table, Paper2CGPartialTrace.cgSix_entry, Paper2Adjoint.T,
      Qura.Wedge.iota, Qura.Wedge.antisym, Paper2Symmetric.sym,
      Paper2Adjoint.r2_star, Paper2Adjoint.r6_star,
      Paper2Adjoint.r2_conj, Paper2Adjoint.r6_conj,
      Fin.sum_univ_succ, map_ofNat] <;> ring
end
end Paper2CGSixTable


==> anc/lean/CPAdaptive.lean <==
import HistoryProjection
import ChoiInstrument

/-! Abstract finite CP instruments compile to actual adaptive Kraus networks.
Internal Kraus labels are retained for purification but are excluded from every
controller input. The complete observable-outcome channel is preserved. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 400000
noncomputable section
namespace FinitePure
open Matrix Paper2ChoiKraus Paper2ChoiInstrument
open scoped BigOperators
universe u
variable (S O I : ℕ → Type u)
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]
  [∀ k, Fintype (O k)] [∀ k, DecidableEq (O k)]
  [∀ k, Fintype (I k)] [∀ k, DecidableEq (I k)]

/-- The operational CP semantics along an observable outcome history. -/
def cpBranch
    (L : ∀ k, History.{u,0} O k → O k → Matrix (S k) (S k) ℂ →ₗ[ℂ]
      Matrix (S (k+1)) (S (k+1)) ℂ) :
    (q : ℕ) → History.{u,0} O q → Matrix (S 0) (S 0) ℂ →ₗ[ℂ] Matrix (S q) (S q) ℂ
  | 0, _ => LinearMap.id
  | q+1, h => (L q h.1 h.2).comp (cpBranch L q h.1)

def observedKraus
    (K : ∀ k, History.{u,0} O k → O k → I k → Matrix (S (k+1)) (S k) ℂ)
    (k : ℕ) (h : History.{u,0} (fun k => O k × I k) k) (j : O k × I k) :
    Matrix (S (k+1)) (S k) ℂ := K k (historyLeft O I k h) j.1 j.2

theorem observedKraus_complete
    (K : ∀ k, History.{u,0} O k → O k → I k → Matrix (S (k+1)) (S k) ℂ)
    (hK : ∀ k h, (∑ ji : O k × I k, (K k h ji.1 ji.2)ᴴ * K k h ji.1 ji.2) = 1) :
    ∀ k h, (∑ j, (observedKraus S O I K k h j)ᴴ * observedKraus S O I K k h j) = 1 := by
  intro k h
  exact hK k (historyLeft O I k h)

/-- Summing only the hidden Kraus history gives precisely the CP instrument
channel for each fixed observable outcome history. -/
theorem observed_trajectory_branch
    (L : ∀ k, History.{u,0} O k → O k → Matrix (S k) (S k) ℂ →ₗ[ℂ]
      Matrix (S (k+1)) (S (k+1)) ℂ)
    (K : ∀ k, History.{u,0} O k → O k → I k → Matrix (S (k+1)) (S k) ℂ)
    (hK : ∀ k h j M, L k h j M = channel (K k h j) M)
    (q : ℕ) (h : History.{u,0} O q) (M : Matrix (S 0) (S 0) ℂ) :
    (∑ a : History.{u,0} I q,
      trajectory S (fun k => O k × I k) (observedKraus S O I K) q (historyZip O I q h a) * M *
        (trajectory S (fun k => O k × I k) (observedKraus S O I K) q (historyZip O I q h a))ᴴ) =
      cpBranch S O L q h M := by
  induction q with
  | zero =>
    change (∑ _ : PUnit, (1 : Matrix (S 0) (S 0) ℂ) * M * 1ᴴ) = M
    simp
  | succ q ih =>
    change (∑ a : History.{u,0} I q × I q, _) = L q h.1 h.2 (cpBranch S O L q h.1 M)
    rw [Fintype.sum_prod_type]
    simp only [trajectory, adaptiveKraus, observedKraus, historyZip, historyLeft_zip]
    have step (a : History.{u,0} I q) :
        (∑ j, (K q h.1 h.2 j * trajectory S (fun k => O k × I k) (observedKraus S O I K) q
          (historyZip O I q h.1 a)) * M *
          (K q h.1 h.2 j * trajectory S (fun k => O k × I k) (observedKraus S O I K) q
            (historyZip O I q h.1 a))ᴴ) =
        L q h.1 h.2 (trajectory S (fun k => O k × I k) (observedKraus S O I K) q
          (historyZip O I q h.1 a) * M *
          (trajectory S (fun k => O k × I k) (observedKraus S O I K) q
            (historyZip O I q h.1 a))ᴴ) := by
      rw [hK]
      simp only [channel, Matrix.conjTranspose_mul, Matrix.mul_assoc]
    simp_rw [step]
    rw [← map_sum, ih]

theorem observed_trajectory_channel
    (L : ∀ k, History.{u,0} O k → O k → Matrix (S k) (S k) ℂ →ₗ[ℂ]
      Matrix (S (k+1)) (S (k+1)) ℂ)
    (K : ∀ k, History.{u,0} O k → O k → I k → Matrix (S (k+1)) (S k) ℂ)
    (hK : ∀ k h j M, L k h j M = channel (K k h j) M)
    (q : ℕ) (M : Matrix (S 0) (S 0) ℂ) :
    channel (trajectory S (fun k => O k × I k) (observedKraus S O I K) q) M =
      ∑ h, cpBranch S O L q h M := by
  unfold channel
  rw [sum_history_product O I]
  simp_rw [observed_trajectory_branch S O I L K hK]

/-- This constructs Kraus blocks from all-ancilla positivity and total trace
preservation, rather than requiring Kraus operators as physical input data. -/
theorem cp_instrument_network_kraus
    (L : ∀ k, History.{u,0} O k → O k → Matrix (S k) (S k) ℂ →ₗ[ℂ]
      Matrix (S (k+1)) (S (k+1)) ℂ)
    (hp : ∀ k h j, CompletelyPositive (L k h j))
    (ht : ∀ k h M, (∑ j, L k h j M).trace = M.trace) :
    ∃ K : ∀ k, History.{u,0} O k → O k → (S k × S (k+1)) → Matrix (S (k+1)) (S k) ℂ,
      (∀ k h, (∑ ji : O k × (S k × S (k+1)), (K k h ji.1 ji.2)ᴴ * K k h ji.1 ji.2) = 1) ∧
      (∀ k h j M, L k h j M = channel (K k h j) M) ∧
      (∀ q M, channel (trajectory S (fun k => O k × (S k × S (k+1)))
        (observedKraus S O (fun k => S k × S (k+1)) K) q) M =
        ∑ h, cpBranch S O L q h M) := by
  choose K hc he using fun k h => kraus_of_finite_instrument (L k h) (hp k h) (ht k h)
  exact ⟨K, hc, he, observed_trajectory_channel S O (fun k => S k × S (k+1)) L K he⟩

end FinitePure


==> anc/lean/CPBothStoppedBounds.lean <==
import CPSelective

/-! Direct processing and preparation lower bounds for finite adaptive CP
instruments specified only by complete positivity and total trace preservation.
The physical supplied program is mixed; internal Kraus labels are inaccessible. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 1200000
noncomputable section
namespace FinitePure
open Matrix S4Program Paper2PureStateTomography Paper2ChoiKraus
open scoped BigOperators Kronecker
universe u
variable (d : Type u) [Fintype d] [DecidableEq d]
  (P R T S : ℕ → Type u)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

def physicalCPBothStoppedChannel (n q : ℕ)
    (Lp : ∀ k, History.{u,0} R k → R k → Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ]
      Matrix (d × P (k+1)) (d × P (k+1)) ℂ)
    (L : ∀ k, History.{u,0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n k) (d × PhysicalProcessorMemory d P T n k) ℂ →ₗ[ℂ]
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n (k+1)) ℂ)
    (prepActive : ∀ k, History.{u,0} R k → Bool)
    (procActive : ∀ k, History.{u,0} S k → Bool)
    (seed : d × P 0 → ℂ) (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (∑ h, cpBranch (fun k => d × PhysicalProcessorMemory d P T n k) S
    (cpSelectiveInstruments (PhysicalProcessorMemory d P T n) S L procActive U) (q+1) h
      (M ⊗ₖ ∑ hp, cpBranch (fun k => d × P k) R (cpSelectiveInstruments P R Lp prepActive U) (n+1) hp
        (outer seed seed)))

/-- The fixed Kraus networks and their exact complete two-stage channel
semantics are constructed uniformly for all oracle matrices and data operators. -/
theorem cp_both_stopped_protocol_kraus (n q : ℕ)
    (Lp : ∀ k, History.{u,0} R k → R k → Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ]
      Matrix (d × P (k+1)) (d × P (k+1)) ℂ)
    (L : ∀ k, History.{u,0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n k) (d × PhysicalProcessorMemory d P T n k) ℂ →ₗ[ℂ]
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n (k+1)) ℂ)
    (hpp : ∀ k h j, CompletelyPositive (Lp k h j))
    (htp : ∀ k h M, (∑ j, Lp k h j M).trace = M.trace)
    (hp : ∀ k h j, CompletelyPositive (L k h j))
    (ht : ∀ k h M, (∑ j, L k h j M).trace = M.trace)
    (prepActive : ∀ k, History.{u,0} R k → Bool)
    (procActive : ∀ k, History.{u,0} S k → Bool)
    (seed : d × P 0 → ℂ) :
    ∃ Kp : ∀ k, History.{u,0} (CPOutcome d P R) k → CPOutcome d P R k →
      Matrix (d × P (k+1)) (d × P k) ℂ,
    ∃ K : ∀ k, History.{u,0} (CPOutcome d (PhysicalProcessorMemory d P T n) S) k →
      CPOutcome d (PhysicalProcessorMemory d P T n) S k → Matrix
      (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ,
      (∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1) ∧
      (∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1) ∧
      ∀ (U M : Matrix d d ℂ), physicalBothStoppedChannel d P (CPOutcome d P R) T
        (CPOutcome d (PhysicalProcessorMemory d P T n) S) n q Kp (fun k h => prepActive k (historyLeft R (CPNoise d P) k h)) K
          (fun k h => procActive k (historyLeft S (CPNoise d (PhysicalProcessorMemory d P T n)) k h)) seed U M =
        physicalCPBothStoppedChannel d P R T S n q Lp L prepActive procActive seed U M := by
  obtain ⟨Kp, hKp, hep⟩ := cp_selective_network_kraus P R Lp hpp htp prepActive
  obtain ⟨K, hK, he⟩ := cp_selective_network_kraus (PhysicalProcessorMemory d P T n) S L hp ht procActive
  refine ⟨observedKraus (fun k => d × P k) R (CPNoise d P) Kp,
    observedKraus (fun k => d × PhysicalProcessorMemory d P T n k) S
      (CPNoise d (PhysicalProcessorMemory d P T n)) K,
      observedKraus_complete (fun k => d × P k) R (CPNoise d P) Kp hKp,
      observedKraus_complete (fun k => d × PhysicalProcessorMemory d P T n k) S
        (CPNoise d (PhysicalProcessorMemory d P T n)) K hK, ?_⟩
  intro U M
  unfold physicalBothStoppedChannel physicalCPBothStoppedChannel
  rw [hep, he]

theorem cp_both_stopped_transpose_query_bound [Nonempty d] (n q : ℕ)
    (Lp : ∀ k, History.{u,0} R k → R k → Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ]
      Matrix (d × P (k+1)) (d × P (k+1)) ℂ)
    (L : ∀ k, History.{u,0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n k) (d × PhysicalProcessorMemory d P T n k) ℂ →ₗ[ℂ]
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n (k+1)) ℂ)
    (hpp : ∀ k h j, CompletelyPositive (Lp k h j))
    (htp : ∀ k h M, (∑ j, Lp k h j M).trace = M.trace)
    (hp : ∀ k h j, CompletelyPositive (L k h j))
    (ht : ∀ k h M, (∑ j, L k h j M).trace = M.trace)
    (prepActive : ∀ k, History.{u,0} R k → Bool)
    (procActive : ∀ k, History.{u,0} S k → Bool)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1) (i₀ : d)
    (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U → ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalCPBothStoppedChannel d P R T S n q Lp L prepActive procActive seed U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
      Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ q := by
  obtain ⟨Kp, K, hKp, hK, he⟩ := cp_both_stopped_protocol_kraus d P R T S n q Lp L hpp htp hp ht prepActive procActive seed
  apply both_stopped_transpose_query_bound d P (CPOutcome d P R) T
    (CPOutcome d (PhysicalProcessorMemory d P T n) S) n q Kp (fun k h => prepActive k (historyLeft R (CPNoise d P) k h)) K
      (fun k h => procActive k (historyLeft S (CPNoise d (PhysicalProcessorMemory d P T n)) k h))
      hKp hK seed hseed i₀ hd
  intro U hU x hx
  rw [he]
  exact hcorrect U hU x hx

theorem cp_both_stopped_inversion_query_bound [Nonempty d] (n q : ℕ)
    (Lp : ∀ k, History.{u,0} R k → R k → Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ]
      Matrix (d × P (k+1)) (d × P (k+1)) ℂ)
    (L : ∀ k, History.{u,0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n k) (d × PhysicalProcessorMemory d P T n k) ℂ →ₗ[ℂ]
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n (k+1)) ℂ)
    (hpp : ∀ k h j, CompletelyPositive (Lp k h j))
    (htp : ∀ k h M, (∑ j, Lp k h j M).trace = M.trace)
    (hp : ∀ k h j, CompletelyPositive (L k h j))
    (ht : ∀ k h M, (∑ j, L k h j M).trace = M.trace)
    (prepActive : ∀ k, History.{u,0} R k → Bool)
    (procActive : ∀ k, History.{u,0} S k → Bool)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1) (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U → ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalCPBothStoppedChannel d P R T S n q Lp L prepActive procActive seed U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
      Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ q + 1 := by
  obtain ⟨Kp, K, hKp, hK, he⟩ := cp_both_stopped_protocol_kraus d P R T S n q Lp L hpp htp hp ht prepActive procActive seed
  apply both_stopped_inversion_query_bound d P (CPOutcome d P R) T
    (CPOutcome d (PhysicalProcessorMemory d P T n) S) n q Kp (fun k h => prepActive k (historyLeft R (CPNoise d P) k h)) K
      (fun k h => procActive k (historyLeft S (CPNoise d (PhysicalProcessorMemory d P T n)) k h))
      hKp hK seed hseed i₀
  intro U hU x hx
  rw [he]
  exact hcorrect U hU x hx

end FinitePure

namespace FinitePure
open Matrix S4Program Paper2PureStateTomography Paper2ChoiKraus
open scoped BigOperators Kronecker
variable (P R T S : ℕ → Type)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

theorem cp_both_stopped_preparation_bound (n : ℕ)
    (Lp : ∀ k, History.{0,0} R k → R k → Matrix (Fin 3 × P k) (Fin 3 × P k) ℂ →ₗ[ℂ]
      Matrix (Fin 3 × P (k+1)) (Fin 3 × P (k+1)) ℂ)
    (L : ∀ k, History.{0,0} S k → S k →
      Matrix (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n k) (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n k) ℂ →ₗ[ℂ]
      Matrix (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n (k+1)) (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n (k+1)) ℂ)
    (hpp : ∀ k h j, CompletelyPositive (Lp k h j))
    (htp : ∀ k h M, (∑ j, Lp k h j M).trace = M.trace)
    (hp : ∀ k h j, CompletelyPositive (L k h j))
    (ht : ∀ k h M, (∑ j, L k h j M).trace = M.trace)
    (prepActive : ∀ k, History.{0,0} R k → Bool)
    (procActive : ∀ k, History.{0,0} S k → Bool)
    (seed : Fin 3 × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U → ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalCPBothStoppedChannel (Fin 3) P R T S n 4 Lp L prepActive procActive seed U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
      Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ n := by
  obtain ⟨Kp, K, hKp, hK, he⟩ := cp_both_stopped_protocol_kraus (Fin 3) P R T S n 4 Lp L hpp htp hp ht prepActive procActive seed
  apply both_stopped_preparation_bound P (CPOutcome (Fin 3) P R) T
    (CPOutcome (Fin 3) (PhysicalProcessorMemory (Fin 3) P T n) S) n Kp (fun k h => prepActive k (historyLeft R (CPNoise (Fin 3) P) k h)) K
      (fun k h => procActive k (historyLeft S (CPNoise (Fin 3) (PhysicalProcessorMemory (Fin 3) P T n)) k h))
      hKp hK seed hseed
  intro U hU x hx
  rw [he]
  exact hcorrect U hU x hx

end FinitePure


==> anc/lean/CPMixedBounds.lean <==
import CPQuery

/-! Direct processing and preparation lower bounds for finite adaptive CP
instruments specified only by complete positivity and total trace preservation.
The physical supplied program is mixed; internal Kraus labels are inaccessible. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 1200000
noncomputable section
namespace FinitePure
open Matrix S4Program Paper2PureStateTomography Paper2ChoiKraus
open scoped BigOperators Kronecker
universe u
variable (d : Type u) [Fintype d] [DecidableEq d]
  (P R T S : ℕ → Type u)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

abbrev CPNoise (k : ℕ) := (d × P k) × (d × P (k+1))
abbrev CPOutcome (k : ℕ) := R k × CPNoise d P k

def physicalCPMixedChannel (n q : ℕ)
    (Lp : ∀ k, History.{u,0} R k → R k → Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ]
      Matrix (d × P (k+1)) (d × P (k+1)) ℂ)
    (L : ∀ k, History.{u,0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n k) (d × PhysicalProcessorMemory d P T n k) ℂ →ₗ[ℂ]
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n (k+1)) ℂ)
    (seed : d × P 0 → ℂ) (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (∑ h, cpBranch (fun k => d × PhysicalProcessorMemory d P T n k) S
    (cpQueryInstruments (PhysicalProcessorMemory d P T n) S L U) (q+1) h
      (M ⊗ₖ ∑ hp, cpBranch (fun k => d × P k) R (cpQueryInstruments P R Lp U) (n+1) hp
        (outer seed seed)))

/-- The fixed Kraus networks and their exact complete two-stage channel
semantics are constructed uniformly for all oracle matrices and data operators. -/
theorem cp_mixed_protocol_kraus (n q : ℕ)
    (Lp : ∀ k, History.{u,0} R k → R k → Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ]
      Matrix (d × P (k+1)) (d × P (k+1)) ℂ)
    (L : ∀ k, History.{u,0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n k) (d × PhysicalProcessorMemory d P T n k) ℂ →ₗ[ℂ]
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n (k+1)) ℂ)
    (hpp : ∀ k h j, CompletelyPositive (Lp k h j))
    (htp : ∀ k h M, (∑ j, Lp k h j M).trace = M.trace)
    (hp : ∀ k h j, CompletelyPositive (L k h j))
    (ht : ∀ k h M, (∑ j, L k h j M).trace = M.trace)
    (seed : d × P 0 → ℂ) :
    ∃ Kp : ∀ k, History.{u,0} (CPOutcome d P R) k → CPOutcome d P R k →
      Matrix (d × P (k+1)) (d × P k) ℂ,
    ∃ K : ∀ k, History.{u,0} (CPOutcome d (PhysicalProcessorMemory d P T n) S) k →
      CPOutcome d (PhysicalProcessorMemory d P T n) S k → Matrix
      (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ,
      (∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1) ∧
      (∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1) ∧
      ∀ (U M : Matrix d d ℂ), physicalMixedChannel d P (CPOutcome d P R) T
        (CPOutcome d (PhysicalProcessorMemory d P T n) S) n q Kp K seed U M =
        physicalCPMixedChannel d P R T S n q Lp L seed U M := by
  obtain ⟨Kp, hKp, hep⟩ := cp_query_network_kraus P R Lp hpp htp
  obtain ⟨K, hK, he⟩ := cp_query_network_kraus (PhysicalProcessorMemory d P T n) S L hp ht
  refine ⟨observedKraus (fun k => d × P k) R (CPNoise d P) Kp,
    observedKraus (fun k => d × PhysicalProcessorMemory d P T n k) S
      (CPNoise d (PhysicalProcessorMemory d P T n)) K,
      observedKraus_complete (fun k => d × P k) R (CPNoise d P) Kp hKp,
      observedKraus_complete (fun k => d × PhysicalProcessorMemory d P T n k) S
        (CPNoise d (PhysicalProcessorMemory d P T n)) K hK, ?_⟩
  intro U M
  unfold physicalMixedChannel physicalCPMixedChannel
  rw [hep, he]

theorem cp_mixed_transpose_query_bound [Nonempty d] (n q : ℕ)
    (Lp : ∀ k, History.{u,0} R k → R k → Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ]
      Matrix (d × P (k+1)) (d × P (k+1)) ℂ)
    (L : ∀ k, History.{u,0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n k) (d × PhysicalProcessorMemory d P T n k) ℂ →ₗ[ℂ]
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n (k+1)) ℂ)
    (hpp : ∀ k h j, CompletelyPositive (Lp k h j))
    (htp : ∀ k h M, (∑ j, Lp k h j M).trace = M.trace)
    (hp : ∀ k h j, CompletelyPositive (L k h j))
    (ht : ∀ k h M, (∑ j, L k h j M).trace = M.trace)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1) (i₀ : d)
    (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U → ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalCPMixedChannel d P R T S n q Lp L seed U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
      Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ q := by
  obtain ⟨Kp, K, hKp, hK, he⟩ := cp_mixed_protocol_kraus d P R T S n q Lp L hpp htp hp ht seed
  apply mixed_transpose_query_bound d P (CPOutcome d P R) T
    (CPOutcome d (PhysicalProcessorMemory d P T n) S) n q Kp K hKp hK seed hseed i₀ hd
  intro U hU x hx
  rw [he]
  exact hcorrect U hU x hx

theorem cp_mixed_inversion_query_bound [Nonempty d] (n q : ℕ)
    (Lp : ∀ k, History.{u,0} R k → R k → Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ]
      Matrix (d × P (k+1)) (d × P (k+1)) ℂ)
    (L : ∀ k, History.{u,0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n k) (d × PhysicalProcessorMemory d P T n k) ℂ →ₗ[ℂ]
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n (k+1)) ℂ)
    (hpp : ∀ k h j, CompletelyPositive (Lp k h j))
    (htp : ∀ k h M, (∑ j, Lp k h j M).trace = M.trace)
    (hp : ∀ k h j, CompletelyPositive (L k h j))
    (ht : ∀ k h M, (∑ j, L k h j M).trace = M.trace)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1) (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U → ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalCPMixedChannel d P R T S n q Lp L seed U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
      Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ q + 1 := by
  obtain ⟨Kp, K, hKp, hK, he⟩ := cp_mixed_protocol_kraus d P R T S n q Lp L hpp htp hp ht seed
  apply mixed_inversion_query_bound d P (CPOutcome d P R) T
    (CPOutcome d (PhysicalProcessorMemory d P T n) S) n q Kp K hKp hK seed hseed i₀
  intro U hU x hx
  rw [he]
  exact hcorrect U hU x hx

end FinitePure

namespace FinitePure
open Matrix S4Program Paper2PureStateTomography Paper2ChoiKraus
open scoped BigOperators Kronecker
variable (P R T S : ℕ → Type)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

theorem cp_mixed_preparation_bound (n : ℕ)
    (Lp : ∀ k, History.{0,0} R k → R k → Matrix (Fin 3 × P k) (Fin 3 × P k) ℂ →ₗ[ℂ]
      Matrix (Fin 3 × P (k+1)) (Fin 3 × P (k+1)) ℂ)
    (L : ∀ k, History.{0,0} S k → S k →
      Matrix (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n k) (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n k) ℂ →ₗ[ℂ]
      Matrix (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n (k+1)) (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n (k+1)) ℂ)
    (hpp : ∀ k h j, CompletelyPositive (Lp k h j))
    (htp : ∀ k h M, (∑ j, Lp k h j M).trace = M.trace)
    (hp : ∀ k h j, CompletelyPositive (L k h j))
    (ht : ∀ k h M, (∑ j, L k h j M).trace = M.trace)
    (seed : Fin 3 × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U → ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalCPMixedChannel (Fin 3) P R T S n 4 Lp L seed U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
      Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ n := by
  obtain ⟨Kp, K, hKp, hK, he⟩ := cp_mixed_protocol_kraus (Fin 3) P R T S n 4 Lp L hpp htp hp ht seed
  apply mixed_preparation_bound P (CPOutcome (Fin 3) P R) T
    (CPOutcome (Fin 3) (PhysicalProcessorMemory (Fin 3) P T n) S) n Kp K hKp hK seed hseed
  intro U hU x hx
  rw [he]
  exact hcorrect U hU x hx

end FinitePure


==> anc/lean/CPMixedInitialBounds.lean <==
import MixedInitialBounds

/-! Direct processing and preparation lower bounds for finite adaptive CP
instruments specified only by complete positivity and total trace preservation.
The physical supplied program is mixed; internal Kraus labels are inaccessible. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 1200000
noncomputable section
namespace FinitePure
open Matrix S4Program Paper2PureStateTomography Paper2ChoiKraus
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
universe u
variable (d : Type u) [Fintype d] [DecidableEq d]
  (P R T S : ℕ → Type u)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

def physicalCPMixedInitialChannel (n q : ℕ)
    (Lp : ∀ k, History.{u,0} R k → R k → Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ]
      Matrix (d × P (k+1)) (d × P (k+1)) ℂ)
    (L : ∀ k, History.{u,0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n k) (d × PhysicalProcessorMemory d P T n k) ℂ →ₗ[ℂ]
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n (k+1)) ℂ)
    (prepActive : ∀ k, History.{u,0} R k → Bool)
    (procActive : ∀ k, History.{u,0} S k → Bool)
    (ρ : Matrix (d × P 0) (d × P 0) ℂ) (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (∑ h, cpBranch (fun k => d × PhysicalProcessorMemory d P T n k) S
    (cpSelectiveInstruments (PhysicalProcessorMemory d P T n) S L procActive U) (q+1) h
      (M ⊗ₖ ∑ hp, cpBranch (fun k => d × P k) R (cpSelectiveInstruments P R Lp prepActive U) (n+1) hp
        ρ))

/-- The fixed Kraus networks and their exact complete two-stage channel
semantics are constructed uniformly for all oracle matrices and data operators. -/
theorem cp_mixed_initial_protocol_kraus (n q : ℕ)
    (Lp : ∀ k, History.{u,0} R k → R k → Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ]
      Matrix (d × P (k+1)) (d × P (k+1)) ℂ)
    (L : ∀ k, History.{u,0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n k) (d × PhysicalProcessorMemory d P T n k) ℂ →ₗ[ℂ]
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n (k+1)) ℂ)
    (hpp : ∀ k h j, CompletelyPositive (Lp k h j))
    (htp : ∀ k h M, (∑ j, Lp k h j M).trace = M.trace)
    (hp : ∀ k h j, CompletelyPositive (L k h j))
    (ht : ∀ k h M, (∑ j, L k h j M).trace = M.trace)
    (prepActive : ∀ k, History.{u,0} R k → Bool)
    (procActive : ∀ k, History.{u,0} S k → Bool)
    (ρ : Matrix (d × P 0) (d × P 0) ℂ) :
    ∃ Kp : ∀ k, History.{u,0} (CPOutcome d P R) k → CPOutcome d P R k →
      Matrix (d × P (k+1)) (d × P k) ℂ,
    ∃ K : ∀ k, History.{u,0} (CPOutcome d (PhysicalProcessorMemory d P T n) S) k →
      CPOutcome d (PhysicalProcessorMemory d P T n) S k → Matrix
      (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ,
      (∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1) ∧
      (∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1) ∧
      ∀ (U M : Matrix d d ℂ), physicalMixedInitialChannel d P (CPOutcome d P R) T
        (CPOutcome d (PhysicalProcessorMemory d P T n) S) n q Kp (fun k h => prepActive k (historyLeft R (CPNoise d P) k h)) K
          (fun k h => procActive k (historyLeft S (CPNoise d (PhysicalProcessorMemory d P T n)) k h)) ρ U M =
        physicalCPMixedInitialChannel d P R T S n q Lp L prepActive procActive ρ U M := by
  obtain ⟨Kp, hKp, hep⟩ := cp_selective_network_kraus P R Lp hpp htp prepActive
  obtain ⟨K, hK, he⟩ := cp_selective_network_kraus (PhysicalProcessorMemory d P T n) S L hp ht procActive
  refine ⟨observedKraus (fun k => d × P k) R (CPNoise d P) Kp,
    observedKraus (fun k => d × PhysicalProcessorMemory d P T n k) S
      (CPNoise d (PhysicalProcessorMemory d P T n)) K,
      observedKraus_complete (fun k => d × P k) R (CPNoise d P) Kp hKp,
      observedKraus_complete (fun k => d × PhysicalProcessorMemory d P T n k) S
        (CPNoise d (PhysicalProcessorMemory d P T n)) K hK, ?_⟩
  intro U M
  unfold physicalMixedInitialChannel physicalCPMixedInitialChannel
  rw [hep, he]

theorem cp_mixed_initial_transpose_query_bound [Nonempty d] (n q : ℕ)
    (Lp : ∀ k, History.{u,0} R k → R k → Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ]
      Matrix (d × P (k+1)) (d × P (k+1)) ℂ)
    (L : ∀ k, History.{u,0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n k) (d × PhysicalProcessorMemory d P T n k) ℂ →ₗ[ℂ]
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n (k+1)) ℂ)
    (hpp : ∀ k h j, CompletelyPositive (Lp k h j))
    (htp : ∀ k h M, (∑ j, Lp k h j M).trace = M.trace)
    (hp : ∀ k h j, CompletelyPositive (L k h j))
    (ht : ∀ k h M, (∑ j, L k h j M).trace = M.trace)
    (prepActive : ∀ k, History.{u,0} R k → Bool)
    (procActive : ∀ k, History.{u,0} S k → Bool)
    (ρ : Matrix (d × P 0) (d × P 0) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1) (i₀ : d)
    (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U → ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalCPMixedInitialChannel d P R T S n q Lp L prepActive procActive ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
      Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ q := by
  obtain ⟨Kp, K, hKp, hK, he⟩ := cp_mixed_initial_protocol_kraus d P R T S n q Lp L hpp htp hp ht prepActive procActive ρ
  apply mixed_initial_transpose_query_bound d P (CPOutcome d P R) T
    (CPOutcome d (PhysicalProcessorMemory d P T n) S) n q Kp (fun k h => prepActive k (historyLeft R (CPNoise d P) k h)) K
      (fun k h => procActive k (historyLeft S (CPNoise d (PhysicalProcessorMemory d P T n)) k h))
      hKp hK ρ hρ htrace i₀ hd
  intro U hU x hx
  rw [he]
  exact hcorrect U hU x hx

theorem cp_mixed_initial_inversion_query_bound [Nonempty d] (n q : ℕ)
    (Lp : ∀ k, History.{u,0} R k → R k → Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ]
      Matrix (d × P (k+1)) (d × P (k+1)) ℂ)
    (L : ∀ k, History.{u,0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n k) (d × PhysicalProcessorMemory d P T n k) ℂ →ₗ[ℂ]
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n (k+1)) ℂ)
    (hpp : ∀ k h j, CompletelyPositive (Lp k h j))
    (htp : ∀ k h M, (∑ j, Lp k h j M).trace = M.trace)
    (hp : ∀ k h j, CompletelyPositive (L k h j))
    (ht : ∀ k h M, (∑ j, L k h j M).trace = M.trace)
    (prepActive : ∀ k, History.{u,0} R k → Bool)
    (procActive : ∀ k, History.{u,0} S k → Bool)
    (ρ : Matrix (d × P 0) (d × P 0) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1) (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U → ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalCPMixedInitialChannel d P R T S n q Lp L prepActive procActive ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
      Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ q + 1 := by
  obtain ⟨Kp, K, hKp, hK, he⟩ := cp_mixed_initial_protocol_kraus d P R T S n q Lp L hpp htp hp ht prepActive procActive ρ
  apply mixed_initial_inversion_query_bound d P (CPOutcome d P R) T
    (CPOutcome d (PhysicalProcessorMemory d P T n) S) n q Kp (fun k h => prepActive k (historyLeft R (CPNoise d P) k h)) K
      (fun k h => procActive k (historyLeft S (CPNoise d (PhysicalProcessorMemory d P T n)) k h))
      hKp hK ρ hρ htrace i₀
  intro U hU x hx
  rw [he]
  exact hcorrect U hU x hx

end FinitePure

namespace FinitePure
open Matrix S4Program Paper2PureStateTomography Paper2ChoiKraus
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable (P R T S : ℕ → Type)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

theorem cp_mixed_initial_preparation_bound (n : ℕ)
    (Lp : ∀ k, History.{0,0} R k → R k → Matrix (Fin 3 × P k) (Fin 3 × P k) ℂ →ₗ[ℂ]
      Matrix (Fin 3 × P (k+1)) (Fin 3 × P (k+1)) ℂ)
    (L : ∀ k, History.{0,0} S k → S k →
      Matrix (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n k) (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n k) ℂ →ₗ[ℂ]
      Matrix (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n (k+1)) (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n (k+1)) ℂ)
    (hpp : ∀ k h j, CompletelyPositive (Lp k h j))
    (htp : ∀ k h M, (∑ j, Lp k h j M).trace = M.trace)
    (hp : ∀ k h j, CompletelyPositive (L k h j))
    (ht : ∀ k h M, (∑ j, L k h j M).trace = M.trace)
    (prepActive : ∀ k, History.{0,0} R k → Bool)
    (procActive : ∀ k, History.{0,0} S k → Bool)
    (ρ : Matrix (Fin 3 × P 0) (Fin 3 × P 0) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U → ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalCPMixedInitialChannel (Fin 3) P R T S n 4 Lp L prepActive procActive ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
      Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ n := by
  obtain ⟨Kp, K, hKp, hK, he⟩ := cp_mixed_initial_protocol_kraus (Fin 3) P R T S n 4 Lp L hpp htp hp ht prepActive procActive ρ
  apply mixed_initial_preparation_bound P (CPOutcome (Fin 3) P R) T
    (CPOutcome (Fin 3) (PhysicalProcessorMemory (Fin 3) P T n) S) n Kp (fun k h => prepActive k (historyLeft R (CPNoise (Fin 3) P) k h)) K
      (fun k h => procActive k (historyLeft S (CPNoise (Fin 3) (PhysicalProcessorMemory (Fin 3) P T n)) k h))
      hKp hK ρ hρ htrace
  intro U hU x hx
  rw [he]
  exact hcorrect U hU x hx

end FinitePure


==> anc/lean/CPNativeOracleTree.lean <==
import NativeOracleTree

/-! Native finite CP trees admit arbitrary program/workspace dimensions.
Only query nodes supply a genuine data-port unitary factorization. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 800000
noncomputable section
namespace FinitePure
open Matrix Paper2ChoiKraus
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable (d : Type) [Fintype d] [DecidableEq d] (o : ℕ)

inductive CPNativeOracleTree : ℕ → Type where
  | halt : CPNativeOracleTree o
  | query {n : ℕ} (m : ℕ) (R : Matrix (d × Fin m) (Fin n) ℂ)
      (left : Rᴴ * R = 1) (right : R * Rᴴ = 1) (next : CPNativeOracleTree n) : CPNativeOracleTree n
  | instrument {n : ℕ} (b : ℕ) (size : Fin b → ℕ)
      (L : ∀ j, Matrix (Fin n) (Fin n) ℂ →ₗ[ℂ]
        Matrix (Fin (size j)) (Fin (size j)) ℂ)
      (positive : ∀ j, CompletelyPositive (L j))
      (trace_preserving : ∀ M, (∑ j, (L j M).trace) = M.trace)
      (next : ∀ j, CPNativeOracleTree (size j)) : CPNativeOracleTree n

namespace NativeOracleTree
variable {d o}

theorem evaluate_sum {n : ℕ} {r : Type*} [Fintype r] (tree : NativeOracleTree d o n)
    (U : Matrix d d ℂ) (M : r → Matrix (Fin n) (Fin n) ℂ) :
    tree.evaluate U (∑ j, M j) = ∑ j, tree.evaluate U (M j) := by
  induction tree with
  | halt => rfl
  | query m R hl hr next ih =>
    simpa only [evaluate, Matrix.mul_sum, Matrix.sum_mul] using
      (ih (fun j => _ * M j * _))
  | instrument b size K hc next ih =>
    simp only [evaluate, Matrix.mul_sum, Matrix.sum_mul, ih]
    exact Finset.sum_comm

end NativeOracleTree
namespace CPNativeOracleTree
variable {d o}

def queryBudget : {n : ℕ} → CPNativeOracleTree d o n → ℕ
  | _, .halt => 0
  | _, .query _ _ _ _ next => queryBudget next + 1
  | _, .instrument _ _ _ _ _ next => Finset.univ.sup (fun j => queryBudget (next j))

def evaluate (U : Matrix d d ℂ) : {n : ℕ} → CPNativeOracleTree d o n →
    Matrix (Fin n) (Fin n) ℂ → Matrix (Fin o) (Fin o) ℂ
  | _, .halt, M => M
  | _, .query m R _ _ next, M => evaluate U next
      ((Rᴴ * (U ⊗ₖ (1 : Matrix (Fin m) (Fin m) ℂ)) * R) * M *
        (Rᴴ * (U ⊗ₖ (1 : Matrix (Fin m) (Fin m) ℂ)) * R)ᴴ)
  | _, .instrument _ _ L _ _ next, M => ∑ j, evaluate U (next j) (L j M)

theorem kraus_tree {n : ℕ} (tree : CPNativeOracleTree d o n) :
    ∃ actual : NativeOracleTree d o n, actual.queryBudget ≤ tree.queryBudget ∧
      ∀ U M, actual.evaluate U M = tree.evaluate U M := by
  induction tree with
  | halt => exact ⟨.halt, le_rfl, fun _ _ => rfl⟩
  | query m R hl hr next ih =>
    obtain ⟨actual, hbudget, heval⟩ := ih
    exact ⟨.query m R hl hr actual, Nat.add_le_add_right hbudget 1, fun U M => heval U _⟩
  | @instrument n b size L hp ht next ih =>
    choose child hbudget heval using ih
    obtain ⟨K, hK, hchannel⟩ := heterogeneous_instrument_kraus L hp ht
    let e := (Fintype.equivFin ((j : Fin b) × (Fin n × Fin (size j)))).symm
    let A := fun j => K (e j).1 (e j).2
    have hA : (∑ j, (A j)ᴴ * A j) = 1 := by
      calc
        _ = ∑ j : (j : Fin b) × (Fin n × Fin (size j)),
            (K j.1 j.2)ᴴ * K j.1 j.2 :=
          Equiv.sum_comp e (fun j => (K j.1 j.2)ᴴ * K j.1 j.2)
        _ = 1 := hK
    refine ⟨.instrument _ (fun j => size (e j).1) A hA (fun j => child (e j).1), ?_, ?_⟩
    · apply Finset.sup_le
      intro j _
      exact (hbudget (e j).1).trans (Finset.le_sup (f := fun j => (next j).queryBudget)
        (Finset.mem_univ (e j).1))
    · intro U M
      change (∑ j, (child (e j).1).evaluate U (A j * M * (A j)ᴴ)) =
        ∑ j, (next j).evaluate U (L j M)
      calc
        _ = ∑ j : (j : Fin b) × (Fin n × Fin (size j)),
            (child j.1).evaluate U (K j.1 j.2 * M * (K j.1 j.2)ᴴ) :=
          Equiv.sum_comp e (fun j => (child j.1).evaluate U
            (K j.1 j.2 * M * (K j.1 j.2)ᴴ))
        _ = ∑ j, (child j).evaluate U (channel (K j) M) := by
          simp only [Fintype.sum_sigma, channel, NativeOracleTree.evaluate_sum]
        _ = _ := by simp only [← hchannel, heval]

/-- Uniform common-space compilation is a consequence of CP and the actual
finite tree. No Kraus family, coherent schedule, or embedding equation is an
input assumption. -/
theorem common_workspace {n : ℕ} (tree : CPNativeOracleTree d o n) (i₀ : d) :
    ∃ B : ℕ, ∃ hn : n ≤ B, ∃ ho : o ≤ B,
      ∃ actual : OracleTree (d × Fin B), actual.queryBudget ≤ tree.queryBudget ∧
        ∀ U M, actual.evaluate (U ⊗ₖ (1 : Matrix (Fin B) (Fin B) ℂ))
          (nativeSeedEmbedding i₀ hn * M * (nativeSeedEmbedding i₀ hn)ᴴ) =
          nativeSeedEmbedding i₀ ho * tree.evaluate U M * (nativeSeedEmbedding i₀ ho)ᴴ := by
  obtain ⟨rect, hb, he⟩ := tree.kraus_tree
  obtain ⟨actual, ha, hactual⟩ := rect.common_workspace i₀ rect.workspaceBound le_rfl
  refine ⟨rect.workspaceBound, rect.input_le_workspace, rect.output_le_workspace,
    actual, ha.trans hb, ?_⟩
  intro U M
  simpa only [he] using hactual U M

end CPNativeOracleTree
end FinitePure


==> anc/lean/CPNativeTreeBounds.lean <==
import NativeTreeBounds

/-! Bounds for finite causal trees of abstract CP instruments, arbitrary
mixed initial states, and maximum actual branch query counts. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable {d : Type} [Fintype d] [DecidableEq d] [Nonempty d]
variable {n o r : ℕ}

def physicalCPNativeTreeChannel (prep : CPNativeOracleTree d o n)
    (proc : CPNativeOracleTree d (Fintype.card (d × Fin r)) (Fintype.card (d × Fin o)))
    (ρ : Matrix (Fin n) (Fin n) ℂ) (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (nativeOutputCoordinates r * proc.evaluate U
    (programCoordinates o * (M ⊗ₖ prep.evaluate U ρ) * (programCoordinates o)ᴴ) *
      (nativeOutputCoordinates r)ᴴ)

theorem cp_native_transpose_query_bound (prep : CPNativeOracleTree d o n)
    (proc : CPNativeOracleTree d (Fintype.card (d × Fin r)) (Fintype.card (d × Fin o)))
    (ρ : Matrix (Fin n) (Fin n) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d) (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalCPNativeTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ proc.queryBudget := by
  obtain ⟨prep', _, hprep⟩ := prep.kraus_tree
  obtain ⟨proc', hq, hproc⟩ := proc.kraus_tree
  apply le_trans (native_transpose_query_bound prep' proc' ρ hρ htrace i₀ hd ?_) hq
  intro U hU x hx
  simpa only [physicalNativeTreeChannel, physicalCPNativeTreeChannel, hproc, hprep] using hcorrect U hU x hx

theorem cp_native_inversion_query_bound (prep : CPNativeOracleTree d o n)
    (proc : CPNativeOracleTree d (Fintype.card (d × Fin r)) (Fintype.card (d × Fin o)))
    (ρ : Matrix (Fin n) (Fin n) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalCPNativeTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ proc.queryBudget + 1 := by
  obtain ⟨prep', _, hprep⟩ := prep.kraus_tree
  obtain ⟨proc', hq, hproc⟩ := proc.kraus_tree
  apply le_trans (native_inversion_query_bound prep' proc' ρ hρ htrace i₀ ?_)
    (Nat.add_le_add_right hq 1)
  intro U hU x hx
  simpa only [physicalNativeTreeChannel, physicalCPNativeTreeChannel, hproc, hprep] using hcorrect U hU x hx

end FinitePure

namespace FinitePure
open Matrix Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable {n o r : ℕ}

theorem cp_native_preparation_bound (prep : CPNativeOracleTree (Fin 3) o n)
    (proc : CPNativeOracleTree (Fin 3) (Fintype.card (Fin 3 × Fin r)) (Fintype.card (Fin 3 × Fin o))) (hq : proc.queryBudget ≤ 4)
    (ρ : Matrix (Fin n) (Fin n) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalCPNativeTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ prep.queryBudget := by
  obtain ⟨prep', hp, hprep⟩ := prep.kraus_tree
  obtain ⟨proc', hq', hproc⟩ := proc.kraus_tree
  apply le_trans (native_preparation_bound prep' proc' (hq'.trans hq) ρ hρ htrace ?_) hp
  intro U hU x hx
  simpa only [physicalNativeTreeChannel, physicalCPNativeTreeChannel, hproc, hprep] using hcorrect U hU x hx

end FinitePure


==> anc/lean/CPOracleTree.lean <==
import TreeBounds

/-! External causal trees with abstract CP instruments. Hidden Kraus indices
are introduced by a proved construction; continuations depend only on the
original observable outcome. Query budgets count actual oracle nodes. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 600000
noncomputable section
namespace FinitePure
open Matrix Paper2ChoiKraus Paper2ChoiInstrument
open scoped BigOperators
universe u
variable (s : Type u) [Fintype s] [DecidableEq s]

inductive CPOracleTree where
  | halt : CPOracleTree
  | query (next : CPOracleTree) : CPOracleTree
  | instrument (b : ℕ) (L : Fin b → Matrix s s ℂ →ₗ[ℂ] Matrix s s ℂ)
      (positive : ∀ j, CompletelyPositive (L j))
      (trace_preserving : ∀ M, (∑ j, L j M).trace = M.trace)
      (next : Fin b → CPOracleTree) : CPOracleTree

namespace OracleTree
variable {s}

theorem evaluate_sum {r : Type*} [Fintype r] (tree : OracleTree s)
    (Q : Matrix s s ℂ) (M : r → Matrix s s ℂ) :
    tree.evaluate Q (∑ j, M j) = ∑ j, tree.evaluate Q (M j) := by
  induction tree generalizing M with
  | halt => rfl
  | query next ih =>
    simpa only [evaluate, Matrix.mul_sum, Matrix.sum_mul] using
      (ih (fun j => Q * M j * Qᴴ))
  | instrument b K hc next ih =>
    simp only [evaluate, Matrix.mul_sum, Matrix.sum_mul, ih]
    exact Finset.sum_comm

end OracleTree
namespace CPOracleTree
variable {s}

def queryBudget : CPOracleTree s → ℕ
  | .halt => 0
  | .query next => queryBudget next + 1
  | .instrument _ _ _ _ next => Finset.univ.sup (fun j => queryBudget (next j))

def evaluate (Q : Matrix s s ℂ) : CPOracleTree s → Matrix s s ℂ → Matrix s s ℂ
  | .halt, M => M
  | .query next, M => evaluate Q next (Q * M * Qᴴ)
  | .instrument _ L _ _ next, M => ∑ j, evaluate Q (next j) (L j M)

/-- The same constructed Kraus tree works for every oracle and input. The
added hidden index repeats the observable continuation and never controls it. -/
theorem kraus_tree (tree : CPOracleTree s) :
    ∃ actual : OracleTree s, actual.queryBudget ≤ tree.queryBudget ∧
      ∀ Q M, actual.evaluate Q M = tree.evaluate Q M := by
  induction tree with
  | halt => exact ⟨.halt, le_rfl, fun _ _ => rfl⟩
  | query next ih =>
    obtain ⟨actual, hbudget, heval⟩ := ih
    exact ⟨.query actual, Nat.add_le_add_right hbudget 1, fun Q M => heval Q _⟩
  | instrument b L hp ht next ih =>
    choose child hbudget heval using ih
    obtain ⟨K, hK, hchannel⟩ := kraus_of_finite_instrument L hp ht
    let e := (Fintype.equivFin (Fin b × (s × s))).symm
    let A := fun j => K (e j).1 (e j).2
    have hA : (∑ j, (A j)ᴴ * A j) = 1 := by
      calc
        _ = ∑ j : Fin b × (s × s), (K j.1 j.2)ᴴ * K j.1 j.2 := by
          exact Equiv.sum_comp e (fun j => (K j.1 j.2)ᴴ * K j.1 j.2)
        _ = 1 := hK
    refine ⟨.instrument _ A hA (fun j => child (e j).1), ?_, ?_⟩
    · change Finset.univ.sup (fun j => (child (e j).1).queryBudget) ≤
        Finset.univ.sup (fun j => (next j).queryBudget)
      apply Finset.sup_le
      intro j _
      exact (hbudget (e j).1).trans (Finset.le_sup (f := fun j => (next j).queryBudget)
        (Finset.mem_univ (e j).1))
    · intro Q M
      change (∑ j, (child (e j).1).evaluate Q (A j * M * (A j)ᴴ)) =
        ∑ j, (next j).evaluate Q (L j M)
      calc
        _ = ∑ j : Fin b × (s × s), (child j.1).evaluate Q
            (K j.1 j.2 * M * (K j.1 j.2)ᴴ) := by
          exact Equiv.sum_comp e (fun j => (child j.1).evaluate Q
            (K j.1 j.2 * M * (K j.1 j.2)ᴴ))
        _ = ∑ j, (child j).evaluate Q (channel (K j) M) := by
          simp only [Fintype.sum_prod_type, channel, OracleTree.evaluate_sum]
        _ = _ := by simp only [← hchannel, heval]

end CPOracleTree
end FinitePure


==> anc/lean/CPQuery.lean <==
import CPAdaptive

/-! CP instruments with explicit ordinary oracle slots compile uniformly in
U. The chosen fixed Kraus gates depend only on observable histories, never on
the oracle or the internal purification labels. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 800000
noncomputable section
namespace FinitePure
open Matrix Paper2ChoiKraus Paper2NormalizedChannels
open scoped BigOperators Kronecker
universe u
variable {d : Type u} [Fintype d] [DecidableEq d]
  (P O I : ℕ → Type u)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (O k)] [∀ k, DecidableEq (O k)]
  [∀ k, Fintype (I k)] [∀ k, DecidableEq (I k)]

theorem channel_right_mul {m n r : Type*} [Fintype m] [Fintype n] [Fintype r]
    (K : r → Matrix m n ℂ) (Q M : Matrix n n ℂ) :
    channel (fun j => K j * Q) M = channel K (Q * M * Qᴴ) := by
  simp only [channel, Matrix.conjTranspose_mul, Matrix.mul_assoc]

def cpQueryInstruments
    (L : ∀ k, History.{u,0} O k → O k → Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ]
      Matrix (d × P (k+1)) (d × P (k+1)) ℂ)
    (U : Matrix d d ℂ) (k : ℕ) (h : History.{u,0} O k) (j : O k) :
    Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ] Matrix (d × P (k+1)) (d × P (k+1)) ℂ :=
  if k = 0 then L k h j else (L k h j).comp (conjugationLinear (U ⊗ₖ (1 : Matrix (P k) (P k) ℂ)))

def blockQueryKraus
    (K : ∀ k, History.{u,0} O k → O k → I k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (U : Matrix d d ℂ) (k : ℕ) (h : History.{u,0} O k) (j : O k) (a : I k) :
    Matrix (d × P (k+1)) (d × P k) ℂ :=
  if k = 0 then K k h j a else K k h j a * (U ⊗ₖ (1 : Matrix (P k) (P k) ℂ))

theorem cp_query_block_channel
    (L : ∀ k, History.{u,0} O k → O k → Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ]
      Matrix (d × P (k+1)) (d × P (k+1)) ℂ)
    (K : ∀ k, History.{u,0} O k → O k → I k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (he : ∀ k h j M, L k h j M = channel (K k h j) M)
    (U : Matrix d d ℂ) (k : ℕ) (h : History.{u,0} O k) (j : O k)
    (M : Matrix (d × P k) (d × P k) ℂ) :
    cpQueryInstruments P O L U k h j M = channel (blockQueryKraus P O I K U k h j) M := by
  unfold cpQueryInstruments blockQueryKraus
  split_ifs with hk
  · exact he k h j M
  · change L k h j _ = _
    rw [he, channel_right_mul]
    rfl

theorem observed_query_instruments
    (K : ∀ k, History.{u,0} O k → O k → I k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (U : Matrix d d ℂ) :
    queryInstruments P (fun k => O k × I k) (observedKraus (fun k => d × P k) O I K) U =
      observedKraus (fun k => d × P k) O I (blockQueryKraus P O I K U) := by
  funext k h j
  unfold queryInstruments observedKraus blockQueryKraus
  rfl

theorem cp_query_network_kraus
    (L : ∀ k, History.{u,0} O k → O k → Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ]
      Matrix (d × P (k+1)) (d × P (k+1)) ℂ)
    (hp : ∀ k h j, CompletelyPositive (L k h j))
    (ht : ∀ k h M, (∑ j, L k h j M).trace = M.trace) :
    ∃ K : ∀ k, History.{u,0} O k → O k → ((d × P k) × (d × P (k+1))) →
        Matrix (d × P (k+1)) (d × P k) ℂ,
      (∀ k h, (∑ ji : O k × ((d × P k) × (d × P (k+1))),
        (K k h ji.1 ji.2)ᴴ * K k h ji.1 ji.2) = 1) ∧
      (∀ (U : Matrix d d ℂ) (q : ℕ) (M : Matrix (d × P 0) (d × P 0) ℂ), channel (trajectory (fun k => d × P k)
        (fun k => O k × ((d × P k) × (d × P (k+1))))
        (queryInstruments P (fun k => O k × ((d × P k) × (d × P (k+1))))
          (observedKraus (fun k => d × P k) O
            (fun k => (d × P k) × (d × P (k+1))) K) U) q) M =
        ∑ h, cpBranch (fun k => d × P k) O (cpQueryInstruments P O L U) q h M) := by
  obtain ⟨K, hc, he, _⟩ := cp_instrument_network_kraus (fun k => d × P k) O L hp ht
  refine ⟨K, hc, ?_⟩
  intro U q M
  rw [observed_query_instruments]
  exact observed_trajectory_channel _ _ _ _ _ (cp_query_block_channel P O _ L K he U) q M

end FinitePure


==> anc/lean/CPRectOracleTree.lean <==
import RectOracleTree

/-! Abstract CP trees with outcome-dependent output dimensions. Kraus
blocks are derived from Choi positivity, including total completeness. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 800000
noncomputable section
namespace FinitePure
open Matrix Paper2ChoiKraus
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
universe u

theorem heterogeneous_instrument_kraus {n : Type u} [Fintype n] [DecidableEq n]
    {r : Type*} [Fintype r] {m : r → Type u}
    [∀ j, Fintype (m j)] [∀ j, DecidableEq (m j)]
    (L : ∀ j, Matrix n n ℂ →ₗ[ℂ] Matrix (m j) (m j) ℂ)
    (hp : ∀ j, CompletelyPositive (L j))
    (ht : ∀ M, (∑ j, (L j M).trace) = M.trace) :
    ∃ K : ∀ j, (n × m j) → Matrix (m j) n ℂ,
      (∑ a : (j : r) × (n × m j), (K a.1 a.2)ᴴ * K a.1 a.2) = 1 ∧
      (∀ j M, L j M = channel (K j) M) := by
  have hc (j : r) : (choi (L j)).PosSemidef := by
    rw [← amplify_bell]
    exact hp j n inferInstance inferInstance _ (Matrix.posSemidef_self_mul_conjTranspose _)
  choose K hK using fun j => kraus_of_positive_choi (L j) (hc j)
  refine ⟨K, ?_, hK⟩
  apply Matrix.ext_iff_trace_mul_right.mpr
  intro M
  rw [Matrix.one_mul, Fintype.sum_sigma, Matrix.sum_mul, Matrix.trace_sum]
  change (∑ i, ((∑ y, (K i y)ᴴ * K i y) * M).trace) = M.trace
  simp_rw [← channel_trace, ← hK]
  exact ht M

variable (d : Type u) [Fintype d] [DecidableEq d] (o : ℕ)

inductive CPRectOracleTree : ℕ → Type u where
  | halt : CPRectOracleTree o
  | query {n : ℕ} (next : CPRectOracleTree n) : CPRectOracleTree n
  | instrument {n : ℕ} (b : ℕ) (size : Fin b → ℕ)
      (L : ∀ j, Matrix (d × Fin n) (d × Fin n) ℂ →ₗ[ℂ]
        Matrix (d × Fin (size j)) (d × Fin (size j)) ℂ)
      (positive : ∀ j, CompletelyPositive (L j))
      (trace_preserving : ∀ M, (∑ j, (L j M).trace) = M.trace)
      (next : ∀ j, CPRectOracleTree (size j)) : CPRectOracleTree n

namespace RectOracleTree
variable {d o}

theorem evaluate_sum {n : ℕ} {r : Type*} [Fintype r] (tree : RectOracleTree d o n)
    (U : Matrix d d ℂ) (M : r → Matrix (d × Fin n) (d × Fin n) ℂ) :
    tree.evaluate U (∑ j, M j) = ∑ j, tree.evaluate U (M j) := by
  induction tree with
  | halt => rfl
  | query next ih =>
    simpa only [evaluate, Matrix.mul_sum, Matrix.sum_mul] using
      (ih (fun j => _ * M j * _))
  | instrument b size K hc next ih =>
    simp only [evaluate, Matrix.mul_sum, Matrix.sum_mul, ih]
    exact Finset.sum_comm

end RectOracleTree
namespace CPRectOracleTree
variable {d o}

def queryBudget : {n : ℕ} → CPRectOracleTree d o n → ℕ
  | _, .halt => 0
  | _, .query next => queryBudget next + 1
  | _, .instrument _ _ _ _ _ next => Finset.univ.sup (fun j => queryBudget (next j))

def evaluate (U : Matrix d d ℂ) : {n : ℕ} → CPRectOracleTree d o n →
    Matrix (d × Fin n) (d × Fin n) ℂ → Matrix (d × Fin o) (d × Fin o) ℂ
  | _, .halt, M => M
  | n, .query next, M => evaluate U next
      ((U ⊗ₖ (1 : Matrix (Fin n) (Fin n) ℂ)) * M * (U ⊗ₖ (1 : Matrix (Fin n) (Fin n) ℂ))ᴴ)
  | _, .instrument _ _ L _ _ next, M => ∑ j, evaluate U (next j) (L j M)

theorem kraus_tree {n : ℕ} (tree : CPRectOracleTree d o n) :
    ∃ actual : RectOracleTree d o n, actual.queryBudget ≤ tree.queryBudget ∧
      ∀ U M, actual.evaluate U M = tree.evaluate U M := by
  induction tree with
  | halt => exact ⟨.halt, le_rfl, fun _ _ => rfl⟩
  | query next ih =>
    obtain ⟨actual, hbudget, heval⟩ := ih
    exact ⟨.query actual, Nat.add_le_add_right hbudget 1, fun U M => heval U _⟩
  | @instrument n b size L hp ht next ih =>
    choose child hbudget heval using ih
    obtain ⟨K, hK, hchannel⟩ := heterogeneous_instrument_kraus L hp ht
    let e := (Fintype.equivFin ((j : Fin b) × ((d × Fin n) × (d × Fin (size j))))).symm
    let A := fun j => K (e j).1 (e j).2
    have hA : (∑ j, (A j)ᴴ * A j) = 1 := by
      calc
        _ = ∑ j : (j : Fin b) × ((d × Fin n) × (d × Fin (size j))),
            (K j.1 j.2)ᴴ * K j.1 j.2 :=
          Equiv.sum_comp e (fun j => (K j.1 j.2)ᴴ * K j.1 j.2)
        _ = 1 := hK
    refine ⟨.instrument _ (fun j => size (e j).1) A hA (fun j => child (e j).1), ?_, ?_⟩
    · apply Finset.sup_le
      intro j _
      exact (hbudget (e j).1).trans (Finset.le_sup (f := fun j => (next j).queryBudget)
        (Finset.mem_univ (e j).1))
    · intro U M
      change (∑ j, (child (e j).1).evaluate U (A j * M * (A j)ᴴ)) =
        ∑ j, (next j).evaluate U (L j M)
      calc
        _ = ∑ j : (j : Fin b) × ((d × Fin n) × (d × Fin (size j))),
            (child j.1).evaluate U (K j.1 j.2 * M * (K j.1 j.2)ᴴ) :=
          Equiv.sum_comp e (fun j => (child j.1).evaluate U
            (K j.1 j.2 * M * (K j.1 j.2)ᴴ))
        _ = ∑ j, (child j).evaluate U (channel (K j) M) := by
          simp only [Fintype.sum_sigma, channel, RectOracleTree.evaluate_sum]
        _ = _ := by simp only [← hchannel, heval]

/-- Uniform common-space compilation is a consequence of CP and the actual
finite tree. No Kraus family, coherent schedule, or embedding equation is an
input assumption. -/
theorem common_workspace {n : ℕ} (tree : CPRectOracleTree d o n) :
    ∃ B : ℕ, ∃ hn : n ≤ B, ∃ ho : o ≤ B,
      ∃ actual : OracleTree (d × Fin B), actual.queryBudget ≤ tree.queryBudget ∧
        ∀ U M, actual.evaluate (U ⊗ₖ (1 : Matrix (Fin B) (Fin B) ℂ))
          (RectOracleTree.memoryEmbed hn * M * (RectOracleTree.memoryEmbed hn)ᴴ) =
          RectOracleTree.memoryEmbed ho * tree.evaluate U M * (RectOracleTree.memoryEmbed ho)ᴴ := by
  obtain ⟨rect, hb, he⟩ := tree.kraus_tree
  obtain ⟨actual, ha, hactual⟩ := rect.common_workspace rect.workspaceBound le_rfl
  refine ⟨rect.workspaceBound, rect.input_le_workspace, rect.output_le_workspace,
    actual, ha.trans hb, ?_⟩
  intro U M
  simpa only [he] using hactual U M

end CPRectOracleTree
end FinitePure


==> anc/lean/CPRectTreeBounds.lean <==
import RectTreeBounds

/-! Bounds for finite causal trees of abstract CP instruments, arbitrary
mixed initial states, and maximum actual branch query counts. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable {d : Type} [Fintype d] [DecidableEq d] [Nonempty d]
variable {n o r : ℕ}

def physicalCPRectTreeChannel (prep : CPRectOracleTree d o n)
    (proc : CPRectOracleTree d r (Fintype.card (d × Fin o)))
    (ρ : Matrix (d × Fin n) (d × Fin n) ℂ) (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (proc.evaluate U
    (M ⊗ₖ (programCoordinates o * prep.evaluate U ρ * (programCoordinates o)ᴴ)))

theorem cp_rectangular_transpose_query_bound (prep : CPRectOracleTree d o n)
    (proc : CPRectOracleTree d r (Fintype.card (d × Fin o)))
    (ρ : Matrix (d × Fin n) (d × Fin n) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d) (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalCPRectTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ proc.queryBudget := by
  obtain ⟨prep', _, hprep⟩ := prep.kraus_tree
  obtain ⟨proc', hq, hproc⟩ := proc.kraus_tree
  apply le_trans (rectangular_transpose_query_bound prep' proc' ρ hρ htrace i₀ hd ?_) hq
  intro U hU x hx
  simpa only [physicalRectTreeChannel, physicalCPRectTreeChannel, hproc, hprep] using hcorrect U hU x hx

theorem cp_rectangular_inversion_query_bound (prep : CPRectOracleTree d o n)
    (proc : CPRectOracleTree d r (Fintype.card (d × Fin o)))
    (ρ : Matrix (d × Fin n) (d × Fin n) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalCPRectTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ proc.queryBudget + 1 := by
  obtain ⟨prep', _, hprep⟩ := prep.kraus_tree
  obtain ⟨proc', hq, hproc⟩ := proc.kraus_tree
  apply le_trans (rectangular_inversion_query_bound prep' proc' ρ hρ htrace i₀ ?_)
    (Nat.add_le_add_right hq 1)
  intro U hU x hx
  simpa only [physicalRectTreeChannel, physicalCPRectTreeChannel, hproc, hprep] using hcorrect U hU x hx

end FinitePure

namespace FinitePure
open Matrix Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable {n o r : ℕ}

theorem cp_rectangular_preparation_bound (prep : CPRectOracleTree (Fin 3) o n)
    (proc : CPRectOracleTree (Fin 3) r (Fintype.card (Fin 3 × Fin o))) (hq : proc.queryBudget ≤ 4)
    (ρ : Matrix (Fin 3 × Fin n) (Fin 3 × Fin n) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalCPRectTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ prep.queryBudget := by
  obtain ⟨prep', hp, hprep⟩ := prep.kraus_tree
  obtain ⟨proc', hq', hproc⟩ := proc.kraus_tree
  apply le_trans (rectangular_preparation_bound prep' proc' (hq'.trans hq) ρ hρ htrace ?_) hp
  intro U hU x hx
  simpa only [physicalRectTreeChannel, physicalCPRectTreeChannel, hproc, hprep] using hcorrect U hU x hx

end FinitePure


==> anc/lean/CPSelective.lean <==
import BothStoppedBounds
import CPQuery

/-! CP instruments with explicit ordinary oracle slots compile uniformly in
U. The chosen fixed Kraus gates depend only on observable histories, never on
the oracle or the internal purification labels. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 800000
noncomputable section
namespace FinitePure
open Matrix Paper2ChoiKraus Paper2NormalizedChannels
open scoped BigOperators Kronecker
universe u
variable {d : Type u} [Fintype d] [DecidableEq d]
  (P O I : ℕ → Type u)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (O k)] [∀ k, DecidableEq (O k)]
  [∀ k, Fintype (I k)] [∀ k, DecidableEq (I k)]

def cpSelectiveInstruments
    (L : ∀ k, History.{u,0} O k → O k → Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ]
      Matrix (d × P (k+1)) (d × P (k+1)) ℂ)
    (active : ∀ k, History.{u,0} O k → Bool)
    (U : Matrix d d ℂ) (k : ℕ) (h : History.{u,0} O k) (j : O k) :
    Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ] Matrix (d × P (k+1)) (d × P (k+1)) ℂ :=
  if k = 0 then L k h j else (L k h j).comp (conjugationLinear (if active k h then U ⊗ₖ (1 : Matrix (P k) (P k) ℂ) else 1))

def blockSelectiveKraus
    (K : ∀ k, History.{u,0} O k → O k → I k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} O k → Bool)
    (U : Matrix d d ℂ) (k : ℕ) (h : History.{u,0} O k) (j : O k) (a : I k) :
    Matrix (d × P (k+1)) (d × P k) ℂ :=
  if k = 0 then K k h j a else K k h j a * (if active k h then U ⊗ₖ (1 : Matrix (P k) (P k) ℂ) else 1)

theorem cp_selective_block_channel
    (L : ∀ k, History.{u,0} O k → O k → Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ]
      Matrix (d × P (k+1)) (d × P (k+1)) ℂ)
    (K : ∀ k, History.{u,0} O k → O k → I k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (he : ∀ k h j M, L k h j M = channel (K k h j) M)
    (active : ∀ k, History.{u,0} O k → Bool)
    (U : Matrix d d ℂ) (k : ℕ) (h : History.{u,0} O k) (j : O k)
    (M : Matrix (d × P k) (d × P k) ℂ) :
    cpSelectiveInstruments P O L active U k h j M = channel (blockSelectiveKraus P O I K active U k h j) M := by
  unfold cpSelectiveInstruments blockSelectiveKraus
  by_cases hk : k = 0
  · simp only [hk, ite_true]
    exact he k h j M
  · simp only [hk, ite_false]
    change L k h j _ = _
    rw [he, channel_right_mul]
    rfl

theorem observed_selective_instruments
    (K : ∀ k, History.{u,0} O k → O k → I k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} O k → Bool)
    (U : Matrix d d ℂ) :
    selectiveInstruments d P (fun k => O k × I k) (observedKraus (fun k => d × P k) O I K)
      (fun k h => active k (historyLeft O I k h)) U =
      observedKraus (fun k => d × P k) O I (blockSelectiveKraus P O I K active U) := by
  funext k h j
  unfold selectiveInstruments observedKraus blockSelectiveKraus
  rfl

theorem cp_selective_network_kraus
    (L : ∀ k, History.{u,0} O k → O k → Matrix (d × P k) (d × P k) ℂ →ₗ[ℂ]
      Matrix (d × P (k+1)) (d × P (k+1)) ℂ)
    (hp : ∀ k h j, CompletelyPositive (L k h j))
    (ht : ∀ k h M, (∑ j, L k h j M).trace = M.trace)
    (active : ∀ k, History.{u,0} O k → Bool) :
    ∃ K : ∀ k, History.{u,0} O k → O k → ((d × P k) × (d × P (k+1))) →
        Matrix (d × P (k+1)) (d × P k) ℂ,
      (∀ k h, (∑ ji : O k × ((d × P k) × (d × P (k+1))),
        (K k h ji.1 ji.2)ᴴ * K k h ji.1 ji.2) = 1) ∧
      (∀ (U : Matrix d d ℂ) (q : ℕ) (M : Matrix (d × P 0) (d × P 0) ℂ), channel (trajectory (fun k => d × P k)
        (fun k => O k × ((d × P k) × (d × P (k+1))))
        (selectiveInstruments d P (fun k => O k × ((d × P k) × (d × P (k+1))))
          (observedKraus (fun k => d × P k) O
            (fun k => (d × P k) × (d × P (k+1))) K)
          (fun k h => active k (historyLeft O (fun k => (d × P k) × (d × P (k+1))) k h)) U) q) M =
        ∑ h, cpBranch (fun k => d × P k) O (cpSelectiveInstruments P O L active U) q h M) := by
  obtain ⟨K, hc, he, _⟩ := cp_instrument_network_kraus (fun k => d × P k) O L hp ht
  refine ⟨K, hc, ?_⟩
  intro U q M
  rw [observed_selective_instruments]
  exact observed_trajectory_channel _ _ _ _ _ (cp_selective_block_channel P O _ L K he active U) q M

end FinitePure


==> anc/lean/CPTreeBounds.lean <==
import CPOracleTree

/-! Bounds for finite causal trees of abstract CP instruments, arbitrary
mixed initial states, and maximum actual branch query counts. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
universe u
variable {d m : Type u} [Fintype d] [DecidableEq d] [Nonempty d]
  [Fintype m] [DecidableEq m]

def physicalCPTreeChannel (prep : CPOracleTree (d × m))
    (proc : CPOracleTree (d × (d × m)))
    (ρ : Matrix (d × m) (d × m) ℂ) (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (proc.evaluate (U ⊗ₖ (1 : Matrix (d × m) (d × m) ℂ))
    (M ⊗ₖ prep.evaluate (U ⊗ₖ (1 : Matrix m m ℂ)) ρ))

theorem cp_tree_transpose_query_bound (prep : CPOracleTree (d × m))
    (proc : CPOracleTree (d × (d × m)))
    (ρ : Matrix (d × m) (d × m) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d) (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalCPTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ proc.queryBudget := by
  obtain ⟨prep', _, hprep⟩ := prep.kraus_tree
  obtain ⟨proc', hq, hproc⟩ := proc.kraus_tree
  apply le_trans (tree_transpose_query_bound prep' proc' ρ hρ htrace i₀ hd ?_) hq
  intro U hU x hx
  simpa only [physicalTreeChannel, physicalCPTreeChannel, hproc, hprep] using hcorrect U hU x hx

theorem cp_tree_inversion_query_bound (prep : CPOracleTree (d × m))
    (proc : CPOracleTree (d × (d × m)))
    (ρ : Matrix (d × m) (d × m) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalCPTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ proc.queryBudget + 1 := by
  obtain ⟨prep', _, hprep⟩ := prep.kraus_tree
  obtain ⟨proc', hq, hproc⟩ := proc.kraus_tree
  apply le_trans (tree_inversion_query_bound prep' proc' ρ hρ htrace i₀ ?_)
    (Nat.add_le_add_right hq 1)
  intro U hU x hx
  simpa only [physicalTreeChannel, physicalCPTreeChannel, hproc, hprep] using hcorrect U hU x hx

end FinitePure

namespace FinitePure
open Matrix Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable {m : Type} [Fintype m] [DecidableEq m]

theorem cp_tree_preparation_bound (prep : CPOracleTree (Fin 3 × m))
    (proc : CPOracleTree (Fin 3 × (Fin 3 × m))) (hq : proc.queryBudget ≤ 4)
    (ρ : Matrix (Fin 3 × m) (Fin 3 × m) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalCPTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ prep.queryBudget := by
  obtain ⟨prep', hp, hprep⟩ := prep.kraus_tree
  obtain ⟨proc', hq', hproc⟩ := proc.kraus_tree
  apply le_trans (tree_preparation_bound prep' proc' (hq'.trans hq) ρ hρ htrace ?_) hp
  intro U hU x hx
  simpa only [physicalTreeChannel, physicalCPTreeChannel, hproc, hprep] using hcorrect U hU x hx

end FinitePure


==> anc/lean/Catalyst.lean <==
import Adjoint

/-! Actual S1 catalyst coefficients and swap restoration. The adjoint matrix is
the explicit proved representation from Adjoint, not an orthogonal-matrix input.
The normalization certificate is the full complex squared norm on all 65 program
coordinates, and then on all 90 memory coordinates. -/
namespace Paper2Catalyst
set_option linter.unusedSimpArgs false
open Matrix Paper2Adjoint
abbrev Program := Unit ⊕ (A × A)
abbrev Memory := Program ⊕ Fin 25

theorem adjoint_frobenius (U : Matrix Q Q ℂ) (hU : Uᴴ * U = 1) :
    ∑ ij : A × A, star (R U ij.1 ij.2) * R U ij.1 ij.2 = (8 : ℂ) := by
  have h := congrArg Matrix.trace (R_unitary U hU)
  rw [Matrix.trace_one] at h
  simp only [Matrix.trace, Matrix.diag, Matrix.mul_apply, Matrix.conjTranspose_apply] at h
  rw [Fintype.sum_prod_type, Finset.sum_comm]
  exact h

noncomputable def c4 (U : Matrix Q Q ℂ) : Program → ℂ :=
  Sum.elim (fun _ => (Real.sqrt 5 : ℂ)⁻¹)
    (fun ij => (Real.sqrt 10 : ℂ)⁻¹ * R U ij.1 ij.2)

private theorem inv_sqrt_square (x : ℝ) (hx : 0 < x) :
    ((Real.sqrt x : ℂ)⁻¹)^2 = (x : ℂ)⁻¹ := by
  rw [inv_pow]
  congr 1
  exact_mod_cast Real.sq_sqrt (le_of_lt hx)

/-- Exact normalization of the manuscript's c_(4/5)(U). -/
theorem c4_normalized (U : Matrix Q Q ℂ) (hU : Uᴴ * U = 1) :
    ∑ i : Program, star (c4 U i) * c4 U i = 1 := by
  have h5 := inv_sqrt_square 5 (by norm_num)
  have h10 := inv_sqrt_square 10 (by norm_num)
  simp only [Fintype.sum_sum_type, Fintype.sum_unique, c4, Sum.elim_inl,
    Sum.elim_inr, Complex.star_def, map_inv₀, map_mul, Complex.conj_ofReal]
  have hs : (∑ ij : A × A, (Real.sqrt 10 : ℂ)⁻¹ * star (R U ij.1 ij.2) *
      ((Real.sqrt 10 : ℂ)⁻¹ * R U ij.1 ij.2)) =
      ((Real.sqrt 10 : ℂ)⁻¹)^2 * ∑ ij : A × A, star (R U ij.1 ij.2) * R U ij.1 ij.2 := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro ij _
    ring
  change (Real.sqrt 5 : ℂ)⁻¹ * (Real.sqrt 5 : ℂ)⁻¹ + _ = _
  have hf := adjoint_frobenius U hU
  simp only [Complex.star_def] at hs hf
  rw [hs, ← pow_two, h5, h10, hf]
  norm_num

def swapProgram (c : Program → ℂ) : Program → ℂ :=
  Sum.elim (fun u => c (.inl u)) (fun ij => c (.inr (ij.2,ij.1)))

/-- The actual R(U-dagger) identity discharges the previous abstract restoration premise. -/
theorem c4_restoration (U : Matrix Q Q ℂ) : swapProgram (c4 Uᴴ) = c4 U := by
  funext i
  cases i with
  | inl u => rfl
  | inr ij => simp [swapProgram, c4, R_adjoint_parameter, Matrix.transpose_apply]

noncomputable def storedC4 (U : Matrix Q Q ℂ) : Memory → ℂ :=
  Sum.elim (c4 U) (fun _ => 0)

theorem storedC4_normalized (U : Matrix Q Q ℂ) (hU : Uᴴ * U = 1) :
    ∑ i : Memory, star (storedC4 U i) * storedC4 U i = 1 := by
  simpa [storedC4, Fintype.sum_sum_type] using c4_normalized U hU

def swapMemory (c : Memory → ℂ) : Memory → ℂ :=
  Sum.elim (swapProgram (fun i => c (.inl i))) (fun i => c (.inr i))

theorem storedC4_restoration (U : Matrix Q Q ℂ) :
    swapMemory (storedC4 Uᴴ) = storedC4 U := by
  funext i
  cases i with
  | inl p => exact congrFun (c4_restoration U) p
  | inr k => rfl

end Paper2Catalyst


==> anc/lean/CatalystFamily.lean <==
import PreparationCircuit

/-! The complete S1 catalyst family and its actual three-query preparation.
The fixed gates depend on the known real weight a, and precede the oracle
quantifier. No Gram, normalization, or preparation identity is assumed. -/
namespace Paper2CatalystFamily
open Matrix Paper2Adjoint Paper2Catalyst Paper2Preparation Paper2Placement
open Paper2FullPreparation Paper2PreparationCircuit
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 1000000

noncomputable def family (a : ℝ) (U : Matrix Q Q ℂ) : Program → ℂ :=
  Sum.elim (fun _ => (Real.sqrt (1-a) : ℂ))
    (fun ij => (Real.sqrt (a/8) : ℂ) * R U ij.1 ij.2)

noncomputable def paddedFamily (a : ℝ) (U : Matrix Q Q ℂ) : Padded → ℂ :=
  Sum.elim (family a U) (fun _ => 0)

theorem family_normalized (a : ℝ) (ha : 0 ≤ a) (ha' : a ≤ 1)
    (U : Matrix Q Q ℂ) (hU : Uᴴ * U = 1) :
    ∑ p, star (family a U p) * family a U p = 1 := by
  have hx : (Real.sqrt (1-a) : ℂ)^2 = ((1-a : ℝ) : ℂ) := by
    exact_mod_cast Real.sq_sqrt (sub_nonneg.mpr ha')
  have hy : (Real.sqrt (a/8) : ℂ)^2 = ((a/8 : ℝ) : ℂ) := by
    exact_mod_cast Real.sq_sqrt (div_nonneg ha (by norm_num : (0:ℝ) ≤ 8))
  simp only [Fintype.sum_sum_type, Fintype.sum_unique, family,
    Sum.elim_inl, Sum.elim_inr, Complex.star_def, map_mul, Complex.conj_ofReal]
  have hs : (∑ ij : A × A,
      (Real.sqrt (a/8) : ℂ) * star (R U ij.1 ij.2) *
        ((Real.sqrt (a/8) : ℂ) * R U ij.1 ij.2)) =
      (Real.sqrt (a/8) : ℂ)^2 * (∑ ij : A × A, star (R U ij.1 ij.2) * R U ij.1 ij.2) := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro ij _
    ring
  have hf := adjoint_frobenius U hU
  simp only [Complex.star_def] at hs hf
  rw [hs, ← pow_two, hx, hy, hf]
  push_cast
  ring

theorem padded_family_normalized (a : ℝ) (ha : 0 ≤ a) (ha' : a ≤ 1)
    (U : Matrix Q Q ℂ) (hU : Uᴴ * U = 1) :
    ∑ p, star (paddedFamily a U p) * paddedFamily a U p = 1 := by
  simpa [paddedFamily, Fintype.sum_sum_type] using family_normalized a ha ha' U hU

theorem placement_family (a : ℝ) (U : Matrix Q Q ℂ) :
    placementMatrix *ᵥ paddedFamily a U = packProgram (family a U) := by
  funext br
  obtain ⟨p,rfl⟩ := placement.surjective br
  rw [placementMatrix, basisEmbedding_at _ placement.injective]
  rcases p with ((u | rs) | k)
  · rfl
  · rfl
  · simp [placement, place, paddedFamily, packProgram]

theorem family_preparation_action (a : ℝ) (U : Matrix Q Q ℂ) :
    (directRep U ⊗ₖ (1 : Matrix A A ℂ)) *ᵥ packProgram (family a 1) =
      packProgram (family a U) := by
  funext br
  rcases br with ⟨b,r⟩
  rcases b with u | s
  · simp [Matrix.mulVec, dotProduct, Matrix.kronecker_apply, directRep,
      packProgram, family, R_identity, Fintype.sum_prod_type,
      Fintype.sum_sum_type, Matrix.one_apply]
  · simp [Matrix.mulVec, dotProduct, Matrix.kronecker_apply, directRep,
      packProgram, family, R_identity, Fintype.sum_prod_type,
      Fintype.sum_sum_type, Matrix.one_apply, mul_comm]

theorem encoded_family_preparation (a : ℝ) (U : Matrix Q Q ℂ)
    (hl : Uᴴ * U = 1) (hr : U * Uᴴ = 1) (hd : U.det = 1) :
    oracle3 U *ᵥ (encoded *ᵥ paddedFamily a 1) =
      encoded *ᵥ paddedFamily a U := by
  simp only [encoded, ← Matrix.mulVec_mulVec]
  rw [placement_family, placement_family]
  have hp := Matrix.mul_kronecker_mul threeEncode (directRep U)
    (1 : Matrix A A ℂ) (1 : Matrix A A ℂ)
  simp only [Matrix.one_mul] at hp
  rw [Matrix.mulVec_mulVec, oracle3, ← Matrix.mul_kronecker_mul,
    threeQuery_encode U hl hr hd, Matrix.one_mul, hp,
    ← Matrix.mulVec_mulVec, family_preparation_action]

noncomputable def familySeedColumn (a : ℝ) : Matrix Physical Unit ℂ :=
  storage * column (paddedFamily a 1)

theorem family_seed_gram (a : ℝ) (ha : 0 ≤ a) (ha' : a ≤ 1) :
    (familySeedColumn a)ᴴ * familySeedColumn a = 1 := by
  rw [familySeedColumn, Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc storageᴴ, storage_gram, Matrix.one_mul]
  ext u v
  simpa only [Matrix.mul_apply, Matrix.conjTranspose_apply, column,
    Matrix.one_apply, Subsingleton.elim u v, ite_true]
    using padded_family_normalized a ha ha' (1 : Matrix Q Q ℂ) (by simp)

private theorem mul_column {m n : Type*} [Fintype n]
    (M : Matrix m n ℂ) (v : n → ℂ) : M * column v = column (M *ᵥ v) := rfl

theorem fixed_unitary_family_preparation (a : ℝ) (ha : 0 ≤ a) (ha' : a ≤ 1) :
    ∃ G H : Matrix Physical Physical ℂ,
      IsUnitary G ∧ IsUnitary H ∧
      ∀ U : Matrix Q Q ℂ, Uᴴ * U = 1 → U * Uᴴ = 1 → U.det = 1 →
        (Gᴴ * oracle3 U * G * H) * initialColumn =
          storage * column (paddedFamily a U) := by
  obtain ⟨G,hGl,hGr,hencode⟩ := Paper2Completion.matrix_unitary_completion
    storage encoded storage_gram encoded_gram
  obtain ⟨H,hHl,hHr,hseed⟩ := Paper2Completion.matrix_unitary_completion
    initialColumn (familySeedColumn a) initial_gram (family_seed_gram a ha ha')
  refine ⟨G,H,⟨hGl,hGr⟩,⟨hHl,hHr⟩,?_⟩
  intro U hl hr hd
  calc
    (Gᴴ * oracle3 U * G * H) * initialColumn =
        Gᴴ * (oracle3 U * (G * (H * initialColumn))) := by simp only [Matrix.mul_assoc]
    _ = Gᴴ * (oracle3 U * (encoded * column (paddedFamily a 1))) := by
      rw [hseed, familySeedColumn, ← Matrix.mul_assoc G, hencode]
    _ = Gᴴ * (encoded * column (paddedFamily a U)) := by
      simp only [mul_column, encoded_family_preparation a U hl hr hd]
    _ = storage * column (paddedFamily a U) := by
      rw [← hencode]
      simp only [Matrix.mul_assoc]
      rw [← Matrix.mul_assoc Gᴴ, hGl, Matrix.one_mul]

/-- All weights in the manuscript range, including endpoints: a fixed circuit
with exactly three calls to one designated qutrit oracle port prepares c_a(U).
The output occupies 65 storage coordinates, with seven zero padding slots and
the temporary qutrit in zero. The gates may depend on a but never on U. -/
theorem deterministic_three_query_family (a : ℝ) (ha : 0 ≤ a) (ha' : a ≤ 1) :
    ∃ F : ℕ → Matrix Physical Physical ℂ,
      (∀ j, IsUnitary (F j)) ∧
      ∀ U : Matrix Q Q ℂ, Uᴴ * U = 1 → U * Uᴴ = 1 → U.det = 1 →
        S4Word.word F (queryPort U) 3 * initialColumn =
          storage * column (paddedFamily a U) := by
  obtain ⟨G,H,hG,hH,hprepare⟩ := fixed_unitary_family_preparation a ha ha'
  refine ⟨gates G H, gates_unitary G H hG hH, ?_⟩
  intro U hl hr hd
  rw [word_three]
  exact hprepare U hl hr hd

theorem decoded_family_coordinates (a : ℝ) (U : Matrix Q Q ℂ)
    (p : Program) (k : Fin 7) (z : Q) :
    (storage * column (paddedFamily a U)) (wire (.inl p,z)) () =
      (if z = 0 then family a U p else 0) ∧
    (storage * column (paddedFamily a U)) (wire (.inr k,z)) () = 0 := by
  simp only [mul_column, column, storage_output, paddedFamily, Sum.elim_inl,
    Sum.elim_inr, ite_self, and_self]

/-- The manuscript's literal 65-dimensional representation block. -/
noncomputable def programAction (U : Matrix Q Q ℂ) : Matrix Program Program ℂ :=
  fun p q => match p,q with
  | .inl _, .inl _ => 1
  | .inr rs, .inr tu => R U rs.1 tu.1 * (1 : Matrix A A ℂ) rs.2 tu.2
  | _,_ => 0

noncomputable def paddedAction (U : Matrix Q Q ℂ) : Matrix Padded Padded ℂ :=
  fun p q => match p,q with
  | .inl p, .inl q => programAction U p q
  | .inr k, .inr l => (1 : Matrix (Fin 7) (Fin 7) ℂ) k l
  | _,_ => 0

private theorem placement_conjugation (M : Matrix (Block × A) (Block × A) ℂ)
    (p q : Padded) :
    (placementMatrixᴴ * M * placementMatrix) p q = M (placement p) (placement q) := by
  simp [Matrix.mul_apply, Matrix.conjTranspose_apply, placementMatrix, basisEmbedding]

/-- Complete action on all 72 coordinates, including the previously unused
seven-dimensional singlet sector, under the explicit fixed basis permutation. -/
theorem placement_full_action (U : Matrix Q Q ℂ) :
    placementMatrixᴴ * (directRep U ⊗ₖ (1 : Matrix A A ℂ)) * placementMatrix =
      paddedAction U := by
  ext p q
  rw [placement_conjugation]
  rcases p with ((u | ⟨r,s⟩) | k) <;>
    rcases q with ((v | ⟨t,w⟩) | l) <;>
    simp [placement, place, Matrix.kronecker_apply, directRep, paddedAction,
      programAction, Matrix.one_apply, eq_comm]

theorem program_family_action (a : ℝ) (U : Matrix Q Q ℂ) :
    programAction U *ᵥ family a 1 = family a U := by
  funext p
  rcases p with u | ⟨r,s⟩
  · simp [Matrix.mulVec, dotProduct, programAction, family,
      Fintype.sum_sum_type]
  · simp [Matrix.mulVec, dotProduct, programAction, family, R_identity,
      Fintype.sum_sum_type, Fintype.sum_prod_type, Matrix.one_apply, mul_comm]

theorem family_seed_formula (a : ℝ) :
    family a 1 = Sum.elim (fun _ => (Real.sqrt (1-a) : ℂ))
      (fun ij : A × A => (Real.sqrt (a/8) : ℂ) * (1 : Matrix A A ℂ) ij.1 ij.2) := by
  simp only [family, R_identity]

theorem zero_weight_independent (U : Matrix Q Q ℂ) :
    paddedFamily 0 U = paddedFamily 0 1 := by
  funext p
  rcases p with ((u | rs) | k) <;> simp [paddedFamily, family]

/-- The endpoint a=0 uses only one known full-workspace unitary and no oracle. -/
theorem zero_query_zero_weight :
    ∃ H : Matrix Physical Physical ℂ, IsUnitary H ∧
      ∀ U : Matrix Q Q ℂ,
        H * initialColumn = storage * column (paddedFamily 0 U) := by
  obtain ⟨H,hHl,hHr,hH⟩ := Paper2Completion.matrix_unitary_completion
    initialColumn (familySeedColumn 0) initial_gram (family_seed_gram 0 (by norm_num) (by norm_num))
  refine ⟨H,⟨hHl,hHr⟩,?_⟩
  intro U
  rw [zero_weight_independent]
  exact hH

end Paper2CatalystFamily


==> anc/lean/CatalystRestoration.lean <==
import PhysicalMidpoint
import Program
import Catalyst

namespace Paper2CatalystRestoration
open Matrix Paper2Catalyst
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false

def exchange : Memory ≃ Memory :=
  Equiv.sumCongr (Equiv.sumCongr (Equiv.refl Unit) (Equiv.prodComm Paper2Adjoint.A Paper2Adjoint.A))
    (Equiv.refl (Fin 25))

def memoryGate : Matrix Memory Memory ℂ := Paper2Placement.basisEmbedding exchange

theorem memoryGate_unitary : memoryGateᴴ*memoryGate=1 ∧ memoryGate*memoryGateᴴ=1 := by
  have h := Paper2Placement.basisEmbedding_gram exchange exchange.injective
  exact ⟨h,mul_eq_one_comm.mp h⟩

def restoration : Matrix Paper2PhysicalMidpoint.Processing Paper2PhysicalMidpoint.Processing ℂ :=
  (1 : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ) ⊗ₖ memoryGate

theorem restoration_unitary : restorationᴴ*restoration=1 ∧ restoration*restorationᴴ=1 := by
  constructor <;>
    simp only [restoration,Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul,Matrix.one_mul,memoryGate_unitary.1,
      memoryGate_unitary.2,Matrix.one_kronecker_one]

theorem restoration_insert (U : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ) :
    restoration*S4Program.insert (storedC4 Uᴴ)=S4Program.insert (storedC4 U) := by
  ext ⟨q,((u|⟨r,s⟩)|k)⟩ j
  all_goals simp [restoration,memoryGate,Paper2Placement.basisEmbedding,exchange,
    S4Program.insert,storedC4,c4,Matrix.mul_apply,Matrix.kronecker_apply,
    Matrix.one_apply,Fintype.sum_prod_type,Fintype.sum_sum_type,Prod.ext_iff,
    ite_and,Paper2Adjoint.R_adjoint_parameter,Matrix.transpose_apply,eq_comm]

end
end Paper2CatalystRestoration


==> anc/lean/CatalyticComposition.lean <==
import QueryComposition
import Program

/-! Composable catalytic calls, with arbitrary known operations on the data
and a finite reference register between calls. The program is restored after
every call. The conclusion is a literal forward-query word, not a matrix
power on one data register. -/
namespace Paper2CatalyticComposition
open Matrix S4Word S4Program Paper2QueryComposition
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
variable {d m r : Type*} [Fintype d] [DecidableEq d]
  [Fintype m] [DecidableEq m] [Fintype r] [DecidableEq r]

def coordinates : ((d × r) × m) ≃ ((d × m) × r) where
  toFun x := ((x.1.1,x.2),x.1.2)
  invFun x := ((x.1.1,x.2),x.1.2)
  left_inv _ := rfl
  right_inv _ := rfl

def lift (M : Matrix (d × m) (d × m) ℂ) : Matrix ((d × r) × m) ((d × r) × m) ℂ :=
  (M ⊗ₖ (1 : Matrix r r ℂ)).submatrix coordinates coordinates

theorem lift_mul (M N : Matrix (d × m) (d × m) ℂ) :
    lift (r:=r) (M*N)=lift M*lift N := by
  simp only [lift,submatrix_mul_equiv,← Matrix.mul_kronecker_mul,Matrix.one_mul]

theorem lift_adjoint (M : Matrix (d × m) (d × m) ℂ) :
    lift (r:=r) Mᴴ=(lift M)ᴴ := by simp [lift,Matrix.conjTranspose_kronecker]

theorem lift_one : lift (d:=d) (m:=m) (r:=r) 1=1 := by
  simp [lift,Matrix.one_kronecker_one,Matrix.submatrix_one_equiv]

theorem lift_isometry (M : Matrix (d × m) (d × m) ℂ) (hM : Mᴴ*M=1) :
    (lift (r:=r) M)ᴴ*lift M=1 := by rw [← lift_adjoint,← lift_mul,hM,lift_one]

theorem lift_word (G : ℕ → Matrix (d × m) (d × m) ℂ)
    (Q : Matrix (d × m) (d × m) ℂ) (n : ℕ) :
    word (fun j => lift (r:=r) (G j)) (lift Q) n=lift (word G Q n) := by
  induction n with
  | zero => rfl
  | succ n ih => simp only [word,ih,lift_mul]

theorem insert_coordinates (c : m → ℂ) :
    ((S4Program.insert (d:=d) c) ⊗ₖ (1 : Matrix r r ℂ)).submatrix coordinates id =
      S4Program.insert (d:=d × r) c := by
  ext ⟨⟨a,b⟩,p⟩ ⟨x,y⟩
  simp [S4Program.insert,coordinates,Matrix.kroneckerMap_apply,Matrix.one_apply,Prod.ext_iff,
    mul_ite,ite_mul,ite_and]
  split_ifs <;> rfl

theorem lift_endpoint (M : Matrix (d × m) (d × m) ℂ)
    (c : m → ℂ) (T : Matrix d d ℂ) (he : M*S4Program.insert c=S4Program.insert c*T) :
    lift (r:=r) M*S4Program.insert c=S4Program.insert c*(T⊗ₖ(1 : Matrix r r ℂ)) := by
  rw [← insert_coordinates c]
  simp only [lift,submatrix_mul_equiv]
  rw [← Matrix.mul_kronecker_mul,Matrix.one_mul,he]
  simpa only [← Matrix.mul_kronecker_mul,Matrix.one_mul,Matrix.submatrix_id_id] using
    (Matrix.submatrix_mul (S4Program.insert (d:=d) c⊗ₖ(1 : Matrix r r ℂ))
      (T⊗ₖ(1 : Matrix r r ℂ)) coordinates id id Function.bijective_id)

theorem known_data_endpoint (A : Matrix (d × r) (d × r) ℂ) (c : m → ℂ) :
    (A⊗ₖ(1 : Matrix m m ℂ))*S4Program.insert c=S4Program.insert c*A := by
  ext ⟨i,p⟩ j
  simp [Matrix.mul_apply,S4Program.insert,Fintype.sum_prod_type,Matrix.kroneckerMap_apply,
    Matrix.one_apply,mul_ite,ite_mul,mul_comm]

/-- Logical sequence: A_0, target, A_1, target, ... , A_k. The known A_j
may swap fresh data into the port or act jointly with the finite reference. -/
def logical (A : ℕ → Matrix (d × r) (d × r) ℂ) (T : Matrix d d ℂ) :=
  word A (T⊗ₖ(1 : Matrix r r ℂ))

def physical (A : ℕ → Matrix (d × r) (d × r) ℂ)
    (C : Matrix (d × m) (d × m) ℂ) :=
  word (fun j => A j⊗ₖ(1 : Matrix m m ℂ)) (lift (r:=r) C)

theorem composable_endpoint (A : ℕ → Matrix (d × r) (d × r) ℂ)
    (C : Matrix (d × m) (d × m) ℂ) (c : m → ℂ) (T : Matrix d d ℂ)
    (he : C*S4Program.insert c=S4Program.insert c*T) (k : ℕ) :
    physical A C k*S4Program.insert c=S4Program.insert c*logical A T k := by
  induction k with
  | zero => exact known_data_endpoint (A 0) c
  | succ k ih =>
    simp only [physical,logical,word] at *
    rw [Matrix.mul_assoc,Matrix.mul_assoc,ih,← Matrix.mul_assoc (lift C),
      lift_endpoint C c T he]
    simp only [Matrix.mul_assoc]
    rw [← Matrix.mul_assoc (A (k+1)⊗ₖ(1 : Matrix m m ℂ)),known_data_endpoint]
    simp only [Matrix.mul_assoc]

theorem repeated_realization {u : Type*}
    (Q : u → Matrix (d × m) (d × m) ℂ)
    (G : ℕ → Matrix (d × m) (d × m) ℂ)
    (hG : ∀ j, (G j)ᴴ*G j=1)
    (A : ℕ → Matrix (d × r) (d × r) ℂ)
    (hA : ∀ j, (A j)ᴴ*A j=1) (n k : ℕ) :
    Realizes (fun U => lift (r:=r) (Q U))
      (fun U => physical A (word G (Q U) n) k) (n*k) := by
  have hb : Realizes (fun U => lift (r:=r) (Q U))
      (fun U => lift (word G (Q U) n)) n := by
    refine ⟨fun j => lift (G j),fun j => ?_,?_⟩
    · have h := lift_isometry (r:=r) (G j) (hG j)
      exact ⟨h,mul_eq_one_comm.mp h⟩
    · exact fun U => lift_word G (Q U) n
  have ha (j : ℕ) : (A j⊗ₖ(1 : Matrix m m ℂ))ᴴ*(A j⊗ₖ1)=1 := by
    simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul,hA,Matrix.one_mul,Matrix.one_kronecker_one]
  induction k with
  | zero => exact realizes_fixed _ _ (ha 0)
  | succ k ih =>
    have h := realizes_mul (realizes_mul ih hb) (realizes_fixed _ _ (ha (k+1)))
    simpa only [Nat.mul_succ,Nat.add_zero,physical,word,Matrix.mul_assoc] using h

/-- Put the actual oracle port first; the reference and the program together
form its untouched memory. This is only a fixed coordinate permutation. -/
def portCoordinates : (d × (r × m)) ≃ ((d × r) × m) := (Equiv.prodAssoc d r m).symm

def portInput (c : m → ℂ) : Matrix (d × (r × m)) (d × r) ℂ :=
  (S4Program.insert c).submatrix portCoordinates id

theorem portInput_gram (c : m → ℂ) (hc : S4Program.bracket c c=1) :
    (portInput (d:=d) (r:=r) c)ᴴ*portInput c=(1 : Matrix (d × r) (d × r) ℂ) := by
  rw [portInput,Matrix.conjTranspose_submatrix,Matrix.submatrix_mul_equiv,
    S4Program.insert_gram,hc,one_smul,Matrix.submatrix_id_id]

theorem port_query (U : Matrix d d ℂ) :
    (lift (r:=r) (U⊗ₖ(1 : Matrix m m ℂ))).submatrix portCoordinates portCoordinates=
      U⊗ₖ(1 : Matrix (r × m) (r × m) ℂ) := by
  ext ⟨a,b,p⟩ ⟨x,y,s⟩
  simp [lift,coordinates,portCoordinates,Matrix.kroneckerMap_apply,Matrix.one_apply,
    Prod.ext_iff,mul_ite,ite_mul,ite_and]

theorem port_word (G : ℕ → Matrix ((d × r) × m) ((d × r) × m) ℂ)
    (U : Matrix d d ℂ) (n : ℕ) :
    word (fun j => (G j).submatrix portCoordinates portCoordinates)
      (U⊗ₖ(1 : Matrix (r × m) (r × m) ℂ)) n=
      (word G (lift (r:=r) (U⊗ₖ(1 : Matrix m m ℂ))) n).submatrix portCoordinates portCoordinates := by
  rw [← port_query]
  induction n with
  | zero => rfl
  | succ n ih => simp only [word,ih,Matrix.submatrix_mul_equiv]

theorem reusable_word (G : ℕ → Matrix (d × m) (d × m) ℂ)
    (hG : ∀ j, (G j)ᴴ*G j=1) (n k : ℕ)
    (A : ℕ → Matrix (d × r) (d × r) ℂ) (hA : ∀ j, (A j)ᴴ*A j=1) :
    ∃ H : ℕ → Matrix (d × (r × m)) (d × (r × m)) ℂ,
      (∀ j, (H j)ᴴ*H j=1 ∧ H j*(H j)ᴴ=1) ∧
      ∀ (U T : Matrix d d ℂ) (c : m → ℂ),
        word G (U⊗ₖ(1 : Matrix m m ℂ)) n*S4Program.insert c=S4Program.insert c*T →
        word H (U⊗ₖ(1 : Matrix (r × m) (r × m) ℂ)) (n*k)*portInput c=
          portInput c*logical A T k := by
  obtain ⟨F,hF,hw⟩ := repeated_realization (fun U : Matrix d d ℂ => U⊗ₖ(1 : Matrix m m ℂ))
    G hG A hA n k
  refine ⟨fun j => (F j).submatrix portCoordinates portCoordinates,fun j => ?_,?_⟩
  · have h : ((F j).submatrix (portCoordinates (d:=d) (m:=m) (r:=r)) portCoordinates)ᴴ*
        (F j).submatrix portCoordinates portCoordinates=1 := by
      rw [Matrix.conjTranspose_submatrix,Matrix.submatrix_mul_equiv,(hF j).1,
        Matrix.submatrix_one_equiv]
    exact ⟨h,mul_eq_one_comm.mp h⟩
  · intro U T c he
    rw [port_word,portInput,Matrix.submatrix_mul_equiv,hw,composable_endpoint A _ c T he k]
    exact Matrix.submatrix_mul (S4Program.insert c) (logical A T k)
      portCoordinates id id Function.bijective_id

end
end Paper2CatalyticComposition


==> anc/lean/CatalyticInverse.lean <==
import CatalyticComposition
import FourQueryCatalyst
import Completion
import Placement
import Wedge
import TensorPorts

/-! The actual transpose processor is used twice, with the same restored
program, on the two qutrits of the antisymmetric encoding. Encoding and
decoding are full-space fixed unitaries. All eight oracle factors are U. -/
namespace Paper2CatalyticInverse
open Matrix S4Word Paper2QueryComposition Paper2CatalyticComposition
open Paper2Adjoint (Q)
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
variable {m : Type*} [Fintype m] [DecidableEq m]

def fresh : Matrix (Q × Q) Q ℂ :=
  Paper2Placement.basisEmbedding (fun j => (j,0))

theorem fresh_gram : freshᴴ*fresh=1 :=
  Paper2Placement.basisEmbedding_gram _ (fun _ _ h => congrArg Prod.fst h)

def swap : Matrix (Q × Q) (Q × Q) ℂ :=
  S4TensorPorts.routeMatrix (Equiv.prodComm Q Q)

theorem swap_gram : swapᴴ*swap=1 := S4TensorPorts.routeMatrix_isometry _

theorem swap_adjoint : swapᴴ=swap := by
  rw [swap,S4TensorPorts.routeMatrix_adjoint]
  rfl

theorem swap_conjugate (T : Matrix Q Q ℂ) :
    swap*(T⊗ₖ(1 : Matrix Q Q ℂ))*swap=1⊗ₖT := by
  ext ⟨a,b⟩ ⟨i,j⟩
  rw [swap,S4TensorPorts.routeMatrix_right,S4TensorPorts.routeMatrix_left]
  simp [Matrix.kroneckerMap_apply,Matrix.one_apply,mul_comm]

theorem transpose_pair_inverse (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    (U.transpose⊗ₖU.transpose)*Qura.Wedge.iota=Qura.Wedge.iota*Uᴴ := by
  have ht : U.transpose*U.transposeᴴ=1 := by
    have h := congrArg Matrix.transpose hU.1
    simpa only [Matrix.transpose_mul,Matrix.transpose_one,
      Matrix.conjTranspose_transpose_eq_transpose_conjTranspose] using h
  simpa only [show U.transpose.map star=Uᴴ by rfl] using
    Qura.Wedge.two_query_conjugate U.transpose ht (by simpa using hU.2.2)

def circuit (D : Matrix (Q × Q) (Q × Q) ℂ)
    (C : Matrix (Q × m) (Q × m) ℂ) : Matrix ((Q × Q) × m) ((Q × Q) × m) ℂ :=
  (Dᴴ⊗ₖ1)*(swap⊗ₖ1)*lift (r:=Q) C*(swap⊗ₖ1)*lift (r:=Q) C*(D⊗ₖ1)

theorem inverse_endpoint (D : Matrix (Q × Q) (Q × Q) ℂ)
    (hD : Dᴴ*D=1) (hDJ : D*fresh=Qura.Wedge.iota)
    (C : Matrix (Q × m) (Q × m) ℂ) (c : m → ℂ) (U : Matrix Q Q ℂ)
    (hU : Paper2S123.SpecialUnitary U)
    (he : C*S4Program.insert c=S4Program.insert c*U.transpose) :
    circuit D C*(S4Program.insert (d:=Q × Q) c*fresh)=
      (S4Program.insert (d:=Q × Q) c*fresh)*Uᴴ := by
  have henc : Dᴴ*Qura.Wedge.iota=fresh := by rw [← hDJ,← Matrix.mul_assoc,hD,Matrix.one_mul]
  have hpair : swap*(U.transpose⊗ₖ(1 : Matrix Q Q ℂ))*swap*
      (U.transpose⊗ₖ(1 : Matrix Q Q ℂ))=U.transpose⊗ₖU.transpose := by
    rw [swap_conjugate,← Matrix.mul_kronecker_mul,Matrix.one_mul,Matrix.mul_one]
  simp only [circuit,Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (D⊗ₖ(1 : Matrix m m ℂ)),known_data_endpoint]
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (lift C) (S4Program.insert (d:=Q × Q) c),lift_endpoint C c U.transpose he]
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (swap⊗ₖ(1 : Matrix m m ℂ)) (S4Program.insert (d:=Q × Q) c),known_data_endpoint]
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (lift C) (S4Program.insert (d:=Q × Q) c),lift_endpoint C c U.transpose he]
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (swap⊗ₖ(1 : Matrix m m ℂ)) (S4Program.insert (d:=Q × Q) c),known_data_endpoint]
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (Dᴴ⊗ₖ(1 : Matrix m m ℂ)),known_data_endpoint]
  simp only [Matrix.mul_assoc]
  have hp := congrArg (fun X => X*Qura.Wedge.iota) hpair
  simp only [Matrix.mul_assoc] at hp
  rw [hDJ,hp,transpose_pair_inverse U hU,← Matrix.mul_assoc Dᴴ,henc]

theorem circuit_realization (D : Matrix (Q × Q) (Q × Q) ℂ) (hD : Dᴴ*D=1)
    (G : ℕ → Matrix (Q × m) (Q × m) ℂ) (hG : ∀ j, (G j)ᴴ*G j=1) :
    Realizes (fun U : Matrix Q Q ℂ => lift (r:=Q) (U⊗ₖ(1 : Matrix m m ℂ)))
      (fun U => circuit D (word G (U⊗ₖ(1 : Matrix m m ℂ)) 4)) 8 := by
  have unit (A : Matrix (Q × Q) (Q × Q) ℂ) (hA : Aᴴ*A=1) :
      (A⊗ₖ(1 : Matrix m m ℂ))ᴴ*(A⊗ₖ1)=1 := by
    simp [Matrix.conjTranspose_kronecker,← Matrix.mul_kronecker_mul,hA]
  have hd := realizes_fixed (fun U : Matrix Q Q ℂ => lift (r:=Q) (U⊗ₖ(1 : Matrix m m ℂ))) _ (unit D hD)
  have hda := realizes_fixed (fun U : Matrix Q Q ℂ => lift (r:=Q) (U⊗ₖ(1 : Matrix m m ℂ))) _
    (unit Dᴴ (by simpa using mul_eq_one_comm.mp hD))
  have hs := realizes_fixed (fun U : Matrix Q Q ℂ => lift (r:=Q) (U⊗ₖ(1 : Matrix m m ℂ))) _ (unit swap swap_gram)
  have hb : Realizes (fun U : Matrix Q Q ℂ => lift (r:=Q) (U⊗ₖ(1 : Matrix m m ℂ)))
      (fun U => lift (r:=Q) (word G (U⊗ₖ(1 : Matrix m m ℂ)) 4)) 4 := by
    refine ⟨fun j => lift (G j),fun j => ?_,fun U => lift_word G _ 4⟩
    have h := lift_isometry (r:=Q) (G j) (hG j)
    exact ⟨h,mul_eq_one_comm.mp h⟩
  have h := realizes_mul (realizes_mul (realizes_mul (realizes_mul (realizes_mul hd hb) hs) hb) hs) hda
  simpa only [circuit,Matrix.mul_assoc] using h

def regroup : (Q × (Q × m)) ≃ ((Q × Q) × m) := (Equiv.prodAssoc Q Q m).symm

def program (c : m → ℂ) : Q × m → ℂ := fun p => if p.1=0 then c p.2 else 0

theorem program_normalized (c : m → ℂ) (hc : S4Program.bracket c c=1) :
    S4Program.bracket (program c) (program c)=1 := by
  simpa [program,S4Program.bracket,Fintype.sum_prod_type] using hc

theorem program_coordinates (c : m → ℂ) :
    (S4Program.insert c*fresh).submatrix (regroup (m:=m)) id=S4Program.insert (program c) := by
  ext ⟨a,b,p⟩ j
  simp [Matrix.mul_apply,S4Program.insert,fresh,Paper2Placement.basisEmbedding,
    regroup,program,Matrix.submatrix_apply]
  split_ifs <;> simp_all

theorem query_coordinates (U : Matrix Q Q ℂ) :
    (lift (r:=Q) (U⊗ₖ(1 : Matrix m m ℂ))).submatrix (regroup (m:=m)) regroup=
      U⊗ₖ(1 : Matrix (Q × m) (Q × m) ℂ) := by
  ext ⟨a,b,p⟩ ⟨x,y,s⟩
  simp [lift,coordinates,regroup,Matrix.kroneckerMap_apply,Matrix.one_apply,Prod.ext_iff,
    mul_ite,ite_mul,ite_and]

theorem word_coordinates (G : ℕ → Matrix ((Q × Q) × m) ((Q × Q) × m) ℂ)
    (U : Matrix Q Q ℂ) (n : ℕ) :
    word (fun j => (G j).submatrix (regroup (m:=m)) regroup)
      (U⊗ₖ(1 : Matrix (Q × m) (Q × m) ℂ)) n=
      (word G (lift (r:=Q) (U⊗ₖ(1 : Matrix m m ℂ))) n).submatrix regroup regroup := by
  rw [← query_coordinates]
  induction n with
  | zero => rfl
  | succ n ih => simp only [word,ih,Matrix.submatrix_mul_equiv]

/-- A genuine same-program inverse block: its memory is one clean qutrit and
the original memory. No transpose/inverse oracle is supplied. -/
theorem eight_query_inverse (G : ℕ → Matrix (Q × m) (Q × m) ℂ)
    (hG : ∀ j, (G j)ᴴ*G j=1)
    (c : Matrix Q Q ℂ → m → ℂ)
    (he : ∀ U, Paper2S123.SpecialUnitary U →
      word G (U⊗ₖ(1 : Matrix m m ℂ)) 4*S4Program.insert (c U)=
        S4Program.insert (c U)*U.transpose) :
    ∃ H : ℕ → Matrix (Q × (Q × m)) (Q × (Q × m)) ℂ,
      (∀ j, (H j)ᴴ*H j=1 ∧ H j*(H j)ᴴ=1) ∧
      ∀ U, Paper2S123.SpecialUnitary U →
        word H (U⊗ₖ(1 : Matrix (Q × m) (Q × m) ℂ)) 8*S4Program.insert (program (c U))=
          S4Program.insert (program (c U))*Uᴴ := by
  obtain ⟨D,hD,_,hDJ⟩ := Paper2Completion.matrix_unitary_completion fresh Qura.Wedge.iota
    fresh_gram Qura.Wedge.iota_isometry
  obtain ⟨F,hF,hword⟩ := circuit_realization D hD G hG
  refine ⟨fun j => (F j).submatrix (regroup (m:=m)) regroup,fun j => ?_,?_⟩
  · have h : ((F j).submatrix (regroup (m:=m)) regroup)ᴴ*
        (F j).submatrix regroup regroup=1 := by
      rw [Matrix.conjTranspose_submatrix,Matrix.submatrix_mul_equiv,(hF j).1,
        Matrix.submatrix_one_equiv]
    exact ⟨h,mul_eq_one_comm.mp h⟩
  · intro U hU
    rw [word_coordinates,← program_coordinates]
    rw [Matrix.submatrix_mul_equiv,hword]
    rw [inverse_endpoint D hD hDJ _ _ U hU (he U hU)]
    exact Matrix.submatrix_mul (S4Program.insert (c U)*fresh) Uᴴ regroup id id Function.bijective_id

end
end Paper2CatalyticInverse


==> anc/lean/ChannelBounds.lean <==
import EndpointFactorization

/-! Processing lower bounds from exact reduced data-channel correctness.
The output environment may be consumed; its factorization is derived rather
than imposed. Routing and finite query words remain explicit. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix S4Word S4Program S4Routing
open scoped Kronecker
variable {d a : Type*} [Fintype d] [DecidableEq d] [Nonempty d]
  [Fintype a] [DecidableEq a]

def routedProtocolMap
    (Gp Rp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G R : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (n q : ℕ) (U : Matrix d d ℂ) : Matrix (d × (d × a)) d ℂ :=
  routedWord G R (U ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
    insert (d:=d) ((routedWord Gp Rp (U ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed)

/-- Correctness is only required for the reduced data channel; the output
program and its data independence are proved inside the theorem. -/
theorem routed_channel_transpose_bound
    (Gp Rp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G R : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (i₀ : d) (n q : ℕ) (hd : 2 ≤ Fintype.card d)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hRp : ∀ j, (Rp j)ᴴ * Rp j = 1)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hR : ∀ j, (R j)ᴴ * R j = 1)
    (hseed : bracket seed seed = 1)
    (hchannel : ∀ U : Matrix d d ℂ, Paper2S123.SpecialUnitary U → ∀ M,
      partialTrace (routedProtocolMap Gp Rp G R seed n q U * M *
        (routedProtocolMap Gp Rp G R seed n q U)ᴴ) = Uᵀ * M * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ q := by
  apply S4RoutedBounds.routed_transpose_query_bound Gp Rp G R seed i₀ n q hd
    hGp hRp hG hR hseed
  intro U hU
  obtain ⟨c, _, hc⟩ := exact_reduced_channel_factor
    (routedProtocolMap Gp Rp G R seed n q U) Uᵀ
    (S4Analytic.transpose_isometry U hU.1) (hchannel U hU) i₀
  exact ⟨c, hc⟩

theorem routed_channel_inversion_bound
    (Gp Rp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G R : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (i₀ : d) (n q : ℕ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hRp : ∀ j, (Rp j)ᴴ * Rp j = 1)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hR : ∀ j, (R j)ᴴ * R j = 1)
    (hseed : bracket seed seed = 1)
    (hchannel : ∀ U : Matrix d d ℂ, Paper2S123.SpecialUnitary U → ∀ M,
      partialTrace (routedProtocolMap Gp Rp G R seed n q U * M *
        (routedProtocolMap Gp Rp G R seed n q U)ᴴ) = Uᴴ * M * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ q + 1 := by
  apply S4RoutedBounds.routed_inversion_query_bound Gp Rp G R seed i₀ n q
    hGp hRp hG hR hseed
  intro U hU
  obtain ⟨c, _, hc⟩ := exact_reduced_channel_factor
    (routedProtocolMap Gp Rp G R seed n q U) Uᴴ
    (S4Analytic.adjoint_isometry U hU.1) (hchannel U hU) i₀
  exact ⟨c, hc⟩

end FinitePure


==> anc/lean/Choi.lean <==
import Mathlib.Analysis.Matrix.Order
import Mathlib.LinearAlgebra.Matrix.ConjTranspose
import Mathlib.LinearAlgebra.Matrix.Kronecker
import Mathlib.Basic.Complex.Basic
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Linarith

/-! S4 matrix backend. This does not yet formalize the oracle circuit or its derivative. -/
set_option linter.unusedSimpArgs false
set_option linter.unnecessarySeqFocus false
namespace S45
open Matrix
open scoped BigOperators ComplexOrder

variable {n : Type*} [Fintype n] [DecidableEq n]

def qform (M : Matrix n n ℂ) (v : n → ℂ) : ℂ := star v ⬝ᵥ (M *ᵥ v)

def choiTop (F : Matrix n n ℂ) : Matrix (n × n) (n × n) ℂ := fun ab cd =>
  (if ab.1 = cd.2 ∧ ab.2 = cd.1 then 1 else 0) +
  F cd.1 ab.1 * (if ab.2 = cd.2 then 1 else 0)

def choiInv (F : Matrix n n ℂ) : Matrix (n × n) (n × n) ℂ := fun ab cd =>
  F cd.1 ab.1 * (if ab.2 = cd.2 then 1 else 0) -
  (if ab.1 = ab.2 then 1 else 0) * (if cd.1 = cd.2 then 1 else 0)

/-- Generic exact two-coordinate test; there is no normalization factor. -/
theorem qform_sub_basis (M : Matrix n n ℂ) (a b : n) :
    qform M (Pi.single a 1 - Pi.single b 1) =
    M a a + M b b - M a b - M b a := by
  have hs : star ((Pi.single a 1 : n → ℂ) - Pi.single b 1) =
      (Pi.single a 1 : n → ℂ) - Pi.single b 1 := by
    ext i
    simp [Pi.star_apply, Pi.sub_apply, Pi.single_apply]
  simp only [qform, hs, Matrix.mulVec_sub,
    Matrix.mulVec_single_one, sub_dotProduct, dotProduct_sub, single_dotProduct,
    one_mul, Matrix.col_apply]
  ring

/-- The antisymmetric vector |ab>-|ba> tests the two selected diagonal entries. -/
theorem choiTop_antisymmetric (F : Matrix n n ℂ) (a b : n) (hab : a ≠ b) :
    qform (choiTop F) (Pi.single (a,b) 1 - Pi.single (b,a) 1) =
    F a a + F b b - 2 := by
  rw [qform_sub_basis]
  simp [choiTop, hab, Ne.symm hab]
  ring

/-- Unnormalized Bell vector in the query-copy-first convention. -/
def bell : n × n → ℂ := fun ab => if ab.1 = ab.2 then 1 else 0

/-- Exact Bell-vector value for inversion, for arbitrary finite dimension. -/
theorem choiInv_bell (F : Matrix n n ℂ) :
    qform (choiInv F) (bell (n := n)) =
    Matrix.trace F - (Fintype.card n : ℂ)^2 := by
  simp [qform, dotProduct, Matrix.mulVec, choiInv, bell,
    Fintype.sum_prod_type, Matrix.trace, Matrix.diag, Finset.sum_sub_distrib,
    Finset.sum_mul, Finset.mul_sum]
  ring


/-- Summing every pairwise diagonal test gives the dimension bound. -/
theorem pairwise_sum_bound (f : n → ℝ) (hd : 2 ≤ Fintype.card n)
    (h : ∀ a b, a ≠ b → 2 ≤ f a + f b) :
    (Fintype.card n : ℝ) ≤ ∑ a, f a := by
  have hp (a b : n) : 0 ≤ f a + f b - 2 -
      (if a = b then 2 * f a - 2 else 0) := by
    by_cases hab : a = b
    · subst b; simp; linarith
    · simp [hab]; linarith [h a b hab]
  have hsum := Finset.sum_nonneg fun a (_ : a ∈ (Finset.univ : Finset n)) =>
    Finset.sum_nonneg fun b (_ : b ∈ (Finset.univ : Finset n)) => hp a b
  have heq : (∑ a : n, ∑ b : n, (f a + f b - 2 -
      (if a = b then 2 * f a - 2 else 0))) =
      2 * ((Fintype.card n : ℝ) - 1) * ((∑ a, f a) - Fintype.card n) := by
    simp [Finset.sum_sub_distrib, Finset.sum_add_distrib]
    simp only [← Finset.mul_sum, ← Finset.sum_mul]
    ring
  rw [heq] at hsum
  have hdR : (2 : ℝ) ≤ Fintype.card n := by exact_mod_cast hd
  nlinarith

/-- Actual positive-semidefinite transposition Choi matrix forces Tr(F)>=d. -/
theorem transpose_trace_bound (F : Matrix n n ℂ) (hd : 2 ≤ Fintype.card n)
    (hF : (choiTop F).PosSemidef) :
    (Fintype.card n : ℝ) ≤ (Matrix.trace F).re := by
  have hpair (a b : n) (hab : a ≠ b) : 2 ≤ (F a a).re + (F b b).re := by
    have h := hF.dotProduct_mulVec_nonneg (Pi.single (a,b) 1 - Pi.single (b,a) 1)
    change 0 ≤ qform (choiTop F) _ at h
    rw [choiTop_antisymmetric F a b hab] at h
    have hr := (Complex.nonneg_iff.mp h).1
    norm_num [Complex.sub_re, Complex.add_re] at hr
    linarith
  have hsum := pairwise_sum_bound (fun a => (F a a).re) hd hpair
  simpa [Matrix.trace, Matrix.diag, map_sum] using hsum

/-- Actual positive-semidefinite inversion Choi matrix forces Tr(F)>=d^2. -/
theorem inversion_trace_bound (F : Matrix n n ℂ)
    (hF : (choiInv F).PosSemidef) :
    (Fintype.card n : ℝ)^2 ≤ (Matrix.trace F).re := by
  have h := hF.dotProduct_mulVec_nonneg (bell (n := n))
  change 0 ≤ qform (choiInv F) _ at h
  rw [choiInv_bell] at h
  have hr := (Complex.nonneg_iff.mp h).1
  simpa [pow_two, Complex.mul_re] using hr

/-- Final transposition integer-query consequence, conditional on the response Choi representation. -/
theorem transpose_query_bound (F : Matrix n n ℂ) (q : ℕ)
    (hd : 2 ≤ Fintype.card n) (hF : (choiTop F).PosSemidef)
    (htr : (Matrix.trace F).re = (q : ℝ) - 1) : Fintype.card n + 1 ≤ q := by
  have h := transpose_trace_bound F hd hF
  rw [htr] at h
  have : (Fintype.card n : ℝ) + 1 ≤ q := by linarith
  exact_mod_cast this

/-- Final inversion integer-query consequence, conditional on the response Choi representation. -/
theorem inversion_query_bound (F : Matrix n n ℂ) (q : ℕ)
    (hF : (choiInv F).PosSemidef)
    (htr : (Matrix.trace F).re = (q : ℝ) + 1) : Fintype.card n ^ 2 ≤ q + 1 := by
  have h := inversion_trace_bound F hF
  rw [htr] at h
  exact_mod_cast h


/-- Choi convention with query-copy factor first. -/
def choi (Φ : Matrix n n ℂ → Matrix n n ℂ) : Matrix (n × n) (n × n) ℂ :=
  fun ab cd => Φ (Matrix.single ab.1 cd.1 1) ab.2 cd.2

/-- A finite Kraus response, including arbitrary finite program slices. -/
def krausResponse {s : Type*} [Fintype s] (K : s → Matrix n n ℂ)
    (M : Matrix n n ℂ) : Matrix n n ℂ := ∑ r, (K r)ᴴ * M * K r

/-- The Choi matrix of the response is an explicit Gram matrix. -/
theorem kraus_choi_gram {s : Type*} [Fintype s]
    (K : s → Matrix n n ℂ) :
    choi (krausResponse K) =
      (Matrix.of (fun r (ab : n × n) => K r ab.1 ab.2))ᴴ *
      Matrix.of (fun r (ab : n × n) => K r ab.1 ab.2) := by
  ext ab cd
  simp [choi, krausResponse, Matrix.sum_apply, Matrix.mul_apply, Matrix.conjTranspose_apply,
    Matrix.single, Finset.mul_sum, Finset.sum_mul, ite_and, Matrix.of_apply]

/-- Kraus Choi positivity is proved from the matrix coefficients. -/
theorem kraus_choi_posSemidef {s : Type*} [Fintype s]
    (K : s → Matrix n n ℂ) : (choi (krausResponse K)).PosSemidef := by
  rw [kraus_choi_gram]
  exact Matrix.posSemidef_conjTranspose_mul_self _

/-- The displayed transposition-response formula gives the manuscript Choi matrix. -/
theorem transpose_response_choi (F : Matrix n n ℂ) :
    choi (fun M : Matrix n n ℂ => Mᵀ + Matrix.trace (F * M) • (1 : Matrix n n ℂ)) =
      choiTop F := by
  ext ab cd
  simp [choi, choiTop, Matrix.mul_apply, Matrix.trace, Matrix.diag,
    Matrix.single, Matrix.one_apply, Matrix.transpose_apply, ite_and, eq_comm]

/-- The displayed inversion-response formula gives the manuscript Choi matrix. -/
theorem inversion_response_choi (F : Matrix n n ℂ) :
    choi (fun M : Matrix n n ℂ => -M + Matrix.trace (F * M) • (1 : Matrix n n ℂ)) =
      choiInv F := by
  ext ab cd
  simp [choi, choiInv, Matrix.mul_apply, Matrix.trace, Matrix.diag,
    Matrix.single, Matrix.one_apply, Matrix.transpose_apply, ite_and, eq_comm]
  split_ifs <;> simp_all <;> ring


/-- Exact sum of all antisymmetric diagonal tests. -/
theorem antisymmetric_sum_identity (f : n → ℝ) :
    (∑ a : n, ∑ b : n, if a = b then 0 else f a + f b - 2) =
      2 * ((Fintype.card n : ℝ)-1) * ((∑ a, f a) - Fintype.card n) := by
  have he (a b : n) : (if a = b then 0 else f a + f b - 2) =
      f a + f b - 2 - (if a = b then 2 * f a - 2 else 0) := by
    by_cases hab : a = b
    · subst b; simp; ring
    · simp [hab]
  simp_rw [he]
  simp [Finset.sum_sub_distrib, Finset.sum_add_distrib]
  simp only [← Finset.mul_sum, ← Finset.sum_mul]
  ring

/-- Saturation annihilates each individual antisymmetric Choi test. -/
theorem saturated_choi_antisymmetric_zero (F : Matrix n n ℂ)
    (hF : (choiTop F).PosSemidef)
    (htrace : (Matrix.trace F).re = (Fintype.card n : ℝ)) (a b : n) :
    qform (choiTop F) (Pi.single (a,b) 1 - Pi.single (b,a) 1) = 0 := by
  let t (a b : n) := qform (choiTop F) (Pi.single (a,b) 1 - Pi.single (b,a) 1)
  have ht (a b : n) : 0 ≤ t a b := hF.dotProduct_mulVec_nonneg _
  have hv (a b : n) : (t a b).re = if a = b then 0 else (F a a).re + (F b b).re - 2 := by
    by_cases hab : a = b
    · subst b; simp [t, qform]
    · simp [t, hab, choiTop_antisymmetric F a b hab]
  have hsum : (∑ a, ∑ b, (t a b).re) = 0 := by
    simp_rw [hv]
    rw [antisymmetric_sum_identity]
    have hh : (∑ a, (F a a).re) = Fintype.card n := by
      simpa [Matrix.trace, Matrix.diag, map_sum] using htrace
    rw [hh]; ring
  have houter : (∑ b, (t a b).re) = 0 :=
    congrFun ((Fintype.sum_eq_zero_iff_of_nonneg (fun a =>
      Finset.sum_nonneg fun b _ => (Complex.nonneg_iff.mp (ht a b)).1)).mp hsum) a
  have hre : (t a b).re = 0 :=
    congrFun ((Fintype.sum_eq_zero_iff_of_nonneg (fun b =>
      (Complex.nonneg_iff.mp (ht a b)).1)).mp houter) b
  apply Complex.ext
  · exact hre
  · exact (Complex.nonneg_iff.mp (ht a b)).2.symm

/-- The antisymmetric Kraus test is a sum of squared moduli of slice differences. -/
theorem kraus_antisymmetric_sum {s : Type*} [Fintype s]
    (K : s → Matrix n n ℂ) (a b : n) :
    qform (choi (krausResponse K)) (Pi.single (a,b) 1 - Pi.single (b,a) 1) =
    ∑ r, star (K r a b - K r b a) * (K r a b - K r b a) := by
  rw [qform_sub_basis, kraus_choi_gram]
  simp only [Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.of_apply]
  rw [← Finset.sum_add_distrib, ← Finset.sum_sub_distrib, ← Finset.sum_sub_distrib]
  apply Finset.sum_congr rfl
  intro r _
  simp [star_sub]
  ring

/-- S5 saturation: every Kraus slice is symmetric, with no support hypothesis assumed. -/
theorem saturated_kraus_symmetric {s : Type*} [Fintype s]
    (K : s → Matrix n n ℂ) (F : Matrix n n ℂ)
    (hchoi : choi (krausResponse K) = choiTop F)
    (htrace : (Matrix.trace F).re = (Fintype.card n : ℝ)) :
    ∀ r, (K r)ᵀ = K r := by
  have hF : (choiTop F).PosSemidef := hchoi ▸ kraus_choi_posSemidef K
  intro r
  ext a b
  have hz := saturated_choi_antisymmetric_zero F hF htrace a b
  rw [← hchoi, kraus_antisymmetric_sum] at hz
  have hr : star (K r a b - K r b a) * (K r a b - K r b a) = 0 :=
    congrFun ((Fintype.sum_eq_zero_iff_of_nonneg (fun r =>
      star_mul_self_nonneg (K r a b - K r b a))).mp hz) r
  have he : K r a b - K r b a = 0 := star_mul_self_eq_zero.mp hr
  exact (sub_eq_zero.mp he).symm

#print axioms antisymmetric_sum_identity
#print axioms saturated_choi_antisymmetric_zero
#print axioms kraus_antisymmetric_sum
#print axioms saturated_kraus_symmetric

#print axioms kraus_choi_gram
#print axioms kraus_choi_posSemidef
#print axioms transpose_response_choi
#print axioms inversion_response_choi
#print axioms pairwise_sum_bound
#print axioms transpose_trace_bound
#print axioms inversion_trace_bound
#print axioms transpose_query_bound
#print axioms inversion_query_bound
#print axioms qform_sub_basis
#print axioms choiTop_antisymmetric
#print axioms choiInv_bell
end S45


==> anc/lean/ChoiInstrument.lean <==
import ChoiKraus

/-! Finite CP instruments have constructed Kraus outcome blocks. Total
trace preservation gives completeness without requiring each outcome TP. -/
namespace Paper2ChoiInstrument
open Matrix FinitePure Paper2ChoiKraus
open scoped MatrixOrder ComplexOrder
noncomputable section
universe u
variable {n : Type u} [Fintype n] [DecidableEq n]
variable {m s : Type*} [Fintype m] [DecidableEq m] [Fintype s]
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false

theorem channel_flatten {r : Type*} [Fintype r]
    (K : s → r → Matrix m n ℂ) (M : Matrix n n ℂ) :
    channel (fun sk : s × r => K sk.1 sk.2) M = ∑ j, channel (K j) M := by
  classical
  simp only [channel, Fintype.sum_prod_type]

theorem kraus_of_finite_instrument
    (L : s → Matrix n n ℂ →ₗ[ℂ] Matrix m m ℂ)
    (hp : ∀ j, CompletelyPositive (L j))
    (ht : ∀ M, (∑ j, L j M).trace=M.trace) :
    ∃ K : s → (n × m) → Matrix m n ℂ,
      (∑ sk : s × (n × m), (K sk.1 sk.2)ᴴ*K sk.1 sk.2)=1 ∧
      (∀ j M, L j M=channel (K j) M) := by
  classical
  have hc (j : s) : (choi (L j)).PosSemidef := by
    rw [← amplify_bell]
    exact hp j n inferInstance inferInstance _
      (Matrix.posSemidef_self_mul_conjTranspose _)
  choose K hK using fun j => kraus_of_positive_choi (L j) (hc j)
  refine ⟨K, completeness_of_trace_preserving _ ?_, hK⟩
  intro M
  rw [channel_flatten]
  simp only [← hK]
  exact ht M

end
end Paper2ChoiInstrument


==> anc/lean/ChoiKraus.lean <==
import NormalizedChannels
import Mathlib.Analysis.Matrix.Order

/-! Construct finite Kraus matrices from a positive Choi matrix using the
proved matrix square root. Channel identities are coefficient identities. -/
namespace Paper2ChoiKraus
open Matrix FinitePure
open scoped MatrixOrder ComplexOrder
noncomputable section
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
universe u
variable {n : Type u} [Fintype n] [DecidableEq n]

theorem positive_factorization (A : Matrix n n ℂ) (hA : A.PosSemidef) :
    ∃ B : Matrix n n ℂ, A=B*Bᴴ := by
  refine ⟨CFC.sqrt A, ?_⟩
  have hs : (CFC.sqrt A)ᴴ=CFC.sqrt A := (CFC.sqrt_nonneg A).posSemidef.isHermitian
  rw [hs]
  simpa only [sq] using (CFC.sq_sqrt A hA.nonneg).symm

variable {m : Type*} [Fintype m] [DecidableEq m]

def choi (L : Matrix n n ℂ →ₗ[ℂ] Matrix m m ℂ) :
    Matrix (n × m) (n × m) ℂ := fun ab cd => L (Matrix.single ab.1 cd.1 1) ab.2 cd.2

def factorKraus (B : Matrix (n × m) (n × m) ℂ) : (n × m) → Matrix m n ℂ :=
  fun k a b => B (b,a) k

theorem factorKraus_choi (B : Matrix (n × m) (n × m) ℂ) :
    choi (Paper2NormalizedChannels.channelLinear (factorKraus B))=B*Bᴴ := by
  ext ⟨i,a⟩ ⟨j,b⟩
  exact channel_matrix_unit (factorKraus B) i j a b

theorem choi_injective : Function.Injective
    (fun L : Matrix n n ℂ →ₗ[ℂ] Matrix m m ℂ => choi L) := by
  intro L K h
  have hu : ∀ i j, L (Matrix.single i j 1)=K (Matrix.single i j 1) := by
    intro i j
    ext a b
    exact congrFun (congrFun h (i,a)) (j,b)
  ext M a b
  rw [Paper2PureStateTomography.matrix_basis_expansion M]
  simp only [map_sum, map_smul, hu]

/-- Every complex-linear map with positive Choi matrix has an actual finite
Kraus representation, indexed by at most input dimension times output dimension. -/
theorem kraus_of_positive_choi (L : Matrix n n ℂ →ₗ[ℂ] Matrix m m ℂ)
    (hp : (choi L).PosSemidef) :
    ∃ K : (n × m) → Matrix m n ℂ, ∀ M, L M=channel K M := by
  obtain ⟨B,hB⟩ := positive_factorization (choi L) hp
  refine ⟨factorKraus B, ?_⟩
  have he : L=Paper2NormalizedChannels.channelLinear (factorKraus B) := by
    apply choi_injective
    change choi L = choi (Paper2NormalizedChannels.channelLinear (factorKraus B))
    rw [factorKraus_choi,hB]
  intro M
  exact congrArg (fun T : Matrix n n ℂ →ₗ[ℂ] Matrix m m ℂ => T M) he

theorem completeness_of_trace_preserving {r : Type*} [Fintype r]
    (K : r → Matrix m n ℂ)
    (ht : ∀ M, (channel K M).trace=M.trace) :
    (∑ j, (K j)ᴴ*K j)=1 := by
  classical
  apply Matrix.ext_iff_trace_mul_right.mpr
  intro M
  rw [Matrix.one_mul, ← channel_trace]
  exact ht M

def amplify {r : Type*} (L : Matrix n n ℂ →ₗ[ℂ] Matrix m m ℂ)
    (M : Matrix (r × n) (r × n) ℂ) : Matrix (r × m) (r × m) ℂ :=
  fun ab cd => L (fun i j => M (ab.1,i) (cd.1,j)) ab.2 cd.2

def bellColumn : Matrix (n × n) Unit ℂ := fun ab _ => if ab.1=ab.2 then 1 else 0

theorem bell_block (i j : n) :
    (fun a b => (bellColumn (n:=n)*bellColumnᴴ) (i,a) (j,b)) =
      Matrix.single i j 1 := by
  ext a b
  simp [bellColumn, Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.single,
    ite_and]
  split_ifs <;> simp_all

theorem amplify_bell (L : Matrix n n ℂ →ₗ[ℂ] Matrix m m ℂ) :
    amplify L (bellColumn (n:=n)*bellColumnᴴ)=choi L := by
  ext ⟨i,a⟩ ⟨j,b⟩
  change L _ a b=L _ a b
  rw [bell_block]

/-- Positivity of the input-dimensional ancilla amplification suffices;
complete positivity includes precisely this test. -/
theorem kraus_of_ancilla_positive (L : Matrix n n ℂ →ₗ[ℂ] Matrix m m ℂ)
    (hp : ∀ M : Matrix (n × n) (n × n) ℂ,
      M.PosSemidef → (amplify L M).PosSemidef)
    (ht : ∀ M, (L M).trace=M.trace) :
    ∃ K : (n × m) → Matrix m n ℂ,
      (∑ j, (K j)ᴴ*K j)=1 ∧ ∀ M, L M=channel K M := by
  have hc : (choi L).PosSemidef := by
    rw [← amplify_bell]
    exact hp _ (Matrix.posSemidef_self_mul_conjTranspose _)
  obtain ⟨K,hK⟩ := kraus_of_positive_choi L hc
  refine ⟨K, completeness_of_trace_preserving K ?_, hK⟩
  intro M
  rw [← hK M]
  exact ht M

/-- All finite ancillas of the input universe; rectangular output dimensions
are independent. No Kraus representation is part of this definition. -/
def CompletelyPositive (L : Matrix n n ℂ →ₗ[ℂ] Matrix m m ℂ) : Prop :=
  ∀ (r : Type u) (_ : Fintype r) (_ : DecidableEq r)
    (M : Matrix (r × n) (r × n) ℂ),
    M.PosSemidef → (amplify L M).PosSemidef

theorem kraus_of_completely_positive_trace_preserving
    (L : Matrix n n ℂ →ₗ[ℂ] Matrix m m ℂ)
    (hp : CompletelyPositive L) (ht : ∀ M, (L M).trace=M.trace) :
    ∃ K : (n × m) → Matrix m n ℂ,
      (∑ j, (K j)ᴴ*K j)=1 ∧ ∀ M, L M=channel K M :=
  kraus_of_ancilla_positive L (hp n inferInstance inferInstance) ht

end
end Paper2ChoiKraus


==> anc/lean/Closure.lean <==
import Mathlib.LinearAlgebra.Matrix.ConjTranspose
import Mathlib.LinearAlgebra.Matrix.Kronecker
import Mathlib.Basic.Complex.Basic

/-!
# Structural closure of the four-query catalytic circuit

This file checks the matrix algebra in Supplemental Material S3.3--S3.4.
The main closure theorem has explicit hypotheses for the two encoder identities,
the midpoint flip, unitarity, and catalyst restoration.  It does NOT construct
or verify the manuscript's Clebsch--Gordan coefficients, fixed gates, encoder
identities, three-query preparation, or query lower bounds.  In particular,
these structural results alone do not formalize Theorem S1.
-/

namespace Paper2Lean
open Matrix
open scoped Kronecker

section Coordinates
variable {m n p : Type*}

/-- The manuscript's double-ket coordinate convention, without conjugation. -/
def doubleKet (A : Matrix m n ℂ) : m × n → ℂ :=
  fun ij => A ij.1 ij.2

/-- Exchange of tensor-factor coordinates. -/
def swapCoordinates (v : m × n → ℂ) : n × m → ℂ :=
  fun ji => v (ji.2, ji.1)

/-- Coordinate exchange implements matrix transposition under double-ket. -/
theorem swap_doubleKet (A : Matrix m n ℂ) :
    swapCoordinates (doubleKet A) = doubleKet A.transpose := rfl

/-- Exchanging the two factors twice is the identity. -/
theorem swapCoordinates_involutive (v : m × n → ℂ) :
    swapCoordinates (swapCoordinates v) = v := rfl

/-- Scalar singlet, vectorized adjoint block, and zero physical padding. -/
def catalystCoordinates (a b : ℂ) (R : Matrix n n ℂ) :
    ℂ × (n × n → ℂ) × (p → ℂ) :=
  (a, fun ij => b * R ij.1 ij.2, fun _ => 0)

/-- The coordinate action of (1 direct-sum SWAP) direct-sum I. -/
def restoreCoordinates (c : ℂ × (n × n → ℂ) × (p → ℂ)) :
    ℂ × (n × n → ℂ) × (p → ℂ) :=
  (c.1, swapCoordinates c.2.1, c.2.2)

/-- Once R(U dagger) = R(U) transpose is established, restoration is exact. -/
theorem restore_transposed_catalyst (a b : ℂ) (R : Matrix n n ℂ) :
    restoreCoordinates (catalystCoordinates (p := p) a b R.transpose) =
      catalystCoordinates a b R := rfl

theorem restoreCoordinates_involutive
    (c : ℂ × (n × n → ℂ) × (p → ℂ)) :
    restoreCoordinates (restoreCoordinates c) = c := rfl
end Coordinates

section PhysicalEmbedding
variable {h m d : Type*}
variable [Fintype h] [DecidableEq h] [Fintype m] [DecidableEq m] [Fintype d]

/-- The specified physical extension agrees with the abstract flip on the image. -/
theorem physical_flip_on_image
    (j : Matrix h m ℂ) (Jm : Matrix m m ℂ)
    (hj : jᴴ * j = 1) :
    (j * Jm * jᴴ + (1 - j * jᴴ)) * j = j * Jm := by
  simp only [Matrix.add_mul, Matrix.sub_mul, Matrix.mul_assoc, hj,
    Matrix.mul_one, Matrix.one_mul, sub_self, add_zero]

/-- The abstract midpoint relation survives the physical storage embedding. -/
theorem physical_midpoint_flip
    (j : Matrix h m ℂ) (Jm : Matrix m m ℂ)
    (P Pdag : Matrix m d ℂ) (T : Matrix d d ℂ)
    (hj : jᴴ * j = 1) (hflip : Jm * P = Pdag * T) :
    (j * Jm * jᴴ + (1 - j * jᴴ)) * (j * P) = j * (Pdag * T) := by
  rw [← Matrix.mul_assoc, physical_flip_on_image j Jm hj,
    Matrix.mul_assoc, hflip]
end PhysicalEmbedding

section Closure
variable {h d : Type*}
variable [Fintype h] [Fintype d]

/--
Matrix-level closure of encoding, fixed flip, reverse decoding, and restoration.

Interpret C and Cdag as the data-to-joint-system catalyst insertion maps at U
and U dagger, P and Pdag as their embedded midpoint maps, T as U transpose,
and Edag as the forward encoder evaluated at U dagger. All five substantive
construction inputs are visible hypotheses, rather than hidden axioms.
-/
theorem catalytic_closure [DecidableEq h]
    (E Edag J F : Matrix h h ℂ)
    (C Cdag P Pdag : Matrix h d ℂ) (T : Matrix d d ℂ)
    (hencode : E * C = P)
    (hencode_dag : Edag * Cdag = Pdag)
    (hflip : J * P = Pdag * T)
    (hunitary : Edagᴴ * Edag = 1)
    (hrestore : F * Cdag = C) :
    (F * Edagᴴ * J * E) * C = C * T := by
  calc
    (F * Edagᴴ * J * E) * C = F * (Edagᴴ * (J * (E * C))) := by
      simp only [Matrix.mul_assoc]
    _ = F * (Edagᴴ * (J * P)) := by rw [hencode]
    _ = F * (Edagᴴ * (Pdag * T)) := by rw [hflip]
    _ = F * (Edagᴴ * ((Edag * Cdag) * T)) := by rw [hencode_dag]
    _ = (F * ((Edagᴴ * Edag) * Cdag)) * T := by
      simp only [Matrix.mul_assoc]
    _ = C * T := by rw [hunitary, Matrix.one_mul, hrestore]

/-- Adjointing the two-query U-dagger encoder leaves two forward U factors. -/
theorem reverse_two_query_encoder (G0 G1 G2 Q : Matrix h h ℂ) :
    (G2 * Qᴴ * G1 * Qᴴ * G0)ᴴ = G0ᴴ * Q * G1ᴴ * Q * G2ᴴ := by
  simp only [Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose,
    Matrix.mul_assoc]

/-- Any proved matrix endpoint extends to an arbitrary finite reference system. -/
theorem endpoint_tensor_reference
    {r : Type*} [Fintype r] [DecidableEq r]
    (W : Matrix h h ℂ) (C : Matrix h d ℂ) (T : Matrix d d ℂ)
    (hendpoint : W * C = C * T) :
    (W ⊗ₖ (1 : Matrix r r ℂ)) * (C ⊗ₖ (1 : Matrix r r ℂ)) =
      (C ⊗ₖ (1 : Matrix r r ℂ)) * (T ⊗ₖ (1 : Matrix r r ℂ)) := by
  calc
    _ = (W * C) ⊗ₖ ((1 : Matrix r r ℂ) * 1) :=
      (Matrix.mul_kronecker_mul W C 1 1).symm
    _ = (C * T) ⊗ₖ ((1 : Matrix r r ℂ) * 1) := by rw [hendpoint]
    _ = _ := Matrix.mul_kronecker_mul C T 1 1

/-- The reference-system equality acts on every joint input vector. -/
theorem endpoint_on_joint_input
    {r : Type*} [Fintype r] [DecidableEq r]
    (W : Matrix h h ℂ) (C : Matrix h d ℂ) (T : Matrix d d ℂ)
    (hendpoint : W * C = C * T) (psi : d × r → ℂ) :
    ((W ⊗ₖ (1 : Matrix r r ℂ)) * (C ⊗ₖ (1 : Matrix r r ℂ))) *ᵥ psi =
      ((C ⊗ₖ (1 : Matrix r r ℂ)) * (T ⊗ₖ (1 : Matrix r r ℂ))) *ᵥ psi := by
  rw [endpoint_tensor_reference W C T hendpoint]
end Closure

#print axioms catalytic_closure
#print axioms reverse_two_query_encoder
#print axioms physical_flip_on_image
#print axioms physical_midpoint_flip
#print axioms swap_doubleKet
#print axioms swapCoordinates_involutive
#print axioms restore_transposed_catalyst
#print axioms restoreCoordinates_involutive
#print axioms endpoint_tensor_reference
#print axioms endpoint_on_joint_input
end Paper2Lean




==> anc/lean/CoisometryRecovery.lean <==
import FirstMergeGate
import Mathlib.LinearAlgebra.Matrix.DotProduct

/-! No component outside the surviving decoder space can remain when the
actual decoded matrix has the same Gram matrix as the full input. -/
namespace Paper2CoisometryRecovery
open Matrix
open scoped ComplexOrder
noncomputable section
set_option linter.unusedSectionVars false
variable {m n r : Type*} [Fintype m] [DecidableEq m]
  [Fintype n] [DecidableEq n] [Fintype r] [DecidableEq r]

theorem recover_of_equal_gram (D : Matrix r m ℂ) (A : Matrix m n ℂ)
    (B : Matrix r n ℂ) (hD : D*Dᴴ=1) (hmap : D*A=B)
    (hgram : Aᴴ*A=Bᴴ*B) : A=Dᴴ*B := by
  have hab : Aᴴ*(Dᴴ*B)=Bᴴ*B := by
    rw [← Matrix.mul_assoc, ← Matrix.conjTranspose_mul, hmap]
  have hba : Bᴴ*(D*A)=Bᴴ*B := by rw [hmap]
  have hbb : Bᴴ*(D*(Dᴴ*B))=Bᴴ*B := by
    rw [← Matrix.mul_assoc D, hD, Matrix.one_mul]
  have hz : (A-Dᴴ*B)ᴴ*(A-Dᴴ*B)=0 := by
    simp only [Matrix.conjTranspose_sub, Matrix.conjTranspose_mul,
      Matrix.conjTranspose_conjTranspose, Matrix.sub_mul, Matrix.mul_sub,
      Matrix.mul_assoc]
    rw [hab,hba,hbb,hgram]
    simp
  exact sub_eq_zero.mp (Matrix.conjTranspose_mul_self_eq_zero.mp hz)

theorem actual_fixed_merge_connection :
    ∃ G1 : Matrix Paper2SecondEncoding.Processing Paper2SecondEncoding.Processing ℂ,
      G1ᴴ*G1=1 ∧ G1*G1ᴴ=1 ∧
      ∀ A : Matrix Paper2FirstEncoding.FirstJoint Paper2InitialCG.Q ℂ,
      ∀ C : Matrix Paper2SecondEncoding.M2 Paper2InitialCG.Q ℂ,
      Aᴴ*A=(Paper2FirstDecoder.D1*A)ᴴ*(Paper2FirstDecoder.D1*A) →
      Paper2FirstMerge.merge*(Paper2FirstDecoder.D1*A)=Paper2FirstMerge.retain*C →
      G1*Paper2FirstEncoding.physicalPlacement*A=Paper2SecondEncoding.physicalE2*C := by
  obtain ⟨G1,hG,hGr,hmap⟩ := Paper2FirstMergeGate.actual_fixed_G1
  refine ⟨G1,hG,hGr,?_⟩
  intro A C hgram hm
  have ha := recover_of_equal_gram Paper2FirstDecoder.D1 A _
    Paper2FirstDecoder.D1_cogram rfl hgram
  have hb : Paper2FirstDecoder.D1*A=
      Paper2FirstMerge.mergeᴴ*(Paper2FirstMerge.retain*C) := by
    have h := congrArg (fun M => Paper2FirstMerge.mergeᴴ*M) hm
    simpa only [← Matrix.mul_assoc, Paper2FirstMerge.merge_unitary.1, Matrix.one_mul] using h
  calc
    _ = G1*Paper2FirstEncoding.physicalPlacement*
        (Paper2FirstDecoder.D1ᴴ*(Paper2FirstMerge.mergeᴴ*(Paper2FirstMerge.retain*C))) := by
      conv_lhs => rw [ha, hb]
    _ = G1*Paper2FirstMerge.source Paper2FirstDecoder.D1*C := by
      simp only [Paper2FirstMerge.source, Matrix.mul_assoc]
    _ = _ := by rw [hmap]

end
end Paper2CoisometryRecovery


==> anc/lean/CombinedDiscarded.lean <==
import CPBothStoppedBounds

/-! The preparation padding dummy can be discarded together with any
preexisting inaccessible output environment, without giving processor access. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix Paper2CommonWorkspace Paper2PureStateTomography S4Program
open scoped BigOperators Kronecker
universe u
variable {d m n e : Type u} [Fintype d] [DecidableEq d]
  [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]
  [Fintype e] [DecidableEq e]

def paddedDiscardEquiv (E : (d × n) ≃ (m × e)) :
    (d × (d × n)) ≃ (m × (e × d)) :=
  (dummyOrder d n).trans ((E.prodCongr (Equiv.refl d)).trans (Equiv.prodAssoc m e d))

theorem paddedDiscard_reduction (E : (d × n) ≃ (m × e))
    (X : Matrix (d × (d × n)) (d × (d × n)) ℂ) :
    partialTrace (inclusion (paddedDiscardEquiv E).toEmbedding * X *
      (inclusion (paddedDiscardEquiv E).toEmbedding)ᴴ) =
      partialTrace (inclusion E.toEmbedding * traceDummy X * (inclusion E.toEmbedding)ᴴ) := by
  simp only [inclusion_equiv_conjugation]
  ext i j
  simp only [partialTrace, traceDummy, Matrix.of_apply, Matrix.submatrix_apply,
    Fintype.sum_prod_type]
  rfl

variable (P R : ℕ → Type u) [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]

theorem padded_preparation_discard_density (q : ℕ) (E : (d × P (q+1)) ≃ (m × e))
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool)
    (U : Matrix d d ℂ) (hU : Uᴴ * U = 1) (v : d → ℂ) (hv : bracket v v = 1)
    (seed : d × P 0 → ℂ) :
    partialTrace (inclusion (paddedDiscardEquiv E).toEmbedding *
      channel (trajectory (fun k => d × (d × P k)) R
        (queryInstruments (fun k => d × P k) R (paddedInstruments d P R K active q) U) (q+1))
        (outer ((dummyStateMap v (1 : Matrix (d × P 0) (d × P 0) ℂ)).mulVec seed)
          ((dummyStateMap v (1 : Matrix (d × P 0) (d × P 0) ℂ)).mulVec seed)) *
          (inclusion (paddedDiscardEquiv E).toEmbedding)ᴴ) =
      partialTrace (inclusion E.toEmbedding *
        channel (trajectory (fun k => d × P k) R
          (selectiveInstruments d P R K active U) (q+1)) (outer seed seed) *
            (inclusion E.toEmbedding)ᴴ) := by
  rw [paddedDiscard_reduction]
  have h := padded_preparation_density P R K active q U hU v hv seed
  rw [traceDummy_reindex] at h
  rw [h]

end FinitePure


==> anc/lean/CommonWorkspace.lean <==
import Embedding
import Word
import Program

/-! Enlarging a fixed finite memory preserves each oracle call and the full
finite circuit word. Fixed gates are extended unitarily on the unused space. -/
namespace Paper2CommonWorkspace
open Matrix S4Word
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
variable {d m n : Type*} [Fintype d] [Fintype m] [Fintype n]
variable [DecidableEq d] [DecidableEq m] [DecidableEq n]

def inclusion (e : m ↪ n) : Matrix n m ℂ := fun i j => if i = e j then 1 else 0

theorem inclusion_gram (e : m ↪ n) : (inclusion e)ᴴ * inclusion e = 1 := by
  ext i j
  simp [inclusion, Matrix.mul_apply, Matrix.conjTranspose_apply,
    ite_mul, Matrix.one_apply, e.injective.eq_iff, eq_comm]

def embed (e : m ↪ n) : Matrix (d × n) (d × m) ℂ :=
  (1 : Matrix d d ℂ) ⊗ₖ inclusion e

theorem embed_gram (e : m ↪ n) :
    (embed (d := d) e)ᴴ * embed (d := d) e = 1 := by
  simp only [embed, Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul, Matrix.one_mul, inclusion_gram,
    Matrix.one_kronecker_one]

theorem query_commutes (e : m ↪ n) (U : Matrix d d ℂ) :
    (U ⊗ₖ (1 : Matrix n n ℂ)) * embed e =
      embed e * (U ⊗ₖ (1 : Matrix m m ℂ)) := by
  simp only [embed, ← Matrix.mul_kronecker_mul, Matrix.mul_one, Matrix.one_mul]

def liftGate (e : m ↪ n) (G : Matrix (d × m) (d × m) ℂ) :=
  Paper2Embedding.physicalExtension (embed e) G

theorem liftGate_intertwines (e : m ↪ n) (G : Matrix (d × m) (d × m) ℂ) :
    liftGate e G * embed e = embed e * G :=
  Paper2Embedding.physicalExtension_on_image _ _ (embed_gram e)

theorem liftGate_unitary (e : m ↪ n) (G : Matrix (d × m) (d × m) ℂ)
    (hl : Gᴴ * G = 1) (hr : G * Gᴴ = 1) :
    (liftGate e G)ᴴ * liftGate e G = 1 ∧ liftGate e G * (liftGate e G)ᴴ = 1 :=
  Paper2Embedding.physicalExtension_unitary _ _ (embed_gram e) hl hr

theorem word_intertwines (e : m ↪ n) (G : ℕ → Matrix (d × m) (d × m) ℂ)
    (U : Matrix d d ℂ) (q : ℕ) :
    word (fun k => liftGate e (G k)) (U ⊗ₖ (1 : Matrix n n ℂ)) q * embed e =
      embed e * word G (U ⊗ₖ (1 : Matrix m m ℂ)) q := by
  induction q with
  | zero => exact liftGate_intertwines e (G 0)
  | succ q ih =>
    simp only [word]
    have hq := query_commutes (d := d) e U
    have hg := liftGate_intertwines (d := d) e (G (q+1))
    calc
      _ = liftGate e (G (q+1)) *
          ((U ⊗ₖ (1 : Matrix n n ℂ)) * embed (d := d) e) *
          word G (U ⊗ₖ (1 : Matrix m m ℂ)) q := by
        simp only [Matrix.mul_assoc, ih]
      _ = (liftGate e (G (q+1)) * embed (d := d) e) *
          (U ⊗ₖ (1 : Matrix m m ℂ)) *
          word G (U ⊗ₖ (1 : Matrix m m ℂ)) q := by
        rw [hq]; simp only [Matrix.mul_assoc]
      _ = _ := by rw [hg]; simp only [Matrix.mul_assoc]

theorem insert_embeds (e : m ↪ n) (c : m → ℂ) :
    embed (d := d) e * S4Program.insert c =
      S4Program.insert ((inclusion e).mulVec c) := by
  ext ⟨i,r⟩ j
  simp [embed, S4Program.insert, Matrix.mul_apply, Matrix.mulVec,
    dotProduct, Matrix.kronecker_apply, Fintype.sum_prod_type,
    Matrix.one_apply, ite_mul, mul_ite]

/-- The same full data endpoint is preserved in the enlarged memory,
with the identical query count q, for every matrix oracle U. -/
theorem endpoint_embeds (e : m ↪ n) (G : ℕ → Matrix (d × m) (d × m) ℂ)
    (U T : Matrix d d ℂ) (cin cout : m → ℂ) (q : ℕ)
    (hend : word G (U ⊗ₖ (1 : Matrix m m ℂ)) q * S4Program.insert cin =
      S4Program.insert cout * T) :
    word (fun k => liftGate e (G k)) (U ⊗ₖ (1 : Matrix n n ℂ)) q *
        S4Program.insert ((inclusion e).mulVec cin) =
      S4Program.insert ((inclusion e).mulVec cout) * T := by
  rw [← insert_embeds, ← Matrix.mul_assoc, word_intertwines,
    Matrix.mul_assoc, hend, ← Matrix.mul_assoc, insert_embeds]

end Paper2CommonWorkspace


==> anc/lean/CommutantMultiplicity.lean <==
import SeedOccurrence

/-! A commuting action acts on the actual multiplicity coordinates. All
coefficient matrices are extracted from fixed orthonormal intertwiner copies. -/
noncomputable section
namespace Paper2CommutantMultiplicity
open Matrix Paper2SeedMultiplicity Paper2SeedCopies
open scoped Kronecker
set_option linter.unusedSectionVars false
set_option linter.unusedSimpArgs false
variable {g n m k : Type*} [Fintype n] [DecidableEq n]
  [Fintype m] [DecidableEq m] [Fintype k] [DecidableEq k]

def copyTensor (A : k → Matrix m n ℂ) : Matrix m (n × k) ℂ := fun a ij => A ij.2 a ij.1

def multiplicityMatrix (A : k → Matrix m n ℂ) (i₀ : n) (T : Matrix m m ℂ) : Matrix k k ℂ :=
  fun j l => ((A j)ᴴ*(T*A l)) i₀ i₀

theorem copyTensor_gram (A : k → Matrix m n ℂ)
    (ho : ∀ j l, (A j)ᴴ*A l=if j=l then 1 else 0) : (copyTensor A)ᴴ*copyTensor A=1 := by
  ext ⟨i,j⟩ ⟨b,l⟩
  have h := congrArg (fun M : Matrix n n ℂ => M i b) (ho j l)
  by_cases hj : j=l
  · subst l
    simpa [copyTensor,Matrix.mul_apply,Matrix.conjTranspose_apply,Matrix.one_apply] using h
  · simpa [copyTensor,Matrix.mul_apply,Matrix.conjTranspose_apply,Matrix.one_apply,hj] using h

theorem copyTensor_left (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (A : k → Matrix m n ℂ) (hA : ∀ j x, H x*A j=A j*R x) (x : g) :
    H x*copyTensor A=copyTensor A*(R x ⊗ₖ (1 : Matrix k k ℂ)) := by
  ext a ⟨i,j⟩
  have h := congrArg (fun M : Matrix m n ℂ => M a i) (hA j x)
  simpa [copyTensor,Matrix.mul_apply,Fintype.sum_prod_type,
    Matrix.kroneckerMap_apply,Matrix.one_apply] using h

theorem commuting_action_on_copies
    (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (A : k → Matrix m n ℂ) (hA : ∀ j x, H x*A j=A j*R x)
    (ho : ∀ j l, (A j)ᴴ*A l=if j=l then 1 else 0)
    (hspan : ∀ B : Matrix m n ℂ, (∀ x, H x*B=B*R x) →
      ∃ c : k → ℂ, B=∑ j, c j • A j)
    (i₀ : n) (T : Matrix m m ℂ) (hc : ∀ x, H x*T=T*H x) (j : k) :
    T*A j=∑ l, multiplicityMatrix A i₀ T l j • A l := by
  obtain ⟨c,he⟩ := hspan (T*A j) (by
    intro x
    rw [← Matrix.mul_assoc,hc,Matrix.mul_assoc,hA,← Matrix.mul_assoc])
  have hh (l : k) : multiplicityMatrix A i₀ T l j=c l := by
    unfold multiplicityMatrix
    rw [he,coefficient_extraction A ho c l]
    simp
  simpa only [hh] using he

theorem copyTensor_right
    (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (A : k → Matrix m n ℂ) (hA : ∀ j x, H x*A j=A j*R x)
    (ho : ∀ j l, (A j)ᴴ*A l=if j=l then 1 else 0)
    (hspan : ∀ B : Matrix m n ℂ, (∀ x, H x*B=B*R x) →
      ∃ c : k → ℂ, B=∑ j, c j • A j)
    (i₀ : n) (T : Matrix m m ℂ) (hc : ∀ x, H x*T=T*H x) :
    T*copyTensor A=copyTensor A*((1 : Matrix n n ℂ) ⊗ₖ multiplicityMatrix A i₀ T) := by
  ext a ⟨i,j⟩
  have h := congrArg (fun M : Matrix m n ℂ => M a i)
    (commuting_action_on_copies H R A hA ho hspan i₀ T hc j)
  simpa [copyTensor,Matrix.mul_apply,Fintype.sum_prod_type,Matrix.kroneckerMap_apply,
    Matrix.one_apply,Matrix.sum_apply,Finset.sum_apply,Matrix.smul_apply,smul_eq_mul,mul_comm] using h

theorem multiplicityMatrix_unitary
    (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (A : k → Matrix m n ℂ) (hA : ∀ j x, H x*A j=A j*R x)
    (ho : ∀ j l, (A j)ᴴ*A l=if j=l then 1 else 0)
    (hspan : ∀ B : Matrix m n ℂ, (∀ x, H x*B=B*R x) →
      ∃ c : k → ℂ, B=∑ j, c j • A j)
    (i₀ : n) (T : Matrix m m ℂ) (hc : ∀ x, H x*T=T*H x) (hu : Tᴴ*T=1) :
    (multiplicityMatrix A i₀ T)ᴴ*multiplicityMatrix A i₀ T=1 := by
  have he := congrArg (fun M => Mᴴ*M) (copyTensor_right H R A hA ho hspan i₀ T hc)
  have ha := copyTensor_gram A ho
  simp only [Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc Tᴴ,hu,Matrix.one_mul,
    ← Matrix.mul_assoc (copyTensor A)ᴴ,ha,Matrix.one_mul,
    Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul,Matrix.one_mul] at he
  ext j l
  have h := congrArg (fun M : Matrix (n × k) (n × k) ℂ => M (i₀,j) (i₀,l)) he
  simpa [Matrix.kroneckerMap_apply,Matrix.one_apply] using h.symm

end Paper2CommutantMultiplicity


==> anc/lean/CompactPrograms.lean <==
import SpecialCurve
import Mathlib.Analysis.CStarAlgebra.Matrix
import Mathlib.Analysis.CStarAlgebra.Basic
import Mathlib.Topology.MetricSpace.Pseudo.Basic

noncomputable section
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option backward.isDefEq.respectTransparency false
namespace UnrestrictedPrograms
open Matrix
open scoped Matrix.Norms.L2Operator
variable {d : Type*} [Fintype d] [DecidableEq d] [Nonempty d]

theorem special_unitary_closed : IsClosed {U : Matrix d d ℂ | Paper2S123.SpecialUnitary U} := by
  have h1 : IsClosed {U : Matrix d d ℂ | Uᴴ * U = 1} := isClosed_eq (by fun_prop) continuous_const
  have h2 : IsClosed {U : Matrix d d ℂ | U * Uᴴ = 1} := isClosed_eq (by fun_prop) continuous_const
  have h3 : IsClosed {U : Matrix d d ℂ | U.det = 1} := isClosed_eq (by fun_prop) continuous_const
  exact h1.inter (h2.inter h3)

theorem special_unitary_compact : IsCompact {U : Matrix d d ℂ | Paper2S123.SpecialUnitary U} := by
  apply (isCompact_closedBall (0 : Matrix d d ℂ) 1).of_isClosed_subset special_unitary_closed
  intro U hU
  rw [Metric.mem_closedBall, dist_zero_right]
  have hu : U ∈ Matrix.unitaryGroup d ℂ := ⟨hU.1, hU.2.1⟩
  exact (CStarRing.norm_of_mem_unitary hu).le

/-- A genuine finite operator-norm net consisting of SU(d) matrices. -/
theorem finite_special_unitary_net (δ : ℝ) (hδ : 0 < δ) :
    ∃ s : Finset (Matrix d d ℂ),
      (∀ V ∈ s, Paper2S123.SpecialUnitary V) ∧
      ∀ U : Matrix d d ℂ, Paper2S123.SpecialUnitary U → ∃ V ∈ s, ‖U-V‖ < δ := by
  classical
  obtain ⟨s,hs,hfin,hcover⟩ := special_unitary_compact (d:=d) |>.finite_cover_balls hδ
  refine ⟨hfin.toFinset, ?_, ?_⟩
  · intro V hV
    exact hs (by simpa using hV)
  · intro U hU
    have hm := hcover hU
    simp only [Set.mem_iUnion, Metric.mem_ball, dist_eq_norm] at hm
    obtain ⟨V,hV,hclose⟩ := hm
    exact ⟨V,by simpa using hV,hclose⟩

end UnrestrictedPrograms


==> anc/lean/CompatibleBasis.lean <==
import MidpointBlockTypes
import BellContraction

/-! The stated compatible-basis condition, its seed rewrite, and its actual
real-CG realization for the manuscript's fundamental and symmetric labels. -/
noncomputable section
namespace Paper2CompatibleBasis
open Matrix Paper2S123 Paper2SeedCopies Paper2PhiCovariance Paper2Symmetric
open scoped Kronecker
variable {l m : Type*} [Fintype l] [DecidableEq l] [Fintype m] [DecidableEq m]
set_option linter.unusedSectionVars false

def Compatible (μ : Matrix Q Q ℂ → Matrix m m ℂ) : Prop :=
  ∀ U, SpecialUnitary U → μ (U.map star)=(μ U).map star

theorem fundamental_compatible : Compatible (fun U => U) := fun _ _ => rfl

theorem conjugate_fundamental_compatible : Compatible (fun U => U.map star) := fun _ _ => rfl

theorem symmetric_compatible : Compatible symRep :=
  fun U _ => Paper2SymmetricRepresentation.symRep_conjugate U

theorem conjugate_compatible (μ : Matrix Q Q ℂ → Matrix m m ℂ)
    (hμ : Compatible μ) : Compatible (fun U => (μ U).map star) := by
  intro U hU
  exact congrArg (fun M => M.map star) (hμ U hU)

theorem conjugate_symmetric_compatible : Compatible (fun U => symRep (U.map star)) := by
  intro U _
  exact Paper2SymmetricRepresentation.symRep_conjugate (U.map star)

theorem compatible_seed_constraint
    (L : Matrix Q Q ℂ → Matrix l l ℂ) (μ : Matrix Q Q ℂ → Matrix m m ℂ)
    (hμ : Compatible μ) (S : Matrix (l × m) Q ℂ) :
    (∀ U, SpecialUnitary U → S*U.map star=(L U ⊗ₖ μ (U.map star))*S) ↔
    (∀ U, SpecialUnitary U → S*U.map star=(L U ⊗ₖ (μ U).map star)*S) := by
  constructor <;> intro h U hU
  · rw [← hμ U hU]
    exact h U hU
  · rw [hμ U hU]
    exact h U hU

theorem compatible_bell_correspondence
    (L : Matrix Q Q ℂ → Matrix l l ℂ) (μ : Matrix Q Q ℂ → Matrix m m ℂ)
    (hμ : Compatible μ) (hu : ∀ U, SpecialUnitary U → (μ U)ᴴ*μ U=1)
    (S : Matrix (l × m) Q ℂ) :
    (∀ U, SpecialUnitary U → S*U.map star=(L U ⊗ₖ μ (U.map star))*S) ↔
    (∀ U, SpecialUnitary U →
      Paper2TensorHom.reshape S*(U.map star ⊗ₖ μ U)=L U*Paper2TensorHom.reshape S) := by
  rw [compatible_seed_constraint L μ hμ]
  constructor <;> intro h U hU
  · exact (Paper2TensorHom.reshaped_intertwining_iff S (L U) (μ U) (U.map star)
      (hu U hU) (mul_eq_one_comm.mp (hu U hU))).mp (h U hU)
  · exact (Paper2TensorHom.reshaped_intertwining_iff S (L U) (μ U) (U.map star)
      (hu U hU) (mul_eq_one_comm.mp (hu U hU))).mpr (h U hU)

end Paper2CompatibleBasis


==> anc/lean/Completion.lean <==
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.Analysis.Normed.Module.FiniteDimension

/-!
# Finite-dimensional unitary completion of prescribed isometries

These statements fill the general unitary-completion obligation in S2 and
provide the exact simultaneous-column bridge needed for the prescribed S3
gates. They use Mathlib's proved orthogonal-complement extension, rather than
assuming a unitary completion exists. Actual G0/G1/G2 source and target maps
must still be constructed and shown isometric before instantiating them.
-/
namespace Paper2Completion

variable {E F : Type*}
variable [NormedAddCommGroup E] [InnerProductSpace ℂ E]
variable [NormedAddCommGroup F] [InnerProductSpace ℂ F] [FiniteDimensional ℂ F]

/-- A prescribed isometry on any subspace extends to one unitary on the entire
finite-dimensional workspace. This is the exact existence claim in prose-009. -/
theorem prescribed_subspace_unitary (S : Submodule ℂ F) (L : S →ₗᵢ[ℂ] F) :
    ∃ G : F ≃ₗᵢ[ℂ] F, ∀ s : S, G s = L s := by
  refine ⟨L.extend.toLinearIsometryEquiv rfl, ?_⟩
  intro s
  simpa only [LinearIsometry.toLinearIsometryEquiv_apply] using L.extend_apply s

/-- Two fixed isometric embeddings of the same carrier into one finite
workspace are connected by a single unitary, simultaneously on every vector. -/
theorem unitary_between_embeddings (A B : E →ₗᵢ[ℂ] F) :
    ∃ G : F ≃ₗᵢ[ℂ] F, ∀ x : E, G (A x) = B x := by
  let L := B.comp A.equivRange.symm.toLinearIsometry
  obtain ⟨G, hG⟩ := prescribed_subspace_unitary (LinearMap.range A.toLinearMap) L
  refine ⟨G, ?_⟩
  intro x
  have h := hG (A.equivRange x)
  simpa [L] using h

/-- One completion works for an arbitrary parameterized family in the
prescribed source. In particular the gate is chosen before the oracle U. -/
theorem unitary_between_parameterized_embeddings {P : Type*}
    (A B : E →ₗᵢ[ℂ] F) (v : P → E) :
    ∃ G : F ≃ₗᵢ[ℂ] F, ∀ p : P, G (A (v p)) = B (v p) := by
  obtain ⟨G, hG⟩ := unitary_between_embeddings A B
  exact ⟨G, fun p => hG (v p)⟩

end Paper2Completion

namespace Paper2Completion
open Matrix
variable {m n : Type*} [Fintype m] [Fintype n] [DecidableEq n]

/-- A conjugate Gram identity preserves the full sesquilinear form, for arbitrary
complex input vectors, rather than just the real basis columns. -/
theorem gram_preserves_inner (A : Matrix m n ℂ) (hA : Aᴴ * A = 1)
    (x y : n → ℂ) : star (A *ᵥ x) ⬝ᵥ (A *ᵥ y) = star x ⬝ᵥ y := by
  rw [Matrix.star_mulVec, Matrix.dotProduct_mulVec, Matrix.vecMul_vecMul,
    hA, Matrix.vecMul_one]

/-- The matrix Gram certificate supplies a genuine Hilbert-space isometry. -/
noncomputable def gramIsometry (A : Matrix m n ℂ) (hA : Aᴴ * A = 1) :
    EuclideanSpace ℂ n →ₗᵢ[ℂ] EuclideanSpace ℂ m :=
  (Matrix.toEuclideanLin A).isometryOfInner (by
    intro x y
    simp only [EuclideanSpace.inner_eq_star_dotProduct, Matrix.ofLp_toLpLin,
      Matrix.toLin'_apply]
    rw [dotProduct_comm, gram_preserves_inner A hA, dotProduct_comm])

theorem gramIsometry_apply (A : Matrix m n ℂ) (hA : Aᴴ * A = 1)
    (x : EuclideanSpace ℂ n) :
    gramIsometry A hA x = WithLp.toLp 2 (A *ᵥ WithLp.ofLp x) := rfl

/-- In matrix coordinates the same single unitary works on every column and
every complex superposition of those columns. -/
theorem unitary_between_gram_matrices (A B : Matrix m n ℂ)
    (hA : Aᴴ * A = 1) (hB : Bᴴ * B = 1) :
    ∃ G : EuclideanSpace ℂ m ≃ₗᵢ[ℂ] EuclideanSpace ℂ m,
      ∀ x : n → ℂ, G (WithLp.toLp 2 (A *ᵥ x)) = WithLp.toLp 2 (B *ᵥ x) := by
  obtain ⟨G, hG⟩ := unitary_between_embeddings (gramIsometry A hA) (gramIsometry B hB)
  exact ⟨G, fun x => hG (WithLp.toLp 2 x)⟩

/-- The completion can be returned in literal square-matrix form, matching the
matrix gate interface of the baseline Closure module. Both unitary identities
and the entire matrix relation U A = B are conclusions. -/
theorem matrix_unitary_completion [DecidableEq m] (A B : Matrix m n ℂ)
    (hA : Aᴴ * A = 1) (hB : Bᴴ * B = 1) :
    ∃ U : Matrix m m ℂ, Uᴴ * U = 1 ∧ U * Uᴴ = 1 ∧ U * A = B := by
  obtain ⟨G, hG⟩ := unitary_between_embeddings (gramIsometry A hA) (gramIsometry B hB)
  let b := EuclideanSpace.basisFun m ℂ
  let U := G.toMatrix b.toBasis b.toBasis
  have hU : U ∈ Matrix.unitaryGroup m ℂ := G.toMatrix_mem_unitaryGroup b b
  refine ⟨U, Matrix.mem_unitaryGroup_iff'.mp hU, Matrix.mem_unitaryGroup_iff.mp hU, ?_⟩
  apply Matrix.toEuclideanLin.injective
  rw [Matrix.toLpLin_mul_same]
  have hu : Matrix.toEuclideanLin U = G.toLinearEquiv.toLinearMap := by
    rw [Matrix.toEuclideanLin_eq_toLin_orthonormal]
    exact Matrix.toLin_toMatrix _ _ _
  rw [hu]
  apply LinearMap.ext
  intro x
  exact hG x

end Paper2Completion


==> anc/lean/Complexify.lean <==
import Pairings
import Completion
import Mathlib.Analysis.InnerProductSpace.PiL2

/-!
# Complex coefficient bridges for the actual S3 pairing matrices

The baseline proved the real matrix coefficients. Here those same matrices,
with every coefficient embedded in C, satisfy the required conjugate-transpose
Gram relations. The bridge is valid on arbitrary complex inputs. No CG or
circuit conclusion is assumed. `Pairings` is copied byte-for-byte from the
frozen 135-theorem baseline; its local .olean is rebuilt by check.py.
-/
namespace Paper2Complexify
open Matrix

def complexify {m n : Type*} (A : Matrix m n ℝ) : Matrix m n ℂ := A.map Complex.ofReal

theorem complexify_adjoint {m n : Type*} (A : Matrix m n ℝ) :
    (complexify A)ᴴ = complexify A.transpose := by
  ext i j
  simp [complexify, Matrix.conjTranspose_apply]

theorem complexify_mul {m n p : Type*} [Fintype n]
    (A : Matrix m n ℝ) (B : Matrix n p ℝ) :
    complexify (A * B) = complexify A * complexify B := by
  ext i j
  simp [complexify, Matrix.mul_apply]

theorem complexify_gram {m n : Type*} [Fintype m] (A B : Matrix m n ℝ) :
    (complexify A)ᴴ * complexify B = complexify (A.transpose * B) := by
  rw [complexify_adjoint, complexify_mul]

theorem complexify_one {n : Type*} [DecidableEq n] :
    complexify (1 : Matrix n n ℝ) = 1 := by
  simp [complexify]

theorem complexify_smul_one {n : Type*} [DecidableEq n] (c : ℝ) :
    complexify (c • (1 : Matrix n n ℝ)) = (c : ℂ) • (1 : Matrix n n ℂ) := by
  ext i j
  by_cases h : i = j <;> simp [complexify, h]

theorem complexify_zero {m n : Type*} : complexify (0 : Matrix m n ℝ) = 0 := by
  ext i j
  simp [complexify]

open Paper2Pairings

/-- The current manuscript's u1/v1 maps are complex isometries, with the stated overlap. -/
theorem first_pairings_complex_gram :
    (complexify u1)ᴴ * complexify u1 = 1 ∧
    (complexify v1)ᴴ * complexify v1 = 1 ∧
    (complexify u1)ᴴ * complexify v1 = (1 / 3 : ℂ) • (1 : Matrix Q Q ℂ) := by
  simp only [complexify_gram, u1_gram, v1_gram, u1_v1, complexify_one,
    complexify_smul_one, Complex.ofReal_div, Complex.ofReal_one, Complex.ofReal_ofNat]
  exact ⟨trivial, trivial, trivial⟩

/-- All actual complex tensor columns in w4:eq:second-pairing-gram. -/
theorem second_pairings_complex_gram :
    (complexify u2)ᴴ * complexify u2 = 1 ∧
    (complexify v2)ᴴ * complexify v2 = 1 ∧
    (complexify u2)ᴴ * complexify v2 = (-1 / 2 : ℂ) • (1 : Matrix Q Q ℂ) := by
  simp only [complexify_gram, u2_gram, v2_gram, u2_v2, complexify_one,
    complexify_smul_one, Complex.ofReal_div, Complex.ofReal_neg,
    Complex.ofReal_one, Complex.ofReal_ofNat]
  exact ⟨trivial, trivial, trivial⟩

/-- The two second-query source maps now have their full complex Gram equations. -/
theorem source_pair_complex_orthonormal :
    (complexify sourceA)ᴴ * complexify sourceA = 1 ∧
    (complexify sourceB)ᴴ * complexify sourceB = 1 ∧
    (complexify sourceA)ᴴ * complexify sourceB = (0 : Matrix Q Q ℂ) := by
  simp only [complexify_gram, sourceA_gram, sourceB_gram, sourceA_sourceB,
    complexify_one, complexify_zero]
  exact ⟨trivial, trivial, trivial⟩

/-- The manuscript's first orthogonal seed, with its actual normalization. -/
noncomputable def firstW : Matrix (Q × Q × Q) Q ℝ :=
  (Real.sqrt 8)⁻¹ • ((3 : ℝ) • u1 - v1)

private theorem v1_u1 : v1.transpose * u1 = (1 / 3 : ℝ) • (1 : Matrix Q Q ℝ) := by
  have h := congrArg Matrix.transpose u1_v1
  simpa only [Matrix.transpose_mul, Matrix.transpose_transpose,
    Matrix.transpose_smul, Matrix.transpose_one] using h

theorem firstW_real_gram : firstW.transpose * firstW = (1 : Matrix Q Q ℝ) := by
  simp only [firstW, Matrix.transpose_smul, Matrix.smul_mul, Matrix.mul_smul,
    Matrix.transpose_sub, Matrix.sub_mul, Matrix.mul_sub,
    u1_gram, v1_gram, u1_v1, v1_u1]
  have h8 : (Real.sqrt 8)⁻¹ * (Real.sqrt 8)⁻¹ = (1 / 8 : ℝ) := by
    have hs := Real.sq_sqrt (show (0 : ℝ) ≤ 8 by norm_num)
    have hn : Real.sqrt 8 ≠ 0 := ne_of_gt (Real.sqrt_pos.2 (by norm_num))
    field_simp
    nlinarith [hs]
  ext i j
  simp only [Matrix.sub_apply, Matrix.smul_apply, smul_eq_mul]
  calc
    _ = ((Real.sqrt 8)⁻¹ * (Real.sqrt 8)⁻¹ * 8) * (1 : Matrix Q Q ℝ) i j := by ring
    _ = _ := by rw [h8]; ring

theorem firstW_real_orthogonal : v1.transpose * firstW = (0 : Matrix Q Q ℝ) := by
  simp only [firstW, Matrix.mul_smul, Matrix.mul_sub, v1_gram, v1_u1]
  ext i j
  simp only [Matrix.sub_apply, Matrix.smul_apply, Matrix.zero_apply, smul_eq_mul]
  ring

/-- This discharges all first-pairing Gram assertions, including the previously
missing w1, as complex sesquilinear identities. -/
theorem firstW_complex_gram :
    (complexify firstW)ᴴ * complexify firstW = 1 ∧
    (complexify v1)ᴴ * complexify firstW = (0 : Matrix Q Q ℂ) := by
  constructor
  · rw [complexify_gram, firstW_real_gram, complexify_one]
  · rw [complexify_gram, firstW_real_orthogonal, complexify_zero]

end Paper2Complexify

namespace Paper2Complexify
open Matrix Paper2Pairings

def joinColumns {m n p : Type*} (A : Matrix m n ℂ) (B : Matrix m p ℂ) :
    Matrix m (n ⊕ p) ℂ := fun i => Sum.elim (A i) (B i)

/-- Orthogonal isometric column families give an isometry on their direct sum. -/
theorem combined_gram {m n p : Type*} [Fintype m] [Fintype n] [Fintype p]
    [DecidableEq n] [DecidableEq p] (A : Matrix m n ℂ) (B : Matrix m p ℂ)
    (hA : Aᴴ * A = 1) (hB : Bᴴ * B = 1) (hAB : Aᴴ * B = 0) :
    (joinColumns A B)ᴴ * joinColumns A B = 1 := by
  have hBA : Bᴴ * A = 0 := by
    have h := congrArg Matrix.conjTranspose hAB
    simpa only [Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose,
      Matrix.conjTranspose_zero] using h
  ext (i | i) (j | j)
  · simpa [joinColumns, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Matrix.one_apply] using congrFun (congrFun hA i) j
  · simpa [joinColumns, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Matrix.one_apply] using congrFun (congrFun hAB i) j
  · simpa [joinColumns, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Matrix.one_apply] using congrFun (congrFun hBA i) j
  · simpa [joinColumns, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Matrix.one_apply] using congrFun (congrFun hB i) j

/-- The previously specified second target really is normalized. -/
theorem second_targetB_real_gram : targetB.transpose * targetB = (1 : Matrix Q Q ℝ) := by
  simp only [targetB, Matrix.transpose_smul, Matrix.smul_mul, Matrix.mul_smul,
    Matrix.transpose_add, Matrix.add_mul, Matrix.mul_add,
    u2_gram, v2_gram, u2_v2, v2_u2]
  have h3 : (Real.sqrt 3)⁻¹ * (Real.sqrt 3)⁻¹ = (1 / 3 : ℝ) := by
    have hs := Real.sq_sqrt (show (0 : ℝ) ≤ 3 by norm_num)
    have hn : Real.sqrt 3 ≠ 0 := ne_of_gt (Real.sqrt_pos.2 (by norm_num))
    field_simp
    nlinarith [hs]
  ext i j
  simp only [Matrix.add_apply, Matrix.smul_apply, smul_eq_mul]
  calc
    _ = ((Real.sqrt 3)⁻¹ * (Real.sqrt 3)⁻¹ * 3) * (1 : Matrix Q Q ℝ) i j := by ring
    _ = _ := by rw [h3]; ring

theorem second_target_real_orthogonal : u2.transpose * targetB = (0 : Matrix Q Q ℝ) := by
  simp only [targetB, Matrix.mul_smul, Matrix.mul_add, u2_gram, u2_v2]
  ext i j
  simp only [Matrix.add_apply, Matrix.smul_apply, Matrix.zero_apply, smul_eq_mul]
  ring

/-- The concrete six source columns, in their common 81-coordinate tensor space. -/
noncomputable def secondSource := joinColumns (complexify sourceA) (complexify sourceB)

/-- The concrete six target columns in the same tensor space. -/
noncomputable def secondTarget := joinColumns (complexify u2) (complexify targetB)

theorem secondSource_gram : secondSourceᴴ * secondSource = 1 :=
  combined_gram _ _ source_pair_complex_orthonormal.1
    source_pair_complex_orthonormal.2.1 source_pair_complex_orthonormal.2.2

theorem secondTarget_gram : secondTargetᴴ * secondTarget = 1 := by
  apply combined_gram
  · exact second_pairings_complex_gram.1
  · rw [complexify_gram, second_targetB_real_gram, complexify_one]
  · rw [complexify_gram, second_target_real_orthogonal, complexify_zero]

/-- A fully instantiated unitary completion of the six second recoupling tensor
columns, valid on every complex superposition. Its ambient dimension is 81;
the manuscript's physical 270-dimensional gate identification remains separate. -/
theorem second_recoupling_unitary :
    ∃ G : EuclideanSpace ℂ (Q × Q × Q × Q) ≃ₗᵢ[ℂ]
      EuclideanSpace ℂ (Q × Q × Q × Q),
      ∀ x : Q ⊕ Q → ℂ,
        G (WithLp.toLp 2 (secondSource *ᵥ x)) = WithLp.toLp 2 (secondTarget *ᵥ x) :=
  Paper2Completion.unitary_between_gram_matrices _ _ secondSource_gram secondTarget_gram

/-- A concrete square matrix completion is available with no isometry
assumptions: those assumptions were proved for the actual six tensor columns. -/
theorem second_recoupling_unitary_matrix :
    ∃ U : Matrix (Q × Q × Q × Q) (Q × Q × Q × Q) ℂ,
      Uᴴ * U = 1 ∧ U * Uᴴ = 1 ∧ U * secondSource = secondTarget :=
  Paper2Completion.matrix_unitary_completion _ _ secondSource_gram secondTarget_gram

end Paper2Complexify


==> anc/lean/ConjugateFifteenComplexRep.lean <==
import FifteenHighestWeightLabel

/-! The complex determinant-one action for the actual conjugate fifteen.
The chosen CG basis is conjugated explicitly; it is never assumed real. -/
noncomputable section
namespace Paper2ConjugateFifteenComplexRep
open Matrix Paper2InitialCG Paper2RationalFifteen Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option backward.isDefEq.respectTransparency false

private theorem conjugate_mul {m n p : Type*} [Fintype n]
    (A : Matrix m n ℂ) (B : Matrix n p ℂ) :
    (A*B).map star=A.map star*B.map star := by
  ext i j
  simp [Matrix.mul_apply,map_sum,star_mul]

def embedding : Matrix Ambient (Fin 15) ℂ := Paper2FifteenComplexRep.embedding.map star

theorem embedding_gram : embeddingᴴ*embedding=1 := by
  have h := congrArg Matrix.transpose Paper2FifteenComplexRep.embedding_gram
  have he : embeddingᴴ=Paper2FifteenComplexRep.embeddingᵀ := by ext i j; simp [embedding]
  rw [he]
  simpa only [embedding,Matrix.transpose_mul,Matrix.transpose_one,
    Matrix.conjTranspose_transpose] using h

theorem embedding_coordinates : embedding*basisChange.map star=raw := by
  have hh : Paper2FifteenComplexRep.embedding*basisChange=raw := by
    simp only [Paper2FifteenComplexRep.embedding,Matrix.mul_assoc,
      coordinates_recovery,vectorize_coordinates]
  have h := congrArg (fun M => M.map star) hh
  have hr : raw.map star=raw := by ext i j; exact raw_real i j
  simpa only [embedding,conjugate_mul,hr] using h

theorem raw_recovery : embedding*(embeddingᴴ*raw)=raw := by
  conv_rhs => rw [← embedding_coordinates]
  conv_lhs => arg 2; arg 2; rw [← embedding_coordinates]
  simp only [← Matrix.mul_assoc,embedding_gram,Matrix.mul_one]

theorem embedding_raw : embedding=raw*inverseChange.map star := by
  rw [embedding,Paper2FifteenComplexRep.embedding_raw,conjugate_mul]
  have hr : raw.map star=raw := by ext i j; exact raw_real i j
  rw [hr]

theorem old_image_recovery :
    embedding*(embeddingᴴ*Paper2FifteenComplexRep.embedding)=Paper2FifteenComplexRep.embedding := by
  rw [Paper2FifteenComplexRep.embedding_raw]
  simpa only [Matrix.mul_assoc] using congrArg (fun W => W*inverseChange) raw_recovery

def extension (M : Matrix Q Q ℂ) : Matrix Ambient Ambient ℂ :=
  M ⊗ₖ (M.adjugateᵀ ⊗ₖ M)

theorem extension_mul (M N : Matrix Q Q ℂ) : extension (M*N)=extension M*extension N := by
  simp only [extension,Matrix.adjugate_mul_distrib,Matrix.transpose_mul,Matrix.mul_kronecker_mul]

theorem extension_one : extension (1 : Matrix Q Q ℂ)=1 := by
  simp only [extension,Matrix.adjugate_one,Matrix.transpose_one,Matrix.one_kronecker_one]

theorem extension_dual (M : Matrix Q Q ℂ) (hM : M.det=1) :
    extension M=Paper2FifteenHighestWeight.extension M.adjugateᵀ := by
  have ha : M.adjugateᵀ.adjugateᵀ=M := by
    rw [← Matrix.adjugate_transpose,Matrix.transpose_transpose,
      Matrix.adjugate_adjugate M (by decide),hM,one_pow,one_smul]
  simp only [extension,Paper2FifteenHighestWeight.extension,ha]

def compressedExtension (M : Matrix Q Q ℂ) : Matrix (Fin 15) (Fin 15) ℂ :=
  embeddingᴴ*extension M*embedding

theorem extension_intertwining (M : Matrix Q Q ℂ) (hM : M.det=1) :
    extension M*embedding=embedding*compressedExtension M := by
  have he : embedding*(embeddingᴴ*(extension M*raw))=extension M*raw := by
    have hi : (Paper2FifteenComplexRep.embedding*Paper2FifteenComplexRep.embeddingᴴ)*
        (extension M*raw)=extension M*raw := by
      rw [extension_dual M hM]
      simpa only [Paper2FifteenComplexRep.embedding,Matrix.mul_assoc] using
        Paper2IntrinsicFifteen.fifteen_recovery _
          (Paper2FifteenComplexRep.transformed_symmetric M.adjugateᵀ)
          (Paper2FifteenComplexRep.transformed_traceless M.adjugateᵀ)
    calc
      _ = embedding*(embeddingᴴ*((Paper2FifteenComplexRep.embedding*
          Paper2FifteenComplexRep.embeddingᴴ)*(extension M*raw))) := by rw [hi]
      _ = _ := by
        calc
          _ = (embedding*(embeddingᴴ*Paper2FifteenComplexRep.embedding))*
              (Paper2FifteenComplexRep.embeddingᴴ*(extension M*raw)) := by
                simp only [Matrix.mul_assoc]
          _ = _ := by rw [old_image_recovery]; simpa only [Matrix.mul_assoc] using hi
  have h := congrArg (fun W => W*inverseChange.map star) he
  simp only [Matrix.mul_assoc,← embedding_raw] at h
  simpa only [compressedExtension,Matrix.mul_assoc] using h.symm

theorem compressed_mul (M N : Matrix Q Q ℂ) (hN : N.det=1) :
    compressedExtension (M*N)=compressedExtension M*compressedExtension N := by
  rw [compressedExtension,extension_mul]
  simp only [Matrix.mul_assoc,extension_intertwining N hN]
  simp only [compressedExtension,Matrix.mul_assoc]

theorem compressed_one : compressedExtension (1 : Matrix Q Q ℂ)=1 := by
  rw [compressedExtension,extension_one,Matrix.mul_one,embedding_gram]

theorem extension_SU (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    extension U=(Paper2FifteenHighestWeight.extension U).map star := by
  rw [Paper2FifteenHighestWeight.extension_SU U hU,extension,
    Qura.Wedge.adjugate_eq_adjoint U hU.2.1 hU.2.2]
  ext ⟨a,b,c⟩ ⟨d,e,f⟩
  simp [Paper2InitialCGCovariance.ambientRep,Paper2Adjoint.queryRep,
    Matrix.kronecker_apply,Matrix.map_apply,Matrix.transpose_apply,
    Matrix.conjTranspose_apply,mul_comm,mul_left_comm,mul_assoc]

theorem compressed_SU (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    compressedExtension U=(Paper2CGFifteen.repFifteen U).map star := by
  have he : embeddingᴴ=Paper2FifteenComplexRep.embeddingᴴ.map star := by
    ext i j
    simp [embedding]
  rw [compressedExtension,extension_SU U hU,he,embedding,
    ← conjugate_mul,← conjugate_mul]
  exact congrArg (fun M => M.map star)
    (Paper2FifteenHighestWeight.compressedExtension_SU U hU)

end Paper2ConjugateFifteenComplexRep


==> anc/lean/ConjugateFifteenHighestWeight.lean <==
import ConjugateFifteenComplexRep

/-! Concrete (2,1) highest-weight data on the actual conjugate fifteen carrier.
The conditions are stated explicitly; no abstract classification is assumed. -/
noncomputable section
namespace Paper2ConjugateFifteenHighestWeight
open Matrix Paper2RationalFifteen Paper2ConjugateFifteenComplexRep
open scoped Kronecker
open Paper2FifteenHighestWeight (upper coroot1 coroot2)
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 8000000
set_option maxRecDepth 4000

def highest : Matrix Paper2InitialCG.Ambient Unit ℂ := fun x _ => raw x 6

theorem highest_entry (x : Paper2InitialCG.Ambient) (u : Unit) :
    highest x u=if x=(0,2,0) then 1 else 0 := by
  rcases x with ⟨a,b,c⟩
  fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [highest,raw,elementary,Paper2RationalFifteen.pair]

theorem highest_nonzero : highest≠0 := by
  intro h
  have he := congrFun (congrFun h (0,2,0)) ()
  norm_num [highest_entry] at he

def coordinate : Matrix (Fin 15) Unit ℂ :=
  basisChange.map star*(of fun (r : Fin 15) (_ : Unit) => if r=6 then (1 : ℂ) else 0)

theorem actual_coordinate : embedding*coordinate=highest := by
  rw [coordinate,← Matrix.mul_assoc,embedding_coordinates]
  ext x u
  simp [Matrix.mul_apply,highest]

theorem coordinate_nonzero : coordinate≠0 := by
  intro h
  apply highest_nonzero
  rw [← actual_coordinate,h,Matrix.mul_zero]

theorem extension_highest_entry (M : Matrix (Fin 3) (Fin 3) ℂ)
    (a b c : Fin 3) (u : Unit) :
    (extension M*highest) (a,b,c) u =
      M a 0*M.adjugate 2 b*M c 0 := by
  simp [extension,Matrix.mul_apply,highest_entry,Matrix.kronecker_apply,Matrix.transpose_apply,Fintype.sum_prod_type,Prod.ext_iff,ite_and,mul_ite,Finset.sum_ite_irrel]
  ring

theorem upper_fixes (x y z : ℂ) : extension (upper x y z)*highest=highest := by
  ext ⟨a,b,c⟩ u
  rw [extension_highest_entry,highest_entry]
  fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [upper,Matrix.adjugate_fin_three]

theorem coroot1_weight (t : ℂ) (ht : t≠0) :
    extension (coroot1 t)*highest=t^2 • highest := by
  ext ⟨a,b,c⟩ u
  rw [extension_highest_entry]
  simp only [Matrix.adjugate_fin_three]
  fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [coroot1,Matrix.diagonal_apply,Matrix.smul_apply,highest_entry,ht,pow_two]

theorem coroot2_weight (t : ℂ) (ht : t≠0) :
    extension (coroot2 t)*highest=t • highest := by
  ext ⟨a,b,c⟩ u
  rw [extension_highest_entry]
  simp only [Matrix.adjugate_fin_three]
  fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [coroot2,Matrix.diagonal_apply,Matrix.smul_apply,highest_entry,ht,pow_two]

theorem line_transfer (M : Matrix (Fin 3) (Fin 3) ℂ) (z : ℂ)
    (hz : extension M*highest=z • highest) :
    compressedExtension M*coordinate=z • coordinate := by
  rw [compressedExtension,Matrix.mul_assoc,actual_coordinate,Matrix.mul_assoc,hz,
    Matrix.mul_smul,← actual_coordinate,← Matrix.mul_assoc,embedding_gram,Matrix.one_mul]

def HasHighestWeight (p q : ℕ) (v : Matrix (Fin 15) Unit ℂ) : Prop :=
  v≠0 ∧ (∀ x y z : ℂ, compressedExtension (upper x y z)*v=v) ∧
    (∀ t : ℂ, t≠0 → compressedExtension (coroot1 t)*v=t^p • v) ∧
    (∀ t : ℂ, t≠0 → compressedExtension (coroot2 t)*v=t^q • v)

theorem highest_weight_two_one : HasHighestWeight 2 1 coordinate := by
  refine ⟨coordinate_nonzero,?_,?_,?_⟩
  · intro x y z
    simpa only [one_smul] using line_transfer (upper x y z) 1 (by rw [upper_fixes,one_smul])
  · intro t ht
    exact line_transfer _ _ (coroot1_weight t ht)
  · intro t ht
    simpa only [pow_one] using line_transfer _ _ (coroot2_weight t ht)

end Paper2ConjugateFifteenHighestWeight


==> anc/lean/ConjugateFifteenIrreducible.lean <==
import ConjugateFifteenComplexRep
import FifteenIrreducible

/-! Irreducibility of the actual conjugated fifteen matrices, with no assumption
that the chosen CG basis is real. -/
namespace Paper2ConjugateFifteenIrreducible
open Matrix Paper2S123
set_option linter.unusedSimpArgs false

private theorem conjugate_mul {m n p : Type*} [Fintype n]
    (A : Matrix m n ℂ) (B : Matrix n p ℂ) :
    (A*B).map star=A.map star*B.map star := by
  ext i j
  simp [Matrix.mul_apply,map_sum,star_mul]

private theorem conjugate_twice {m n : Type*} (A : Matrix m n ℂ) :
    (A.map star).map star=A := by ext i j; simp

theorem conjugate_unitary (U : Matrix (Fin 3) (Fin 3) ℂ) (hU : SpecialUnitary U) :
    ((Paper2CGFifteen.repFifteen U).map star)ᴴ*
      (Paper2CGFifteen.repFifteen U).map star=1 := by
  have h := congrArg Matrix.transpose (Paper2CGFifteen.fifteen_unitary U hU)
  have hc : ((Paper2CGFifteen.repFifteen U).map star)ᴴ=
      (Paper2CGFifteen.repFifteen U)ᵀ := by ext i j; simp
  rw [hc]
  simpa only [Matrix.transpose_mul,Matrix.transpose_one,Matrix.conjTranspose_transpose] using h

theorem actual_scalar_commutant (A : Matrix (Fin 15) (Fin 15) ℂ)
    (hA : ∀ U, SpecialUnitary U → A*(Paper2CGFifteen.repFifteen U).map star=
      (Paper2CGFifteen.repFifteen U).map star*A) :
    ∃ z : ℂ, A=z • (1 : Matrix (Fin 15) (Fin 15) ℂ) := by
  have hb : ∀ U, SpecialUnitary U → A.map star*Paper2CGFifteen.repFifteen U=
      Paper2CGFifteen.repFifteen U*A.map star := by
    intro U hU
    have h := congrArg (fun M => M.map star) (hA U hU)
    simpa only [conjugate_mul,conjugate_twice] using h
  obtain ⟨z,hz⟩ := Paper2FifteenIrreducible.actual_scalar_commutant (A.map star) hb
  refine ⟨star z,?_⟩
  have h := congrArg (fun M => M.map star) hz
  rw [conjugate_twice] at h
  rw [h]
  ext i j
  by_cases hij : i=j <;> simp [Matrix.smul_apply,Matrix.one_apply,hij]

theorem invariant_submodule_trivial (S : Submodule ℂ (EuclideanSpace ℂ (Fin 15)))
    (hS : ∀ U, SpecialUnitary U → ∀ x, x∈S →
      WithLp.toLp 2 (((Paper2CGFifteen.repFifteen U).map star).mulVec (WithLp.ofLp x))∈S) :
    S=⊥ ∨ S=⊤ := by
  refine Paper2ScalarCommutantIrreducible.invariant_submodule_trivial
    (fun U : {U : Matrix (Fin 3) (Fin 3) ℂ // SpecialUnitary U} =>
      (Paper2CGFifteen.repFifteen U.val).map star)
    (fun U => conjugate_unitary U.val U.property) ?_ S ?_
  · intro A hA
    exact actual_scalar_commutant A (fun U hU => hA ⟨U,hU⟩)
  · intro U
    exact hS U.val U.property

theorem complex_invariant_submodule_trivial (S : Submodule ℂ (EuclideanSpace ℂ (Fin 15)))
    (hS : ∀ M : Matrix (Fin 3) (Fin 3) ℂ, M.det=1 → ∀ x, x∈S →
      WithLp.toLp 2 ((Paper2ConjugateFifteenComplexRep.compressedExtension M).mulVec
        (WithLp.ofLp x))∈S) : S=⊥ ∨ S=⊤ := by
  apply invariant_submodule_trivial S
  intro U hU x hx
  have h := hS U hU.2.2 x hx
  rwa [Paper2ConjugateFifteenComplexRep.compressed_SU U hU] at h

end Paper2ConjugateFifteenIrreducible


==> anc/lean/ControlledPrograms.lean <==
import CompactPrograms
import Program

noncomputable section
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option backward.isDefEq.respectTransparency false
namespace UnrestrictedPrograms
open Matrix S4Program S4Response
open scoped Matrix.Norms.L2Operator ComplexInnerProductSpace
variable {d p : Type*} [Fintype d] [DecidableEq d] [Fintype p] [DecidableEq p]

def ket (k : p) : p → ℂ := fun l => if l=k then 1 else 0

def controlled (V : p → Matrix d d ℂ) : Matrix (d × p) (d × p) ℂ :=
  fun ik jl => if ik.2 = jl.2 then V ik.2 ik.1 jl.1 else 0

theorem ket_normalized (k : p) : bracket (ket k) (ket k) = 1 := by
  simp [bracket, ket]

theorem controlled_adjoint (V : p → Matrix d d ℂ) :
    (controlled V)ᴴ = controlled (fun k => (V k)ᴴ) := by
  ext ⟨i,k⟩ ⟨j,l⟩
  by_cases h : k=l
  · subst l; simp [controlled, Matrix.conjTranspose_apply]
  · simp [controlled, Matrix.conjTranspose_apply, h, Ne.symm h]

theorem controlled_mul (V W : p → Matrix d d ℂ) :
    controlled V * controlled W = controlled (fun k => V k * W k) := by
  ext ⟨i,k⟩ ⟨j,l⟩
  by_cases h : k=l
  · subst l
    simp [Matrix.mul_apply, controlled, Fintype.sum_prod_type]
  · simp [Matrix.mul_apply, controlled, Fintype.sum_prod_type, h]

theorem controlled_one : controlled (fun _ : p => (1 : Matrix d d ℂ)) = 1 := by
  ext ⟨i,k⟩ ⟨j,l⟩
  by_cases h : k=l <;> simp [controlled, Matrix.one_apply, Prod.mk.injEq, h]

theorem controlled_isometry (V : p → Matrix d d ℂ)
    (hV : ∀ k, (V k)ᴴ * V k = 1) : (controlled V)ᴴ * controlled V = 1 := by
  rw [controlled_adjoint, controlled_mul]
  simp only [hV, controlled_one]

theorem controlled_unitary (V : p → Matrix d d ℂ)
    (hV : ∀ k, (V k)ᴴ * V k = 1) :
    (controlled V)ᴴ * controlled V = 1 ∧ controlled V * (controlled V)ᴴ = 1 :=
  ⟨controlled_isometry V hV, mul_eq_one_comm.mp (controlled_isometry V hV)⟩

open scoped Kronecker in
theorem controlled_as_sum (V : p → Matrix d d ℂ) :
    controlled V = ∑ k : p, V k ⊗ₖ (Matrix.single k k (1 : ℂ)) := by
  ext ⟨i,k⟩ ⟨j,l⟩
  by_cases h : k=l
  · subst l
    simp [controlled, Matrix.sum_apply, Matrix.kronecker_apply, Matrix.single, ite_and]
  · simp [controlled, Matrix.sum_apply, Matrix.kronecker_apply, Matrix.single, ite_and, h]

/-- Exact program return for every data input, as a full insertion-map equality. -/
theorem controlled_endpoint (V : p → Matrix d d ℂ) (k : p) :
    controlled V * insert (d:=d) (ket k) = insert (d:=d) (ket k) * V k := by
  ext ⟨i,l⟩ j
  by_cases h : l=k
  · subst l
    simp [Matrix.mul_apply, controlled, S4Program.insert, ket, Fintype.sum_prod_type]
  · simp [Matrix.mul_apply, controlled, S4Program.insert, ket, Fintype.sum_prod_type, h]

theorem fidelity_loss_le_distance_sq {E : Type*} [NormedAddCommGroup E]
    [InnerProductSpace ℂ E] (x y : E) (hx : ‖x‖ = 1) (hy : ‖y‖ = 1) :
    1 - ‖inner ℂ x y‖^2 ≤ ‖x-y‖^2 := by
  have h := @norm_sub_sq ℂ E _ _ _ x y
  rw [hx,hy] at h
  change ‖x-y‖^2 = 1^2 - 2 * (inner ℂ x y).re + 1^2 at h
  have hz := Complex.sq_norm_sub_sq_re (inner ℂ x y)
  nlinarith [sq_nonneg ((inner ℂ x y).re - 1), sq_nonneg ((inner ℂ x y).im)]

theorem matrix_isometry_norm (A : Matrix d d ℂ) (hA : Aᴴ * A = 1)
    (x : EuclideanSpace ℂ d) : ‖(toEuclideanCLM (n:=d) (𝕜:=ℂ)) A x‖ = ‖x‖ := by
  apply ContinuousLinearMap.norm_map_of_mem_unitary
  have hl := congrArg (toEuclideanCLM (n:=d) (𝕜:=ℂ)) hA
  have hr := congrArg (toEuclideanCLM (n:=d) (𝕜:=ℂ)) (mul_eq_one_comm.mp hA)
  exact ⟨by simpa only [← Matrix.star_eq_conjTranspose, map_mul, map_star, map_one] using hl,
    by simpa only [← Matrix.star_eq_conjTranspose, map_mul, map_star, map_one] using hr⟩

theorem close_unitary_fidelity (A B : Matrix d d ℂ)
    (hA : Aᴴ * A = 1) (hB : Bᴴ * B = 1)
    (x : EuclideanSpace ℂ d) (hx : ‖x‖ = 1) :
    1 - ‖inner ℂ ((toEuclideanCLM (n:=d) (𝕜:=ℂ)) A x) ((toEuclideanCLM (n:=d) (𝕜:=ℂ)) B x)‖^2 ≤ ‖A-B‖^2 := by
  have hf := fidelity_loss_le_distance_sq ((toEuclideanCLM (n:=d) (𝕜:=ℂ)) A x) ((toEuclideanCLM (n:=d) (𝕜:=ℂ)) B x)
    ((matrix_isometry_norm A hA x).trans hx) ((matrix_isometry_norm B hB x).trans hx)
  have hn : ‖(toEuclideanCLM (n:=d) (𝕜:=ℂ)) A x - (toEuclideanCLM (n:=d) (𝕜:=ℂ)) B x‖ ≤ ‖A-B‖ := by
    have hb := ((toEuclideanCLM (n:=d) (𝕜:=ℂ)) (A-B)).le_opNorm x
    have he : ‖(toEuclideanCLM (n:=d) (𝕜:=ℂ)) (A-B)‖ = ‖A-B‖ := rfl
    rw [he] at hb
    simpa only [map_sub, _root_.sub_apply, hx, mul_one] using hb
  exact hf.trans (sq_le_sq₀ (norm_nonneg _) (norm_nonneg _) |>.mpr hn)

end UnrestrictedPrograms


==> anc/lean/CoordinatePermutation.lean <==
import Placement

/-! Exact multiplication by an arbitrary finite coordinate permutation. -/
namespace Paper2CoordinatePermutation
open Matrix
theorem left {m n p : Type*} [Fintype n] [DecidableEq m]
    (e : n ≃ m) (M : Matrix n p ℂ) :
    Paper2Placement.basisEmbedding e*M=fun i j => M (e.symm i) j := by
  ext i j
  have he (y : n) : i=e y ↔ y=e.symm i := by
    constructor
    · intro h
      calc y=e.symm (e y) := (e.symm_apply_apply y).symm
           _=e.symm i := congrArg e.symm h.symm
    · intro h
      rw [h,e.apply_symm_apply]
  classical
  simp only [Paper2Placement.basisEmbedding,Matrix.mul_apply,ite_mul,one_mul,zero_mul,he]
  simp

theorem right {m n p : Type*} [Fintype m] [DecidableEq m]
    (e : n ≃ m) (M : Matrix p m ℂ) :
    M*Paper2Placement.basisEmbedding e=fun i j => M i (e j) := by
  ext i j
  simp [Paper2Placement.basisEmbedding,Matrix.mul_apply]

end Paper2CoordinatePermutation


==> anc/lean/Covariance.lean <==
import Mathlib.LinearAlgebra.Matrix.Adjugate
import Mathlib.LinearAlgebra.Matrix.ConjTranspose
import Mathlib.LinearAlgebra.Matrix.Kronecker
import Mathlib.Basic.Complex.Basic
import Mathlib.LinearAlgebra.Matrix.Notation
import Mathlib.Tactic.FinCases
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Ring

/-!
# Transpose covariance: manuscript S2

This file uses actual complex matrices, not symbolic axioms for the desired
conclusion. `SpecialUnitary` states both unitary identities and determinant one.
`TransposeCovariant` is exactly w4:tc:definition. The seed, uniqueness, fixed
encoding, query update, and fixed-flip theorems prove the corresponding general
S2 statements. Concrete CG families and their covariance are separate proof
obligations; these general results do not claim to verify those realizations.
-/
namespace Paper2S123

open Matrix
open scoped Kronecker

variable {d x y : Type*}
variable [Fintype d] [DecidableEq d] [Fintype x]

/-- The defining equations of SU(d), with both unitary sides explicit. -/
def SpecialUnitary (U : Matrix d d ℂ) : Prop :=
  Uᴴ * U = 1 ∧ U * Uᴴ = 1 ∧ U.det = 1

theorem specialUnitary_one : SpecialUnitary (1 : Matrix d d ℂ) := by
  simp [SpecialUnitary]

theorem specialUnitary_transpose {U : Matrix d d ℂ} (hU : SpecialUnitary U) :
    SpecialUnitary U.transpose := by
  rcases hU with ⟨hleft, hright, hdet⟩
  refine ⟨?_, ?_, ?_⟩
  · simpa only [Matrix.transpose_mul, Matrix.transpose_one,
      Matrix.conjTranspose_transpose_eq_transpose_conjTranspose] using
      congrArg Matrix.transpose hright
  · simpa only [Matrix.transpose_mul, Matrix.transpose_one,
      Matrix.conjTranspose_transpose_eq_transpose_conjTranspose] using
      congrArg Matrix.transpose hleft
  · simpa only [Matrix.det_transpose] using hdet

theorem specialUnitary_adjoint {U : Matrix d d ℂ} (hU : SpecialUnitary U) :
    SpecialUnitary Uᴴ := by
  rcases hU with ⟨hleft, hright, hdet⟩
  exact ⟨by simpa using hright, by simpa using hleft,
    by simp [Matrix.det_conjTranspose, hdet]⟩

theorem specialUnitary_conjugate {U : Matrix d d ℂ} (hU : SpecialUnitary U) :
    SpecialUnitary (U.map star) :=
  specialUnitary_transpose (specialUnitary_adjoint hU)

theorem conjugate_mul_transpose {U : Matrix d d ℂ} (hU : SpecialUnitary U) :
    (U.map star) * U.transpose = 1 := by
  simpa only [Matrix.transpose_mul, Matrix.transpose_one, Matrix.conjTranspose_transpose] using
    congrArg Matrix.transpose hU.2.1

theorem transpose_mul_conjugate {U : Matrix d d ℂ} (hU : SpecialUnitary U) :
    U.transpose * U.map star = 1 := by
  simpa only [Matrix.transpose_mul, Matrix.transpose_one, Matrix.conjTranspose_transpose] using
    congrArg Matrix.transpose hU.1

/-- Definition w4:tc:definition, restricted precisely to SU(d) parameters. -/
def TransposeCovariant
    (K : Matrix d d ℂ → Matrix x d ℂ)
    (ρ : Matrix d d ℂ → Matrix d d ℂ → Matrix x x ℂ) : Prop :=
  ∀ g h U, SpecialUnitary g → SpecialUnitary h → SpecialUnitary U →
    K (g * U * h.transpose) * g.map star = ρ g h * K U

/-- Proposition w4:lem:tc-seed: the covariance equation determines every U. -/
theorem seed_reconstruction
    {K : Matrix d d ℂ → Matrix x d ℂ}
    {ρ : Matrix d d ℂ → Matrix d d ℂ → Matrix x x ℂ}
    (hK : TransposeCovariant K ρ) {U : Matrix d d ℂ} (hU : SpecialUnitary U) :
    K U = ρ U 1 * K 1 * U.transpose := by
  have h := hK U 1 1 hU specialUnitary_one specialUnitary_one
  simp only [Matrix.transpose_one, Matrix.mul_one] at h
  have hm := congrArg (fun A => A * U.transpose) h
  simpa only [Matrix.mul_assoc, conjugate_mul_transpose hU, Matrix.mul_one] using hm

/-- The same proposition: the stabilizer at the identity constrains the seed. -/
theorem seed_constraint
    {K : Matrix d d ℂ → Matrix x d ℂ}
    {ρ : Matrix d d ℂ → Matrix d d ℂ → Matrix x x ℂ}
    (hK : TransposeCovariant K ρ) {g : Matrix d d ℂ} (hg : SpecialUnitary g) :
    K 1 * g.map star = ρ g (g.map star) * K 1 := by
  have h := hK g (g.map star) 1 hg (specialUnitary_conjugate hg) specialUnitary_one
  have ht : (g.map star).transpose = gᴴ := rfl
  simpa only [Matrix.mul_one, ht, hg.2.1] using h

/-- Matching seeds proves equality on every SU(d) parameter. -/
theorem seed_uniqueness
    {K L : Matrix d d ℂ → Matrix x d ℂ}
    {ρ : Matrix d d ℂ → Matrix d d ℂ → Matrix x x ℂ}
    (hK : TransposeCovariant K ρ) (hL : TransposeCovariant L ρ)
    (hseed : K 1 = L 1) {U : Matrix d d ℂ} (hU : SpecialUnitary U) :
    K U = L U := by
  rw [seed_reconstruction hK hU, seed_reconstruction hL hU, hseed]

/-- A zero seed gives the zero family, rather than merely a zero at U=I. -/
theorem zero_seed_zero_family
    {K : Matrix d d ℂ → Matrix x d ℂ}
    {ρ : Matrix d d ℂ → Matrix d d ℂ → Matrix x x ℂ}
    (hK : TransposeCovariant K ρ) (hseed : K 1 = 0)
    {U : Matrix d d ℂ} (hU : SpecialUnitary U) : K U = 0 := by
  rw [seed_reconstruction hK hU, hseed, Matrix.mul_zero, Matrix.zero_mul]

/-- Lemma w4:lem:tc-encoding; the displayed intertwining is its stated premise. -/
theorem fixed_encoding_covariant [Fintype y]
    {K : Matrix d d ℂ → Matrix x d ℂ}
    {ρ : Matrix d d ℂ → Matrix d d ℂ → Matrix x x ℂ}
    (hK : TransposeCovariant K ρ) (E : Matrix y x ℂ)
    (ρ' : Matrix d d ℂ → Matrix d d ℂ → Matrix y y ℂ)
    (hE : ∀ g h, SpecialUnitary g → SpecialUnitary h → E * ρ g h = ρ' g h * E) :
    TransposeCovariant (fun U => E * K U) ρ' := by
  intro g h U hg hh hU
  rw [Matrix.mul_assoc, hK g h U hg hh hU, ← Matrix.mul_assoc, hE g h hg hh,
    Matrix.mul_assoc]

/-- Covariance with g=I gives the exact adjoint-parameter identity used in the flip. -/
theorem adjoint_parameter
    {K : Matrix d d ℂ → Matrix x d ℂ}
    {ρ : Matrix d d ℂ → Matrix d d ℂ → Matrix x x ℂ}
    (hK : TransposeCovariant K ρ) {U : Matrix d d ℂ} (hU : SpecialUnitary U) :
    K Uᴴ = ρ 1 (U.map star) * K 1 := by
  have h := hK 1 (U.map star) 1 specialUnitary_one
    (specialUnitary_conjugate hU) specialUnitary_one
  have ht : (U.map star).transpose = Uᴴ := rfl
  have ho : (1 : Matrix d d ℂ).map star = 1 := by simp
  simpa only [Matrix.one_mul, ho, Matrix.mul_one, ht] using h

/-- Proposition w4:lem:tc-flip, proved from its representation and seed premises.
No involution assumption is imposed; even unitarity of J is not needed by this
algebraic implication. The manuscript's concrete unitary J is checked separately. -/
theorem fixed_flip
    {K : Matrix d d ℂ → Matrix x d ℂ}
    {ρ : Matrix d d ℂ → Matrix d d ℂ → Matrix x x ℂ}
    (hK : TransposeCovariant K ρ) (J : Matrix x x ℂ)
    (hexchange : ∀ g h, SpecialUnitary g → SpecialUnitary h →
      J * ρ g h = ρ (h.map star) (g.map star) * J)
    (hseed : J * K 1 = K 1) {U : Matrix d d ℂ} (hU : SpecialUnitary U) :
    J * K U = K Uᴴ * U.transpose := by
  rw [seed_reconstruction hK hU, ← Matrix.mul_assoc J,
    ← Matrix.mul_assoc J, hexchange U 1 hU specialUnitary_one]
  have ho : (1 : Matrix d d ℂ).map star = 1 := by simp
  rw [ho]
  rw [Matrix.mul_assoc (ρ 1 (U.map star)) J, hseed, ← adjoint_parameter hK hU]

/-- The matrix transpose target itself has the motivating covariance. -/
theorem transpose_target_covariant (g h U : Matrix d d ℂ) (hg : SpecialUnitary g) :
    (g * U * h.transpose).transpose * g.map star = h * U.transpose := by
  simp only [Matrix.transpose_mul, Matrix.transpose_transpose, Matrix.mul_assoc,
    transpose_mul_conjugate hg, Matrix.mul_one]

/-- Lemma w4:lem:tc-query: a single oracle query changes only its output action. -/
theorem query_update_covariant {m : Type*} [Fintype m] [DecidableEq m]
    (K : Matrix d d ℂ → Matrix (d × m) d ℂ)
    (σ : Matrix d d ℂ → Matrix d d ℂ → Matrix m m ℂ)
    (hK : TransposeCovariant K (fun g h => h.map star ⊗ₖ σ g h)) :
    TransposeCovariant (fun U => (U ⊗ₖ (1 : Matrix m m ℂ)) * K U)
      (fun g h => g ⊗ₖ σ g h) := by
  intro g h U hg hh hU
  rw [Matrix.mul_assoc, hK g h U hg hh hU, ← Matrix.mul_assoc,
    ← Matrix.mul_kronecker_mul]
  have hc : g * U * h.transpose * h.map star = g * U := by
    rw [Matrix.mul_assoc (g * U), transpose_mul_conjugate hh, Matrix.mul_one]
  rw [hc, Matrix.one_mul, ← Matrix.mul_assoc, ← Matrix.mul_kronecker_mul,
    Matrix.mul_one]

/-- First equality w4:tc:normalization-adjoint-product derived from the seed
constraint and the stipulated unitarity of the output representation. -/
theorem seed_gram_invariant [DecidableEq x]
    {K : Matrix d d ℂ → Matrix x d ℂ}
    {ρ : Matrix d d ℂ → Matrix d d ℂ → Matrix x x ℂ}
    (hK : TransposeCovariant K ρ)
    (hρ : ∀ g h, SpecialUnitary g → SpecialUnitary h → (ρ g h)ᴴ * ρ g h = 1)
    {g : Matrix d d ℂ} (hg : SpecialUnitary g) :
    g.transpose * ((K 1)ᴴ * K 1) * g.map star = (K 1)ᴴ * K 1 := by
  have hs := seed_constraint hK hg
  have ht : (g.map star)ᴴ = g.transpose := by
    ext i j
    simp [Matrix.conjTranspose_apply]
  calc
    _ = (K 1 * g.map star)ᴴ * (K 1 * g.map star) := by
      rw [Matrix.conjTranspose_mul, ht]
      simp only [Matrix.mul_assoc]
    _ = (ρ g (g.map star) * K 1)ᴴ * (ρ g (g.map star) * K 1) := by rw [hs]
    _ = (K 1)ᴴ * ((ρ g (g.map star))ᴴ * ρ g (g.map star)) * K 1 := by
      simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc]
    _ = _ := by rw [hρ g (g.map star) hg (specialUnitary_conjugate hg), Matrix.mul_one]

/-- The Gram operator commutes with every conjugate SU(d) matrix. -/
theorem seed_gram_commutes [DecidableEq x]
    {K : Matrix d d ℂ → Matrix x d ℂ}
    {ρ : Matrix d d ℂ → Matrix d d ℂ → Matrix x x ℂ}
    (hK : TransposeCovariant K ρ)
    (hρ : ∀ g h, SpecialUnitary g → SpecialUnitary h → (ρ g h)ᴴ * ρ g h = 1)
    {g : Matrix d d ℂ} (hg : SpecialUnitary g) :
    ((K 1)ᴴ * K 1) * g.map star = g.map star * ((K 1)ᴴ * K 1) := by
  have h := congrArg (fun A => g.map star * A) (seed_gram_invariant hK hρ hg)
  simpa only [← Matrix.mul_assoc, conjugate_mul_transpose hg, Matrix.one_mul] using h

/-- Once a seed Gram matrix is scalar, reconstruction proves the same scalar
for every parameter. The qutrit scalar property is derived independently below. -/
theorem gram_propagation [DecidableEq x]
    {K : Matrix d d ℂ → Matrix x d ℂ}
    {ρ : Matrix d d ℂ → Matrix d d ℂ → Matrix x x ℂ}
    (hK : TransposeCovariant K ρ)
    (hρ : ∀ g h, SpecialUnitary g → SpecialUnitary h → (ρ g h)ᴴ * ρ g h = 1)
    (γ : ℂ) (hseed : (K 1)ᴴ * K 1 = γ • (1 : Matrix d d ℂ))
    {U : Matrix d d ℂ} (hU : SpecialUnitary U) :
    (K U)ᴴ * K U = γ • (1 : Matrix d d ℂ) := by
  rw [seed_reconstruction hK hU]
  simp only [Matrix.conjTranspose_mul]
  have ht : U.transposeᴴ = U.map star := rfl
  rw [ht]
  calc
    _ = U.map star * ((K 1)ᴴ * ((ρ U 1)ᴴ * ρ U 1) * K 1) * U.transpose := by
      simp only [Matrix.mul_assoc]
    _ = U.map star * (γ • (1 : Matrix d d ℂ)) * U.transpose := by
      rw [hρ U 1 hU specialUnitary_one, Matrix.mul_one, hseed]
    _ = _ := by
      rw [Matrix.mul_smul, Matrix.mul_one, Matrix.smul_mul, conjugate_mul_transpose hU]

section QutritNormalization

private def sign0 : Matrix (Fin 3) (Fin 3) ℂ := !![1,0,0; 0,-1,0; 0,0,-1]
private def sign1 : Matrix (Fin 3) (Fin 3) ℂ := !![-1,0,0; 0,1,0; 0,0,-1]
private def cycle3 : Matrix (Fin 3) (Fin 3) ℂ := !![0,1,0; 0,0,1; 1,0,0]

private theorem sign0_su : SpecialUnitary sign0 := by
  refine ⟨?_, ?_, ?_⟩
  · ext i j
    fin_cases i <;> fin_cases j <;>
      norm_num [sign0, Matrix.mul_apply, Fin.sum_univ_succ, Matrix.conjTranspose_apply]
  · ext i j
    fin_cases i <;> fin_cases j <;>
      norm_num [sign0, Matrix.mul_apply, Fin.sum_univ_succ, Matrix.conjTranspose_apply]
  · norm_num [sign0, Matrix.det_fin_three]

private theorem sign1_su : SpecialUnitary sign1 := by
  refine ⟨?_, ?_, ?_⟩
  · ext i j
    fin_cases i <;> fin_cases j <;>
      norm_num [sign1, Matrix.mul_apply, Fin.sum_univ_succ, Matrix.conjTranspose_apply]
  · ext i j
    fin_cases i <;> fin_cases j <;>
      norm_num [sign1, Matrix.mul_apply, Fin.sum_univ_succ, Matrix.conjTranspose_apply]
  · norm_num [sign1, Matrix.det_fin_three]

private theorem cycle3_su : SpecialUnitary cycle3 := by
  refine ⟨?_, ?_, ?_⟩
  · ext i j
    fin_cases i <;> fin_cases j <;>
      norm_num [cycle3, Matrix.mul_apply, Fin.sum_univ_succ, Matrix.conjTranspose_apply]
  · ext i j
    fin_cases i <;> fin_cases j <;>
      norm_num [cycle3, Matrix.mul_apply, Fin.sum_univ_succ, Matrix.conjTranspose_apply]
  · norm_num [cycle3, Matrix.det_fin_three]

/-- The concrete qutrit scalar-commutant statement needed in S2.
It is proved using three explicit SU(3) elements, so no irreducibility or
Schur conclusion is supplied as an unproved hypothesis. -/
theorem qutrit_scalar_commutant (A : Matrix (Fin 3) (Fin 3) ℂ)
    (hA : ∀ g, SpecialUnitary g → A * g.map star = g.map star * A) :
    A = (A 0 0) • (1 : Matrix (Fin 3) (Fin 3) ℂ) := by
  have offdiag : ∀ i j : Fin 3, i ≠ j → A i j = 0 := by
    intro i j hij
    have h0 := congrFun (congrFun (hA sign0 sign0_su) i) j
    have h1 := congrFun (congrFun (hA sign1 sign1_su) i) j
    fin_cases i <;> fin_cases j <;>
      simp_all [sign0, sign1, Matrix.mul_apply, Fin.sum_univ_succ,
        Matrix.map_apply, CharZero.eq_neg_self_iff, CharZero.neg_eq_self_iff]
  have d01 : A 0 0 = A 1 1 := by
    have hc := congrFun (congrFun (hA cycle3 cycle3_su) 0) 1
    simpa [cycle3, Matrix.mul_apply, Fin.sum_univ_succ, Matrix.map_apply] using hc
  have d12 : A 1 1 = A 2 2 := by
    have hc := congrFun (congrFun (hA cycle3 cycle3_su) 1) 2
    simpa [cycle3, Matrix.mul_apply, Fin.sum_univ_succ, Matrix.map_apply] using hc
  ext i j
  by_cases hij : i = j
  · subst j
    fin_cases i <;> simp [d01, d12]
  · simp [hij, offdiag i j hij]

/-- Diagonal Gram coefficients are sums of nonnegative real squared moduli. -/
theorem gram_diagonal_normSq (A : Matrix x (Fin 3) ℂ) (i : Fin 3) :
    (Aᴴ * A) i i = ((∑ j, Complex.normSq (A j i) : ℝ) : ℂ) := by
  simp only [Matrix.mul_apply, Matrix.conjTranspose_apply, Complex.star_def,
    ← Complex.normSq_eq_conj_mul_self]
  exact (map_sum Complex.ofRealHom (fun j => Complex.normSq (A j i)) Finset.univ).symm

/-- Corollary w4:lem:tc-normalization, fully proved for the manuscript's
qutrit input. Only covariance and output unitarity are assumed, exactly as in
the corollary; scalarity and nonnegative normalization are derived here. -/
theorem uniform_normalization_qutrit [DecidableEq x]
    {K : Matrix (Fin 3) (Fin 3) ℂ → Matrix x (Fin 3) ℂ}
    {ρ : Matrix (Fin 3) (Fin 3) ℂ → Matrix (Fin 3) (Fin 3) ℂ → Matrix x x ℂ}
    (hK : TransposeCovariant K ρ)
    (hρ : ∀ g h, SpecialUnitary g → SpecialUnitary h → (ρ g h)ᴴ * ρ g h = 1) :
    ∃ γ : ℝ, 0 ≤ γ ∧ ∀ U, SpecialUnitary U →
      (K U)ᴴ * K U = (γ : ℂ) • (1 : Matrix (Fin 3) (Fin 3) ℂ) := by
  let γ : ℝ := ∑ j, Complex.normSq (K 1 j 0)
  have hγ : 0 ≤ γ := Finset.sum_nonneg (fun j _ => Complex.normSq_nonneg (K 1 j 0))
  have hs := qutrit_scalar_commutant ((K 1)ᴴ * K 1)
    (fun g hg => seed_gram_commutes hK hρ hg)
  rw [gram_diagonal_normSq] at hs
  refine ⟨γ, hγ, ?_⟩
  intro U hU
  exact gram_propagation hK hρ (γ : ℂ) hs hU

end QutritNormalization
end Paper2S123


==> anc/lean/DeferredInstrument.lean <==
import FiniteStinespring

/-! A conditional second instrument is replaced by a concrete isometry that
retains the first outcome and appends the second. The discarded-record channel
is exactly the sequential adaptive channel, with no assumed deferred-measurement
identity. All operations can change their finite system dimensions. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix
open scoped BigOperators ComplexOrder
variable {n m l r s : Type*} [Fintype n] [DecidableEq n]
  [Fintype m] [DecidableEq m] [Fintype l] [DecidableEq l]
  [Fintype r] [DecidableEq r] [Fintype s] [DecidableEq s]

def adaptiveKraus (K : r → Matrix m n ℂ) (L : r → s → Matrix l m ℂ) :
    (r × s) → Matrix l n ℂ := fun ij => L ij.1 ij.2 * K ij.1

def controlledDilation (L : r → s → Matrix l m ℂ) :
    Matrix (l × (r × s)) (m × r) ℂ :=
  Matrix.of (fun aij bi => if bi.2 = aij.2.1 then L aij.2.1 aij.2.2 aij.1 bi.1 else 0)

theorem adaptive_kraus_complete (K : r → Matrix m n ℂ) (L : r → s → Matrix l m ℂ)
    (hK : (∑ i, (K i)ᴴ * K i) = 1)
    (hL : ∀ i, (∑ j, (L i j)ᴴ * L i j) = 1) :
    (∑ ij, (adaptiveKraus K L ij)ᴴ * adaptiveKraus K L ij) = 1 := by
  simp only [adaptiveKraus, Matrix.conjTranspose_mul, Fintype.sum_prod_type]
  calc
    _ = ∑ i, (K i)ᴴ * (∑ j, (L i j)ᴴ * L i j) * K i := by
      simp only [Matrix.mul_sum, Matrix.sum_mul, Matrix.mul_assoc]
    _ = 1 := by simp only [hL, Matrix.mul_one, hK]

/-- The coherent second operation acts on the first recorded result. -/
theorem controlled_dilation_compose (K : r → Matrix m n ℂ)
    (L : r → s → Matrix l m ℂ) :
    controlledDilation L * dilation K = dilation (adaptiveKraus K L) := by
  ext aij b
  simp [controlledDilation, dilation, adaptiveKraus, Matrix.mul_apply,
    Fintype.sum_prod_type]

theorem controlled_dilation_gram (L : r → s → Matrix l m ℂ)
    (a b : m) (i j : r) :
    ((controlledDilation L)ᴴ * controlledDilation L) (a,i) (b,j) =
      if i = j then (∑ k, (L i k)ᴴ * L i k) a b else 0 := by
  simp only [Matrix.mul_apply, Matrix.conjTranspose_apply, controlledDilation,
    Matrix.of_apply, Fintype.sum_prod_type, Matrix.sum_apply]
  by_cases hij : i = j
  · subst j
    simp only [ite_true, apply_ite, star_zero, ite_mul, zero_mul,
      mul_ite, mul_zero, ite_self]
    simp only [Finset.sum_ite_irrel, Finset.sum_const_zero, Finset.sum_ite_eq,
      Finset.mem_univ, ite_true]
    exact Finset.sum_comm
  · simp [hij, apply_ite, mul_ite, ite_mul, Finset.sum_ite_irrel]

/-- Conditional trace preservation gives a genuine coherent isometry on
arbitrary superpositions of the previous record, including off-diagonal blocks. -/
theorem controlled_dilation_isometry (L : r → s → Matrix l m ℂ)
    (hL : ∀ i, (∑ j, (L i j)ᴴ * L i j) = 1) :
    (controlledDilation L)ᴴ * controlledDilation L = 1 := by
  ext ai bj
  rcases ai with ⟨a, i⟩
  rcases bj with ⟨b, j⟩
  rw [controlled_dilation_gram, hL]
  simp only [Matrix.one_apply, Prod.mk.injEq]
  by_cases hab : a = b <;> by_cases hij : i = j <;> simp_all

theorem adaptive_channel (K : r → Matrix m n ℂ) (L : r → s → Matrix l m ℂ)
    (M : Matrix n n ℂ) :
    channel (adaptiveKraus K L) M = ∑ i, channel (L i) (K i * M * (K i)ᴴ) := by
  simp only [channel, adaptiveKraus, Fintype.sum_prod_type, Matrix.conjTranspose_mul,
    Matrix.mul_assoc]

/-- Delaying the two measurements preserves the full adaptive data channel. -/
theorem deferred_instrument_channel (K : r → Matrix m n ℂ)
    (L : r → s → Matrix l m ℂ) (M : Matrix n n ℂ) :
    partialTrace ((controlledDilation L * dilation K) * M *
      (controlledDilation L * dilation K)ᴴ) =
      ∑ i, channel (L i) (K i * M * (K i)ᴴ) := by
  rw [controlled_dilation_compose, partialTrace_dilation, adaptive_channel]

end FinitePure


==> anc/lean/DiagonalExtension.lean <==
import PolynomialLine
import Mathlib.Analysis.Matrix.Spectrum

/-! Extend the actual cubic defect from unitary matrices to every diagonal
conjugate by a fixed unitary. Three applications of one-variable polynomial
uniqueness remove the unit-modulus restrictions, without assuming SVD. -/
namespace S5DiagonalExtension
open Matrix S5PolynomialLine S5PhasePolynomial
set_option linter.unusedSimpArgs false
abbrev Q := Fin 3

def point (V : Matrix Q Q ℂ) (a b c : ℂ) : Matrix Q Q ℂ :=
  V * Matrix.diagonal ![a,b,c] * Vᴴ

theorem conjugate_diagonal_affine (V : Matrix Q Q ℂ) (d e : Q → ℂ) (z : ℂ) :
    V * Matrix.diagonal (d + z • e) * Vᴴ =
      V * Matrix.diagonal d * Vᴴ + z • (V * Matrix.diagonal e * Vᴴ) := by
  have hd : Matrix.diagonal (d + z • e) = Matrix.diagonal d + z • Matrix.diagonal e := by
    ext i j
    by_cases h : i = j <;> simp [Matrix.diagonal, h]
  rw [hd]
  simp only [Matrix.mul_add, Matrix.add_mul, Matrix.mul_smul, Matrix.smul_mul]

theorem point_first_line (V : Matrix Q Q ℂ) (a b z : ℂ) :
    point V z a b = point V 0 a b + z • point V 1 0 0 := by
  have h : (![z,a,b] : Q → ℂ) = ![0,a,b] + z • ![1,0,0] := by
    ext i; fin_cases i <;> simp
  simp only [point]
  rw [h, conjugate_diagonal_affine]

theorem point_second_line (V : Matrix Q Q ℂ) (a b z : ℂ) :
    point V a z b = point V a 0 b + z • point V 0 1 0 := by
  have h : (![a,z,b] : Q → ℂ) = ![a,0,b] + z • ![0,1,0] := by
    ext i; fin_cases i <;> simp
  simp only [point]
  rw [h, conjugate_diagonal_affine]

theorem point_third_line (V : Matrix Q Q ℂ) (a b z : ℂ) :
    point V a b z = point V a b 0 + z • point V 0 0 1 := by
  have h : (![a,b,z] : Q → ℂ) = ![a,b,0] + z • ![0,0,1] := by
    ext i; fin_cases i <;> simp
  simp only [point]
  rw [h, conjugate_diagonal_affine]

theorem diagonal_phases_isometry (a b c : ℝ) :
    (Matrix.diagonal ![phase a,phase b,phase c])ᴴ *
      Matrix.diagonal ![phase a,phase b,phase c] = (1 : Matrix Q Q ℂ) := by
  have hp (t : ℝ) : (starRingEnd ℂ) (phase t) * phase t = 1 := phase_unitary t
  ext i j
  fin_cases i <;> fin_cases j <;>
    simp [Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.diagonal,
      Fin.sum_univ_succ, hp]

theorem product_isometry (A B : Matrix Q Q ℂ)
    (hA : Aᴴ * A = 1) (hB : Bᴴ * B = 1) : (A * B)ᴴ * (A * B) = 1 := by
  rw [Matrix.conjTranspose_mul, Matrix.mul_assoc, ← Matrix.mul_assoc Aᴴ,
    hA, Matrix.one_mul, hB]

theorem point_phases_isometry (V : Matrix Q Q ℂ)
    (hl : Vᴴ * V = 1) (hr : V * Vᴴ = 1) (a b c : ℝ) :
    (point V (phase a) (phase b) (phase c))ᴴ * point V (phase a) (phase b) (phase c) = 1 := by
  apply product_isometry
  · exact product_isometry V _ hl (diagonal_phases_isometry a b c)
  · simpa only [Matrix.conjTranspose_conjTranspose] using hr

/-- Polynomial uniqueness in each diagonal coordinate extends unitary vanishing. -/
theorem defect_diagonal_conjugate (c : Q → Q → Fin 45 → ℂ)
    (hU : ∀ U : Matrix Q Q ℂ, Uᴴ * U = 1 → U * Uᴴ = 1 → defect c U = 0)
    (V : Matrix Q Q ℂ) (hl : Vᴴ * V = 1) (hr : V * Vᴴ = 1)
    (a b d : ℂ) : defect c (point V a b d) = 0 := by
  have h0 (x y z : ℝ) : defect c (point V (phase x) (phase y) (phase z)) = 0 := by
    have hi := point_phases_isometry V hl hr x y z
    exact hU _ hi (mul_eq_one_comm.mp hi)
  have h1 (x : ℂ) (y z : ℝ) : defect c (point V x (phase y) (phase z)) = 0 := by
    rw [point_first_line]
    apply defect_line_phases
    intro t
    rw [← point_first_line]
    exact h0 t y z
  have h2 (x y : ℂ) (z : ℝ) : defect c (point V x y (phase z)) = 0 := by
    rw [point_second_line]
    apply defect_line_phases
    intro t
    rw [← point_second_line]
    exact h1 x t z
  rw [point_third_line]
  apply defect_line_phases
  intro t
  rw [← point_third_line]
  exact h2 a b t

end S5DiagonalExtension


==> anc/lean/DiscardedBounds.lean <==
import DiscardedEnvironment
import LowPreparation

/-! Direct exact lower bounds for the physical mixed-program two-stage adaptive
Kraus-instrument model with inaccessible preparation environments. Only normalized physical pure-state correctness is
assumed; every word, seed, common memory, and output factor is constructed. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix S4Word S4Program Paper2PureStateTomography
open scoped BigOperators Kronecker
universe u
variable (d : Type u) [Fintype d] [DecidableEq d] [Nonempty d]
  (P R T S : ℕ → Type u)
  (m e : Type u) [Fintype m] [DecidableEq m] [Fintype e] [DecidableEq e]
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

def physicalDiscardedChannel (n q : ℕ) (E : (d × P (n+1)) ≃ (m × e))
    (Kp : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (K : ∀ k, History.{u,0} S k → S k →
      Matrix (d × FollowingMemory m T (k+1)) (d × FollowingMemory m T k) ℂ)
    (seed : d × P 0 → ℂ) (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (channel (trajectory (fun k => d × FollowingMemory m T k) S
    (queryInstruments (FollowingMemory m T) S K U) (q+1))
      (M ⊗ₖ partialTrace (Paper2CommonWorkspace.inclusion E.toEmbedding *
        channel (trajectory (fun k => d × P k) R (queryInstruments P R Kp U) (n+1))
          (outer seed seed) * (Paper2CommonWorkspace.inclusion E.toEmbedding)ᴴ)))

theorem discarded_transpose_query_bound (n q : ℕ) (E : (d × P (n+1)) ≃ (m × e))
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × FollowingMemory m T (k+1)) (d × FollowingMemory m T k) ℂ)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (i₀ : d)
    (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalDiscardedChannel d P R T S m e n q E Kp K seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ q := by
  apply mixed_transpose_query_bound d P R (fun k => T k × e) S n q Kp
    (discardedEnvironmentInstruments T S E K) hKp
    (discardedEnvironmentInstruments_complete T S E K hK) seed hseed i₀ hd
  intro U hU x hx
  unfold physicalMixedChannel
  rw [discardedEnvironment_channel]
  exact hcorrect U hU x hx

theorem discarded_inversion_query_bound (n q : ℕ) (E : (d × P (n+1)) ≃ (m × e))
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × FollowingMemory m T (k+1)) (d × FollowingMemory m T k) ℂ)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalDiscardedChannel d P R T S m e n q E Kp K seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ q + 1 := by
  apply mixed_inversion_query_bound d P R (fun k => T k × e) S n q Kp
    (discardedEnvironmentInstruments T S E K) hKp
    (discardedEnvironmentInstruments_complete T S E K hK) seed hseed i₀
  intro U hU x hx
  unfold physicalMixedChannel
  rw [discardedEnvironment_channel]
  exact hcorrect U hU x hx

end FinitePure

namespace FinitePure
open Matrix S4Program Paper2PureStateTomography
open scoped BigOperators Kronecker
variable (P R T S : ℕ → Type)
  (m e : Type) [Fintype m] [DecidableEq m] [Fintype e] [DecidableEq e]
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

theorem discarded_preparation_bound (n : ℕ) (E : (Fin 3 × P (n+1)) ≃ (m × e))
    (Kp : ∀ k, History.{0, 0} R k → R k → Matrix (Fin 3 × P (k+1)) (Fin 3 × P k) ℂ)
    (K : ∀ k, History.{0, 0} S k → S k →
      Matrix (Fin 3 × FollowingMemory m T (k+1)) (Fin 3 × FollowingMemory m T k) ℂ)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : Fin 3 × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalDiscardedChannel (Fin 3) P R T S m e n 4 E Kp K seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ n := by
  apply mixed_preparation_bound P R (fun k => T k × e) S n Kp
    (discardedEnvironmentInstruments T S E K) hKp
    (discardedEnvironmentInstruments_complete T S E K hK) seed hseed
  intro U hU x hx
  unfold physicalMixedChannel
  rw [discardedEnvironment_channel]
  exact hcorrect U hU x hx

end FinitePure


==> anc/lean/DiscardedEnvironment.lean <==
import CPMixedBounds

/-! A physical processor acts on a subsystem of the prepared program. A fixed
coordinate equivalence exposes the discarded subsystem, and the processor is
extended by identity on it with no additional oracle calls. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 400000
noncomputable section
namespace FinitePure
open Matrix Paper2CommonWorkspace S4Program
open scoped BigOperators Kronecker
universe u
variable {d m n e p : Type u} [Fintype d] [DecidableEq d]
  [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]
  [Fintype e] [DecidableEq e] [Fintype p] [DecidableEq p]

theorem partialTrace_tensor_associate (M : Matrix d d ℂ) (ρ : Matrix (m × e) (m × e) ℂ) :
    partialTrace ((M ⊗ₖ ρ).submatrix (Equiv.prodAssoc d m e) (Equiv.prodAssoc d m e)) =
      M ⊗ₖ partialTrace ρ := by
  ext ⟨a,b⟩ ⟨c,f⟩
  simp only [partialTrace, Matrix.of_apply, Matrix.submatrix_apply, Matrix.kronecker_apply,
    Equiv.prodAssoc_apply, Finset.mul_sum]

theorem discarded_program_channel {r : Type u} [Fintype r] [DecidableEq r]
    (K : r → Matrix (d × n) (d × m) ℂ)
    (M : Matrix d d ℂ) (ρ : Matrix (m × e) (m × e) ℂ) :
    partialTrace (channel (fun j => carryEnvironment (p:=e) (K j)) (M ⊗ₖ ρ)) =
      partialTrace (channel K (M ⊗ₖ partialTrace ρ)) := by
  rw [partialTrace_associate]
  have he : (channel (fun j => carryEnvironment (p:=e) (K j)) (M ⊗ₖ ρ)).submatrix
      (Equiv.prodAssoc d n e) (Equiv.prodAssoc d n e) =
    channel (fun j => K j ⊗ₖ (1 : Matrix e e ℂ))
      ((M ⊗ₖ ρ).submatrix (Equiv.prodAssoc d m e) (Equiv.prodAssoc d m e)) := by
    unfold channel
    ext a b
    simp only [Matrix.submatrix_apply, Matrix.sum_apply]
    apply Finset.sum_congr rfl
    intro j _
    exact congrArg (fun X => X a b) (carryEnvironment_action (K j) (M ⊗ₖ ρ))
  rw [he, partialTrace_environment_channel, partialTrace_tensor_associate]

theorem query_port_program_gram (A : Matrix n m ℂ) (hA : Aᴴ * A = 1) :
    ((1 : Matrix d d ℂ) ⊗ₖ A)ᴴ * ((1 : Matrix d d ℂ) ⊗ₖ A) = 1 := by
  simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul, Matrix.one_mul, hA, Matrix.one_kronecker_one]

theorem channel_right_rect {r : Type u} [Fintype r]
    (K : r → Matrix n m ℂ) (A : Matrix m p ℂ) (M : Matrix p p ℂ) :
    channel (fun j => K j * A) M = channel K (A * M * Aᴴ) := by
  simp only [channel, Matrix.conjTranspose_mul, Matrix.mul_assoc]

variable (T S : ℕ → Type u) [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

def discardedEnvironmentInstruments (E : p ≃ (m × e))
    (K : ∀ k, History.{u,0} S k → S k →
      Matrix (d × FollowingMemory m T (k+1)) (d × FollowingMemory m T k) ℂ) :
    ∀ k, History.{u,0} S k → S k →
      Matrix (d × FollowingMemory p (fun k => T k × e) (k+1))
        (d × FollowingMemory p (fun k => T k × e) k) ℂ
  | 0, h, j => carryEnvironment (p:=e) (K 0 h j) *
      ((1 : Matrix d d ℂ) ⊗ₖ inclusion E.toEmbedding)
  | k+1, h, j => carryEnvironment (p:=e) (K (k+1) h j)

theorem discardedEnvironmentInstruments_complete (E : p ≃ (m × e))
    (K : ∀ k, History.{u,0} S k → S k →
      Matrix (d × FollowingMemory m T (k+1)) (d × FollowingMemory m T k) ℂ)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1) :
    ∀ k h, (∑ j, (discardedEnvironmentInstruments T S E K k h j)ᴴ *
      discardedEnvironmentInstruments T S E K k h j) = 1 := by
  intro k h
  cases k with
  | zero =>
    simp only [discardedEnvironmentInstruments, Matrix.conjTranspose_mul]
    calc
      _ = ((1 : Matrix d d ℂ) ⊗ₖ inclusion E.toEmbedding)ᴴ *
          (∑ j, (carryEnvironment (p:=e) (K 0 h j))ᴴ * carryEnvironment (p:=e) (K 0 h j)) *
          ((1 : Matrix d d ℂ) ⊗ₖ inclusion E.toEmbedding) := by
        simp only [Matrix.mul_sum, Matrix.sum_mul, Matrix.mul_assoc]
      _ = 1 := by
        rw [carryEnvironment_complete _ (hK 0 h), Matrix.mul_one]
        exact query_port_program_gram _ (inclusion_gram _)
  | succ k => exact carryEnvironment_complete _ (hK (k+1) h)

theorem discardedEnvironment_trajectory (E : p ≃ (m × e))
    (K : ∀ k, History.{u,0} S k → S k →
      Matrix (d × FollowingMemory m T (k+1)) (d × FollowingMemory m T k) ℂ)
    (U : Matrix d d ℂ) (q : ℕ) (h : History.{u,0} S (q+1)) :
    trajectory (fun k => d × FollowingMemory p (fun k => T k × e) k) S
      (queryInstruments (FollowingMemory p (fun k => T k × e)) S
        (discardedEnvironmentInstruments T S E K) U) (q+1) h =
      carryEnvironment (p:=e) (trajectory (fun k => d × FollowingMemory m T k) S
        (queryInstruments (FollowingMemory m T) S K U) (q+1) h) *
          ((1 : Matrix d d ℂ) ⊗ₖ inclusion E.toEmbedding) := by
  induction q with
  | zero =>
    simp only [trajectory, adaptiveKraus, queryInstruments, ite_true,
      discardedEnvironmentInstruments, Matrix.mul_one]
  | succ q ih =>
    change (discardedEnvironmentInstruments T S E K (q+1) h.1 h.2 *
      (U ⊗ₖ (1 : Matrix (T q × e) (T q × e) ℂ))) * _ = _
    rw [ih]
    change (carryEnvironment (p:=e) (K (q+1) h.1 h.2) *
      (U ⊗ₖ (1 : Matrix (T q × e) (T q × e) ℂ))) * _ = _
    rw [← carryEnvironment_query, ← carryEnvironment_mul, ← Matrix.mul_assoc,
      ← carryEnvironment_mul]
    rfl

theorem discardedEnvironment_channel (E : p ≃ (m × e))
    (K : ∀ k, History.{u,0} S k → S k →
      Matrix (d × FollowingMemory m T (k+1)) (d × FollowingMemory m T k) ℂ)
    (U : Matrix d d ℂ) (q : ℕ) (M : Matrix d d ℂ) (ρ : Matrix p p ℂ) :
    partialTrace (channel (trajectory (fun k => d × FollowingMemory p (fun k => T k × e) k) S
      (queryInstruments (FollowingMemory p (fun k => T k × e)) S
        (discardedEnvironmentInstruments T S E K) U) (q+1)) (M ⊗ₖ ρ)) =
      partialTrace (channel (trajectory (fun k => d × FollowingMemory m T k) S
        (queryInstruments (FollowingMemory m T) S K U) (q+1))
          (M ⊗ₖ partialTrace (inclusion E.toEmbedding * ρ * (inclusion E.toEmbedding)ᴴ))) := by
  have he := funext (discardedEnvironment_trajectory T S E K U q)
  rw [he, channel_right_rect]
  have hi : ((1 : Matrix d d ℂ) ⊗ₖ inclusion E.toEmbedding) * (M ⊗ₖ ρ) *
      ((1 : Matrix d d ℂ) ⊗ₖ inclusion E.toEmbedding)ᴴ =
      M ⊗ₖ (inclusion E.toEmbedding * ρ * (inclusion E.toEmbedding)ᴴ) := by
    simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul, Matrix.one_mul, Matrix.mul_one]
  rw [hi]
  exact discarded_program_channel _ _ _

end FinitePure


==> anc/lean/DualCG.lean <==
import CGFifteen
import SymmetricRepresentation
import CGPartialTrace

/-! Bell duals of the actual initial 3, 6 and 15 CG embeddings. The
intertwining equations below are instantiated with the already proved
actual carrier maps, not stipulated as circuit premises. -/
namespace Paper2DualCG
open Matrix Paper2InitialCG Paper2InitialCGCovariance Paper2CGComplement Paper2CGFifteen
open Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000
set_option backward.isDefEq.respectTransparency false

def dual {n : Type*} (C : Matrix Paper2InitialCG.Carrier n ℂ) : Matrix (Q × n) A ℂ :=
  fun ql r => star (C (ql.1,r) ql.2)

private theorem dual_intertwining {n : Type*} [Fintype n]
    (C : Matrix Paper2InitialCG.Carrier n ℂ) (L : Matrix n n ℂ) (R : Matrix A A ℂ)
    (U : Matrix Q Q ℂ) (hU : U*Uᴴ=1)
    (he : Cᴴ * (U.map star ⊗ₖ R) = L * Cᴴ) :
    (U ⊗ₖ L) * dual C = dual C * R := by
  ext ⟨a,l⟩ r
  have hu (q : Q) : (∑ i : Q, U a i * star (U q i)) = if a=q then 1 else 0 := by
    simpa only [Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.one_apply] using
      congrFun (congrFun hU a) q
  calc
    _ = ∑ i : Q, U a i * (L * Cᴴ) l (i,r) := by
      simp only [Matrix.mul_apply, Matrix.kronecker_apply, Fintype.sum_prod_type,
        dual, Matrix.conjTranspose_apply, Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro i _
      apply Finset.sum_congr rfl
      intro k _
      ring
    _ = ∑ i : Q, U a i * (Cᴴ * (U.map star ⊗ₖ R)) l (i,r) := by rw [he]
    _ = ∑ q : Q, ∑ s : A,
        (∑ i : Q, U a i * star (U q i)) * star (C (q,s) l) * R s r := by
      simp only [Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.kronecker_apply,
        Matrix.map_apply, Fintype.sum_prod_type, Finset.mul_sum, Finset.sum_mul]
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro q _
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro s _
      apply Finset.sum_congr rfl
      intro i _
      ring
    _ = _ := by
      simp only [Complex.star_def] at hu
      simp [hu, dual, Matrix.mul_apply, eq_comm]

noncomputable def leftThree : Matrix (Q × Q) A ℂ :=
  (Real.sqrt (8/3) : ℂ) • dual cgThree
noncomputable def leftSix : Matrix (Q × Six) A ℂ :=
  (Real.sqrt (8/6) : ℂ) • dual cgSix
noncomputable def leftFifteen : Matrix (Q × Fifteen) A ℂ :=
  (Real.sqrt (8/15) : ℂ) • dual cgFifteen

theorem leftThree_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (U ⊗ₖ U.map star) * leftThree = leftThree * Paper2Adjoint.R U := by
  simp only [leftThree, Matrix.mul_smul, Matrix.smul_mul]
  exact congrArg (fun M => (Real.sqrt (8/3) : ℂ) • M)
    (dual_intertwining cgThree _ _ U hU.2.1 (three_extraction U hU))

theorem leftSix_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (U ⊗ₖ Paper2PhiCovariance.symRep U) * leftSix = leftSix * Paper2Adjoint.R U := by
  simp only [leftSix, Matrix.mul_smul, Matrix.smul_mul]
  exact congrArg (fun M => (Real.sqrt (8/6) : ℂ) • M)
    (dual_intertwining cgSix _ _ U hU.2.1 (six_extraction U hU))

theorem leftFifteen_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (U ⊗ₖ repFifteen U) * leftFifteen = leftFifteen * Paper2Adjoint.R U := by
  simp only [leftFifteen, Matrix.mul_smul, Matrix.smul_mul]
  exact congrArg (fun M => (Real.sqrt (8/15) : ℂ) • M)
    (dual_intertwining cgFifteen _ _ U hU.2.1 (fifteen_extraction U hU))

theorem cgThree_entry (a j : Q) (r : A) : cgThree (a,r) j = k3 * Paper2Adjoint.T r j a := by
  have hf (a b c j : Q) : rawThree (a,b,c) j = k3 *
      ((if a=b then 1 else 0) * (if c=j then 1 else 0) - (1/3:ℂ) *
        (if a=j then 1 else 0) * (if b=c then 1 else 0)) := rfl
  fin_cases a <;> fin_cases j <;> fin_cases r <;>
    norm_num [cgThree, vectorize, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Matrix.kroneckerMap_apply, Fintype.sum_prod_type, Fin.sum_univ_succ,
      Paper2Adjoint.inclusion, Paper2Adjoint.T, hf, Matrix.one_apply,
      Paper2Adjoint.r2_star, Paper2Adjoint.r6_star, Paper2Adjoint.r2_conj,
      Paper2Adjoint.r6_conj, map_ofNat] <;> ring

theorem leftThree_is_adjoint_inclusion : leftThree = Paper2Adjoint.inclusion := by
  have hk : star k3 = k3 := by simp [k3, Paper2Adjoint.r6_star, star_mul, mul_comm]
  have hr : (Real.sqrt (8/3) : ℂ) * k3 = 1 := by
    have hh : (Real.sqrt (8/3) : ℂ) * (Real.sqrt 6 : ℂ) = 4 := by
      exact_mod_cast (show Real.sqrt (8/3) * Real.sqrt 6 = 4 by
        rw [← Real.sqrt_mul (show (0:ℝ)≤8/3 by norm_num)]
        norm_num only [show (8/3:ℝ)*6=16 by norm_num]
        rw [show (16:ℝ)=4^2 by norm_num, Real.sqrt_sq_eq_abs]; norm_num)
    calc
      _ = ((Real.sqrt (8/3) : ℂ) * (Real.sqrt 6 : ℂ))/4 := by
        simp only [k3, Paper2Adjoint.r6]; ring
      _ = 1 := by rw [hh]; norm_num
  ext ⟨a,j⟩ r
  have hh : star (Paper2Adjoint.T r j a) = Paper2Adjoint.T r a j :=
    congrFun (congrFun (Paper2Adjoint.T_hermitian r) a) j
  simp only [leftThree, Matrix.smul_apply, smul_eq_mul, dual, cgThree_entry,
    star_mul, hk, hh, Paper2Adjoint.inclusion]
  rw [mul_comm (Paper2Adjoint.T r a j) k3, ← mul_assoc, hr, one_mul]

theorem leftThree_gram : leftThreeᴴ * leftThree = 1 := by
  rw [leftThree_is_adjoint_inclusion, Paper2Adjoint.inclusion_gram]

theorem dual_gram {n : Type*} [Fintype n] (C : Matrix Paper2InitialCG.Carrier n ℂ) :
    (dual C)ᴴ * dual C = Paper2CGPartialTrace.queryTrace (C*Cᴴ) := by
  ext r s
  simp [dual, Paper2CGPartialTrace.queryTrace, Matrix.mul_apply,
    Matrix.conjTranspose_apply, Fintype.sum_prod_type]

private theorem normalized_dual_gram {n : Type*} [Fintype n]
    (C : Matrix Paper2InitialCG.Carrier n ℂ) (d : ℝ) (hd : 0<d)
    (ht : Paper2CGPartialTrace.queryTrace (C*Cᴴ) = ((d:ℂ)/8) • (1 : Matrix A A ℂ)) :
    ((Real.sqrt (8/d) : ℂ) • dual C)ᴴ * ((Real.sqrt (8/d) : ℂ) • dual C) = 1 := by
  have hs : (Real.sqrt (8/d) : ℂ)^2 = (8:ℂ)/(d:ℂ) := by
    exact_mod_cast Real.sq_sqrt (le_of_lt (div_pos (by norm_num) hd))
  have hn : (d:ℂ) ≠ 0 := by exact_mod_cast ne_of_gt hd
  have hstar : star (Real.sqrt (8/d) : ℂ) = (Real.sqrt (8/d) : ℂ) := by simp [Complex.star_def]
  have hconj : (starRingEnd ℂ) (Real.sqrt (8/d) : ℂ) = (Real.sqrt (8/d) : ℂ) := hstar
  simp only [Matrix.conjTranspose_smul, hstar, hconj,
    Matrix.smul_mul, Matrix.mul_smul, dual_gram, ht, smul_smul]
  have hc : (Real.sqrt (8/d) : ℂ) * ((Real.sqrt (8/d) : ℂ) * ((d:ℂ)/8)) = 1 := by
    calc
      _ = (Real.sqrt (8/d) : ℂ)^2 * ((d:ℂ)/8) := by ring
      _ = 1 := by rw [hs]; field_simp
  rw [hc, one_smul]

theorem leftSix_gram : leftSixᴴ * leftSix = 1 :=
  normalized_dual_gram cgSix 6 (by norm_num) Paper2CGPartialTrace.six_partial_trace

theorem leftFifteen_gram : leftFifteenᴴ * leftFifteen = 1 :=
  normalized_dual_gram cgFifteen 15 (by norm_num) Paper2CGPartialTrace.fifteen_partial_trace

end Paper2DualCG


==> anc/lean/DummyRouting.lean <==
import AdaptiveBounds
import TensorPorts

/-! A branch that has stopped sends the ordinary oracle to a dummy register.
The construction uses two fixed controlled swaps and one unconditional U call;
it does not grant a controlled-U oracle. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix S4TensorPorts S4Program
open scoped BigOperators Kronecker
variable {d r : Type*} [Fintype d] [DecidableEq d] [Fintype r] [DecidableEq r]

def dummyRoute (active : r → Prop) [DecidablePred active] :
    (d × (d × r)) ≃ (d × (d × r)) where
  toFun x := if active x.2.2 then x else (x.2.1, x.1, x.2.2)
  invFun x := if active x.2.2 then x else (x.2.1, x.1, x.2.2)
  left_inv := by intro ⟨a,b,t⟩; by_cases h : active t <;> simp [h]
  right_inv := by intro ⟨a,b,t⟩; by_cases h : active t <;> simp [h]

def dummyQuery (active : r → Prop) [DecidablePred active] (U : Matrix d d ℂ) :
    Matrix (d × (d × r)) (d × (d × r)) ℂ :=
  (routeMatrix (dummyRoute (d:=d) active))ᴴ *
    (U ⊗ₖ (1 : Matrix (d × r) (d × r) ℂ)) * routeMatrix (dummyRoute (d:=d) active)

theorem dummyQuery_apply (active : r → Prop) [DecidablePred active] (U : Matrix d d ℂ)
    (a b c e : d) (t s : r) :
    dummyQuery active U (a,b,t) (c,e,s) =
      if t = s then
        if active t then U a c * (if b = e then 1 else 0)
        else (if a = c then 1 else 0) * U b e
      else 0 := by
  rw [dummyQuery, ← portQuery_routing]
  by_cases hts : t = s
  · subst s
    by_cases h : active t <;>
      simp [portQuery, dummyRoute, h, Matrix.one_apply, Prod.mk.injEq, mul_comm]
  · by_cases ht : active t <;> by_cases hs : active s <;>
      simp [portQuery, dummyRoute, ht, hs, hts, Matrix.one_apply, Prod.mk.injEq]

theorem dummyQuery_isometry (active : r → Prop) [DecidablePred active]
    (U : Matrix d d ℂ) (hU : Uᴴ * U = 1) :
    (dummyQuery active U)ᴴ * dummyQuery active U = 1 := by
  have hR := routeMatrix_isometry (dummyRoute (d:=d) active)
  have hR' : ((routeMatrix (dummyRoute (d:=d) active))ᴴ)ᴴ *
      (routeMatrix (dummyRoute (d:=d) active))ᴴ = 1 := by
    simpa only [Matrix.conjTranspose_conjTranspose] using mul_eq_one_comm.mp hR
  exact composed_gram _ _
    (composed_gram _ _ hR' (S4Response.lifted_query_isometry U hU)) hR

/-- Repeating the routed primitive really is a k-query ordinary oracle word,
with fixed isometric gates selected before U, also when k=0. -/
theorem dummy_power_query_word (active : r → Prop) [DecidablePred active] (k : ℕ) :
    ∃ G : ℕ → Matrix (d × (d × r)) (d × (d × r)) ℂ,
      (∀ j, (G j)ᴴ * G j = 1) ∧ ∀ U : Matrix d d ℂ,
        S4Word.word G (U ⊗ₖ (1 : Matrix (d × r) (d × r) ℂ)) k = (dummyQuery active U)^k := by
  let R := fun _ : ℕ => routeMatrix (dummyRoute (d:=d) active)
  refine ⟨S4Routing.compiledGates (fun _ => 1) R k,
    S4Routing.compiledGates_isometry _ R (fun _ => by simp)
      (fun _ => routeMatrix_isometry _) k, ?_⟩
  intro U
  rw [S4Routing.compile_routed_word]
  induction k with
  | zero => rfl
  | succ k ih =>
    simp only [S4Routing.routedWord, Matrix.one_mul, ih, pow_succ']
    rfl

def branchProgram (v : d → ℂ) (t : r) : d × r → ℂ :=
  fun br => if br.2 = t then v br.1 else 0

/-- On a continuing branch the one physical call acts on the data register. -/
theorem dummyQuery_active_branch (active : r → Prop) [DecidablePred active]
    (U : Matrix d d ℂ) (v : d → ℂ) (t : r) (ht : active t) :
    dummyQuery active U * insert (d:=d) (branchProgram v t) =
      insert (d:=d) (branchProgram v t) * U := by
  ext ⟨a,b,s⟩ c
  simp only [Matrix.mul_apply, Fintype.sum_prod_type, dummyQuery_apply,
    S4Program.insert, Matrix.of_apply, branchProgram]
  by_cases hs : s = t
  · subst s
    simp [ht, ite_mul, mul_ite, Finset.sum_ite_irrel, mul_comm]
  · simp [hs, ite_mul, mul_ite, Finset.sum_ite_irrel]

/-- On a stopped branch the data is unchanged and U acts on the dummy state.
The U-dependent dummy is retained as environment, making the full equality exact. -/
theorem dummyQuery_stopped_branch (active : r → Prop) [DecidablePred active]
    (U : Matrix d d ℂ) (v : d → ℂ) (t : r) (ht : ¬ active t) :
    dummyQuery active U * insert (d:=d) (branchProgram v t) =
      insert (d:=d) (branchProgram (U.mulVec v) t) := by
  ext ⟨a,b,s⟩ c
  simp only [Matrix.mul_apply, Fintype.sum_prod_type, dummyQuery_apply,
    S4Program.insert, Matrix.of_apply, branchProgram, Matrix.mulVec, dotProduct]
  by_cases hs : s = t
  · subst s
    simp [ht, ite_mul, mul_ite, Finset.sum_ite_irrel]
  · simp [hs, ite_mul, mul_ite, Finset.sum_ite_irrel]

theorem branchProgram_normalized (v : d → ℂ) (t : r)
    (hv : bracket v v = 1) : bracket (branchProgram v t) (branchProgram v t) = 1 := by
  simpa [bracket, branchProgram, Fintype.sum_prod_type, apply_ite, ite_mul, mul_ite] using hv

theorem partialTrace_insert {p : Type*} [Fintype p] [DecidableEq p]
    (c : p → ℂ) (M : Matrix d d ℂ) :
    partialTrace (insert (d:=d) c * M * (insert (d:=d) c)ᴴ) = bracket c c • M := by
  ext a b
  simp only [partialTrace, Matrix.of_apply, Matrix.mul_apply, Matrix.conjTranspose_apply,
    S4Program.insert, Matrix.of_apply, apply_ite, star_zero, ite_mul, zero_mul,
    mul_ite, mul_zero, Finset.sum_ite_eq', Finset.mem_univ, ite_true,
    Finset.sum_ite_eq, bracket, Matrix.smul_apply, smul_eq_mul, Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro j _
  ring

/-- Padding a terminated branch by k genuine physical oracle calls leaves
the data map exactly the identity and accumulates the calls only on the dummy. -/
theorem dummyQuery_power_stopped (active : r → Prop) [DecidablePred active]
    (U : Matrix d d ℂ) (v : d → ℂ) (t : r) (ht : ¬ active t) (k : ℕ) :
    (dummyQuery active U)^k * insert (d:=d) (branchProgram v t) =
      insert (d:=d) (branchProgram ((U^k).mulVec v) t) := by
  induction k with
  | zero => simp
  | succ k ih =>
    rw [pow_succ', Matrix.mul_assoc, ih, dummyQuery_stopped_branch active U _ t ht,
      Matrix.mulVec_mulVec, ← pow_succ']

theorem matrix_power_isometry (U : Matrix d d ℂ) (hU : Uᴴ * U = 1) (k : ℕ) :
    (U^k)ᴴ * U^k = 1 := by
  induction k with
  | zero => simp
  | succ k ih =>
    rw [pow_succ']
    exact composed_gram U (U^k) hU ih

/-- The full reduced channel of an already terminated branch is unchanged by
any number of dummy-routed physical calls, on every input operator. -/
theorem stopped_padding_channel (active : r → Prop) [DecidablePred active]
    (U : Matrix d d ℂ) (hU : Uᴴ * U = 1) (v : d → ℂ)
    (hv : bracket v v = 1) (t : r) (ht : ¬ active t) (k : ℕ) (M : Matrix d d ℂ) :
    let V := (dummyQuery active U)^k * insert (d:=d) (branchProgram v t)
    partialTrace (V * M * Vᴴ) = M := by
  dsimp only
  rw [dummyQuery_power_stopped active U v t ht, partialTrace_insert,
    branchProgram_normalized _ t (gram_mulVec_normalized _ (matrix_power_isometry U hU k) v hv),
    one_smul]

/-- An already completed Kraus branch can receive its entire missing number
of calls on the dummy without changing that branch's data operation. -/
theorem stopped_padding_kraus_branch {n : Type*} [Fintype n] [DecidableEq n]
    (active : r → Prop) [DecidablePred active] (U : Matrix d d ℂ)
    (hU : Uᴴ * U = 1) (v : d → ℂ) (hv : bracket v v = 1)
    (t : r) (ht : ¬ active t) (k : ℕ) (K : Matrix d n ℂ) (M : Matrix n n ℂ) :
    let V := (dummyQuery active U)^k * insert (d:=d) (branchProgram v t) * K
    partialTrace (V * M * Vᴴ) = K * M * Kᴴ := by
  dsimp only
  rw [dummyQuery_power_stopped active U v t ht]
  simp only [Matrix.conjTranspose_mul]
  have he :
      (insert (d:=d) (branchProgram ((U^k).mulVec v) t) * K) * M *
          (Kᴴ * (insert (d:=d) (branchProgram ((U^k).mulVec v) t))ᴴ) =
      insert (d:=d) (branchProgram ((U^k).mulVec v) t) * (K * M * Kᴴ) *
          (insert (d:=d) (branchProgram ((U^k).mulVec v) t))ᴴ := by
    simp only [Matrix.mul_assoc]
  rw [he, partialTrace_insert,
    branchProgram_normalized _ t (gram_mulVec_normalized _ (matrix_power_isometry U hU k) v hv),
    one_smul]

/-- The complete instrument channel is preserved when each completed branch
receives its remaining q-stop(t) ordinary calls on a dummy register. This is
the channel preservation component of worst-case stopping-time padding. -/
theorem stopping_time_padding_channel {n : Type*} [Fintype n] [DecidableEq n]
    (U : Matrix d d ℂ) (hU : Uᴴ * U = 1) (v : d → ℂ) (hv : bracket v v = 1)
    (stop : r → ℕ) (q : ℕ) (K : r → Matrix d n ℂ) (M : Matrix n n ℂ) :
    (∑ t, partialTrace
      (((dummyQuery (fun _ : r => False) U)^(q-stop t) *
          insert (d:=d) (branchProgram v t) * K t) * M *
        ((dummyQuery (fun _ : r => False) U)^(q-stop t) *
          insert (d:=d) (branchProgram v t) * K t)ᴴ)) = channel K M := by
  apply Finset.sum_congr rfl
  intro t _
  exact stopped_padding_kraus_branch (fun _ : r => False) U hU v hv t
    (fun h => h) (q-stop t) (K t) M

end FinitePure


==> anc/lean/DummyTensor.lean <==
import DummyRouting

/-! Tensoring fixed rectangular instruments with an untouched dummy, with
coordinates ordered so the first d-dimensional factor remains the query port. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix S4Program S4TensorPorts
open scoped BigOperators Kronecker
variable {d m n k l : Type*} [Fintype d] [DecidableEq d]
  [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]
  [Fintype k] [DecidableEq k] [Fintype l] [DecidableEq l]

def dummyOrder (d m : Type*) : (d × (d × m)) ≃ ((d × m) × d) where
  toFun x := ((x.1,x.2.2),x.2.1)
  invFun x := (x.1.1,x.2,x.1.2)
  left_inv := by intro ⟨a,b,p⟩; rfl
  right_inv := by intro ⟨⟨a,p⟩,b⟩; rfl

def withDummy (A : Matrix (d × n) (d × m) ℂ) :
    Matrix (d × (d × n)) (d × (d × m)) ℂ :=
  (A ⊗ₖ (1 : Matrix d d ℂ)).submatrix (dummyOrder d n) (dummyOrder d m)

theorem withDummy_mul (A : Matrix (d × n) (d × m) ℂ)
    (B : Matrix (d × m) (d × k) ℂ) : withDummy (A * B) = withDummy A * withDummy B := by
  simp only [withDummy, Matrix.submatrix_mul_equiv, ← Matrix.mul_kronecker_mul, Matrix.one_mul]

theorem withDummy_adjoint (A : Matrix (d × n) (d × m) ℂ) :
    withDummy Aᴴ = (withDummy A)ᴴ := by
  simp only [withDummy, Matrix.conjTranspose_submatrix,
    Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one]

theorem withDummy_one : withDummy (1 : Matrix (d × m) (d × m) ℂ) = 1 := by
  simp only [withDummy, Matrix.one_kronecker_one, Matrix.submatrix_one_equiv]

theorem withDummy_sum {r : Type*} [Fintype r] (A : r → Matrix (d × n) (d × m) ℂ) :
    withDummy (∑ j, A j) = ∑ j, withDummy (A j) := by
  ext i j
  simp only [withDummy, Matrix.submatrix_apply, Matrix.kronecker_apply,
    Matrix.sum_apply, Finset.sum_mul, Matrix.kroneckerMap_apply]

theorem withDummy_complete {r : Type*} [Fintype r]
    (A : r → Matrix (d × n) (d × m) ℂ) (hA : (∑ j, (A j)ᴴ * A j) = 1) :
    (∑ j, (withDummy (A j))ᴴ * withDummy (A j)) = 1 := by
  simp only [← withDummy_adjoint, ← withDummy_mul, ← withDummy_sum, hA, withDummy_one]

def dummyStateMap (v : d → ℂ) (A : Matrix (d × m) n ℂ) : Matrix (d × (d × m)) n ℂ :=
  Matrix.of (fun x b => v x.2.1 * A (x.1,x.2.2) b)

theorem withDummy_state (v : d → ℂ) (A : Matrix (d × n) (d × m) ℂ)
    (B : Matrix (d × m) k ℂ) :
    withDummy A * dummyStateMap v B = dummyStateMap v (A * B) := by
  ext ⟨a,b,p⟩ c
  simp only [withDummy, dummyStateMap, Matrix.of_apply, Matrix.submatrix_apply,
    Matrix.kronecker_apply, dummyOrder, Equiv.coe_fn_mk, Matrix.mul_apply,
    Fintype.sum_prod_type, Matrix.one_apply]
  simp only [mul_ite, mul_one, mul_zero, ite_mul, zero_mul,
    Finset.sum_ite_irrel, Finset.sum_const_zero, Finset.sum_ite_eq, Finset.sum_ite_eq', Finset.mem_univ, ite_true]
  simp only [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  ring

theorem dummyStateMap_mul (v : d → ℂ) (A : Matrix (d × m) n ℂ) (B : Matrix n k ℂ) :
    dummyStateMap v (A * B) = dummyStateMap v A * B := by
  ext x b
  simp [dummyStateMap, Matrix.mul_apply, Finset.mul_sum, mul_assoc]

theorem dummyQuery_state_active (U : Matrix d d ℂ) (v : d → ℂ)
    (A : Matrix (d × m) n ℂ) :
    (U ⊗ₖ (1 : Matrix (d × m) (d × m) ℂ)) * dummyStateMap v A =
      dummyStateMap v ((U ⊗ₖ (1 : Matrix m m ℂ)) * A) := by
  ext ⟨a,b,p⟩ c
  simp only [Matrix.mul_apply, Fintype.sum_prod_type, Matrix.kronecker_apply,
    Matrix.one_apply, dummyStateMap, Matrix.of_apply, Prod.mk.injEq, ite_and]
  simp only [mul_ite, mul_one, mul_zero, ite_mul, zero_mul,
    Finset.sum_ite_irrel, Finset.sum_const_zero, Finset.sum_ite_eq, Finset.sum_ite_eq', Finset.mem_univ, ite_true]
  simp only [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i _
  ring

theorem dummyQuery_state_stopped (U : Matrix d d ℂ) (v : d → ℂ)
    (A : Matrix (d × m) n ℂ) :
    dummyQuery (fun _ : m => False) U * dummyStateMap v A = dummyStateMap (U.mulVec v) A := by
  ext ⟨a,b,p⟩ c
  simp only [Matrix.mul_apply, Fintype.sum_prod_type, dummyQuery_apply,
    ite_false, dummyStateMap, Matrix.of_apply, Matrix.mulVec, dotProduct]
  simp only [ite_mul, mul_ite, one_mul, zero_mul,
    Finset.sum_ite_irrel, Finset.sum_const_zero, Finset.sum_ite_eq, Finset.sum_ite_eq', Finset.mem_univ, ite_true]
  simp only [Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro j _
  ring

end FinitePure


==> anc/lean/Embedding.lean <==
import Mathlib.LinearAlgebra.Matrix.ConjTranspose
import Mathlib.Basic.Complex.Basic

/-!
# Isometric embeddings and physical unitary extensions

These generic finite-matrix statements formalize the block-extraction step in
S2 and the physical extension formula for the fixed flip in S3. The existence
and explicit values of the manuscript's CG embeddings are not assumed proved
by this file: the isometry and unitary premises are exactly its abstract inputs.
-/
namespace Paper2Embedding
open Matrix
variable {h m d : Type*}
variable [Fintype h] [Fintype m] [DecidableEq h] [DecidableEq m]

/-- Unitary representation intertwiners admit the adjoint extraction relation. -/
theorem block_extraction (A : Matrix h m ℂ)
    (ρ : Matrix h h ℂ) (σ : Matrix m m ℂ)
    (hρ : ρᴴ * ρ = 1) (hσ : σ * σᴴ = 1) (hA : ρ * A = A * σ) :
    Aᴴ * ρ = σ * Aᴴ := by
  have ha := congrArg Matrix.conjTranspose hA
  simp only [Matrix.conjTranspose_mul] at ha
  have hm := congrArg (fun X => σ * X * ρ) ha
  simpa only [Matrix.mul_assoc, hρ, Matrix.mul_one,
    ← Matrix.mul_assoc σ σᴴ, hσ, Matrix.one_mul] using hm.symm

/-- Extraction of a seed preserves its input intertwining constraint. -/
theorem block_seed (A : Matrix h m ℂ) (S : Matrix h d ℂ)
    (ρ : Matrix h h ℂ) (σ : Matrix m m ℂ) (g : Matrix d d ℂ)
    [Fintype d]
    (hρ : ρᴴ * ρ = 1) (hσ : σ * σᴴ = 1) (hA : ρ * A = A * σ)
    (hS : S * g = ρ * S) :
    (Aᴴ * S) * g = σ * (Aᴴ * S) := by
  rw [Matrix.mul_assoc, hS, ← Matrix.mul_assoc, block_extraction A ρ σ hρ hσ hA,
    Matrix.mul_assoc]

def physicalExtension (A : Matrix h m ℂ) (J : Matrix m m ℂ) : Matrix h h ℂ :=
  A * J * Aᴴ + (1 - A * Aᴴ)

/-- The stated physical extension acts as J on the embedded carrier. -/
theorem physicalExtension_on_image (A : Matrix h m ℂ) (J : Matrix m m ℂ)
    (hA : Aᴴ * A = 1) : physicalExtension A J * A = A * J := by
  simp only [physicalExtension, Matrix.add_mul, Matrix.sub_mul, Matrix.mul_assoc,
    hA, Matrix.mul_one, Matrix.one_mul, sub_self, add_zero]

omit [DecidableEq m] in
/-- The extension equals the identity on every vector in the orthogonal complement. -/
theorem physicalExtension_on_complement (A : Matrix h m ℂ) (J : Matrix m m ℂ)
    (v : h → ℂ) (hv : Aᴴ *ᵥ v = 0) : physicalExtension A J *ᵥ v = v := by
  simp only [physicalExtension, Matrix.add_mulVec, Matrix.sub_mulVec,
    ← Matrix.mulVec_mulVec, hv, Matrix.mulVec_zero, Matrix.one_mulVec, zero_add, sub_zero]

omit [Fintype h] [DecidableEq m] in
/-- Adjointing the physical extension adjoints exactly its intrinsic J block. -/
theorem physicalExtension_adjoint (A : Matrix h m ℂ) (J : Matrix m m ℂ) :
    (physicalExtension A J)ᴴ = physicalExtension A Jᴴ := by
  simp only [physicalExtension, Matrix.conjTranspose_add, Matrix.conjTranspose_sub,
    Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose,
    Matrix.conjTranspose_one, Matrix.mul_assoc]

/-- Multiplication of extended maps is multiplication of their intrinsic blocks. -/
theorem physicalExtension_mul (A : Matrix h m ℂ) (J K : Matrix m m ℂ)
    (hA : Aᴴ * A = 1) :
    physicalExtension A J * physicalExtension A K = physicalExtension A (J * K) := by
  have hz1 : (A * J * Aᴴ) * (1 - A * Aᴴ) = 0 := by
    simp only [Matrix.mul_sub, Matrix.mul_one, Matrix.mul_assoc, ← Matrix.mul_assoc Aᴴ A,
      hA, Matrix.one_mul, sub_self]
  have hz2 : (1 - A * Aᴴ) * (A * K * Aᴴ) = 0 := by
    simp only [Matrix.sub_mul, Matrix.one_mul, Matrix.mul_assoc, ← Matrix.mul_assoc Aᴴ A,
      hA, Matrix.one_mul, sub_self]
  have hsq : (1 - A * Aᴴ) * (1 - A * Aᴴ) = 1 - A * Aᴴ := by
    simp only [Matrix.sub_mul, Matrix.mul_sub, Matrix.one_mul, Matrix.mul_one,
      Matrix.mul_assoc, ← Matrix.mul_assoc Aᴴ A, hA, Matrix.one_mul, sub_self, sub_zero]
  have hmain : (A * J * Aᴴ) * (A * K * Aᴴ) = A * (J * K) * Aᴴ := by
    simp only [Matrix.mul_assoc, ← Matrix.mul_assoc Aᴴ A, hA, Matrix.one_mul]
  simp only [physicalExtension, Matrix.add_mul, Matrix.mul_add, hz1, hz2, hsq,
    hmain, add_zero, zero_add]

omit [Fintype h] in
theorem physicalExtension_one (A : Matrix h m ℂ) : physicalExtension A 1 = 1 := by
  simp [physicalExtension]

/-- The physical extension is unitary whenever A is an isometry and J is unitary.
This supplies both missing unitary equations for the manuscript's displayed formula. -/
theorem physicalExtension_unitary (A : Matrix h m ℂ) (J : Matrix m m ℂ)
    (hA : Aᴴ * A = 1) (hJl : Jᴴ * J = 1) (hJr : J * Jᴴ = 1) :
    (physicalExtension A J)ᴴ * physicalExtension A J = 1 ∧
      physicalExtension A J * (physicalExtension A J)ᴴ = 1 := by
  rw [physicalExtension_adjoint, physicalExtension_mul A Jᴴ J hA,
    physicalExtension_mul A J Jᴴ hA, hJl, hJr, physicalExtension_one]
  exact ⟨rfl, rfl⟩

end Paper2Embedding


==> anc/lean/EncodedTree.lean <==
import CPRectOracleTree

/-! An explicit fixed program embedding is absorbed into the first physical
instrument, preserving queries. This allows independently compiled stages
to share the actual prepared program without equal workspace dimensions. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
universe u
variable {d m p : Type u} [Fintype d] [DecidableEq d]
  [Fintype m] [DecidableEq m] [Fintype p] [DecidableEq p]

def encodedProcessorKraus {R : ℕ → Type u}
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × m) (d × m) ℂ)
    (A : Matrix m p ℂ) : ∀ k, History.{u,0} R k → R k →
      Matrix (d × FollowingMemory p (fun _ => m) (k+1))
        (d × FollowingMemory p (fun _ => m) k) ℂ
  | 0, h, j => K 0 h j * ((1 : Matrix d d ℂ) ⊗ₖ A)
  | k+1, h, j => K (k+1) h j

theorem encodedProcessor_complete {R : ℕ → Type u} [∀ k, Fintype (R k)]
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × m) (d × m) ℂ)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (A : Matrix m p ℂ) (hA : Aᴴ * A = 1) :
    ∀ k h, (∑ j, (encodedProcessorKraus K A k h j)ᴴ * encodedProcessorKraus K A k h j) = 1 := by
  intro k h
  cases k with
  | zero =>
    change (∑ j, (K 0 h j * _)ᴴ * (K 0 h j * _)) = _
    simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc]
    simp_rw [← Matrix.mul_assoc (K 0 h _)ᴴ (K 0 h _)]
    rw [← Matrix.mul_sum, ← Matrix.sum_mul, hK, Matrix.one_mul]
    simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul, Matrix.one_mul, hA, Matrix.one_kronecker_one]
  | succ k => exact hK (k+1) h

theorem encodedProcessor_trajectory {R : ℕ → Type u}
    [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × m) (d × m) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool) (A : Matrix m p ℂ)
    (U : Matrix d d ℂ) (q : ℕ) (h : History.{u,0} R (q+1)) :
    trajectory (fun k => d × FollowingMemory p (fun _ => m) k) R
      (selectiveInstruments d (FollowingMemory p (fun _ => m)) R
        (encodedProcessorKraus K A) active U) (q+1) h =
      trajectory (fun _ => d × m) R
        (selectiveInstruments d (fun _ => m) R K active U) (q+1) h *
          ((1 : Matrix d d ℂ) ⊗ₖ A) := by
  induction q with
  | zero => simp only [trajectory, adaptiveKraus, selectiveInstruments, encodedProcessorKraus, Matrix.mul_one, ite_true]
  | succ q ih =>
    change (K (q+1) h.1 h.2 *
      (if active (q+1) h.1 then U ⊗ₖ (1 : Matrix m m ℂ) else 1)) * _ =
      ((K (q+1) h.1 h.2 * (if active (q+1) h.1 then U ⊗ₖ (1 : Matrix m m ℂ) else 1)) * _) * _
    simp only [ih, Matrix.mul_assoc]

variable {a : Type u} [Fintype a] [DecidableEq a]

def physicalEncodedTreeChannel (prep : OracleTree (d × a)) (proc : OracleTree (d × m))
    (A : Matrix m (d × a) ℂ) (ρ : Matrix (d × a) (d × a) ℂ)
    (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (proc.evaluate (U ⊗ₖ (1 : Matrix m m ℂ))
    (M ⊗ₖ (A * prep.evaluate (U ⊗ₖ (1 : Matrix a a ℂ)) ρ * Aᴴ)))

theorem encoded_tree_channel_compilation (prep : OracleTree (d × a))
    (proc : OracleTree (d × m)) (A : Matrix m (d × a) ℂ)
    (n q : ℕ) (hn : prep.queryBudget ≤ n) (hq : proc.queryBudget ≤ q)
    (ρ : Matrix (d × a) (d × a) ℂ) (U M : Matrix d d ℂ) :
    physicalMixedInitialChannel d (fun _ => a) (fun _ => prep.Label) (fun _ => m)
      (fun _ => proc.Label) n q prep.scheduledKraus prep.scheduledActive
      (encodedProcessorKraus proc.scheduledKraus A) proc.scheduledActive ρ U M =
      physicalEncodedTreeChannel prep proc A ρ U M := by
  unfold physicalMixedInitialChannel physicalEncodedTreeChannel
  rw [funext (encodedProcessor_trajectory proc.scheduledKraus proc.scheduledActive A U q)]
  rw [channel_right_rect]
  simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul, Matrix.one_mul, Matrix.mul_one]
  rw [proc.query_slot_compilation q hq, prep.query_slot_compilation n hn]

end FinitePure


==> anc/lean/EncodedTreeBounds.lean <==
import EncodedTree

/-! Lower bounds after a fixed, proved-isometric program encoding. The
encoding is implemented in the literal first instrument and costs no queries. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
universe u
variable {d m w : Type u} [Fintype d] [DecidableEq d] [Nonempty d]
  [Fintype m] [DecidableEq m] [Fintype w] [DecidableEq w]

theorem encoded_tree_transpose_query_bound (prep : OracleTree (d × m))
    (proc : OracleTree (d × w)) (A : Matrix w (d × m) ℂ) (hA : Aᴴ * A = 1)
    (ρ : Matrix (d × m) (d × m) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d) (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalEncodedTreeChannel prep proc A ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ proc.queryBudget := by
  apply mixed_initial_transpose_query_bound d (fun _ => m) (fun _ => prep.Label)
    (fun _ => w) (fun _ => proc.Label) prep.queryBudget proc.queryBudget
    prep.scheduledKraus prep.scheduledActive (encodedProcessorKraus proc.scheduledKraus A)
    proc.scheduledActive prep.scheduledKraus_complete
    (encodedProcessor_complete proc.scheduledKraus proc.scheduledKraus_complete A hA)
    ρ hρ htrace i₀ hd
  intro U hU x hx
  rw [encoded_tree_channel_compilation prep proc A _ _ le_rfl le_rfl]
  exact hcorrect U hU x hx

theorem encoded_tree_inversion_query_bound (prep : OracleTree (d × m))
    (proc : OracleTree (d × w)) (A : Matrix w (d × m) ℂ) (hA : Aᴴ * A = 1)
    (ρ : Matrix (d × m) (d × m) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalEncodedTreeChannel prep proc A ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ proc.queryBudget + 1 := by
  apply mixed_initial_inversion_query_bound d (fun _ => m) (fun _ => prep.Label)
    (fun _ => w) (fun _ => proc.Label) prep.queryBudget proc.queryBudget
    prep.scheduledKraus prep.scheduledActive (encodedProcessorKraus proc.scheduledKraus A)
    proc.scheduledActive prep.scheduledKraus_complete
    (encodedProcessor_complete proc.scheduledKraus proc.scheduledKraus_complete A hA)
    ρ hρ htrace i₀
  intro U hU x hx
  rw [encoded_tree_channel_compilation prep proc A _ _ le_rfl le_rfl]
  exact hcorrect U hU x hx

end FinitePure

namespace FinitePure
open Matrix Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable {m w : Type} [Fintype m] [DecidableEq m] [Fintype w] [DecidableEq w]

theorem encoded_tree_preparation_bound (prep : OracleTree (Fin 3 × m))
    (proc : OracleTree (Fin 3 × w)) (A : Matrix w (Fin 3 × m) ℂ) (hA : Aᴴ * A = 1) (hq : proc.queryBudget ≤ 4)
    (ρ : Matrix (Fin 3 × m) (Fin 3 × m) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalEncodedTreeChannel prep proc A ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ prep.queryBudget := by
  apply mixed_initial_preparation_bound (fun _ => m) (fun _ => prep.Label)
    (fun _ => w) (fun _ => proc.Label) prep.queryBudget
    prep.scheduledKraus prep.scheduledActive (encodedProcessorKraus proc.scheduledKraus A)
    proc.scheduledActive prep.scheduledKraus_complete
    (encodedProcessor_complete proc.scheduledKraus proc.scheduledKraus_complete A hA) ρ hρ htrace
  intro U hU x hx
  rw [encoded_tree_channel_compilation prep proc A _ _ le_rfl hq]
  exact hcorrect U hU x hx

end FinitePure


==> anc/lean/EndpointFactorization.lean <==
import FiniteStinespring

/-! A finite Kraus channel exactly equal to a unitary channel has a
data-independent environment in its actual coherent dilation. Factorization
is a conclusion from the complete channel equality, not a protocol premise. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix S4Program
open scoped BigOperators ComplexOrder
variable {d r : Type*} [Fintype d] [DecidableEq d] [Nonempty d]
  [Fintype r] [DecidableEq r]

theorem identity_channel_offdiagonal_zero (K : r → Matrix d d ℂ)
    (hK : ∀ M, channel K M = M) (a b : d) (hab : a ≠ b) (k : r) : K k a b = 0 := by
  have he := congrArg (fun A : Matrix d d ℂ => A a a) (hK (Matrix.single b b 1))
  rw [channel_matrix_unit] at he
  have hz : (∑ j, star (K j a b) * K j a b) = 0 := by
    simpa [Matrix.single, hab, Ne.symm hab, mul_comm] using he
  have hk := congrFun ((Fintype.sum_eq_zero_iff_of_nonneg
    (fun j => star_mul_self_nonneg (K j a b))).mp hz) k
  exact star_mul_self_eq_zero.mp hk

theorem identity_channel_diagonal_gram (K : r → Matrix d d ℂ)
    (hK : ∀ M, channel K M = M) (a b : d) :
    (∑ k, star (K k a a) * K k b b) = 1 := by
  have he := congrArg (fun A : Matrix d d ℂ => A b a) (hK (Matrix.single b a 1))
  rw [channel_matrix_unit] at he
  simpa [Matrix.single, mul_comm] using he

theorem identity_channel_diagonal_equal (K : r → Matrix d d ℂ)
    (hK : ∀ M, channel K M = M) (a b : d) (k : r) : K k a a = K k b b := by
  have hz : (∑ j, star (K j a a - K j b b) * (K j a a - K j b b)) = 0 := by
    simp only [star_sub, sub_mul, mul_sub, Finset.sum_sub_distrib]
    rw [identity_channel_diagonal_gram K hK a a, identity_channel_diagonal_gram K hK a b,
      identity_channel_diagonal_gram K hK b a, identity_channel_diagonal_gram K hK b b]
    ring
  have hk := congrFun ((Fintype.sum_eq_zero_iff_of_nonneg
    (fun j => star_mul_self_nonneg (K j a a - K j b b))).mp hz) k
  exact sub_eq_zero.mp (star_mul_self_eq_zero.mp hk)

/-- Every Kraus operator of the identity channel is a scalar identity. -/
theorem identity_channel_kraus_scalar (K : r → Matrix d d ℂ)
    (hK : ∀ M, channel K M = M) (i₀ : d) :
    (∀ k, K k = K k i₀ i₀ • (1 : Matrix d d ℂ)) ∧
      S4Program.bracket (fun k => K k i₀ i₀) (fun k => K k i₀ i₀) = 1 := by
  constructor
  · intro k
    ext a b
    by_cases hab : a = b
    · subst b
      simpa using identity_channel_diagonal_equal K hK a i₀ k
    · simp only [Matrix.smul_apply, Matrix.one_apply, hab, ite_false, smul_zero]
      exact identity_channel_offdiagonal_zero K hK a b hab k
  · exact identity_channel_diagonal_gram K hK i₀ i₀

theorem channel_left_adjoint (K : r → Matrix d d ℂ) (U M : Matrix d d ℂ) :
    channel (fun k => Uᴴ * K k) M = Uᴴ * channel K M * U := by
  simp only [channel, Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose,
    Matrix.mul_sum, Matrix.sum_mul, Matrix.mul_assoc]

/-- Exact equality with a unitary channel forces one common scalar program,
whose normalization follows from the channel equality itself. -/
theorem unitary_channel_kraus_factor (K : r → Matrix d d ℂ) (U : Matrix d d ℂ)
    (hU : Uᴴ * U = 1) (hK : ∀ M, channel K M = U * M * Uᴴ) (i₀ : d) :
    ∃ c : r → ℂ, bracket c c = 1 ∧ ∀ k, K k = c k • U := by
  let L := fun k => Uᴴ * K k
  have hL (M : Matrix d d ℂ) : channel L M = M := by
    rw [channel_left_adjoint, hK]
    calc
      Uᴴ * (U * M * Uᴴ) * U = (Uᴴ * U) * M * (Uᴴ * U) := by simp only [Matrix.mul_assoc]
      _ = M := by rw [hU, Matrix.one_mul, Matrix.mul_one]
  obtain ⟨hs, hn⟩ := identity_channel_kraus_scalar L hL i₀
  refine ⟨fun k => L k i₀ i₀, hn, ?_⟩
  intro k
  have hu : U * Uᴴ = 1 := mul_eq_one_comm.mp hU
  calc
    K k = U * (Uᴴ * K k) := by rw [← Matrix.mul_assoc, hu, Matrix.one_mul]
    _ = U * L k := rfl
    _ = L k i₀ i₀ • U := by conv_lhs => rw [hs k, Matrix.mul_smul, Matrix.mul_one]

/-- The actual finite dilation factorizes on all data simultaneously, with
one normalized output program independent of the data input. -/
theorem unitary_channel_dilation_factor (K : r → Matrix d d ℂ) (U : Matrix d d ℂ)
    (hU : Uᴴ * U = 1) (hK : ∀ M, channel K M = U * M * Uᴴ) (i₀ : d) :
    ∃ c : r → ℂ, bracket c c = 1 ∧ dilation K = S4Program.insert (d:=d) c * U := by
  obtain ⟨c, hn, hc⟩ := unitary_channel_kraus_factor K U hU hK i₀
  refine ⟨c, hn, ?_⟩
  ext ar b
  rw [S4Analytic.insert_mul_apply]
  simp only [dilation, Matrix.of_apply, hc ar.2, Matrix.smul_apply, smul_eq_mul]

/-- Slicing an actual joint map and rebuilding the coherent dilation loses nothing. -/
theorem dilation_slice (V : Matrix (d × r) d ℂ) :
    dilation (S4Response.slice V) = V := by
  rfl

/-- Exact reduced data channel gives the full, data-independent pure endpoint.
No isometry, factorization, or output-program regularity is assumed here. -/
theorem exact_reduced_channel_factor (V : Matrix (d × r) d ℂ) (U : Matrix d d ℂ)
    (hU : Uᴴ * U = 1)
    (hV : ∀ M, partialTrace (V * M * Vᴴ) = U * M * Uᴴ) (i₀ : d) :
    ∃ c : r → ℂ, bracket c c = 1 ∧ V = S4Program.insert (d:=d) c * U := by
  have hc (M : Matrix d d ℂ) : channel (S4Response.slice V) M = U * M * Uᴴ := by
    rw [← partialTrace_dilation, dilation_slice]
    exact hV M
  simpa only [dilation_slice] using
    unitary_channel_dilation_factor (S4Response.slice V) U hU hc i₀

end FinitePure


==> anc/lean/EnvironmentChannels.lean <==
import StoppingChannel

/-! Exact mixed-channel semantics for an inaccessible retained environment.
The processor acts as identity on this environment; no coherent access to a
preparation measurement record is silently granted by this reduction. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix S4Program
open scoped BigOperators Kronecker
variable {m n p r : Type*} [Fintype m] [DecidableEq m]
  [Fintype n] [DecidableEq n] [Fintype p] [DecidableEq p]
  [Fintype r] [DecidableEq r]

theorem partialTrace_sum (A : r → Matrix (m × p) (m × p) ℂ) :
    partialTrace (∑ j, A j) = ∑ j, partialTrace (A j) := by
  ext a b
  simp only [partialTrace, Matrix.of_apply, Matrix.sum_apply]
  exact Finset.sum_comm

/-- Processing only the physical subsystem commutes with discarding the
retained environment, for arbitrary operators including correlated inputs. -/
theorem partialTrace_environment_action (A : Matrix n m ℂ)
    (X : Matrix (m × p) (m × p) ℂ) :
    partialTrace ((A ⊗ₖ (1 : Matrix p p ℂ)) * X * (A ⊗ₖ (1 : Matrix p p ℂ))ᴴ) =
      A * partialTrace X * Aᴴ := by
  ext a b
  simp only [partialTrace, Matrix.of_apply, Matrix.mul_apply,
    Matrix.conjTranspose_apply, Fintype.sum_prod_type, Matrix.kronecker_apply,
    Matrix.one_apply, mul_ite, mul_one, mul_zero, apply_ite, star_one, star_zero,
    ite_mul, zero_mul, Finset.sum_ite_eq, Finset.sum_ite_eq', Finset.mem_univ,
    ite_true, Finset.sum_ite_irrel, Finset.sum_const_zero]
  simp only [Finset.mul_sum, Finset.sum_mul]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  rw [Finset.sum_comm]

theorem partialTrace_environment_channel (K : r → Matrix n m ℂ)
    (X : Matrix (m × p) (m × p) ℂ) :
    partialTrace (channel (fun j => K j ⊗ₖ (1 : Matrix p p ℂ)) X) =
      channel K (partialTrace X) := by
  rw [channel, partialTrace_sum]
  apply Finset.sum_congr rfl
  intro j _
  exact partialTrace_environment_action _ _

/-- Environment extension is itself a complete finite Kraus instrument. -/
theorem environment_kraus_complete (K : r → Matrix n m ℂ)
    (hK : (∑ j, (K j)ᴴ * K j) = 1) :
    (∑ j, (K j ⊗ₖ (1 : Matrix p p ℂ))ᴴ * (K j ⊗ₖ (1 : Matrix p p ℂ))) = 1 := by
  simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul, Matrix.one_mul]
  have he : (∑ j, ((K j)ᴴ * K j) ⊗ₖ (1 : Matrix p p ℂ)) =
      (∑ j, (K j)ᴴ * K j) ⊗ₖ (1 : Matrix p p ℂ) := by
    ext i j
    simp only [Matrix.sum_apply, Matrix.kroneckerMap_apply, Finset.sum_mul]
  rw [he, hK, Matrix.one_kronecker_one]

def programDensity (c : m × p → ℂ) : Matrix m m ℂ :=
  Matrix.of (fun a b => ∑ e, c (a,e) * star (c (b,e)))

variable {d : Type*} [Fintype d] [DecidableEq d]

def environmentInput (c : m × p → ℂ) (M : Matrix d d ℂ) :
    Matrix ((d × m) × p) ((d × m) × p) ℂ :=
  (insert (d:=d) c * M * (insert (d:=d) c)ᴴ).submatrix
    (Equiv.prodAssoc d m p) (Equiv.prodAssoc d m p)

/-- Tracing the inaccessible preparation record gives precisely the physical
mixed program tensor the data operator, even when the program is not pure. -/
theorem environmentInput_partialTrace (c : m × p → ℂ) (M : Matrix d d ℂ) :
    partialTrace (environmentInput c M) = M ⊗ₖ programDensity c := by
  ext ⟨a,i⟩ ⟨b,j⟩
  simp only [partialTrace, environmentInput, Matrix.of_apply, Matrix.submatrix_apply,
    Equiv.prodAssoc, Equiv.coe_fn_mk, Matrix.mul_apply, S4Program.insert,
    Matrix.of_apply, Matrix.conjTranspose_apply, apply_ite, star_zero,
    ite_mul, zero_mul, mul_ite, mul_zero, Finset.sum_ite_eq, Finset.sum_ite_eq',
    Finset.mem_univ, ite_true, Matrix.kronecker_apply, programDensity, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro e _
  ring

/-- The processor receives exactly the physical mixed program. The extra
preparation environment is carried through as identity and may stay correlated. -/
theorem mixed_program_environment_semantics (K : r → Matrix (d × n) (d × m) ℂ)
    (c : m × p → ℂ) (M : Matrix d d ℂ) :
    partialTrace (channel (fun j => K j ⊗ₖ (1 : Matrix p p ℂ)) (environmentInput c M)) =
      channel K (M ⊗ₖ programDensity c) := by
  rw [partialTrace_environment_channel, environmentInput_partialTrace]

def carryEnvironment (A : Matrix (d × n) (d × m) ℂ) :
    Matrix (d × (n × p)) (d × (m × p)) ℂ :=
  (A ⊗ₖ (1 : Matrix p p ℂ)).submatrix (Equiv.prodAssoc d n p).symm
    (Equiv.prodAssoc d m p).symm

theorem carryEnvironment_complete (K : r → Matrix (d × n) (d × m) ℂ)
    (hK : (∑ j, (K j)ᴴ * K j) = 1) :
    (∑ j, (carryEnvironment (p:=p) (K j))ᴴ * carryEnvironment (p:=p) (K j)) = 1 := by
  simp only [carryEnvironment, Matrix.conjTranspose_submatrix, Matrix.submatrix_mul_equiv]
  have he : (∑ j, ((K j ⊗ₖ (1 : Matrix p p ℂ))ᴴ * (K j ⊗ₖ (1 : Matrix p p ℂ)))).submatrix
      (Equiv.prodAssoc d m p).symm (Equiv.prodAssoc d m p).symm =
      ∑ j, ((K j ⊗ₖ (1 : Matrix p p ℂ))ᴴ * (K j ⊗ₖ (1 : Matrix p p ℂ))).submatrix
        (Equiv.prodAssoc d m p).symm (Equiv.prodAssoc d m p).symm := by
    ext a b
    simp only [Matrix.submatrix_apply, Matrix.sum_apply]
  rw [← he, environment_kraus_complete K hK, Matrix.submatrix_one_equiv]

/-- Extending the processor leaves an ordinary oracle on its same data port. -/
theorem carryEnvironment_query (U : Matrix d d ℂ) :
    carryEnvironment (p:=p) (U ⊗ₖ (1 : Matrix m m ℂ)) =
      U ⊗ₖ (1 : Matrix (m × p) (m × p) ℂ) := reassociate_query U

theorem partialTrace_associate (X : Matrix (d × (n × p)) (d × (n × p)) ℂ) :
    partialTrace X = partialTrace (partialTrace
      (X.submatrix (Equiv.prodAssoc d n p) (Equiv.prodAssoc d n p))) := by
  ext a b
  simp only [partialTrace, Matrix.of_apply, Matrix.submatrix_apply, Fintype.sum_prod_type,
    Equiv.prodAssoc, Equiv.coe_fn_mk]

theorem carryEnvironment_action (A : Matrix (d × n) (d × m) ℂ)
    (X : Matrix (d × (m × p)) (d × (m × p)) ℂ) :
    (carryEnvironment (p:=p) A * X * (carryEnvironment (p:=p) A)ᴴ).submatrix
      (Equiv.prodAssoc d n p) (Equiv.prodAssoc d n p) =
      (A ⊗ₖ (1 : Matrix p p ℂ)) *
        X.submatrix (Equiv.prodAssoc d m p) (Equiv.prodAssoc d m p) *
        (A ⊗ₖ (1 : Matrix p p ℂ))ᴴ := by
  calc
    _ = (carryEnvironment (p:=p) A).submatrix (Equiv.prodAssoc d n p) (Equiv.prodAssoc d m p) *
        X.submatrix (Equiv.prodAssoc d m p) (Equiv.prodAssoc d m p) *
        ((carryEnvironment (p:=p) A)ᴴ).submatrix (Equiv.prodAssoc d m p) (Equiv.prodAssoc d n p) := by
      simp only [Matrix.submatrix_mul_equiv]
    _ = _ := by
      simp only [carryEnvironment, Matrix.conjTranspose_submatrix, Matrix.submatrix_submatrix,
        Equiv.symm_comp_self, Matrix.submatrix_id_id]

/-- Literal canonical query-port matrices realize the mixed-program channel
while acting as identity on the preparation environment. -/
theorem carried_program_data_channel (K : r → Matrix (d × n) (d × m) ℂ)
    (c : m × p → ℂ) (M : Matrix d d ℂ) :
    partialTrace (channel (fun j => carryEnvironment (p:=p) (K j))
      (insert (d:=d) c * M * (insert (d:=d) c)ᴴ)) =
      partialTrace (channel K (M ⊗ₖ programDensity c)) := by
  rw [partialTrace_associate]
  have he (X : Matrix (d × (m × p)) (d × (m × p)) ℂ) :
      (channel (fun j => carryEnvironment (p:=p) (K j)) X).submatrix
        (Equiv.prodAssoc d n p) (Equiv.prodAssoc d n p) =
      channel (fun j => K j ⊗ₖ (1 : Matrix p p ℂ))
        (X.submatrix (Equiv.prodAssoc d m p) (Equiv.prodAssoc d m p)) := by
    unfold channel
    ext a b
    simp only [Matrix.submatrix_apply, Matrix.sum_apply]
    apply Finset.sum_congr rfl
    intro j _
    exact congrArg (fun A => A a b) (carryEnvironment_action (K j) X)
  rw [he]
  exact congrArg partialTrace (mixed_program_environment_semantics K c M)

/-- The prepared mixed program is the original finite preparation channel,
while its retained-environment vector is the actual Kraus dilation on the seed. -/
theorem programDensity_dilation {z : Type*} [Fintype z] [DecidableEq z]
    (Kp : p → Matrix m z ℂ) (seed : z → ℂ) :
    programDensity ((dilation Kp).mulVec seed) =
      channel Kp (Paper2PureStateTomography.outer seed seed) := by
  ext a b
  simp only [programDensity, Matrix.of_apply, dilation, Matrix.mulVec, dotProduct,
    channel, Matrix.sum_apply, Matrix.mul_apply, Matrix.conjTranspose_apply,
    Paper2PureStateTomography.outer, star_sum, star_mul, Finset.mul_sum, Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro h _
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  ring

/-- Full two-stage channel identity from the actual preparation and processor
Kraus maps. The preparation environment is carried unchanged by the processor. -/
theorem two_stage_mixed_channel {z : Type*} [Fintype z] [DecidableEq z]
    (Kp : p → Matrix m z ℂ) (K : r → Matrix (d × n) (d × m) ℂ)
    (seed : z → ℂ) (M : Matrix d d ℂ) :
    partialTrace (channel (fun j => carryEnvironment (p:=p) (K j))
      (insert (d:=d) ((dilation Kp).mulVec seed) * M *
        (insert (d:=d) ((dilation Kp).mulVec seed))ᴴ)) =
    partialTrace (channel K (M ⊗ₖ channel Kp (Paper2PureStateTomography.outer seed seed))) := by
  rw [carried_program_data_channel, programDensity_dilation]

theorem recordedDilation_data_channel {z : Type*} [Fintype z] [DecidableEq z]
    (K : r → Matrix (d × n) z ℂ) (M : Matrix z z ℂ) :
    partialTrace (recordedDilation K * M * (recordedDilation K)ᴴ) = partialTrace (channel K M) := by
  rw [partialTrace_associate]
  have he : (recordedDilation K * M * (recordedDilation K)ᴴ).submatrix
      (Equiv.prodAssoc d n r) (Equiv.prodAssoc d n r) = dilation K * M * (dilation K)ᴴ := by
    calc
      _ = (recordedDilation K).submatrix (Equiv.prodAssoc d n r) (Equiv.refl z) *
          M.submatrix (Equiv.refl z) (Equiv.refl z) *
          ((recordedDilation K)ᴴ).submatrix (Equiv.refl z) (Equiv.prodAssoc d n r) := by
        simp only [Matrix.submatrix_mul_equiv]
      _ = _ := by
        simp only [recordedDilation, Matrix.conjTranspose_submatrix, Matrix.submatrix_submatrix,
          Equiv.symm_comp_self, Function.id_comp, Function.comp_id,
          Equiv.coe_refl, Matrix.submatrix_id_id]
  rw [he, partialTrace_dilation]

/-- The complete pure endpoint obtained by keeping *both* stages' records
implements exactly the physical two-stage mixed data channel. -/
theorem recorded_two_stage_channel {z : Type*} [Fintype z] [DecidableEq z]
    (Kp : p → Matrix m z ℂ) (K : r → Matrix (d × n) (d × m) ℂ)
    (seed : z → ℂ) (M : Matrix d d ℂ) :
    let V := recordedDilation (fun j => carryEnvironment (p:=p) (K j)) *
      insert (d:=d) ((dilation Kp).mulVec seed)
    partialTrace (V * M * Vᴴ) =
      partialTrace (channel K (M ⊗ₖ channel Kp (Paper2PureStateTomography.outer seed seed))) := by
  dsimp only
  have he :
      (recordedDilation (fun j => carryEnvironment (p:=p) (K j)) *
        insert (d:=d) ((dilation Kp).mulVec seed)) * M *
        (recordedDilation (fun j => carryEnvironment (p:=p) (K j)) *
          insert (d:=d) ((dilation Kp).mulVec seed))ᴴ =
      recordedDilation (fun j => carryEnvironment (p:=p) (K j)) *
        (insert (d:=d) ((dilation Kp).mulVec seed) * M *
          (insert (d:=d) ((dilation Kp).mulVec seed))ᴴ) *
        (recordedDilation (fun j => carryEnvironment (p:=p) (K j)))ᴴ := by
    simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc]
  rw [he, recordedDilation_data_channel, two_stage_mixed_channel]

end FinitePure


==> anc/lean/EnvironmentTrajectory.lean <==
import EnvironmentChannels

/-! Carrying an inaccessible environment through the actual adaptive query
network preserves every branch operator and the number of ordinary queries. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix
open scoped BigOperators Kronecker
universe u
variable {d m n l e : Type u} [Fintype d] [DecidableEq d]
  [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]
  [Fintype l] [DecidableEq l] [Fintype e] [DecidableEq e]

theorem carryEnvironment_mul (A : Matrix (d × n) (d × m) ℂ)
    (B : Matrix (d × m) (d × l) ℂ) :
    carryEnvironment (p:=e) (A * B) =
      carryEnvironment (p:=e) A * carryEnvironment (p:=e) B := by
  simp only [carryEnvironment, Matrix.submatrix_mul_equiv,
    ← Matrix.mul_kronecker_mul, Matrix.one_mul]

theorem carryEnvironment_one : carryEnvironment (d:=d) (p:=e)
    (1 : Matrix (d × m) (d × m) ℂ) = 1 := by
  simp only [carryEnvironment, Matrix.one_kronecker_one, Matrix.submatrix_one_equiv]

variable (P R : ℕ → Type u) [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]

/-- The controller sees exactly the original history. It has no index for the
retained environment and cannot apply a nonidentity operator to it. -/
def environmentInstruments
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (k : ℕ) (h : History.{u,0} R k) (j : R k) :
    Matrix (d × (P (k+1) × e)) (d × (P k × e)) ℂ :=
  carryEnvironment (p:=e) (K k h j)

theorem environmentInstruments_complete
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1) :
    ∀ k h, (∑ j, (environmentInstruments (e:=e) P R K k h j)ᴴ *
      environmentInstruments (e:=e) P R K k h j) = 1 := by
  intro k h
  exact carryEnvironment_complete (K k h) (hK k h)

theorem environment_query_instrument
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (U : Matrix d d ℂ) (k : ℕ) (h : History.{u,0} R k) (j : R k) :
    queryInstruments (fun k => P k × e) R (environmentInstruments P R K) U k h j =
      carryEnvironment (p:=e) (queryInstruments P R K U k h j) := by
  unfold queryInstruments environmentInstruments
  split_ifs with hk
  · rfl
  · rw [carryEnvironment_mul, carryEnvironment_query]

theorem environment_trajectory
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (U : Matrix d d ℂ) (q : ℕ) (h : History.{u,0} R q) :
    trajectory (fun k => d × (P k × e)) R
      (queryInstruments (fun k => P k × e) R (environmentInstruments P R K) U) q h =
      carryEnvironment (p:=e) (trajectory (fun k => d × P k) R
        (queryInstruments P R K U) q h) := by
  induction q with
  | zero => exact carryEnvironment_one.symm
  | succ q ih =>
    change queryInstruments (fun k => P k × e) R (environmentInstruments P R K) U q h.1 h.2 *
      trajectory (fun k => d × (P k × e)) R
        (queryInstruments (fun k => P k × e) R (environmentInstruments P R K) U) q h.1 =
      carryEnvironment (p:=e) (queryInstruments P R K U q h.1 h.2 *
        trajectory (fun k => d × P k) R (queryInstruments P R K U) q h.1)
    rw [environment_query_instrument, carryEnvironment_mul, ih]

/-- Exact mixed-program semantics for the actual q-query trajectory; no
trajectory lifting equation is an assumption. -/
theorem environment_trajectory_channel
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (U : Matrix d d ℂ) (q : ℕ) (c : P 0 × e → ℂ) (M : Matrix d d ℂ) :
    partialTrace (channel (trajectory (fun k => d × (P k × e)) R
      (queryInstruments (fun k => P k × e) R (environmentInstruments P R K) U) q)
        (S4Program.insert c * M * (S4Program.insert c)ᴴ)) =
      partialTrace (channel (trajectory (fun k => d × P k) R
        (queryInstruments P R K U) q) (M ⊗ₖ programDensity c)) := by
  have he := funext (environment_trajectory (e:=e) P R K U q)
  rw [he]
  exact carried_program_data_channel _ c M

end FinitePure


==> anc/lean/ExactBounds.lean <==
import FullResponse
import GlobalProtocol

/-! Exact SU(d) finite-word protocols imply the complete Hermitian response
representation and processing query bounds. No directional identity, analytic
curve, program derivative, F representation, or CP hypothesis is assumed. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace S4ExactBounds
open Matrix S4Word S4Program S4Response S4Analytic S4Scalar S4FullResponse
open scoped Kronecker ComplexOrder
variable {d a : Type*} [Fintype d] [DecidableEq d] [Nonempty d]
  [Fintype a] [DecidableEq a]

/-- Actual transpose protocol exactness produces the full-matrix F formula,
with the gauge/trace fixed by its actual processing query count. -/
theorem transpose_protocol_full_response
    (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (U : Matrix d d ℂ) (seed : d × a → ℂ)
    (cout : Matrix d d ℂ → d × a → ℂ) (i₀ : d) (n q : ℕ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hU : Paper2S123.SpecialUnitary U) (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix d d ℂ, Paper2S123.SpecialUnitary V →
      word G (V ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
        insert (d:=d) ((word Gp (V ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
        insert (d:=d) (cout V) * Vᵀ) :
    let cin := (word Gp (U ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed
    let K := wordKraus G U (insert (d:=d) cin) q
    ∃ F : Matrix d d ℂ, Fᴴ = F ∧ F.trace = (q : ℂ) - 1 ∧
      (∀ M, S45.krausResponse K M = Mᵀ + (F * M).trace • (1 : Matrix d d ℂ)) ∧
      (S45.choi (S45.krausResponse K)).PosSemidef := by
  dsimp only
  let cin := (word Gp (U ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed
  let K := wordKraus G U (insert (d:=d) cin) q
  have hn : bracket cin cin = 1 :=
    prepared_vector_normalized Gp _ hGp (lifted_query_isometry U hU.1) seed hseed n
  have hu := physical_response_one G U (insert (d:=d) cin) hG hU.1 (normalized_insert cin hn) q
  have hh : ∀ H : Matrix d d ℂ, Hᴴ = H → H.trace = 0 →
      ∃ c : ℂ, S45.krausResponse K H = Hᵀ + c • (1 : Matrix d d ℂ) := by
    intro H hH ht
    obtain ⟨c, _, hc, _, _⟩ := S4GlobalProtocol.transpose_direction Gp G U H seed cout i₀ n q
      hGp hG hU hH ht hseed hend
    exact ⟨c, hc⟩
  obtain ⟨hF, ht, hf⟩ := transpose_full_response K q i₀ hu hh
  exact ⟨_, hF, ht, hf, S45.kraus_choi_posSemidef K⟩

/-- The corresponding full response formula for an exact inversion protocol. -/
theorem inversion_protocol_full_response
    (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (U : Matrix d d ℂ) (seed : d × a → ℂ)
    (cout : Matrix d d ℂ → d × a → ℂ) (i₀ : d) (n q : ℕ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hU : Paper2S123.SpecialUnitary U) (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix d d ℂ, Paper2S123.SpecialUnitary V →
      word G (V ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
        insert (d:=d) ((word Gp (V ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
        insert (d:=d) (cout V) * Vᴴ) :
    let cin := (word Gp (U ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed
    let K := wordKraus G U (insert (d:=d) cin) q
    ∃ F : Matrix d d ℂ, Fᴴ = F ∧ F.trace = (q : ℂ) + 1 ∧
      (∀ M, S45.krausResponse K M = -M + (F * M).trace • (1 : Matrix d d ℂ)) ∧
      (S45.choi (S45.krausResponse K)).PosSemidef := by
  dsimp only
  let cin := (word Gp (U ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed
  let K := wordKraus G U (insert (d:=d) cin) q
  have hn : bracket cin cin = 1 :=
    prepared_vector_normalized Gp _ hGp (lifted_query_isometry U hU.1) seed hseed n
  have hu := physical_response_one G U (insert (d:=d) cin) hG hU.1 (normalized_insert cin hn) q
  have hh : ∀ H : Matrix d d ℂ, Hᴴ = H → H.trace = 0 →
      ∃ c : ℂ, S45.krausResponse K H = -H + c • (1 : Matrix d d ℂ) := by
    intro H hH ht
    obtain ⟨c, _, hc, _, _⟩ := S4GlobalProtocol.inversion_direction Gp G U H seed cout i₀ n q
      hGp hG hU hH ht hseed hend
    exact ⟨c, hc⟩
  obtain ⟨hF, ht, hf⟩ := inversion_full_response K q i₀ hu hh
  exact ⟨_, hF, ht, hf, S45.kraus_choi_posSemidef K⟩

/-- Exact finite preparation cannot lower the processing transpose cost. -/
theorem exact_transpose_query_bound
    (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (cout : Matrix d d ℂ → d × a → ℂ)
    (i₀ : d) (n q : ℕ) (hd : 2 ≤ Fintype.card d)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix d d ℂ, Paper2S123.SpecialUnitary V →
      word G (V ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
        insert (d:=d) ((word Gp (V ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
        insert (d:=d) (cout V) * Vᵀ) : Fintype.card d + 1 ≤ q := by
  have h1 : Paper2S123.SpecialUnitary (1 : Matrix d d ℂ) := by
    simp [Paper2S123.SpecialUnitary]
  obtain ⟨F, _, _, hform, _⟩ := transpose_protocol_full_response Gp G 1 seed cout i₀ n q hGp hG h1 hseed hend
  exact S4Budget.physical_transpose_bound_of_response_formula G 1 F _ q hd hG h1.1
    (prepared_vector_normalized Gp _ hGp (lifted_query_isometry 1 h1.1) seed hseed n) hform

/-- The exact inversion processing lower bound, with finite preparation unrestricted. -/
theorem exact_inversion_query_bound
    (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (cout : Matrix d d ℂ → d × a → ℂ)
    (i₀ : d) (n q : ℕ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix d d ℂ, Paper2S123.SpecialUnitary V →
      word G (V ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
        insert (d:=d) ((word Gp (V ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
        insert (d:=d) (cout V) * Vᴴ) : Fintype.card d ^ 2 ≤ q + 1 := by
  have h1 : Paper2S123.SpecialUnitary (1 : Matrix d d ℂ) := by
    simp [Paper2S123.SpecialUnitary]
  obtain ⟨F, _, _, hform, _⟩ := inversion_protocol_full_response Gp G 1 seed cout i₀ n q hGp hG h1 hseed hend
  exact S4Budget.physical_inversion_bound_of_response_formula G 1 F _ q hG h1.1
    (prepared_vector_normalized Gp _ hGp (lifted_query_isometry 1 h1.1) seed hseed n) hform

/-- Pointwise existence of a data-independent output program suffices; no
preselected output-program function or regularity assumption is needed. -/
theorem transpose_bound_of_pointwise_program
    (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (i₀ : d) (n q : ℕ) (hd : 2 ≤ Fintype.card d)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix d d ℂ, Paper2S123.SpecialUnitary V →
      ∃ cout : d × a → ℂ,
        word G (V ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
          insert (d:=d) ((word Gp (V ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
          insert (d:=d) cout * Vᵀ) : Fintype.card d + 1 ≤ q := by
  classical
  have hh : ∀ V : Matrix d d ℂ, ∃ cout : d × a → ℂ,
      Paper2S123.SpecialUnitary V →
        word G (V ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
          insert (d:=d) ((word Gp (V ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
          insert (d:=d) cout * Vᵀ := by
    intro V
    by_cases hV : Paper2S123.SpecialUnitary V
    · obtain ⟨c, hc⟩ := hend V hV
      exact ⟨c, fun _ => hc⟩
    · exact ⟨0, fun h => (hV h).elim⟩
  choose cout hcout using hh
  exact exact_transpose_query_bound Gp G seed cout i₀ n q hd hGp hG hseed hcout

theorem inversion_bound_of_pointwise_program
    (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (i₀ : d) (n q : ℕ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix d d ℂ, Paper2S123.SpecialUnitary V →
      ∃ cout : d × a → ℂ,
        word G (V ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
          insert (d:=d) ((word Gp (V ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
          insert (d:=d) cout * Vᴴ) : Fintype.card d ^ 2 ≤ q + 1 := by
  classical
  have hh : ∀ V : Matrix d d ℂ, ∃ cout : d × a → ℂ,
      Paper2S123.SpecialUnitary V →
        word G (V ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
          insert (d:=d) ((word Gp (V ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
          insert (d:=d) cout * Vᴴ := by
    intro V
    by_cases hV : Paper2S123.SpecialUnitary V
    · obtain ⟨c, hc⟩ := hend V hV
      exact ⟨c, fun _ => hc⟩
    · exact ⟨0, fun h => (hV h).elim⟩
  choose cout hcout using hh
  exact exact_inversion_query_bound Gp G seed cout i₀ n q hGp hG hseed hcout

end S4ExactBounds


==> anc/lean/ExactPrefix.lean <==
import ExactBounds
import SaturatedPrefix

/-! Exactness itself forces the actual first-prefix symmetry on SU(3).
The scalar response representation, trace saturation and Kraus identification
are all derived from the finite protocol, not assumed. -/
namespace S5ExactPrefix
open Matrix S4Word S4Program S4Response S4Analytic
open scoped Kronecker
abbrev Q := Fin 3
variable {a : Type*} [Fintype a] [DecidableEq a]

theorem protocol_first_slice_symmetric
    (Gp : ℕ → Matrix (Q × a) (Q × a) ℂ)
    (G : ℕ → Matrix (Q × (Q × a)) (Q × (Q × a)) ℂ)
    (seed : Q × a → ℂ) (cout : Matrix Q Q ℂ → Q × a → ℂ) (n : ℕ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix Q Q ℂ, Paper2S123.SpecialUnitary V →
      word G (V ⊗ₖ (1 : Matrix (Q × a) (Q × a) ℂ)) 4 *
        insert (d:=Q) ((word Gp (V ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
        insert (d:=Q) (cout V) * Vᵀ)
    (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) (s : Q × a) :
    let cin := (word Gp (U ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed
    (U * S5SliceGram.encodingSlice (G 0) cin s)ᵀ =
      U * S5SliceGram.encodingSlice (G 0) cin s := by
  obtain ⟨F, _, _, hform, _⟩ := S4ExactBounds.transpose_protocol_full_response
    Gp G U seed cout 0 n 4 hGp hG hU hseed hend
  exact S5SaturatedPrefix.first_slice_symmetric G U F _ hG hU.1
    (prepared_vector_normalized Gp _ hGp (lifted_query_isometry U hU.1) seed hseed n) hform s

end S5ExactPrefix


==> anc/lean/ExactStorage.lean <==
import ExactPrefix
import HermitianExtension
import QueryRemoval

/-! The actual finite-word two-preparation/four-processing qutrit transpose
protocol is impossible. All analytic, all-matrix-symmetry, coefficient, Gram,
adjugate, and query-removal premises are discharged from the word assumptions.
General protocol purification/routing and padding p<2 are separate obligations. -/
noncomputable section
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
namespace S5ExactStorage
open Matrix S4Word S4Program S4Response S4Analytic
open scoped Kronecker
abbrev Q := Fin 3
variable {a : Type*} [Fintype a] [DecidableEq a]

/-- Exact finite-word (2,4) transposition on SU(3) is impossible, with arbitrary
finite preparation memory, fixed isometric gates and one normalized initial seed. -/
theorem no_two_preparation_four_processing
    (Gp : ℕ → Matrix (Q × a) (Q × a) ℂ)
    (G : ℕ → Matrix (Q × (Q × a)) (Q × (Q × a)) ℂ)
    (seed : Q × a → ℂ) (cout : Matrix Q Q ℂ → Q × a → ℂ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix Q Q ℂ, Paper2S123.SpecialUnitary V →
      word G (V ⊗ₖ (1 : Matrix (Q × a) (Q × a) ℂ)) 4 *
        insert (d:=Q) ((word Gp (V ⊗ₖ (1 : Matrix a a ℂ)) 2).mulVec seed) =
        insert (d:=Q) (cout V) * Vᵀ) : False := by
  let C := Gp 2
  let B := Gp 1
  let v := (Gp 0).mulVec seed
  let coeff := S5SliceGram.encodingCoefficients (G 0) (S5TwoQuery.preparationCoefficients C B v)
  have hsSU (s : Q × a) (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
      (U * S45Minors.quadMatrix (coeff s) U)ᵀ = U * S45Minors.quadMatrix (coeff s) U := by
    have h := S5ExactPrefix.protocol_first_slice_symmetric Gp G seed cout 2 hGp hG hseed hend U hU s
    simpa only [S5SaturatedPrefix.two_query_word, S5TwoQuery.preparation_slice_coefficients] using h
  have hs (s : Q × a) (M : Matrix Q Q ℂ) :
      (M * S5SliceGram.encodingSlice (G 0) (S5TwoQuery.preparation C B v M) s)ᵀ =
        M * S5SliceGram.encodingSlice (G 0) (S5TwoQuery.preparation C B v M) s := by
    simpa only [S5TwoQuery.preparation_slice_coefficients] using
      S5HermitianExtension.quadratic_symmetry_SU_to_all (coeff s) (hsSU s) M
  let fixed := S5TwoQuery.preparation C B v 1
  have hfixed : bracket fixed fixed = 1 := by
    have h := prepared_vector_normalized Gp
      ((1 : Matrix Q Q ℂ) ⊗ₖ (1 : Matrix a a ℂ)) hGp
      (lifted_query_isometry 1 (by simp)) seed hseed 2
    simpa only [S5SaturatedPrefix.two_query_word] using h
  have hred (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
      word (S5QueryRemoval.reducedGates G) (U ⊗ₖ (1 : Matrix (Q × a) (Q × a) ℂ)) 3 *
        insert (d:=Q) fixed = insert (d:=Q) (cout U) * Uᵀ := by
    have hremove := S5QueryRemoval.actual_query_removal G (hG 0) C B v hs U hU.2.2 3
    have he := hend U hU
    rw [S5SaturatedPrefix.two_query_word] at he
    exact hremove.symm.trans he
  have hb := S4ExactBounds.exact_transpose_query_bound
    (fun _ => (1 : Matrix (Q × a) (Q × a) ℂ)) (S5QueryRemoval.reducedGates G)
    fixed cout 0 0 3 (by decide) (by intro j; simp)
    (S5QueryRemoval.reduced_gates_isometry G hG) hfixed
    (by intro U hU; simpa only [word, Matrix.one_mulVec] using hred U hU)
  norm_num at hb

/-- Pointwise existence of the data-independent output program is sufficient;
no preselected output-program function or regularity assumption is required. -/
theorem no_two_four_of_pointwise_program
    (Gp : ℕ → Matrix (Q × a) (Q × a) ℂ)
    (G : ℕ → Matrix (Q × (Q × a)) (Q × (Q × a)) ℂ)
    (seed : Q × a → ℂ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix Q Q ℂ, Paper2S123.SpecialUnitary V →
      ∃ cout : Q × a → ℂ,
      word G (V ⊗ₖ (1 : Matrix (Q × a) (Q × a) ℂ)) 4 *
        insert (d:=Q) ((word Gp (V ⊗ₖ (1 : Matrix a a ℂ)) 2).mulVec seed) =
        insert (d:=Q) cout * Vᵀ) : False := by
  classical
  let cout : Matrix Q Q ℂ → Q × a → ℂ := fun V =>
    if hV : Paper2S123.SpecialUnitary V then Classical.choose (hend V hV) else 0
  apply no_two_preparation_four_processing Gp G seed cout hGp hG hseed
  intro V hV
  simpa only [cout, dite_eq_left hV] using Classical.choose_spec (hend V hV)

end S5ExactStorage



==> anc/lean/ExplicitFifteenCG.lean <==
import RationalFifteenRep

/-! Fully explicit normalized fifteen CG columns, without a choice of an
orthonormal completion. Their image is exactly the earlier CG complement;
no identification with a historical notebook phase convention is claimed. -/
noncomputable section
namespace Paper2ExplicitFifteenCG
open Matrix Paper2InitialCG Paper2RationalFifteen
open Paper2InitialCGCovariance Paper2S123
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000

def scales : Fin 15 → ℂ := ![1,1,Paper2Symmetric.c,1,1,Paper2Symmetric.c,
  1,1,Paper2Symmetric.c,1/2,1/2,1/2,Paper2Symmetric.c/2,Paper2Symmetric.c/2,Paper2Symmetric.c/2]
def normalizer : Matrix (Fin 15) (Fin 15) ℂ := Matrix.diagonal scales
def cg : Matrix Paper2InitialCG.Carrier (Fin 15) ℂ := coordinates * normalizer
def change : Matrix (Fin 15) (Fin 15) ℂ := basisChange * normalizer

theorem normalizer_gram : normalizerᴴ * gram * normalizer = 1 := by
  have hc : (starRingEnd ℂ) Paper2Symmetric.c = Paper2Symmetric.c := Paper2Symmetric.c_real
  simp only [normalizer, gram, Matrix.diagonal_conjTranspose, Matrix.diagonal_mul_diagonal]
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [scales, norms, Matrix.diagonal_apply, Matrix.one_apply, hc, map_ofNat] <;>
    ring_nf <;> norm_num [Paper2Symmetric.c_squared]

theorem cg_gram : cgᴴ * cg = 1 := by
  rw [cg, Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc coordinatesᴴ, coordinates_gram, ← Matrix.mul_assoc, normalizer_gram]

theorem change_gram : changeᴴ * change = 1 := by
  rw [change, Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc basisChangeᴴ, basisChange_gram, ← Matrix.mul_assoc, normalizer_gram]

theorem cg_change : Paper2CGComplement.cgFifteen * change = cg := by
  rw [change, ← Matrix.mul_assoc, coordinates_recovery, cg]

theorem cg_projector : cg * cgᴴ = Paper2CGComplement.cgFifteen * Paper2CGComplement.cgFifteenᴴ := by
  rw [← cg_change, Matrix.conjTranspose_mul]
  simp only [Matrix.mul_assoc, ← Matrix.mul_assoc change changeᴴ,
    mul_eq_one_comm.mp change_gram, Matrix.one_mul]

def representation (U : Matrix Q Q ℂ) : Matrix (Fin 15) (Fin 15) ℂ :=
  cgᴴ * carrierRep U * cg

theorem cg_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    carrierRep U * cg = cg * representation U := by
  have hp := Paper2CGFifteen.projector_commutes U hU
  rw [Paper2CGComplement.projectorFifteen_eq, ← cg_projector] at hp
  calc
    _ = carrierRep U * ((cg*cgᴴ)*cg) := by
      rw [Matrix.mul_assoc cg, cg_gram, Matrix.mul_one]
    _ = cg*cgᴴ*(carrierRep U*cg) := by
      rw [← Matrix.mul_assoc, hp, Matrix.mul_assoc]
    _ = _ := by simp only [representation, Matrix.mul_assoc]

theorem representation_unitary (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (representation U)ᴴ * representation U = 1 := by
  have h := congrArg (fun M => Mᴴ*M) (cg_intertwining U hU)
  simpa only [Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc (carrierRep U)ᴴ, Paper2CGFifteen.carrier_unitary U hU,
    Matrix.one_mul, ← Matrix.mul_assoc cgᴴ, cg_gram] using h.symm

end Paper2ExplicitFifteenCG


==> anc/lean/FamilyActualChannel.lean <==
import FamilyActualClosure

/-! Exact reference-preserving channel action of the constructed family processor.
The matrix identity holds for every input operator, hence also every density matrix. -/
namespace Paper2FamilyActualChannel
open Matrix Paper2InitialCG Paper2S123 Paper2FamilyFirstEncoding
open Paper2FamilyActualClosure Paper2FamilyCatalyticClosure
open scoped Kronecker
noncomputable section

theorem actual_channel_with_reference {r : Type*} [Fintype r] [DecidableEq r]
    (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1)
    (U : Matrix Q Q ℂ) (hU : SpecialUnitary U)
    (R : Matrix (Q × r) (Q × r) ℂ) :
    let W := S4Word.word (fixedGates a ha hb) (query U) 4 ⊗ₖ (1 : Matrix r r ℂ)
    let E := S4Program.insert (storedFamily a U) ⊗ₖ (1 : Matrix r r ℂ)
    let T := U.transpose ⊗ₖ (1 : Matrix r r ℂ)
    W*(E*R*Eᴴ)*Wᴴ=E*(T*R*Tᴴ)*Eᴴ := by
  dsimp only
  have h := actual_four_query_catalytic_endpoint a ha hb U hU
  have he :
      (S4Word.word (fixedGates a ha hb) (query U) 4 ⊗ₖ (1 : Matrix r r ℂ))*
        (S4Program.insert (storedFamily a U) ⊗ₖ (1 : Matrix r r ℂ))=
      (S4Program.insert (storedFamily a U) ⊗ₖ (1 : Matrix r r ℂ))*
        (U.transpose ⊗ₖ (1 : Matrix r r ℂ)) := by
    simp only [← Matrix.mul_kronecker_mul,Matrix.one_mul,h]
  have hadj := congrArg Matrix.conjTranspose he
  simp only [Matrix.conjTranspose_mul] at hadj
  simp only [← Matrix.mul_assoc]
  rw [he]
  simp only [Matrix.mul_assoc]
  rw [hadj]

end
end Paper2FamilyActualChannel


==> anc/lean/FamilyActualClosure.lean <==
import FamilyCatalyticClosure
import FamilyFullGate
import FamilySecondQuery

/-! Internally constructed continuous-family processor: five fixed full-space
unitaries and exactly four ordinary queries, with exact catalytic return. -/
namespace Paper2FamilyActualClosure
open Matrix Paper2InitialCG Paper2S123 Paper2FamilyFirstEncoding
open Paper2FamilyCatalyticClosure
open Paper2FamilyActualMidpointGate (G2 fixedFlip)
open Paper2FamilyPhysicalPhi (physicalPhi)
open scoped Kronecker
noncomputable section
set_option backward.isDefEq.respectTransparency false

def G0 (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) : Matrix Physical Physical ℂ :=
  Classical.choose (Paper2FamilyTrajectory.fixed_G0_first_query a ha hb)

def G1 (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) : Matrix Physical Physical ℂ :=
  Classical.choose (Paper2FamilyFullGate.actual_fixed_G1_first_query a ha hb)

theorem G0_unitary (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    (G0 a ha hb)ᴴ*G0 a ha hb=1 ∧ G0 a ha hb*(G0 a ha hb)ᴴ=1 :=
  ⟨(Classical.choose_spec (Paper2FamilyTrajectory.fixed_G0_first_query a ha hb)).1,
   (Classical.choose_spec (Paper2FamilyTrajectory.fixed_G0_first_query a ha hb)).2.1⟩

theorem G1_unitary (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    (G1 a ha hb)ᴴ*G1 a ha hb=1 ∧ G1 a ha hb*(G1 a ha hb)ᴴ=1 :=
  ⟨(Classical.choose_spec (Paper2FamilyFullGate.actual_fixed_G1_first_query a ha hb)).1,
   (Classical.choose_spec (Paper2FamilyFullGate.actual_fixed_G1_first_query a ha hb)).2.1⟩

theorem actual_encoder_endpoint (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1)
    (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    encoder (G0 a ha hb) (G1 a ha hb) (G2 a ha hb) U*
      S4Program.insert (storedFamily a U)=physicalPhi a U := by
  have h0 := (Classical.choose_spec (Paper2FamilyTrajectory.fixed_G0_first_query a ha hb)).2.2 U
  have h1 := (Classical.choose_spec (Paper2FamilyFullGate.actual_fixed_G1_first_query a ha hb)).2.2 U hU
  change query U*G0 a ha hb*S4Program.insert (storedFamily a U)=_ at h0
  change G1 a ha hb*physicalPlacement*Paper2FamilyTrajectory.trajectory a U=_ at h1
  simp only [Matrix.mul_assoc] at h0 h1
  simp only [encoder,Matrix.mul_assoc]
  rw [h0,h1]
  simpa only [query,Matrix.mul_assoc] using
    Paper2FamilySecondQuery.actual_second_query_endpoint a ha hb U hU

def fixedGates (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) : ℕ → Matrix Physical Physical ℂ :=
  gates fixedFlip (G0 a ha hb) (G1 a ha hb) (G2 a ha hb)

theorem fixedGates_unitary (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) (j : ℕ) :
    (fixedGates a ha hb j)ᴴ*fixedGates a ha hb j=1 ∧
      fixedGates a ha hb j*(fixedGates a ha hb j)ᴴ=1 :=
  gates_unitary _ _ _ _ Paper2FamilyActualMidpointGate.fixedFlip_unitary
    (G0_unitary a ha hb) (G1_unitary a ha hb)
    (Paper2FamilyActualMidpointGate.G2_unitary a ha hb) j

theorem actual_four_query_catalytic_endpoint (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1)
    (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    S4Word.word (fixedGates a ha hb) (query U) 4*S4Program.insert (storedFamily a U)=
      S4Program.insert (storedFamily a U)*U.transpose :=
  closure_word a fixedFlip (G0 a ha hb) (G1 a ha hb) (G2 a ha hb) (physicalPhi a)
    (G0_unitary a ha hb) (G1_unitary a ha hb)
    (Paper2FamilyActualMidpointGate.G2_unitary a ha hb)
    (actual_encoder_endpoint a ha hb) (Paper2FamilyPhysicalPhi.actual_physical_flip a) U hU

theorem actual_four_query_joint_input {r : Type*} [Fintype r] [DecidableEq r]
    (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1)
    (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) (psi : Q × r → ℂ) :
    ((S4Word.word (fixedGates a ha hb) (query U) 4 ⊗ₖ (1 : Matrix r r ℂ))*
      (S4Program.insert (storedFamily a U) ⊗ₖ (1 : Matrix r r ℂ)))*ᵥ psi=
    ((S4Program.insert (storedFamily a U) ⊗ₖ (1 : Matrix r r ℂ))*
      (U.transpose ⊗ₖ (1 : Matrix r r ℂ)))*ᵥ psi :=
  Paper2Lean.endpoint_on_joint_input _ _ _
    (actual_four_query_catalytic_endpoint a ha hb U hU) psi

end
end Paper2FamilyActualClosure


==> anc/lean/FamilyActualMidpointGate.lean <==
import FamilyMidpointEmbedding
import FamilyMidpointCompletion

/-! Actual fixed full-workspace midpoint gate and flip of the continuous family. -/
namespace Paper2FamilyActualMidpointGate
open Matrix Paper2FamilyFirstEncoding Paper2FamilyPhysicalMidpoint
noncomputable section

theorem gate_exists (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    ∃ G : Matrix Physical Physical ℂ,
      Gᴴ*G=1 ∧ G*Gᴴ=1 ∧ G*Paper2FamilyMidpointEmbedding.physicalD a=inclusion :=
  Paper2FamilyMidpointCompletion.fixed_G2 _ (by
    convert Paper2FamilyMidpointEmbedding.physicalD_gram a ha hb using 1
    ext i j
    simp [Matrix.one_apply])

def G2 (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) : Matrix Physical Physical ℂ :=
  Classical.choose (gate_exists a ha hb)

theorem G2_unitary (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    (G2 a ha hb)ᴴ*G2 a ha hb=1 ∧ G2 a ha hb*(G2 a ha hb)ᴴ=1 :=
  ⟨(Classical.choose_spec (gate_exists a ha hb)).1,
    (Classical.choose_spec (gate_exists a ha hb)).2.1⟩

theorem G2_image (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    G2 a ha hb*Paper2FamilyMidpointEmbedding.physicalD a=inclusion :=
  (Classical.choose_spec (gate_exists a ha hb)).2.2

def fixedFlip : Matrix Physical Physical ℂ :=
  Paper2FamilyMidpointCompletion.physicalFlip Paper2FamilyMidpointSeed.J

theorem fixedFlip_unitary : fixedFlipᴴ*fixedFlip=1 ∧ fixedFlip*fixedFlipᴴ=1 :=
  Paper2FamilyMidpointCompletion.physicalFlip_unitary _
    Paper2FamilyMidpointSeed.J_unitary.1 Paper2FamilyMidpointSeed.J_unitary.2

theorem fixedFlip_image : fixedFlip*inclusion=inclusion*Paper2FamilyMidpointSeed.J :=
  Paper2FamilyMidpointCompletion.physicalFlip_image _

theorem fixedFlip_identity_seed (a : ℝ) :
    fixedFlip*(inclusion*Paper2FamilyMidpointSeed.seed a)=
      inclusion*Paper2FamilyMidpointSeed.seed a := by
  rw [← Matrix.mul_assoc,fixedFlip_image,Matrix.mul_assoc,
    Paper2FamilyMidpointSeed.actual_seed_fixed]

end
end Paper2FamilyActualMidpointGate


==> anc/lean/FamilyAllocatedIdentity.lean <==
import FamilyIdentityInput

/-! Actual parameter allocation applied to the grouped identity-oracle input. -/
namespace Paper2FamilyAllocatedIdentity
open Matrix Paper2InitialCG Paper2FamilyAllocation
open Paper2FamilyInputWeights Paper2FamilyIdentityInput
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option backward.isDefEq.respectTransparency false
set_option maxHeartbeats 3000000

abbrev GroupedAllocated := Q ⊕ (A × RightAllocated)

def allocationMiddle (a : ℝ) : Matrix GroupedAllocated Paper2FamilySecondEncoding.GroupedInput ℂ :=
  Paper2SecondEncoding.blockDiag (1 : Matrix Q Q ℂ)
    ((1 : Matrix A A ℂ) ⊗ₖ rightSplit a)

def allocatedSeed (a : ℝ) : Matrix GroupedAllocated Q ℂ := fun i j => match i with
  | .inl q => (Real.sqrt (1-a):ℂ)*(1 : Matrix Q Q ℂ) q j
  | .inr (r,.inl (.inl q)) => (Real.sqrt (5*delta a):ℂ)*Paper2SourceSeedMatches.seed83 (r,q) j
  | .inr (r,.inl (.inr l)) => (Real.sqrt (3*delta a):ℂ)*Paper2FamilyFifteenSeed.seed815 (r,l) j
  | .inr (r,.inr (.inl (.inl q))) => (Real.sqrt (3*alpha a):ℂ)*Paper2SourceSeedMatches.seed83 (r,q) j
  | .inr (r,.inr (.inl (.inr s))) => (Real.sqrt (alpha a):ℂ)*Paper2SourceSeedMatches.seed86 (r,s) j
  | .inr (r,.inr (.inr (.inl s))) => (Real.sqrt (3*delta a):ℂ)*Paper2SourceSeedMatches.seed86 (r,s) j
  | .inr (r,.inr (.inr (.inr l))) => (Real.sqrt (delta a):ℂ)*Paper2FamilyFifteenSeed.seed815 (r,l) j

theorem actual_allocated_seed (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    allocationMiddle a*groupedSeed a=allocatedSeed a := by
  have lift (x y z : ℝ) (h : y*x=z) : (x:ℂ)*(y:ℂ)=(z:ℂ) := by
    rw [← Complex.ofReal_mul,mul_comm,h]
  have hp := lift _ _ _ (three_p a ha hb)
  have hq := lift _ _ _ (three_q a ha hb)
  have hr := lift _ _ _ (six_r a ha)
  have ht := lift _ _ _ (six_t a ha)
  have hw := lift _ _ _ (fifteen_w a ha)
  have hz := lift _ _ _ (fifteen_z a ha)
  have hsing : (Paper2FamilyInputWeights.singlet a:ℂ)=(Real.sqrt (1-a):ℂ) :=
    congrArg Complex.ofReal (singlet_weight a ha hb)
  ext (q|⟨r,((q|l)|((q|s)|(s|l)))⟩) j <;>
    simp [allocationMiddle,groupedSeed,allocatedSeed,rightSplit,
      Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Matrix.kronecker_apply,
      Matrix.one_apply,Fintype.sum_sum_type,Fintype.sum_prod_type,
      Prod.ext_iff,ite_and,eq_comm,← mul_assoc,hp,hq,hr,ht,hw,hz,hsing]

end
end Paper2FamilyAllocatedIdentity


==> anc/lean/FamilyAllocation.lean <==
import FamilyEncodingTypes
import FamilyRightFifteenCG

/-! Parameter-dependent second-query allocation on the actual3/6/15 right
factors. All six amplitudes are derived from the affine family weights. -/
namespace Paper2FamilyAllocation
open Matrix Paper2InitialCG
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 3000000
set_option maxRecDepth 6000
set_option backward.isDefEq.respectTransparency false

abbrev RightInput := Q ⊕ (Six ⊕ Fin 15)
abbrev RightAllocated := (Q ⊕ Fin 15) ⊕ ((Q ⊕ Six) ⊕ (Six ⊕ Fin 15))

noncomputable def alpha (a : ℝ) : ℝ := (12-7*a)/32
noncomputable def delta (a : ℝ) : ℝ := (5*a-4)/32
noncomputable def p (a : ℝ) : ℝ := Real.sqrt (5*delta a/((4+a)/8))
noncomputable def q (a : ℝ) : ℝ := Real.sqrt (3*alpha a/((4+a)/8))
noncomputable def r (a : ℝ) : ℝ := Real.sqrt (alpha a/(a/4))
noncomputable def t (a : ℝ) : ℝ := Real.sqrt (3*delta a/(a/4))
noncomputable def w : ℝ := Real.sqrt 3/2
noncomputable def z : ℝ := 1/2

theorem weights_nonnegative (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) : 0≤alpha a ∧ 0≤delta a := by
  constructor <;> dsimp [alpha,delta] <;> linarith

theorem pq_normalized (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) : p a^2+q a^2=1 := by
  have hs := weights_nonnegative a ha hb
  have hd : 0<(4+a)/8 := by linarith
  rw [p,q,Real.sq_sqrt (div_nonneg (mul_nonneg (by norm_num) hs.2) hd.le),
    Real.sq_sqrt (div_nonneg (mul_nonneg (by norm_num) hs.1) hd.le)]
  dsimp [alpha,delta]
  field_simp
  ring

theorem rt_normalized (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) : r a^2+t a^2=1 := by
  have hs := weights_nonnegative a ha hb
  have hd : 0<a/4 := by linarith
  rw [r,t,Real.sq_sqrt (div_nonneg hs.1 hd.le),
    Real.sq_sqrt (div_nonneg (mul_nonneg (by norm_num) hs.2) hd.le)]
  dsimp [alpha,delta]
  field_simp
  ring

theorem wz_normalized : w^2+z^2=1 := by
  simp only [w,z,div_pow,Real.sq_sqrt (show (0:ℝ)≤3 by norm_num)]
  norm_num

noncomputable def rightSplit (a : ℝ) : Matrix RightAllocated RightInput ℂ := fun out i =>
  match out,i with
  | .inl (.inl v), .inl v' => if v=v' then (p a:ℂ) else 0
  | .inr (.inl (.inl v)), .inl v' => if v=v' then (q a:ℂ) else 0
  | .inr (.inl (.inr s)), .inr (.inl s') => if s=s' then (r a:ℂ) else 0
  | .inr (.inr (.inl s)), .inr (.inl s') => if s=s' then (t a:ℂ) else 0
  | .inl (.inr l), .inr (.inr l') => if l=l' then (w:ℂ) else 0
  | .inr (.inr (.inr l)), .inr (.inr l') => if l=l' then (z:ℂ) else 0
  | _,_ => 0

theorem rightSplit_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    (rightSplit a)ᴴ*rightSplit a=1 := by
  have hpq : (p a:ℂ)^2+(q a:ℂ)^2=1 := by exact_mod_cast pq_normalized a ha hb
  have hrt : (r a:ℂ)^2+(t a:ℂ)^2=1 := by exact_mod_cast rt_normalized a ha hb
  have hwz : (w:ℂ)^2+(z:ℂ)^2=1 := by exact_mod_cast wz_normalized
  have hstar (x : ℝ) : star (x:ℂ)=(x:ℂ) := by simp [Complex.star_def]
  ext (i|i|i) (j|j|j) <;>
    simp only [rightSplit,Matrix.mul_apply,Matrix.conjTranspose_apply,Fintype.sum_sum_type,
      Matrix.one_apply,starRingEnd_apply,apply_ite star,hstar,star_zero,
      ite_mul,mul_ite,mul_zero,zero_mul,Finset.sum_const_zero,
      Finset.sum_ite_eq,Finset.sum_ite_eq',Finset.mem_univ,ite_true,zero_add,add_zero,
      Sum.inl.injEq,Sum.inr.injEq,Sum.inl_ne_inr,Sum.inr_ne_inl,ite_false]
  all_goals
    by_cases hij : i=j
    · subst j
      simp only [ite_true]
      first | simpa only [pow_two] using hpq | simpa only [pow_two] using hrt | simpa only [pow_two] using hwz
    · simp only [hij,Ne.symm hij,ite_false,zero_add]

end Paper2FamilyAllocation


==> anc/lean/FamilyBlockCoordinates.lean <==
import FamilyCanonicalEncoding

/-! Fixed common coordinates for the four second-query output memory sectors. -/
namespace Paper2FamilyBlockCoordinates
open Matrix Paper2InitialCG Paper2FamilyEncodingTypes
open scoped Kronecker
set_option linter.unusedSimpArgs false
noncomputable section

abbrev BlockOutput := (Q × Six) ⊕ ((Carrier × Six) ⊕ ((Carrier × Q) ⊕ (Carrier × Fin 15)))
local instance : DecidableEq BlockOutput := Classical.typeDecidableEq _
local instance : DecidableEq SecondJoint := Classical.typeDecidableEq _

def route : BlockOutput ≃ SecondJoint where
  toFun := fun i => match i with
    | .inl (q,s) => (q,.inl s)
    | .inr (.inl ((q,r),s)) => (q,.inr (.inl (r,s)))
    | .inr (.inr (.inl ((q,r),k))) => (q,.inr (.inr (.inl (r,k))))
    | .inr (.inr (.inr ((q,r),l))) => (q,.inr (.inr (.inr (r,l))))
  invFun := fun i => match i with
    | (q,.inl s) => .inl (q,s)
    | (q,.inr (.inl (r,s))) => .inr (.inl ((q,r),s))
    | (q,.inr (.inr (.inl (r,k)))) => .inr (.inr (.inl ((q,r),k)))
    | (q,.inr (.inr (.inr (r,l)))) => .inr (.inr (.inr ((q,r),l)))
  left_inv := by rintro (⟨q,s⟩|(⟨⟨q,r⟩,s⟩|(⟨⟨q,r⟩,k⟩|⟨⟨q,r⟩,l⟩))) <;> rfl
  right_inv := by rintro ⟨q,s|(⟨r,s⟩|(⟨r,k⟩|⟨r,l⟩))⟩ <;> rfl

def routing : Matrix SecondJoint BlockOutput ℂ := Paper2Placement.basisEmbedding route

theorem routing_gram : routingᴴ*routing=1 :=
  Paper2Placement.basisEmbedding_gram route route.injective

theorem routing_cogram : routing*routingᴴ=1 := by
  ext i j
  obtain ⟨u,rfl⟩ := route.surjective i
  obtain ⟨v,rfl⟩ := route.surjective j
  simp [routing,Paper2Placement.basisEmbedding,Matrix.mul_apply,
    Matrix.conjTranspose_apply,Matrix.one_apply]

def leftAction (U : Matrix Q Q ℂ) : Matrix BlockOutput BlockOutput ℂ :=
  Paper2SecondEncoding.blockDiag (U⊗ₖ(1 : Matrix Six Six ℂ))
    (Paper2SecondEncoding.blockDiag ((U⊗ₖPaper2Adjoint.R U)⊗ₖ(1 : Matrix Six Six ℂ))
      (Paper2SecondEncoding.blockDiag ((U⊗ₖPaper2Adjoint.R U)⊗ₖ(1 : Matrix Q Q ℂ))
        ((U⊗ₖPaper2Adjoint.R U)⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ))))

end
end Paper2FamilyBlockCoordinates


==> anc/lean/FamilyBlockCovariance.lean <==
import FamilyInputCovariance
import FamilyBlockCoordinates
import CoordinatePermutation

/-! Actual all-oracle second-query family trajectory in common block coordinates. -/
namespace Paper2FamilyBlockCovariance
open Matrix Paper2InitialCG Paper2FamilyEncodingTypes Paper2FamilyBlockCoordinates
open Paper2FamilySecondEncoding (RoutedOutput inputCoordinates outputCoordinates)
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option linter.unnecessarySeqFocus false
set_option maxHeartbeats 6000000
set_option backward.isDefEq.respectTransparency false
local instance : DecidableEq BlockOutput := Classical.typeDecidableEq _
local instance : DecidableEq SecondJoint := Classical.typeDecidableEq _
local instance : DecidableEq RoutedOutput := Classical.typeDecidableEq _

def regroup : RoutedOutput ≃ BlockOutput where
  toFun := fun i => match i with
    | .inl (q,s) => .inl (q,s)
    | .inr (r,.inl (q,s)) => .inr (.inl ((q,r),s))
    | .inr (r,.inr (.inl (q,k))) => .inr (.inr (.inl ((q,r),k)))
    | .inr (r,.inr (.inr (q,l))) => .inr (.inr (.inr ((q,r),l)))
  invFun := fun i => match i with
    | .inl (q,s) => .inl (q,s)
    | .inr (.inl ((q,r),s)) => .inr (r,.inl (q,s))
    | .inr (.inr (.inl ((q,r),k))) => .inr (r,.inr (.inl (q,k)))
    | .inr (.inr (.inr ((q,r),l))) => .inr (r,.inr (.inr (q,l)))
  left_inv := by rintro (⟨q,s⟩|⟨r,⟨q,s⟩|⟨q,k⟩|⟨q,l⟩⟩) <;> rfl
  right_inv := by rintro (⟨q,s⟩|⟨⟨q,r⟩,s⟩|⟨⟨q,r⟩,k⟩|⟨⟨q,r⟩,l⟩) <;> rfl

def query (U : Matrix Q Q ℂ) : Matrix SecondJoint SecondJoint ℂ :=
  U ⊗ₖ (1 : Matrix SecondMemory SecondMemory ℂ)

theorem query_routed_action (U : Matrix Q Q ℂ) :
    query U*Paper2Placement.basisEmbedding outputCoordinates*
        Paper2FamilyInputCovariance.routedAction U=
      routing*leftAction U*Paper2Placement.basisEmbedding regroup := by
  have hr := Paper2CoordinatePermutation.right outputCoordinates (query U)
  have hl := Paper2CoordinatePermutation.left route (leftAction U)
  change routing*leftAction U=_ at hl
  rw [hr,hl,Paper2CoordinatePermutation.right]
  ext ⟨q,s|⟨r,s⟩|⟨r,k⟩|⟨r,l⟩⟩ (⟨q',s'⟩|⟨r',⟨q',s'⟩|⟨q',k'⟩|⟨q',l'⟩⟩) <;>
    simp [query,Paper2FamilyInputCovariance.routedAction,route,leftAction,
      regroup,outputCoordinates,Paper2Placement.basisEmbedding,
      Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Matrix.kronecker_apply,
      Matrix.one_apply,Fintype.sum_sum_type,Fintype.sum_prod_type,Prod.ext_iff,
      ite_and,eq_comm,mul_assoc]

def blockSeed (a : ℝ) : Matrix BlockOutput Q ℂ :=
  Paper2Placement.basisEmbedding regroup*
    (Paper2SecondEncoding.blockDiag Paper2Symmetric.seedOne
      ((1 : Matrix A A ℂ) ⊗ₖ Paper2FamilyCanonicalEncoding.rightEncoding a)*
      Paper2Placement.basisEmbedding inputCoordinates*Paper2FamilySecondInput.input a 1)

theorem actual_all_oracle_second_query (a : ℝ) (U : Matrix Q Q ℂ) :
    query U*Paper2FamilyCanonicalEncoding.E2 a*Paper2FamilySecondInput.input a U=
      routing*leftAction U*blockSeed a*U.transpose := by
  rw [Matrix.mul_assoc,Paper2FamilyInputCovariance.canonical_encoded_input]
  have h := congrArg (fun X => X*
    (Paper2SecondEncoding.blockDiag Paper2Symmetric.seedOne
      ((1 : Matrix A A ℂ) ⊗ₖ Paper2FamilyCanonicalEncoding.rightEncoding a)*
      Paper2Placement.basisEmbedding inputCoordinates*Paper2FamilySecondInput.input a 1)*U.transpose)
    (query_routed_action U)
  convert h using 1 <;>
    simp only [blockSeed,Matrix.mul_assoc] <;>
    congr 1
  all_goals
    congr 1
    ext i j
    simp [Paper2Placement.basisEmbedding]

end
end Paper2FamilyBlockCovariance


==> anc/lean/FamilyCanonicalEncoding.lean <==
import FamilyPhaseEncoding

/-! The canonical second encoding in the actual chosen complex CG basis.
The right-fifteen branches are explicitly conjugated, as required by the
conjugate right factors of the first-query seeds, and the epsilon15 phase
is negative. No reality of the noncanonical CG15 choice is assumed. -/
namespace Paper2FamilyCanonicalEncoding
open Matrix Paper2InitialCG Paper2FamilyEncodingTypes Paper2FamilyAllocation
open Paper2FamilySecondEncoding (RightOutput RoutedOutput GroupedInput inputCoordinates outputCoordinates physicalCoordinates oldCG)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option maxRecDepth 6000
set_option backward.isDefEq.respectTransparency false

private instance secondMemoryDecEq : DecidableEq SecondMemory :=
  @instDecidableEqSum Six ((A × Six) ⊕ ((A × Q) ⊕ (A × Fin 15))) inferInstance inferInstance
private instance secondJointDecEq : DecidableEq SecondJoint :=
  @instDecidableEqProd Q SecondMemory inferInstance inferInstance
private instance routedDecEq : DecidableEq RoutedOutput :=
  @instDecidableEqSum (Q × Six) (A × RightOutput) inferInstance inferInstance

private theorem compose_gram {m n p : Type*} [Fintype m] [Fintype n]
    [DecidableEq n] [DecidableEq p] (B : Matrix m n ℂ) (C : Matrix n p ℂ)
    (hB : Bᴴ*B=1) (hC : Cᴴ*C=1) : (B*C)ᴴ*(B*C)=1 := by
  rw [Matrix.conjTranspose_mul, Matrix.mul_assoc, ← Matrix.mul_assoc Bᴴ,
    hB, Matrix.one_mul, hC]

private theorem block_gram {m n p q : Type*} [Fintype m] [Fintype n]
    [DecidableEq p] [DecidableEq q] (B : Matrix m p ℂ) (C : Matrix n q ℂ)
    (hB : Bᴴ*B=1) (hC : Cᴴ*C=1) :
    (Paper2SecondEncoding.blockDiag B C)ᴴ * Paper2SecondEncoding.blockDiag B C = 1 := by
  ext (i|i) (j|j)
  · simpa [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply] using congrFun (congrFun hB i) j
  · simp [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply]
  · simp [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply]
  · simpa [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply] using congrFun (congrFun hC i) j


private theorem conjugate_gram {m n p : Type*} [Fintype m]
    (B : Matrix m n ℂ) (C : Matrix m p ℂ) :
    (B.map star)ᴴ * C.map star = (Bᴴ*C).map star := by
  ext i j
  simp [Matrix.mul_apply,Matrix.conjTranspose_apply,star_sum,star_mul,mul_comm]

noncomputable def fifteenCG : Matrix (Q × Fin 15) (Six ⊕ Fin 15) ℂ :=
  Matrix.fromCols (Paper2FamilyRightFifteen.six.map star)
    (-(Paper2FamilyFifteenIsometry.fifteen.map star))

theorem fifteenCG_gram : fifteenCGᴴ*fifteenCG=1 := by
  simp only [fifteenCG,Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromRows_mul_fromCols,Matrix.conjTranspose_neg,Matrix.neg_mul,
    Matrix.mul_neg,neg_neg,conjugate_gram,Paper2FamilyRightFifteen.six_gram,
    Paper2FamilyFifteenIsometry.fifteen_gram,
    Paper2FamilyRightFifteenCG.six_fifteen_orthogonal,
    Paper2FamilyRightFifteenCG.fifteen_six_orthogonal]
  simp

private theorem conjugate_mul {m n p : Type*} [Fintype n]
    (B : Matrix m n ℂ) (C : Matrix n p ℂ) : (B*C).map star=B.map star*C.map star := by
  ext i j; simp [Matrix.mul_apply,star_sum,star_mul]

private theorem conjugate_action (U : Matrix Q Q ℂ) :
    (U ⊗ₖ (Paper2CGFifteen.repFifteen U).map star).map star =
      U.map star ⊗ₖ Paper2CGFifteen.repFifteen U := by
  ext i j; simp [Matrix.kronecker_apply,star_mul]

theorem six_intertwining (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    (U.map star ⊗ₖ Paper2CGFifteen.repFifteen U) * Paper2FamilyRightFifteen.six.map star =
      Paper2FamilyRightFifteen.six.map star * (Paper2PhiCovariance.symRep U).map star := by
  simpa only [conjugate_mul,conjugate_action] using congrArg (fun M => M.map star)
    (Paper2FamilyRightFifteen.six_intertwining U hU)

theorem fifteen_intertwining (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    (U.map star ⊗ₖ Paper2CGFifteen.repFifteen U) * (-(Paper2FamilyFifteenIsometry.fifteen.map star)) =
      (-(Paper2FamilyFifteenIsometry.fifteen.map star)) * (Paper2CGFifteen.repFifteen U).map star := by
  have h := congrArg (fun M => M.map star) (Paper2FamilyFifteenIsometry.fifteen_intertwining U hU)
  simp only [conjugate_mul,conjugate_action] at h
  simp only [Matrix.mul_neg,Matrix.neg_mul,h]

theorem fifteenCG_intertwining (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    (U.map star ⊗ₖ Paper2CGFifteen.repFifteen U) * fifteenCG =
      fifteenCG * Matrix.fromBlocks ((Paper2PhiCovariance.symRep U).map star) 0 0
        ((Paper2CGFifteen.repFifteen U).map star) := by
  simp only [fifteenCG,Matrix.mul_fromCols,Matrix.fromCols_mul_fromBlocks,
    Matrix.mul_zero,add_zero,zero_add,six_intertwining U hU,fifteen_intertwining U hU]


noncomputable def rightCG : Matrix RightOutput RightAllocated ℂ :=
  Paper2SecondEncoding.blockDiag Paper2FamilyRightSix.cg
    (Paper2SecondEncoding.blockDiag oldCG fifteenCG)

theorem rightCG_gram : rightCGᴴ*rightCG=1 :=
  block_gram _ _ Paper2FamilyRightSix.cg_gram
    (block_gram _ _ Paper2FamilySecondEncoding.oldCG_gram fifteenCG_gram)

noncomputable def rightEncoding (a : ℝ) : Matrix RightOutput RightInput ℂ := rightCG * rightSplit a

theorem rightEncoding_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    (rightEncoding a)ᴴ*rightEncoding a=1 :=
  compose_gram _ _ rightCG_gram (rightSplit_gram a ha hb)

noncomputable def E2 (a : ℝ) : Matrix SecondJoint SecondInput ℂ :=
  Paper2Placement.basisEmbedding outputCoordinates *
    Paper2SecondEncoding.blockDiag Paper2Symmetric.seedOne
      ((1 : Matrix A A ℂ) ⊗ₖ rightEncoding a) *
    Paper2Placement.basisEmbedding inputCoordinates

theorem E2_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) : (E2 a)ᴴ*E2 a=1 := by
  apply compose_gram
  · apply compose_gram
    · exact Paper2Placement.basisEmbedding_gram _ outputCoordinates.injective
    · apply block_gram _ _ Paper2Symmetric.seedOne_gram
      simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
        ← Matrix.mul_kronecker_mul,Matrix.one_mul,rightEncoding_gram a ha hb,
        Matrix.one_kronecker_one]
  · exact Paper2Placement.basisEmbedding_gram _ inputCoordinates.injective

noncomputable def physicalE2 (a : ℝ) : Matrix Paper2FamilyFirstEncoding.Physical SecondInput ℂ :=
  Paper2Placement.basisEmbedding physicalCoordinates * E2 a

theorem physicalE2_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    (physicalE2 a)ᴴ*physicalE2 a=1 :=
  compose_gram _ _ (Paper2Placement.basisEmbedding_gram _ physicalCoordinates.injective) (E2_gram a ha hb)

end Paper2FamilyCanonicalEncoding


==> anc/lean/FamilyCanonicalGate.lean <==
import FamilyMerge
import FamilyPhaseEncoding

/-! A fixed physical G1 for the explicitly phase-reflected E2 definition.
This is an isometry connection, not an assertion of the final conjugate-CG
covariance or the continuous-family endpoint. -/
namespace Paper2FamilyCanonicalGate
open Matrix
noncomputable section

theorem actual_fixed_G1 (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    ∃ G1 : Matrix Paper2FamilyFirstEncoding.Physical Paper2FamilyFirstEncoding.Physical ℂ,
      G1ᴴ*G1=1 ∧ G1*G1ᴴ=1 ∧
      G1*Paper2FamilyMerge.source a=Paper2FamilyPhaseEncoding.physicalE2 a :=
  Paper2FamilyMerge.fixed_G1 a _ (Paper2FamilyPhaseEncoding.physicalE2_gram a ha hb)

end
end Paper2FamilyCanonicalGate


==> anc/lean/FamilyCatalyticClosure.lean <==
import FamilyRestoration
import Closure
import Word

/-! Four ordinary physical queries close any actual family encoder/flip pair.
The remaining encoder and flip premises are explicit, pending their CG construction. -/
namespace Paper2FamilyCatalyticClosure
open Matrix Paper2FamilyFirstEncoding Paper2FamilyRestoration Paper2S123
open scoped Kronecker
noncomputable section

def query (U : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ) : Matrix Physical Physical ℂ :=
  U ⊗ₖ (1 : Matrix FamilyMemory FamilyMemory ℂ)

def encoder (G0 G1 G2 : Matrix Physical Physical ℂ)
    (U : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ) := G2*query U*G1*query U*G0

def gates (J G0 G1 G2 : Matrix Physical Physical ℂ) : ℕ → Matrix Physical Physical ℂ
  | 0 => G0
  | 1 => G1
  | 2 => G2ᴴ*J*G2
  | 3 => G1ᴴ
  | _ => restoration*G0ᴴ

private theorem unitary_mul (A B : Matrix Physical Physical ℂ)
    (hA : Aᴴ*A=1 ∧ A*Aᴴ=1) (hB : Bᴴ*B=1 ∧ B*Bᴴ=1) :
    (A*B)ᴴ*(A*B)=1 ∧ (A*B)*(A*B)ᴴ=1 := by
  constructor
  · rw [Matrix.conjTranspose_mul,Matrix.mul_assoc,← Matrix.mul_assoc Aᴴ,hA.1,Matrix.one_mul,hB.1]
  · rw [Matrix.conjTranspose_mul,Matrix.mul_assoc,← Matrix.mul_assoc B,hB.2,Matrix.one_mul,hA.2]

private theorem unitary_adjoint (A : Matrix Physical Physical ℂ)
    (hA : Aᴴ*A=1 ∧ A*Aᴴ=1) : Aᴴᴴ*Aᴴ=1 ∧ Aᴴ*Aᴴᴴ=1 := by
  simpa only [Matrix.conjTranspose_conjTranspose] using And.intro hA.2 hA.1

theorem query_unitary (U : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ) (hU : SpecialUnitary U) :
    (query U)ᴴ*query U=1 ∧ query U*(query U)ᴴ=1 := by
  constructor <;> simp only [query,Matrix.conjTranspose_kronecker,
    Matrix.conjTranspose_one,← Matrix.mul_kronecker_mul,hU.1,hU.2.1,
    Matrix.one_mul,Matrix.one_kronecker_one]

theorem gates_unitary (J G0 G1 G2 : Matrix Physical Physical ℂ)
    (hJ : Jᴴ*J=1 ∧ J*Jᴴ=1) (h0 : G0ᴴ*G0=1 ∧ G0*G0ᴴ=1)
    (h1 : G1ᴴ*G1=1 ∧ G1*G1ᴴ=1) (h2 : G2ᴴ*G2=1 ∧ G2*G2ᴴ=1)
    (j : ℕ) : (gates J G0 G1 G2 j)ᴴ*gates J G0 G1 G2 j=1 ∧
      gates J G0 G1 G2 j*(gates J G0 G1 G2 j)ᴴ=1 := by
  rcases j with _|_ | _ | _ | j
  · exact h0
  · exact h1
  · exact unitary_mul _ _ (unitary_mul _ _ (unitary_adjoint _ h2) hJ) h2
  · exact unitary_adjoint _ h1
  · exact unitary_mul _ _ restoration_unitary (unitary_adjoint _ h0)

theorem encoder_unitary (G0 G1 G2 : Matrix Physical Physical ℂ)
    (h0 : G0ᴴ*G0=1 ∧ G0*G0ᴴ=1) (h1 : G1ᴴ*G1=1 ∧ G1*G1ᴴ=1)
    (h2 : G2ᴴ*G2=1 ∧ G2*G2ᴴ=1)
    (U : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ) (hU : SpecialUnitary U) :
    (encoder G0 G1 G2 U)ᴴ*encoder G0 G1 G2 U=1 ∧
      encoder G0 G1 G2 U*(encoder G0 G1 G2 U)ᴴ=1 :=
  unitary_mul _ _ (unitary_mul _ _ (unitary_mul _ _ (unitary_mul _ _ h2
    (query_unitary U hU)) h1) (query_unitary U hU)) h0

theorem word_is_closed_circuit (J G0 G1 G2 : Matrix Physical Physical ℂ)
    (U : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ) :
    S4Word.word (gates J G0 G1 G2) (query U) 4=
      restoration*(encoder G0 G1 G2 Uᴴ)ᴴ*J*encoder G0 G1 G2 U := by
  simp only [S4Word.word,gates,encoder,Matrix.conjTranspose_mul,query,
    Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    Matrix.conjTranspose_conjTranspose,Matrix.mul_assoc]

theorem closure_word (a : ℝ) (J G0 G1 G2 : Matrix Physical Physical ℂ)
    (Phi : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ → Matrix Physical Paper2Adjoint.Q ℂ)
    (h0 : G0ᴴ*G0=1 ∧ G0*G0ᴴ=1) (h1 : G1ᴴ*G1=1 ∧ G1*G1ᴴ=1)
    (h2 : G2ᴴ*G2=1 ∧ G2*G2ᴴ=1)
    (he : ∀ U, SpecialUnitary U → encoder G0 G1 G2 U*S4Program.insert (storedFamily a U)=Phi U)
    (hf : ∀ U, SpecialUnitary U → J*Phi U=Phi Uᴴ*U.transpose)
    (U : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ) (hU : SpecialUnitary U) :
    S4Word.word (gates J G0 G1 G2) (query U) 4*S4Program.insert (storedFamily a U)=
      S4Program.insert (storedFamily a U)*U.transpose := by
  rw [word_is_closed_circuit]
  exact Paper2Lean.catalytic_closure _ _ _ _ _ _ _ _ _
    (he U hU) (he Uᴴ (specialUnitary_adjoint hU)) (hf U hU)
    (encoder_unitary G0 G1 G2 h0 h1 h2 Uᴴ (specialUnitary_adjoint hU)).1
    (restoration_insert a U)

theorem closure_joint_input {r : Type*} [Fintype r] [DecidableEq r]
    (a : ℝ) (J G0 G1 G2 : Matrix Physical Physical ℂ)
    (Phi : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ → Matrix Physical Paper2Adjoint.Q ℂ)
    (h0 : G0ᴴ*G0=1 ∧ G0*G0ᴴ=1) (h1 : G1ᴴ*G1=1 ∧ G1*G1ᴴ=1)
    (h2 : G2ᴴ*G2=1 ∧ G2*G2ᴴ=1)
    (he : ∀ U, SpecialUnitary U → encoder G0 G1 G2 U*S4Program.insert (storedFamily a U)=Phi U)
    (hf : ∀ U, SpecialUnitary U → J*Phi U=Phi Uᴴ*U.transpose)
    (U : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ) (hU : SpecialUnitary U)
    (psi : Paper2Adjoint.Q × r → ℂ) :
    ((S4Word.word (gates J G0 G1 G2) (query U) 4 ⊗ₖ (1 : Matrix r r ℂ))*
      (S4Program.insert (storedFamily a U) ⊗ₖ (1 : Matrix r r ℂ)))*ᵥ psi=
    ((S4Program.insert (storedFamily a U) ⊗ₖ (1 : Matrix r r ℂ))*
      (U.transpose ⊗ₖ (1 : Matrix r r ℂ)))*ᵥ psi :=
  Paper2Lean.endpoint_on_joint_input _ _ _ (closure_word a J G0 G1 G2 Phi h0 h1 h2 he hf U hU) psi

end
end Paper2FamilyCatalyticClosure


==> anc/lean/FamilyCompleteProtocol.lean <==
import FamilyPreparationCircuit
import FamilyActualChannel

/-! The preparation and processing interfaces use exactly the same stored
program,198-dimensional memory and594-dimensional joint workspace. Three
ordinary queries prepare that program and reset the temporary query qutrit;
four subsequent ordinary processing queries transpose arbitrary data while
returning the program exactly. All gates precede every oracle quantifier. -/
namespace Paper2FamilyCompleteProtocol
open Matrix Paper2InitialCG Paper2S123 Paper2FamilyFirstEncoding
open scoped Kronecker
set_option backward.isDefEq.respectTransparency false

theorem complete_three_plus_four_query_family
    (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    ∃ F G : ℕ → Matrix Physical Physical ℂ,
      (∀ j, (F j)ᴴ*F j=1 ∧ F j*(F j)ᴴ=1) ∧
      (∀ j, (G j)ᴴ*G j=1 ∧ G j*(G j)ᴴ=1) ∧
      ∀ U : Matrix Q Q ℂ, SpecialUnitary U →
        S4Word.word F (U ⊗ₖ (1 : Matrix FamilyMemory FamilyMemory ℂ)) 3 *
          Paper2FamilyPreparationCircuit.initialColumn =
            Paper2FamilyPreparationGeometry.preparedColumn a U ∧
        S4Word.word G (U ⊗ₖ (1 : Matrix FamilyMemory FamilyMemory ℂ)) 4 *
          S4Program.insert (storedFamily a U) = S4Program.insert (storedFamily a U)*U.transpose ∧
        ∀ (r : Type) [Fintype r] [DecidableEq r] (psi : Q × r → ℂ),
          ((S4Word.word G (U ⊗ₖ (1 : Matrix FamilyMemory FamilyMemory ℂ)) 4 ⊗ₖ
              (1 : Matrix r r ℂ))*(S4Program.insert (storedFamily a U) ⊗ₖ
              (1 : Matrix r r ℂ)))*ᵥ psi =
            ((S4Program.insert (storedFamily a U) ⊗ₖ (1 : Matrix r r ℂ))*
              (U.transpose ⊗ₖ (1 : Matrix r r ℂ)))*ᵥ psi := by
  have ha0 : 0≤a := by linarith
  obtain ⟨F,hF,hprepare⟩ :=
    Paper2FamilyPreparationCircuit.actual_three_query_preparation a ha0 hb
  refine ⟨F,Paper2FamilyActualClosure.fixedGates a ha hb,hF,
    Paper2FamilyActualClosure.fixedGates_unitary a ha hb,?_⟩
  intro U hU
  refine ⟨hprepare U hU.1 hU.2.1 hU.2.2,
    Paper2FamilyActualClosure.actual_four_query_catalytic_endpoint a ha hb U hU,?_⟩
  intro r _ _ psi
  exact Paper2FamilyActualClosure.actual_four_query_joint_input a ha hb U hU psi

/-- The same pair of fixed circuits, with the stronger operator identity:
it covers mixed states and correlations with an arbitrary finite reference. -/
theorem complete_three_plus_four_query_channel
    (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    ∃ F G : ℕ → Matrix Physical Physical ℂ,
      (∀ j, (F j)ᴴ*F j=1 ∧ F j*(F j)ᴴ=1) ∧
      (∀ j, (G j)ᴴ*G j=1 ∧ G j*(G j)ᴴ=1) ∧
      ∀ U : Matrix Q Q ℂ, SpecialUnitary U →
        S4Word.word F (U ⊗ₖ (1 : Matrix FamilyMemory FamilyMemory ℂ)) 3 *
          Paper2FamilyPreparationCircuit.initialColumn =
            Paper2FamilyPreparationGeometry.preparedColumn a U ∧
        ∀ (r : Type) [Fintype r] [DecidableEq r] (R : Matrix (Q × r) (Q × r) ℂ),
          let W := S4Word.word G (U ⊗ₖ (1 : Matrix FamilyMemory FamilyMemory ℂ)) 4 ⊗ₖ
            (1 : Matrix r r ℂ)
          let E := S4Program.insert (storedFamily a U) ⊗ₖ (1 : Matrix r r ℂ)
          let T := U.transpose ⊗ₖ (1 : Matrix r r ℂ)
          W*(E*R*Eᴴ)*Wᴴ=E*(T*R*Tᴴ)*Eᴴ := by
  have ha0 : 0≤a := by linarith
  obtain ⟨F,hF,hprepare⟩ :=
    Paper2FamilyPreparationCircuit.actual_three_query_preparation a ha0 hb
  refine ⟨F,Paper2FamilyActualClosure.fixedGates a ha hb,hF,
    Paper2FamilyActualClosure.fixedGates_unitary a ha hb,?_⟩
  intro U hU
  refine ⟨hprepare U hU.1 hU.2.1 hU.2.2,?_⟩
  intro r _ _ R
  exact Paper2FamilyActualChannel.actual_channel_with_reference a ha hb U hU R

end Paper2FamilyCompleteProtocol


==> anc/lean/FamilyEncodingTypes.lean <==
import FamilyFirstEncoding

/-! Shared physical indices of the full family construction. The retained
first-query output has195 coordinates; its second memory has198 coordinates. -/
namespace Paper2FamilyEncodingTypes
open Paper2InitialCG

abbrev SecondInput := Paper2SecondEncoding.M2 ⊕ (A × Fin 15)
abbrev SecondMemory := Six ⊕ ((A × Six) ⊕ ((A × Q) ⊕ (A × Fin 15)))
abbrev SecondJoint := Q × SecondMemory

theorem second_dimensions : Fintype.card SecondInput=195 ∧
    Fintype.card SecondMemory=198 ∧ Fintype.card SecondJoint=594 := by
  norm_num [SecondInput, SecondMemory, SecondJoint, Paper2SecondEncoding.M2,Q,A,Six]

end Paper2FamilyEncodingTypes


==> anc/lean/FamilyExtraPhi.lean <==
import FamilyFifteenSeedConstraint
import FamilyMidpointSeed

/-! All-SU midpoint trajectories of the three added family sectors and their
actual fixed-SWAP relations, in the common real tensor basis. -/
namespace Paper2FamilyExtraPhi
open Matrix Paper2InitialCG Paper2S123 Paper2PhiFlip Paper2PhiCovariance
open Paper2FamilyMixedSeedConstraint
open Paper2FamilyFifteenRealCoordinates (realSeed156)
open Paper2FamilyMixedSeedFlip (realSeed615)
open Paper2FamilyFifteenSeedFlip (realSeed1515)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false
noncomputable section

private theorem exchange_right {m n d : Type*} [Fintype d]
    (B : Matrix (m × n) d ℂ) (C : Matrix d d ℂ) : exchange (B*C)=exchange B*C := rfl
private theorem exchange_kron {m n d : Type*} [Fintype m] [Fintype n]
    (L : Matrix m m ℂ) (R : Matrix n n ℂ) (B : Matrix (m × n) d ℂ) :
    exchange ((L⊗ₖR)*B)=(R⊗ₖL)*exchange B := by
  ext ⟨a,b⟩ j
  simp only [exchange,Matrix.mul_apply,Matrix.kronecker_apply,Fintype.sum_prod_type]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl; intro x _
  apply Finset.sum_congr rfl; intro y _; ring

theorem exchange_seed156 : exchange realSeed156=realSeed615 := by
  ext ⟨s,l⟩ j
  exact (Paper2FamilyMixedSeedFlip.actual_mixed_seed_flip s l j).symm
theorem exchange_seed615 : exchange realSeed615=realSeed156 := by
  ext ⟨l,s⟩ j
  exact Paper2FamilyMixedSeedFlip.actual_mixed_seed_flip s l j
theorem exchange_seed1515 : exchange realSeed1515= -realSeed1515 := by
  ext ⟨l,m⟩ j
  exact Paper2FamilyFifteenSeedFlip.actual_fifteen_seed_flip l m j

theorem seed615_constraint (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    realSeed615*U.map star=((symRep U).map star⊗ₖleftFifteen U)*realSeed615 := by
  have h := congrArg exchange (realSeed156_constraint U hU)
  simpa only [exchange_right,exchange_kron,exchange_seed156] using h

private theorem transfer {m n : Type*} [Fintype m] [Fintype n] [DecidableEq m] [DecidableEq n]
    (S : Matrix (m × n) Q ℂ) (A : Matrix m m ℂ) (B : Matrix n n ℂ)
    (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) (hB : Bᴴ*B=1)
    (hS : S*U.map star=(A⊗ₖB)*S) :
    (A⊗ₖ(1 : Matrix n n ℂ))*S*U.transpose=((1 : Matrix m m ℂ)⊗ₖBᴴ)*S := by
  have ht : U.map star*U.transpose=1 := mul_eq_one_comm.mp (transpose_mul_conjugate hU)
  have h := congrArg (fun M => ((1 : Matrix m m ℂ)⊗ₖBᴴ)*M*U.transpose) hS
  simp only [Matrix.mul_assoc] at h
  rw [ht,Matrix.mul_one] at h
  rw [← Matrix.mul_assoc ((1 : Matrix m m ℂ)⊗ₖBᴴ),
    ← Matrix.mul_kronecker_mul,Matrix.one_mul,hB] at h
  simpa only [Matrix.mul_assoc] using h.symm

def phi156 (U : Matrix Q Q ℂ) : Matrix (Fin 15 × Six) Q ℂ :=
  (leftFifteen U⊗ₖ(1 : Matrix Six Six ℂ))*realSeed156*U.transpose
def phi615 (U : Matrix Q Q ℂ) : Matrix (Six × Fin 15) Q ℂ :=
  ((1 : Matrix Six Six ℂ)⊗ₖleftFifteen Uᴴ)*realSeed615
def phi1515 (U : Matrix Q Q ℂ) : Matrix (Fin 15 × Fin 15) Q ℂ :=
  (leftFifteen U⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ))*realSeed1515*U.transpose

theorem phi615_reconstruction (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    phi615 U=((symRep U).map star⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ))*realSeed615*U.transpose := by
  rw [phi615,leftFifteen_adjoint]
  exact (transfer realSeed615 _ _ U hU (leftFifteen_unitary U hU).1 (seed615_constraint U hU)).symm

theorem phi156_exchange (U : Matrix Q Q ℂ) : exchange (phi156 U)=phi615 Uᴴ*U.transpose := by
  rw [phi156,exchange_right,exchange_kron,exchange_seed156,phi615,
    Matrix.conjTranspose_conjTranspose]

theorem phi615_exchange (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    exchange (phi615 U)=phi156 Uᴴ*U.transpose := by
  have ht : Uᴴ.transpose*U.transpose=1 := by
    simpa only [Matrix.transpose_mul,Matrix.transpose_one] using congrArg Matrix.transpose hU.2.1
  rw [phi615,exchange_kron,exchange_seed615,phi156]
  simp only [Matrix.mul_assoc,ht,Matrix.mul_one]

theorem phi1515_exchange (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    -exchange (phi1515 U)=phi1515 Uᴴ*U.transpose := by
  have ht : Uᴴ.transpose*U.transpose=1 := by
    simpa only [Matrix.transpose_mul,Matrix.transpose_one] using congrArg Matrix.transpose hU.2.1
  have h := transfer realSeed1515 (leftFifteen U) (leftFifteen U) U hU
    (leftFifteen_unitary U hU).1 (Paper2FamilyFifteenSeedConstraint.realSeed1515_constraint U hU)
  have he := congrArg exchange h
  simp only [exchange_right,exchange_kron,exchange_seed1515,Matrix.mul_neg,
    Matrix.neg_mul] at he
  rw [phi1515,exchange_right,exchange_kron,exchange_seed1515,Matrix.mul_neg,Matrix.neg_mul,neg_neg]
  rw [phi1515,leftFifteen_adjoint]
  simp only [Matrix.mul_assoc,ht,Matrix.mul_one]
  simpa only [Matrix.mul_assoc] using neg_injective he

private theorem compose_gram {m n p : Type*} [Fintype m] [Fintype n]
    [DecidableEq n] [DecidableEq p] (B : Matrix m n ℂ) (C : Matrix n p ℂ)
    (hB : Bᴴ*B=1) (hC : Cᴴ*C=1) : (B*C)ᴴ*(B*C)=1 := by
  rw [Matrix.conjTranspose_mul,Matrix.mul_assoc,← Matrix.mul_assoc Bᴴ,hB,Matrix.one_mul,hC]

theorem phi156_gram (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) : (phi156 U)ᴴ*phi156 U=1 := by
  apply compose_gram
  · apply compose_gram _ _ _ Paper2FamilyFifteenRealCoordinates.realSeed156_gram
    simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,← Matrix.mul_kronecker_mul,
      (leftFifteen_unitary U hU).1,Matrix.one_mul,Matrix.one_kronecker_one]
  · exact (specialUnitary_transpose hU).1
theorem phi615_gram (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) : (phi615 U)ᴴ*phi615 U=1 := by
  apply compose_gram _ _ _ Paper2FamilyMixedSeedFlip.realSeed615_gram
  simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,← Matrix.mul_kronecker_mul,
    (leftFifteen_unitary Uᴴ (specialUnitary_adjoint hU)).1,Matrix.one_mul,Matrix.one_kronecker_one]
theorem phi1515_gram (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) : (phi1515 U)ᴴ*phi1515 U=1 := by
  apply compose_gram
  · apply compose_gram _ _ _ Paper2FamilyFifteenSeedFlip.realSeed1515_gram
    simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,← Matrix.mul_kronecker_mul,
      (leftFifteen_unitary U hU).1,Matrix.one_mul,Matrix.one_kronecker_one]
  · exact (specialUnitary_transpose hU).1

end
end Paper2FamilyExtraPhi


==> anc/lean/FamilyFifteenCoupling.lean <==
import FamilyRightFifteen

/-! Exact integer tensor contraction for the additional fifteen-column
right-fifteen CG map. The generated literal table is proved against the
actual rational CG coefficients inside Lean; Python is not trusted. -/
namespace Paper2FamilyFifteenCoupling
open Matrix Paper2InitialCG Paper2RationalFifteen
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 12000000
set_option maxRecDepth 6000

noncomputable def coupling : Matrix (Q × Fin 15) (Fin 15) ℂ := fun ql m =>
  ∑ a : Q, ∑ b : Q, ∑ c : Q, ∑ f : Q,
    raw (a,b,c) ql.2 * Qura.Wedge.antisym (ql.1,c) f * raw (b,a,f) m

def table : Matrix (Q × Fin 15) (Fin 15) ℂ := fun ql m =>
  (![![![0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
![0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0],
![0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0],
![0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
![0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0],
![-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
![0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
![0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
![0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
![0,0,2,0,0,0,0,0,0,0,0,0,0,0,0],
![0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4],
![0,0,0,0,0,0,0,0,0,0,0,0,0,4,0],
![0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
![0,0,0,0,0,0,0,0,0,0,0,-4,0,0,-4],
![0,0,0,0,0,0,0,0,0,0,4,0,0,4,0]],
![![0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
![0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
![0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
![0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0],
![0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
![0,0,0,0,0,0,0,0,0,0,2,0,0,0,0],
![0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0],
![0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
![0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0],
![0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
![0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0],
![0,0,0,0,0,0,0,0,0,0,0,0,4,0,0],
![0,0,0,0,0,0,0,0,0,0,0,-4,0,0,4],
![0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
![0,0,0,0,0,0,0,0,0,-4,0,0,-4,0,0]],
![![0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0],
![0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
![0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0],
![1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
![0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
![0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
![0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
![0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0],
![0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0],
![0,0,0,0,0,0,0,0,0,0,0,0,0,4,0],
![0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0],
![0,0,0,0,0,0,0,0,2,0,0,0,0,0,0],
![0,0,0,0,0,0,0,0,0,0,4,0,0,-4,0],
![0,0,0,0,0,0,0,0,0,-4,0,0,4,0,0],
![0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]]]) ql.1 ql.2 m

theorem coupling_table : coupling=table := by
  ext ⟨q,l⟩ m
  fin_cases q <;> fin_cases l <;> fin_cases m <;>
    norm_num [coupling, table, raw, elementary, pair, Qura.Wedge.antisym, Fin.sum_univ_succ]

theorem coupling_metric_gram : couplingᴴ *
    ((1 : Matrix Q Q ℂ) ⊗ₖ gramInv) * coupling = (3/2:ℂ) • gram := by
  rw [coupling_table]
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.kronecker_apply,
      Fintype.sum_prod_type, Fin.sum_univ_succ, table, gramInv, gram, norms,
      Matrix.diagonal_apply, Matrix.one_apply, map_ofNat]

end Paper2FamilyFifteenCoupling


==> anc/lean/FamilyFifteenFlipTensor.lean <==
import FamilyFifteenRealCoordinates
import FamilyRightFifteenRecoupling

/-! The fixed bilinear epsilon tensor underlying the final (15,15) seed.
Its negative-SWAP identity is basis independent when the same tensor basis
is used on both legs; the actual complex CG basis is transported explicitly. -/
namespace Paper2FamilyFifteenFlipTensor
open Matrix Paper2InitialCG
open Paper2FamilyRightSix (chosenRaw)
open Paper2FamilyFifteenRealCoordinates (tensorBasis)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option maxRecDepth 6000
set_option backward.isDefEq.respectTransparency false

def bell : Matrix (Ambient × Ambient) Q ℂ := fun xy j =>
  if xy.2.1=xy.1.2.1 ∧ xy.2.2.1=xy.1.1 then
    Qura.Wedge.antisym (j,xy.1.2.2) xy.2.2.2 else 0

def tensorSeed (B C : Matrix Ambient (Fin 15) ℂ) : Matrix (Fin 15 × Fin 15) Q ℂ :=
  (B.transpose⊗ₖC.transpose)*bell

theorem tensorSeed_entry (B C : Matrix Ambient (Fin 15) ℂ) (l m : Fin 15) (j : Q) :
    tensorSeed B C (l,m) j=∑ q : Q,∑ b : Q,∑ c : Q,∑ e : Q,
      B (q,b,c) l*C (b,q,e) m*Qura.Wedge.antisym (j,c) e := by
  simp [tensorSeed,bell,Matrix.mul_apply,Matrix.kronecker_apply,Matrix.transpose_apply,
    Fintype.sum_prod_type,ite_and,mul_ite,ite_mul,Finset.sum_ite_irrel,
    Finset.sum_const_zero,eq_comm]

private theorem bell_swap (x y : Ambient) (j : Q) : bell (y,x) j= -bell (x,y) j := by
  rcases x with ⟨q,b,c⟩
  rcases y with ⟨r,s,t⟩
  have he : (Qura.Wedge.antisym (j,t) c : ℂ)= -Qura.Wedge.antisym (j,c) t := by
    fin_cases j <;> fin_cases t <;> fin_cases c <;> norm_num [Qura.Wedge.antisym]
  simp only [bell]
  split_ifs <;> simp_all only [Prod.fst, Prod.snd, and_true, true_and, he, neg_zero]
  all_goals aesop

theorem tensorSeed_swap (B : Matrix Ambient (Fin 15) ℂ) (l m : Fin 15) (j : Q) :
    tensorSeed B B (m,l) j= -tensorSeed B B (l,m) j := by
  have h (i k : Fin 15) : tensorSeed B B (i,k) j=
      ∑ x : Ambient,∑ y : Ambient,B x i*B y k*bell (x,y) j := by
    unfold tensorSeed
    rw [Matrix.mul_apply,Fintype.sum_prod_type]
    rfl
  rw [h,h]
  rw [Finset.sum_comm]
  simp only [← Finset.sum_neg_distrib]
  apply Finset.sum_congr rfl; intro x _
  apply Finset.sum_congr rfl; intro y _
  rw [bell_swap]
  ring

theorem tensorSeed_change (B C : Matrix Ambient (Fin 15) ℂ)
    (L R : Matrix (Fin 15) (Fin 15) ℂ) :
    (L.transpose⊗ₖR.transpose)*tensorSeed B C=tensorSeed (B*L) (C*R) := by
  simp only [tensorSeed,Matrix.transpose_mul,Matrix.mul_assoc]
  rw [← Matrix.mul_assoc,← Matrix.mul_kronecker_mul]

noncomputable def commonCoordinates : Matrix (Fin 15 × Fin 15) (Fin 15 × Fin 15) ℂ :=
  Paper2ExplicitFifteenCG.change.transpose⊗ₖPaper2ExplicitFifteenCG.changeᴴ

theorem commonCoordinates_gram : commonCoordinatesᴴ*commonCoordinates=1 := by
  have hl : Paper2ExplicitFifteenCG.change.transposeᴴ*Paper2ExplicitFifteenCG.change.transpose=1 := by
    have hc := congrArg (fun M => M.map star)
      (mul_eq_one_comm.mp Paper2ExplicitFifteenCG.change_gram)
    ext i j
    simpa [Matrix.mul_apply,Matrix.conjTranspose_apply,Matrix.transpose_apply,
      star_sum,star_mul,Matrix.one_apply,mul_comm] using congrFun (congrFun hc i) j
  have hr : Paper2ExplicitFifteenCG.changeᴴᴴ*Paper2ExplicitFifteenCG.changeᴴ=1 := by
    rw [Matrix.conjTranspose_conjTranspose]
    exact mul_eq_one_comm.mp Paper2ExplicitFifteenCG.change_gram
  simp only [commonCoordinates,Matrix.conjTranspose_kronecker,← Matrix.mul_kronecker_mul,
    hl,hr,Matrix.one_kronecker_one]

theorem actual_common_basis_transport :
    commonCoordinates*tensorSeed chosenRaw (chosenRaw.map star)=tensorSeed tensorBasis tensorBasis := by
  have he : Paper2ExplicitFifteenCG.changeᴴ=(Paper2ExplicitFifteenCG.change.map star).transpose := by
    ext i j; rfl
  rw [commonCoordinates,he,tensorSeed_change,Paper2FamilyFifteenRealCoordinates.tensorBasis_change]
  have h : chosenRaw.map star*Paper2ExplicitFifteenCG.change.map star=tensorBasis := by
    have hc := congrArg (fun M => M.map star) Paper2FamilyFifteenRealCoordinates.tensorBasis_change
    ext i j
    have hh := congrFun (congrFun hc i) j
    change star ((chosenRaw*Paper2ExplicitFifteenCG.change) i j)=star (tensorBasis i j) at hh
    rw [Paper2FamilyFifteenRealCoordinates.tensorBasis_real] at hh
    simpa only [Matrix.map_apply,Matrix.mul_apply,star_sum,star_mul,mul_comm] using hh
  rw [h]

end Paper2FamilyFifteenFlipTensor


==> anc/lean/FamilyFifteenIsometry.lean <==
import FamilyFifteenCoupling
import FamilyFifteenTensor
import FifteenIrreducible
import Mathlib.LinearAlgebra.Matrix.Rank

/-! Normalization of the actual fifteen-column epsilon coupling, and its
orthogonality to the six-column Bell-dual branch in the same45 coordinates. -/
namespace Paper2FamilyFifteenIsometry
open Matrix Paper2InitialCG Paper2RationalFifteen Paper2S123
open Paper2FamilyRightSix (chosenRaw)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false

private theorem gramInv_adjoint : gramInvᴴ=gramInv := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [gramInv,norms,Matrix.diagonal_apply,Matrix.conjTranspose_apply,map_ofNat]

theorem inverseChange_cogram : inverseChange * inverseChangeᴴ=gramInv := by
  rw [inverseChange, Matrix.conjTranspose_mul, gramInv_adjoint,
    Matrix.conjTranspose_conjTranspose]
  rw [Matrix.mul_assoc gramInv basisChangeᴴ, ← Matrix.mul_assoc basisChangeᴴ, basisChange_gram,
    ← Matrix.mul_assoc, gramInv_gram, Matrix.one_mul]

theorem inverseChange_metric_gram : inverseChangeᴴ * gram * inverseChange=1 := by
  rw [← basisChange_gram]
  simp only [Matrix.mul_assoc, inverseChange_right, Matrix.mul_one,
    ← Matrix.conjTranspose_mul, inverseChange_right, Matrix.conjTranspose_one]

theorem inverseChange_transpose_gram :
    inverseChange.transposeᴴ * inverseChange.transpose=gramInv := by
  ext i j
  have h := congrFun (congrFun inverseChange_cogram j) i
  by_cases hij : i=j
  · subst j
    simpa [Matrix.mul_apply,Matrix.conjTranspose_apply,Matrix.transpose_apply,
      gramInv,Matrix.diagonal_apply,mul_comm] using h
  · simpa [Matrix.mul_apply,Matrix.conjTranspose_apply,Matrix.transpose_apply,
      gramInv,Matrix.diagonal_apply,hij,Ne.symm hij,mul_comm] using h

theorem raw_coupling_factorization : Paper2FamilyFifteenCoupling.coupling =
    ((1 : Matrix Q Q ℂ) ⊗ₖ raw.transpose) * Paper2FamilyFifteenTensor.bend * raw := by
  ext ⟨q,l⟩ m
  simp [Paper2FamilyFifteenCoupling.coupling, Paper2FamilyFifteenTensor.bend,
    Matrix.mul_apply, Matrix.kronecker_apply, Matrix.one_apply, Matrix.transpose_apply,
    Fintype.sum_prod_type, mul_ite, ite_mul, Finset.sum_ite_irrel,
    Finset.sum_const_zero, eq_comm, Finset.mul_sum, mul_assoc]
  simp only [Finset.sum_mul]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl; intro a _
  apply Finset.sum_congr rfl; intro b _
  rw [Finset.sum_comm]
  simp only [mul_assoc]

theorem chosen_coupling_factorization : Paper2FamilyFifteenTensor.coupling =
    ((1 : Matrix Q Q ℂ) ⊗ₖ inverseChange.transpose) *
      Paper2FamilyFifteenCoupling.coupling * inverseChange := by
  rw [raw_coupling_factorization]
  simp only [Paper2FamilyFifteenTensor.coupling,
    Paper2FamilyRightSix.chosenRaw_formula, Matrix.transpose_mul, Matrix.mul_assoc]
  rw [← Matrix.mul_assoc ((1 : Matrix Q Q ℂ) ⊗ₖ inverseChange.transpose)
    ((1 : Matrix Q Q ℂ) ⊗ₖ raw.transpose), ← Matrix.mul_kronecker_mul, Matrix.one_mul]

theorem chosen_coupling_gram :
    Paper2FamilyFifteenTensor.couplingᴴ * Paper2FamilyFifteenTensor.coupling =
      (3/2:ℂ) • (1 : Matrix (Fin 15) (Fin 15) ℂ) := by
  have hn : ((1 : Matrix Q Q ℂ) ⊗ₖ inverseChange.transpose)ᴴ *
      ((1 : Matrix Q Q ℂ) ⊗ₖ inverseChange.transpose) =
        (1 : Matrix Q Q ℂ) ⊗ₖ gramInv := by
    simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul, Matrix.one_mul, inverseChange_transpose_gram]
  rw [chosen_coupling_factorization]
  simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc]
  rw [← Matrix.mul_assoc _ ((1 : Matrix Q Q ℂ) ⊗ₖ inverseChange.transpose),hn]
  rw [← Matrix.mul_assoc Paper2FamilyFifteenCoupling.couplingᴴ,
    ← Matrix.mul_assoc _ _ inverseChange,Paper2FamilyFifteenCoupling.coupling_metric_gram]
  simp only [Matrix.mul_smul,Matrix.smul_mul,← Matrix.mul_assoc,inverseChange_metric_gram]

noncomputable def fifteen : Matrix (Q × Fin 15) (Fin 15) ℂ :=
  (Real.sqrt (2/3) : ℂ) • Paper2FamilyFifteenTensor.coupling

theorem fifteen_gram : fifteenᴴ*fifteen=1 := by
  have hs : (Real.sqrt (2/3) : ℂ)^2=(2/3:ℂ) := by
    simpa only [Complex.ofReal_pow,Complex.ofReal_div,Complex.ofReal_ofNat] using
      congrArg (fun x : ℝ => (x : ℂ)) (Real.sq_sqrt (show (0:ℝ)≤2/3 by norm_num))
  have hr : star (Real.sqrt (2/3) : ℂ)=(Real.sqrt (2/3) : ℂ) := by simp [Complex.star_def]
  simp only [fifteen, Matrix.conjTranspose_smul, Matrix.smul_mul, Matrix.mul_smul,
    chosen_coupling_gram, smul_smul, starRingEnd_apply, hr]
  rw [← mul_assoc,← pow_two,hs]
  norm_num

theorem fifteen_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (U ⊗ₖ (Paper2CGFifteen.repFifteen U).map star) * fifteen =
      fifteen * Paper2CGFifteen.repFifteen U := by
  simp only [fifteen,Matrix.mul_smul,Matrix.smul_mul,
    Paper2FamilyFifteenTensor.coupling_intertwining U hU]

end Paper2FamilyFifteenIsometry


==> anc/lean/FamilyFifteenMatch.lean <==
import FamilyFifteenSeed
import FamilyRacah

/-! The actual new first-query branch has zero singlet component and the
normalized 120-coordinate adjoint--fifteen seed. No irreducibility premise is used. -/
namespace Paper2FamilyFifteenMatch
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FamilyFifteenSeed
open Paper2CGComplement (cgFifteen)
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 3000000
set_option backward.isDefEq.respectTransparency false

private theorem T_star (r : A) (j k : Q) : star (Paper2Adjoint.T r j k) = Paper2Adjoint.T r k j := by
  exact congrFun (congrFun (Paper2Adjoint.T_hermitian r) k) j

theorem singlet_contraction (j : Q) (l : Fifteen) :
    k3 * (∑ q : Q, ∑ r : A, cgFifteen (q,r) l * Paper2Adjoint.T r q j) = 0 := by
  have h := congrFun (congrFun Paper2CGComplement.three_fifteen_orthogonal j) l
  have hk : star k3=k3 := by simp [k3, Complex.star_def, Paper2Adjoint.r6_conj]
  simp only [Matrix.mul_apply, Matrix.conjTranspose_apply, Fintype.sum_prod_type,
    Paper2DualCG.cgThree_entry, starRingEnd_apply, star_mul, hk, T_star,
    Matrix.zero_apply] at h
  simpa only [Finset.mul_sum, mul_comm, mul_left_comm, mul_assoc] using h

private theorem transpose_coeff (r : A) (q k : Q) :
    (∑ t : A, transpose8 r t * Paper2Adjoint.T t q k) = star (Paper2Adjoint.T r q k) := by
  have h := congrFun (congrFun transpose8_coefficients (q,k)) r
  have hs (t : A) : transpose8 t r=transpose8 r t := by
    by_cases htr : t=r
    · subst t; rfl
    · simp [transpose8, Matrix.diagonal_apply, htr, Ne.symm htr]
  simpa [Matrix.mul_apply, Paper2Adjoint.inclusion, hs, mul_comm] using h

theorem adjoint_contraction (r : A) (l : Fifteen) (j : Q) :
    (∑ q : Q, ∑ k : Q, ∑ s : A,
      star (Paper2Adjoint.T r q k) * cgFifteen (q,s) l * Paper2Adjoint.T s k j) =
      ∑ t : A, transpose8 r t * cgFifteen (j,t) l := by
  have h (t : A) := congrFun (congrFun Paper2FamilyRacah.contraction_fifteen (j,t)) l
  simp only [Matrix.mul_apply, Paper2FamilyRacah.contraction, Fintype.sum_prod_type] at h
  conv =>
    rhs
    simp only [← h, Finset.mul_sum, Finset.sum_mul]
    rw [Finset.sum_comm]
    arg 2
    ext q
    rw [Finset.sum_comm]
    arg 2
    ext s
    rw [Finset.sum_comm]
  conv =>
    rhs
    arg 2
    ext q
    rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro q _
  apply Finset.sum_congr rfl
  intro k _
  apply Finset.sum_congr rfl
  intro s _
  calc
    _ = (∑ t : A, transpose8 r t * Paper2Adjoint.T t q k) *
        cgFifteen (q,s) l * Paper2Adjoint.T s k j := by rw [transpose_coeff]
    _ = _ := by simp only [Finset.sum_mul]; apply Finset.sum_congr rfl; intro t _; ring

noncomputable def target : Matrix (Paper2Preparation.Block × Fifteen) Q ℂ :=
  fun bl j => match bl.1 with
    | .inl _ => 0
    | .inr r => (Real.sqrt 10 : ℂ)⁻¹ * seed815 (r,bl.2) j

theorem extra_first_seed_match :
    extraDecoder * Paper2FamilyFirstEncoding.extraEncoding *
      Paper2FirstDecomposition.branch cgThree 1 = target := by
  ext ⟨b,l⟩ j
  rw [extra_decoded_entry]
  rcases b with u|r
  · cases u
    simp only [Paper2Preparation.schur, Sum.elim_inl, Paper2Preparation.singlet,
      Matrix.smul_apply, smul_eq_mul, Paper2Adjoint.bell, star_mul,
      apply_ite star, star_one, star_zero, ite_mul, zero_mul, Finset.sum_ite_eq,
      Finset.mem_univ, ite_true, mul_one, target]
    simp only [Finset.sum_ite_irrel, Finset.sum_const_zero, Finset.sum_ite_eq,
      Finset.sum_ite_eq', Finset.mem_univ, ite_true, one_mul]
    have h := singlet_contraction j l
    simp only [weight] at *
    calc
      _ = (Real.sqrt 10 : ℂ)⁻¹ * (Real.sqrt (8/15) : ℂ) *
          star Paper2Preparation.r3 *
          (k3 * ∑ q : Q, ∑ r : A, cgFifteen (q,r) l * Paper2Adjoint.T r q j) := by
        simp only [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro q _
        apply Finset.sum_congr rfl
        intro r _
        ring
      _ = 0 := by rw [h]; ring
  · simp only [Paper2Preparation.schur, Sum.elim_inr, Paper2Adjoint.inclusion]
    rw [adjoint_contraction]
    simp only [target, seed815_entry]
    ring

end Paper2FamilyFifteenMatch



==> anc/lean/FamilyFifteenRealCoordinates.lean <==
import FamilyRightSixRecoupling
import ExplicitFifteenCG

/-! The actual fifteen output seed in explicit real tensor coordinates.
The fixed change is unitary even when the original completion is complex. -/
namespace Paper2FamilyFifteenRealCoordinates
open Matrix Paper2InitialCG Paper2FamilyRightSixCompression Paper2FamilyRightSixRecoupling
open Paper2FamilyRightSix (chosenRaw)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option maxRecDepth 6000
set_option backward.isDefEq.respectTransparency false

noncomputable def tensorBasis : Matrix Ambient (Fin 15) ℂ :=
  Paper2RationalFifteen.raw*Paper2ExplicitFifteenCG.normalizer

theorem tensorBasis_real (x : Ambient) (l : Fin 15) :
    star (tensorBasis x l)=tensorBasis x l := by
  have hs (u : Fin 15) : star (Paper2ExplicitFifteenCG.scales u)=Paper2ExplicitFifteenCG.scales u := by
    fin_cases u <;> simp [Paper2ExplicitFifteenCG.scales,Paper2Symmetric.c_real]
  simp [tensorBasis,Paper2ExplicitFifteenCG.normalizer,Matrix.mul_apply,
    Matrix.diagonal_apply,Paper2RationalFifteen.raw_real,hs]

theorem tensorBasis_change : chosenRaw*Paper2ExplicitFifteenCG.change=tensorBasis := by
  rw [Paper2FamilyRightSix.chosenRaw,Matrix.mul_assoc,Paper2ExplicitFifteenCG.cg_change,
    Paper2ExplicitFifteenCG.cg,← Matrix.mul_assoc,Paper2RationalFifteen.vectorize_coordinates]
  rfl

theorem tensorBasis_gram : tensorBasisᴴ*tensorBasis=1 := by
  rw [← tensorBasis_change,Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc chosenRawᴴ,Paper2FamilyRightSix.chosenRaw_gram,
    Matrix.one_mul,Paper2ExplicitFifteenCG.change_gram]

theorem decodedFifteen_tensor (l : Fin 15) (s : Six) (j : Q) :
    decodedFifteen (l,s) j=(k3*Paper2Symmetric.c)*
      ∑ q : Q,∑ k : Q,Paper2Symmetric.sym (q,k) s*chosenRaw (q,j,k) l := by
  have hb (q k : Q) : chosenRaw (q,j,k) l=
      ∑ r : A,Paper2Adjoint.T r j k*Paper2CGComplement.cgFifteen (q,r) l := by
    simp [Paper2FamilyRightSix.chosenRaw,vectorize,Paper2Adjoint.inclusion,
      Matrix.mul_apply,Matrix.kronecker_apply,Matrix.one_apply,Fintype.sum_prod_type,eq_comm]
  simp only [decodedFifteen,fifteenEmbedding,Matrix.mul_apply,Matrix.conjTranspose_apply,
    Matrix.kronecker_apply,Matrix.map_apply,star_mul,star_star,starRingEnd_apply,
    Matrix.one_apply,apply_ite star,star_one,star_zero,Fintype.sum_prod_type,
    mul_ite,ite_mul,mul_one,mul_zero,zero_mul,Finset.sum_ite_eq,Finset.sum_ite_eq',
    Finset.mem_univ,ite_true,trajectoryThree_entry,hb,Finset.mul_sum]
  apply Finset.sum_congr rfl; intro q _
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl; intro k _
  apply Finset.sum_congr rfl; intro r _; ring

noncomputable def realSeed156 : Matrix (Fin 15 × Six) Q ℂ :=
  (Paper2ExplicitFifteenCG.change.transpose⊗ₖ(1 : Matrix Six Six ℂ))*seed156

theorem realSeed156_gram : realSeed156ᴴ*realSeed156=1 := by
  have h : Paper2ExplicitFifteenCG.change.transposeᴴ*Paper2ExplicitFifteenCG.change.transpose=1 := by
    have hc := congrArg (fun M => M.map star)
      (mul_eq_one_comm.mp Paper2ExplicitFifteenCG.change_gram)
    ext i j
    simpa [Matrix.mul_apply,Matrix.conjTranspose_apply,Matrix.transpose_apply,
      star_sum,star_mul,Matrix.one_apply,mul_comm] using congrFun (congrFun hc i) j
  simp only [realSeed156,Matrix.conjTranspose_mul,Matrix.mul_assoc]
  rw [← Matrix.mul_assoc ((Paper2ExplicitFifteenCG.change.transpose⊗ₖ(1 : Matrix Six Six ℂ))ᴴ)]
  simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul,h,Matrix.one_mul,Matrix.one_kronecker_one,Matrix.one_mul,seed156_gram]

theorem realSeed156_tensor (l : Fin 15) (s : Six) (j : Q) :
    realSeed156 (l,s) j=((4/(Real.sqrt 15:ℂ))*(k3*Paper2Symmetric.c))*
      ∑ q : Q,∑ k : Q,Paper2Symmetric.sym (q,k) s*tensorBasis (q,j,k) l := by
  have hb (q k : Q) := congrFun (congrFun tensorBasis_change (q,j,k)) l
  simp only [Matrix.mul_apply] at hb
  simp only [realSeed156,Matrix.mul_apply,Matrix.kronecker_apply,Matrix.one_apply,
    Matrix.transpose_apply,Fintype.sum_prod_type,mul_ite,ite_mul,mul_one,mul_zero,
    zero_mul,Finset.sum_ite_eq,Finset.sum_ite_eq',Finset.mem_univ,ite_true,
    seed156,Matrix.smul_apply,smul_eq_mul,decodedFifteen_tensor]
  simp only [Finset.mul_sum]
  conv =>
    lhs
    rw [Finset.sum_comm]
    arg 2
    ext q
    rw [Finset.sum_comm]
  apply Finset.sum_congr rfl; intro q _
  apply Finset.sum_congr rfl; intro k _
  rw [← hb]
  simp only [Finset.mul_sum]
  apply Finset.sum_congr rfl; intro u _; ring

end Paper2FamilyFifteenRealCoordinates


==> anc/lean/FamilyFifteenSeed.lean <==
import FamilyFirstEncoding
import CGSeedTrace
import SmallFirstSeed

/-! The actual new120-dimensional (8,15) seed for the continuous family.
The chosen15-column orthonormal complement is used directly; the transpose
on the Hermitian adjoint basis is retained rather than assuming its entries real. -/
namespace Paper2FamilyFifteenSeed
open Matrix Paper2InitialCG Paper2FirstEncoding
open Paper2CGComplement (cgFifteen)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false

noncomputable def weight : ℂ := k3 * (Real.sqrt (8/15) : ℂ)
private theorem weight_star : star weight=weight := by
  simp [weight,k3,Paper2Adjoint.r6_star,Complex.star_def,Paper2Adjoint.r6_conj]
private theorem weight_squared : weight^2=(1/5:ℂ) := by
  have hs : (Real.sqrt (8/15) : ℂ)^2=(8/15:ℂ) := by
    simpa only [Complex.ofReal_pow, Complex.ofReal_div, Complex.ofReal_ofNat] using
      congrArg (fun x : ℝ => (x : ℂ)) (Real.sq_sqrt (show (0:ℝ)≤8/15 by norm_num))
  have hk : k3^2=(3/8:ℂ) := by
    simp only [k3,mul_pow,Paper2Adjoint.r6_sq]; norm_num
  rw [weight,mul_pow,hk,hs]
  norm_num

noncomputable def rawSeed : Matrix (A × Fifteen) Q ℂ := fun rl j => cgFifteen (j,rl.1) rl.2
noncomputable def seed815 : Matrix (A × Fifteen) Q ℂ :=
  weight • ((transpose8 ⊗ₖ (1 : Matrix Fifteen Fifteen ℂ))*rawSeed)

theorem rawSeed_gram : rawSeedᴴ*rawSeed=(5:ℂ) • (1 : Matrix Q Q ℂ) := by
  ext j k
  simpa [rawSeed, Matrix.mul_apply, Matrix.conjTranspose_apply,
    Fintype.sum_prod_type, Matrix.one_apply, mul_comm, eq_comm] using
    Paper2CGSeedTrace.fifteen_seed_trace_entries k j

theorem seed815_gram : seed815ᴴ*seed815=1 := by
  have ht : (transpose8 ⊗ₖ (1 : Matrix Fifteen Fifteen ℂ))ᴴ *
      (transpose8 ⊗ₖ (1 : Matrix Fifteen Fifteen ℂ)) = 1 := by
    simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul, transpose8_gram, Matrix.one_mul,
      Matrix.one_kronecker_one]
  have hw : (starRingEnd ℂ) weight=weight := weight_star
  simp only [seed815, Matrix.conjTranspose_smul, hw, weight_star, Matrix.smul_mul,
    Matrix.mul_smul, smul_smul, Matrix.conjTranspose_mul, Matrix.mul_assoc]
  rw [← Matrix.mul_assoc _ (transpose8 ⊗ₖ (1 : Matrix Fifteen Fifteen ℂ)), ht,
    Matrix.one_mul, rawSeed_gram, ← pow_two, weight_squared, smul_smul]
  norm_num

theorem seed815_entry (r : A) (l : Fifteen) (j : Q) :
    seed815 (r,l) j = weight * ∑ s : A, transpose8 r s * cgFifteen (j,s) l := by
  simp [seed815, rawSeed, Matrix.mul_apply, Matrix.kronecker_apply,
    Fintype.sum_prod_type, Matrix.one_apply, eq_comm]

noncomputable def extraDecoder : Matrix (Paper2Preparation.Block × Fifteen)
    Paper2FamilyFirstEncoding.Extra ℂ :=
  (Paper2Preparation.schurᴴ ⊗ₖ (1 : Matrix Fifteen Fifteen ℂ)).submatrix id
    (Paper2FirstDecoder.associate Q Fifteen)

theorem extraDecoder_cogram : extraDecoder * extraDecoderᴴ=1 := by
  simp only [extraDecoder, Matrix.conjTranspose_submatrix]
  rw [Matrix.submatrix_mul_equiv]
  simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    Matrix.conjTranspose_conjTranspose, ← Matrix.mul_kronecker_mul,
    Paper2Preparation.schur_gram, Matrix.one_mul, Matrix.one_kronecker_one,
    Matrix.submatrix_id_id]

theorem extraEncoder_entry (q k i : Q) (l : Fifteen) (r : A) :
    Paper2FamilyFirstEncoding.extraEncoding (q,(k,l)) (i,r) =
      if k=i then (Real.sqrt (8/15) : ℂ) * cgFifteen (q,r) l else 0 := by
  have hc : star (Real.sqrt (8/15) : ℂ) = (Real.sqrt (8/15) : ℂ) := by simp [Complex.star_def]
  simp [Paper2FamilyFirstEncoding.extraEncoding, Paper2Placement.basisEmbedding,
    queryRoute, Matrix.mul_apply, Matrix.kronecker_apply, Matrix.one_apply,
    Fintype.sum_prod_type, Prod.ext_iff, ite_and, eq_comm,
    Paper2DualCG.leftFifteen, Paper2DualCG.dual, hc, mul_comm]

theorem extraDecoder_entry (b : Paper2Preparation.Block) (m l : Fifteen) (q k : Q) :
    extraDecoder (b,m) (q,(k,l)) =
      star (Paper2Preparation.schur (q,k) b) * (if m=l then 1 else 0) := by
  simp [extraDecoder, Paper2FirstDecoder.associate, Matrix.kronecker_apply,
    Matrix.conjTranspose_apply, Matrix.one_apply]

theorem extra_encoded_entry (q k j : Q) (l : Fifteen) :
    (Paper2FamilyFirstEncoding.extraEncoding * Paper2FirstDecomposition.branch cgThree 1) (q,(k,l)) j =
      (Real.sqrt 10 : ℂ)⁻¹ * weight *
        ∑ r : A, cgFifteen (q,r) l * Paper2Adjoint.T r k j := by
  simp only [Matrix.mul_apply, Fintype.sum_prod_type, extraEncoder_entry, ite_mul,
    zero_mul, Finset.sum_ite_irrel, Finset.sum_const_zero,
    Finset.sum_ite_eq, Finset.mem_univ, ite_true, Paper2SmallFirstSeed.three_identity_entry]
  simp only [weight, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro r _
  ring

theorem extra_decoded_entry (b : Paper2Preparation.Block) (l : Fifteen) (j : Q) :
    (extraDecoder * Paper2FamilyFirstEncoding.extraEncoding *
      Paper2FirstDecomposition.branch cgThree 1) (b,l) j =
      (Real.sqrt 10 : ℂ)⁻¹ * weight *
        ∑ q : Q, ∑ k : Q, ∑ r : A,
          star (Paper2Preparation.schur (q,k) b) * cgFifteen (q,r) l * Paper2Adjoint.T r k j := by
  rw [Matrix.mul_assoc]
  change (∑ i : Paper2FamilyFirstEncoding.Extra, extraDecoder (b,l) i *
    (Paper2FamilyFirstEncoding.extraEncoding * Paper2FirstDecomposition.branch cgThree 1) i j) = _
  simp only [Fintype.sum_prod_type, extraDecoder_entry, extra_encoded_entry]
  simp only [mul_ite, ite_mul, mul_zero, zero_mul, mul_one,
    Finset.sum_ite_eq, Finset.sum_ite_eq', Finset.mem_univ, ite_true]
  simp only [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro q _
  apply Finset.sum_congr rfl
  intro k _
  apply Finset.sum_congr rfl
  intro r _
  ring

end Paper2FamilyFifteenSeed


==> anc/lean/FamilyFifteenSeedConstraint.lean <==
import FamilyRealCoupling
import FamilyMixedSeedConstraint

/-! Actual all-SU constraint for the225-dimensional midpoint seed, derived
from its real epsilon coupling and the proved representation actions. -/
namespace Paper2FamilyFifteenSeedConstraint
open Matrix Paper2InitialCG Paper2S123 Paper2FamilyRealCoupling
open Paper2FamilyMixedSeedConstraint
open Paper2FamilyFifteenSeedFlip (realSeed1515)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false
noncomputable section

private theorem conjugate_product {m n p : Type*} [Fintype n]
    (B : Matrix m n ℂ) (C : Matrix n p ℂ) :
    (B*C).map star=B.map star*C.map star := by
  ext i j; simp [Matrix.mul_apply,star_sum,star_mul]
private theorem conjugate_tensor {m n p q : Type*}
    (B : Matrix m n ℂ) (C : Matrix p q ℂ) :
    (B⊗ₖC).map star=B.map star⊗ₖC.map star := by
  ext i j; simp [Matrix.kronecker_apply,star_mul]
private theorem conjugate_twice {m n : Type*} (B : Matrix m n ℂ) :
    (B.map star).map star=B := by ext i j; simp

theorem rightFifteen_unitary (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (rightFifteen U)ᴴ*rightFifteen U=1 ∧ rightFifteen U*(rightFifteen U)ᴴ=1 := by
  have hl : (rightFifteen U)ᴴ*rightFifteen U=1 := by
    simp only [rightFifteen,Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose,Matrix.mul_assoc]
    rw [← Matrix.mul_assoc Paper2ExplicitFifteenCG.change,
      mul_eq_one_comm.mp Paper2ExplicitFifteenCG.change_gram,Matrix.one_mul,
      ← Matrix.mul_assoc (Paper2CGFifteen.repFifteen U)ᴴ,
      Paper2CGFifteen.fifteen_unitary U hU,Matrix.one_mul,Paper2ExplicitFifteenCG.change_gram]
  exact ⟨hl,mul_eq_one_comm.mp hl⟩

theorem realCoupling_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (U⊗ₖleftFifteen U)*realCoupling=realCoupling*rightFifteen U := by
  have hL : leftFifteen U*Paper2ExplicitFifteenCG.change.transpose=
      Paper2ExplicitFifteenCG.change.transpose*(Paper2CGFifteen.repFifteen U).map star := by
    change (Paper2ExplicitFifteenCG.change.transpose*(Paper2CGFifteen.repFifteen U).map star*
      Paper2ExplicitFifteenCG.change.transposeᴴ)*Paper2ExplicitFifteenCG.change.transpose=_
    rw [Matrix.mul_assoc,change_transpose_gram,Matrix.mul_one]
  rw [realCoupling_change]
  simp only [← Matrix.mul_assoc]
  rw [← Matrix.mul_kronecker_mul,Matrix.mul_one,hL]
  have hK : U⊗ₖ(Paper2ExplicitFifteenCG.change.transpose*(Paper2CGFifteen.repFifteen U).map star)=
      ((1 : Matrix Q Q ℂ)⊗ₖPaper2ExplicitFifteenCG.change.transpose)*
        (U⊗ₖ(Paper2CGFifteen.repFifteen U).map star) := by
    rw [← Matrix.mul_kronecker_mul,Matrix.one_mul]
  rw [hK]
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc _ Paper2FamilyFifteenTensor.coupling,
    Paper2FamilyFifteenTensor.coupling_intertwining U hU]
  simp only [rightFifteen,Matrix.mul_assoc]
  rw [← Matrix.mul_assoc Paper2ExplicitFifteenCG.change,
    mul_eq_one_comm.mp Paper2ExplicitFifteenCG.change_gram,Matrix.one_mul]

theorem realCoupling_conjugate_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (U.map star⊗ₖrightFifteen U)*realCoupling=realCoupling*leftFifteen U := by
  have hreal : realCoupling.map star=realCoupling := by
    ext ⟨q,l⟩ m; exact realCoupling_real q l m
  have h := congrArg (fun M => M.map star) (realCoupling_intertwining U hU)
  simpa only [conjugate_product,conjugate_tensor,hreal,leftFifteen_eq_conjugate,
    conjugate_twice] using h

theorem realCoupling_extraction (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    realCouplingᴴ*(U.map star⊗ₖrightFifteen U)=leftFifteen U*realCouplingᴴ := by
  apply Paper2Embedding.block_extraction
  · simp only [Matrix.conjTranspose_kronecker,← Matrix.mul_kronecker_mul,
      (specialUnitary_conjugate hU).1,(rightFifteen_unitary U hU).1,Matrix.one_kronecker_one]
  · exact (leftFifteen_unitary U hU).2
  · exact realCoupling_conjugate_intertwining U hU

theorem realSeed1515_constraint (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    realSeed1515*U.map star=(leftFifteen U⊗ₖleftFifteen U)*realSeed1515 := by
  rw [leftFifteen_eq_conjugate U]
  apply (Paper2TensorHom.reshaped_intertwining_iff realSeed1515
    ((rightFifteen U).map star) (rightFifteen U) (U.map star)
    (rightFifteen_unitary U hU).1 (rightFifteen_unitary U hU).2).mpr
  rw [actual_seed_reshape,Matrix.smul_mul,Matrix.mul_smul,realCoupling_extraction U hU,
    leftFifteen_eq_conjugate U]

end
end Paper2FamilyFifteenSeedConstraint


==> anc/lean/FamilyFifteenSeedFlip.lean <==
import FamilyMixedSeedFlip

/-! The actual normalized (15,15) midpoint seed, transported to the same
fixed real tensor basis on its two legs, is antisymmetric under SWAP. -/
namespace Paper2FamilyFifteenSeedFlip
open Matrix Paper2InitialCG Paper2FamilyFifteenFlipTensor
open Paper2FamilyRightSix (chosenRaw)
open Paper2FamilyFifteenRealCoordinates (tensorBasis)
open Paper2FamilyRightFifteenSeeds (tensorCoordinates trajectorySix)
open Paper2FamilyRightFifteenRecoupling (fifteenEmbedding decodedFifteen seed1515 coefficientA)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option maxRecDepth 6000
set_option backward.isDefEq.respectTransparency false

theorem fifteen_tensor_adjoint_apply (Z : Matrix (Ambient × Fin 15) Q ℂ)
    (l m : Fin 15) (j : Q) :
    ((tensorCoordinates*fifteenEmbedding)ᴴ*Z) (l,m) j=
      ∑ q : Q,∑ b : Q,∑ c : Q,chosenRaw (q,c,b) l*Z ((q,b,c),m) j := by
  have h : tensorCoordinates*fifteenEmbedding=
      (vectorize*Paper2CGComplement.cgFifteen.map star)⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ) := by
    simp only [tensorCoordinates,fifteenEmbedding,← Matrix.mul_kronecker_mul,Matrix.one_mul]
  rw [h]
  change (∑ am : Ambient × Fin 15,
    star ((vectorize*Paper2CGComplement.cgFifteen.map star) am.1 l*
      (if am.2=m then 1 else 0))*Z am j)=_
  simp only [Paper2FinalSeedMatches.vectorize_conjugate,Fintype.sum_prod_type,
    star_mul,starRingEnd_apply,star_star,apply_ite star,star_one,star_zero,
    mul_ite,ite_mul,mul_one,one_mul,mul_zero,zero_mul,
    Finset.sum_ite_eq,Finset.sum_ite_eq',Finset.mem_univ,ite_true]
  rfl

theorem decodedFifteen_tensor :
    decodedFifteen=coefficientA • tensorSeed chosenRaw (chosenRaw.map star) := by
  have ht : decodedFifteen=
      (tensorCoordinates*fifteenEmbedding)ᴴ*(tensorCoordinates*trajectorySix) := by
    rw [Matrix.conjTranspose_mul,Matrix.mul_assoc,
      ← Matrix.mul_assoc tensorCoordinatesᴴ,
      Paper2FamilyRightFifteenSeeds.tensorCoordinates_gram,Matrix.one_mul]
    rfl
  rw [ht]
  ext ⟨l,m⟩ j
  rw [fifteen_tensor_adjoint_apply]
  simp only [Paper2FamilyRightFifteenSeeds.trajectorySix_tensor,Matrix.smul_apply,
    smul_eq_mul,tensorSeed_entry,Matrix.map_apply,coefficientA,Finset.mul_sum]
  apply Finset.sum_congr rfl; intro q _
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl; intro b _
  apply Finset.sum_congr rfl; intro c _
  apply Finset.sum_congr rfl; intro e _; ring

noncomputable def realSeed1515 : Matrix (Fin 15 × Fin 15) Q ℂ := commonCoordinates*seed1515

theorem realSeed1515_gram : realSeed1515ᴴ*realSeed1515=1 := by
  rw [realSeed1515,Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc commonCoordinatesᴴ,commonCoordinates_gram,Matrix.one_mul,
    Paper2FamilyRightFifteenRecoupling.seed1515_gram]

theorem realSeed1515_tensor : realSeed1515=
    ((2/(Real.sqrt 3:ℂ))*coefficientA) • tensorSeed tensorBasis tensorBasis := by
  rw [realSeed1515,seed1515,decodedFifteen_tensor,smul_smul,Matrix.mul_smul,
    actual_common_basis_transport]

theorem actual_fifteen_seed_flip (l m : Fin 15) (j : Q) :
    realSeed1515 (m,l) j= -realSeed1515 (l,m) j := by
  rw [realSeed1515_tensor]
  simp only [Matrix.smul_apply,smul_eq_mul]
  rw [tensorSeed_swap tensorBasis l m j]
  ring

end Paper2FamilyFifteenSeedFlip


==> anc/lean/FamilyFifteenTensor.lean <==
import FamilyRightFifteen

/-! Epsilon tensor coupling from the actual initial fifteen representation
into fundamental tensor its conjugate. Every group action is explicit. -/
namespace Paper2FamilyFifteenTensor
open Matrix Paper2InitialCG Paper2S123 Paper2InitialCGCovariance
open Paper2FamilyRightSix (chosenRaw)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false

noncomputable def bend : Matrix (Q × Ambient) Ambient ℂ := fun out def' =>
  (if out.2.2.1=def'.1 then 1 else 0) * (if out.2.1=def'.2.1 then 1 else 0) *
    Qura.Wedge.antisym (out.1,out.2.2.2) def'.2.2

private theorem ambient_conjugate (U : Matrix Q Q ℂ) :
    (ambientRep U).map star=U ⊗ₖ (U.map star ⊗ₖ U) := by
  ext i j
  simp [ambientRep,Paper2Adjoint.queryRep,Matrix.kronecker_apply,star_mul]

theorem bend_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (U ⊗ₖ (ambientRep U).map star) * bend = bend * ambientRep U := by
  rw [ambient_conjugate]
  ext ⟨q,a,b,c⟩ ⟨d,e,f⟩
  have he := congrFun (congrFun (Qura.Wedge.two_query_conjugate_raw U hU.2.1 hU.2.2) (q,c)) f
  simp only [Matrix.mul_apply, Matrix.kronecker_apply, Fintype.sum_prod_type] at he
  simp only [bend, Matrix.mul_apply, Matrix.kronecker_apply, Fintype.sum_prod_type,
    Matrix.map_apply, ambientRep, Paper2Adjoint.queryRep, Matrix.kronecker_apply,
    mul_ite, ite_mul, mul_one, one_mul, zero_mul, mul_zero,
    Finset.sum_ite_irrel, Finset.sum_const_zero, Finset.sum_ite_eq,
    Finset.sum_ite_eq', Finset.mem_univ, ite_true]
  calc
    _ = U a e * star (U b d) * (∑ x : Q, ∑ y : Q,
        (U q x * U c y) * Qura.Wedge.antisym (x,y) f) := by
      simp only [Finset.mul_sum]
      apply Finset.sum_congr rfl; intro x _
      apply Finset.sum_congr rfl; intro y _; ring
    _ = U a e * star (U b d) * (∑ x : Q, Qura.Wedge.antisym (q,c) x * star (U x f)) := by simpa only [Matrix.map_apply] using congrArg (fun z => U a e * star (U b d) * z) he
    _ = _ := by
      simp only [Finset.mul_sum]
      apply Finset.sum_congr rfl; intro x _; ring

theorem ambient_unitary (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (ambientRep U)ᴴ * ambientRep U=1 := by
  simp only [ambientRep, Paper2Adjoint.queryRep, Matrix.conjTranspose_kronecker,
    ← Matrix.mul_kronecker_mul, hU.1, (specialUnitary_conjugate hU).1,
    Matrix.one_kronecker_one]

theorem chosenRaw_extraction (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    chosenRawᴴ * ambientRep U=Paper2CGFifteen.repFifteen U * chosenRawᴴ :=
  Paper2Embedding.block_extraction _ _ _ (ambient_unitary U hU)
    (Paper2CGFifteen.fifteen_unitary_right U hU) (Paper2FamilyRightSix.chosenRaw_intertwining U hU)

private theorem conjugate_mul {m n p : Type*} [Fintype n]
    (B : Matrix m n ℂ) (C : Matrix n p ℂ) : (B*C).map star=B.map star*C.map star := by
  ext i j; simp [Matrix.mul_apply, star_sum, star_mul]

theorem chosenRaw_transpose_extraction (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    chosenRaw.transpose * (ambientRep U).map star =
      (Paper2CGFifteen.repFifteen U).map star * chosenRaw.transpose := by
  have h := congrArg (fun M => M.map star) (chosenRaw_extraction U hU)
  have hh : chosenRawᴴ.map star=chosenRaw.transpose := by ext i j; simp
  simpa only [conjugate_mul,hh] using h

noncomputable def coupling : Matrix (Q × Fin 15) (Fin 15) ℂ :=
  ((1 : Matrix Q Q ℂ) ⊗ₖ chosenRaw.transpose) * bend * chosenRaw

theorem coupling_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (U ⊗ₖ (Paper2CGFifteen.repFifteen U).map star) * coupling =
      coupling * Paper2CGFifteen.repFifteen U := by
  simp only [coupling, ← Matrix.mul_assoc]
  rw [← Matrix.mul_kronecker_mul, Matrix.mul_one, ← chosenRaw_transpose_extraction U hU]
  have h : U ⊗ₖ (chosenRaw.transpose * (ambientRep U).map star) =
      ((1 : Matrix Q Q ℂ) ⊗ₖ chosenRaw.transpose) * (U ⊗ₖ (ambientRep U).map star) := by
    rw [← Matrix.mul_kronecker_mul, Matrix.one_mul]
  rw [h]
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc _ bend, bend_intertwining U hU, Matrix.mul_assoc,
    Paper2FamilyRightSix.chosenRaw_intertwining U hU]

end Paper2FamilyFifteenTensor


==> anc/lean/FamilyFirstDecoded.lean <==
import FamilyTrajectory
import FamilyWeights
import FirstDecoded

/-! The old three routes of the continuous family have exact scalar rescaling. -/
namespace Paper2FamilyFirstDecoded
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FamilyFirstEncoding
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 3000000
set_option backward.isDefEq.respectTransparency false
local instance : DecidableEq Joint := @instDecidableEqSum Paper2FirstEncoding.FirstJoint
  Paper2FamilyFirstEncoding.Extra inferInstance inferInstance
local instance : DecidableEq FirstMemory := @instDecidableEqSum Paper2FirstEncoding.M1
  (Q × Fin 15) inferInstance inferInstance

def retainedState (a : ℝ) (U : Matrix Q Q ℂ) : Matrix M0 Q ℂ :=
  fun i j => retainedWeight (eta a) i * Paper2FamilyInitialState.initialState a U i j

def scaledOldState (a : ℝ) (U : Matrix Q Q ℂ) : Matrix M0 Q ℂ := fun i j => match i with
  | .inl k => ((eta a : ℂ)*(Paper2FamilyWeights.scale a : ℂ))*
      Paper2FirstDecomposition.initialState U (.inl k) j
  | .inr k => (Paper2FamilyWeights.scale a : ℂ)*
      Paper2FirstDecomposition.initialState U (.inr k) j

theorem retained_state_rescaling (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1)
    (U : Matrix Q Q ℂ) : retainedState a U=scaledOldState a U := by
  have hs : (eta a : ℂ)*(Paper2FamilyWeights.scale a : ℂ)*(Real.sqrt 5 : ℂ)⁻¹=
      (Real.sqrt (1-a) : ℂ) := by
    exact_mod_cast Paper2FamilyWeights.retained_singlet a ha hb
  ext (⟨q,u|r⟩|i|i) j
  · simp [retainedState,scaledOldState,retainedWeight,Paper2FamilyInitialState.initialState,
      Paper2FirstDecomposition.initialState,hs]
  · simp only [retainedState,scaledOldState,retainedWeight,Paper2FamilyInitialState.initialState,
      Paper2FirstDecomposition.initialState,Paper2FamilyInitialState.branch_scaling,
      Matrix.smul_apply,smul_eq_mul,Paper2FamilyWeights.scale,Complex.ofReal_mul,mul_assoc]
  · simp [retainedState,scaledOldState,retainedWeight,Paper2FamilyInitialState.initialState,
      Paper2FirstDecomposition.initialState,Paper2FamilyInitialState.branch_scaling,
      Paper2FamilyWeights.scale,Complex.ofReal_mul]

  · simp [retainedState,scaledOldState,retainedWeight,Paper2FamilyInitialState.initialState,
      Paper2FirstDecomposition.initialState,Paper2FamilyInitialState.branch_scaling,
      Paper2FamilyWeights.scale,Complex.ofReal_mul]

private theorem row_reindex_mul {m n p q : Type*} [Fintype n]
    (B : Matrix m n ℂ) (C : Matrix n p ℂ) (e : q → m) :
    B.submatrix e id*C=(B*C).submatrix e id := rfl

private theorem block_mul {m n p q r s : Type*} [Fintype p] [Fintype q]
    (B : Matrix m p ℂ) (C : Matrix n q ℂ) (X : Matrix p r ℂ) (Y : Matrix q s ℂ) :
    Paper2SecondEncoding.blockDiag B C*Paper2SecondEncoding.blockDiag X Y=
      Paper2SecondEncoding.blockDiag (B*X) (C*Y) := by
  ext (i|i) (j|j) <;> simp [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Fintype.sum_sum_type]

def sourceScaling (a : ℝ) : Matrix M0 M0 ℂ :=
  Paper2SecondEncoding.blockDiag
    (((eta a : ℂ)*(Paper2FamilyWeights.scale a : ℂ)) • (1 : Matrix Small Small ℂ))
    (Paper2SecondEncoding.blockDiag
      ((Paper2FamilyWeights.scale a : ℂ) • (1 : Matrix (Six×A) (Six×A) ℂ))
      ((Paper2FamilyWeights.scale a : ℂ) • (1 : Matrix (Fin 15×A) (Fin 15×A) ℂ)))

def rawScaling (a : ℝ) : Matrix Paper2FirstDecoder.RawDecoded Paper2FirstDecoder.RawDecoded ℂ :=
  Paper2SecondEncoding.blockDiag
    (((eta a : ℂ)*(Paper2FamilyWeights.scale a : ℂ)) •
      (1 : Matrix (Paper2Preparation.Block×Q) (Paper2Preparation.Block×Q) ℂ))
    (Paper2SecondEncoding.blockDiag
      ((Paper2FamilyWeights.scale a : ℂ) • (1 : Matrix (A×Six) (A×Six) ℂ))
      ((Paper2FamilyWeights.scale a : ℂ) • (1 : Matrix (A×Q) (A×Q) ℂ)))

def decodedScaling (a : ℝ) : Matrix Paper2FirstDecoder.NinetyNine Paper2FirstDecoder.NinetyNine ℂ :=
  (rawScaling a).submatrix Paper2FirstDecoder.decodedCoordinates Paper2FirstDecoder.decodedCoordinates

theorem scaled_state_matrix (a : ℝ) (U : Matrix Q Q ℂ) :
    scaledOldState a U=sourceScaling a*Paper2FirstDecomposition.initialState U := by
  ext (⟨q,u|r⟩|i|i) j <;>
    simp [scaledOldState,sourceScaling,Paper2SecondEncoding.blockDiag,
      Matrix.mul_apply,Matrix.smul_apply,Matrix.one_apply,Fintype.sum_sum_type]

theorem operator_scaling (a : ℝ) (U : Matrix Q Q ℂ) :
    Paper2FirstDecoder.D1*Paper2FirstQueryGeometry.firstQuery U*E1*sourceScaling a=
      decodedScaling a*(Paper2FirstDecoder.D1*Paper2FirstQueryGeometry.firstQuery U*E1) := by
  have hraw : Paper2FirstDecoder.D1*Paper2FirstQueryGeometry.firstQuery U*E1=
      (Paper2SecondEncoding.blockDiag
        (Paper2FirstDecoder.smallDecoder*(U ⊗ₖ (1 : Matrix (Q×Q) (Q×Q) ℂ))*smallEncoding)
        (Paper2SecondEncoding.blockDiag
          (Paper2FirstDecoder.sixDecoder*(U ⊗ₖ (1 : Matrix (Six×Six) (Six×Six) ℂ))*sixEncoding)
          (Paper2FirstDecoder.fifteenDecoder*(U ⊗ₖ (1 : Matrix (Fin 15×Q) (Fin 15×Q) ℂ))*fifteenEncoding))).submatrix
          Paper2FirstDecoder.decodedCoordinates id := by
    simp only [Paper2FirstDecoder.D1,Paper2FirstQueryGeometry.firstQuery,E1,
      row_reindex_mul,block_mul]
  rw [hraw]
  simp only [decodedScaling]
  rw [Matrix.submatrix_mul_equiv]
  simp only [sourceScaling,rawScaling,row_reindex_mul,block_mul,
    Matrix.mul_smul,Matrix.smul_mul,Matrix.mul_one,Matrix.one_mul]

theorem old_decoded_rescaling (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1)
    (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    Paper2FirstDecoder.D1*Paper2FirstQueryGeometry.firstQuery U*E1*retainedState a U=
      decodedScaling a*Paper2FirstDecoded.target U := by
  rw [retained_state_rescaling a ha hb U,scaled_state_matrix]
  rw [← Matrix.mul_assoc,operator_scaling]
  simp only [Matrix.mul_assoc]
  rw [← Paper2FirstDecoded.actual_decoded_output U hU]
  simp only [Paper2FirstQueryGeometry.trajectory,Matrix.mul_assoc]

private theorem block_rows {m n p q r : Type*} [Fintype p] [Fintype q]
    (B : Matrix m p ℂ) (C : Matrix n q ℂ) (X : Matrix p r ℂ) (Y : Matrix q r ℂ) :
    Paper2SecondEncoding.blockDiag B C*Paper2SecondQuery.stack X Y=
      Paper2SecondQuery.stack (B*X) (C*Y) := by
  ext (i|i) j <;> simp [Paper2SecondEncoding.blockDiag,Paper2SecondQuery.stack,
    Matrix.mul_apply,Fintype.sum_sum_type]

theorem query_blocks (U : Matrix Q Q ℂ) : Paper2FamilyTrajectory.query U=
    Paper2SecondEncoding.blockDiag (Paper2FirstQueryGeometry.firstQuery U)
      (U ⊗ₖ (1 : Matrix (Q×Fin 15) (Q×Fin 15) ℂ)) := by
  ext ((i|i|i)|i) ((j|j|j)|j) <;>
    simp [Paper2FamilyTrajectory.query,Paper2FamilyFirstEncoding.jointCoordinates,
      Paper2FirstEncoding.jointCoordinates,Paper2FirstQueryGeometry.firstQuery,
      Paper2SecondEncoding.blockDiag,Matrix.kronecker_apply,Matrix.one_apply,
      Prod.ext_iff,eq_comm]

theorem split_initial (a : ℝ) (U : Matrix Q Q ℂ) :
    split (eta a) (theta a)*Paper2FamilyInitialState.initialState a U=
      Paper2SecondQuery.stack (retainedState a U)
        ((theta a : ℂ) • Paper2FamilyInitialState.branch a cgThree U) := by
  ext (i|⟨q,r⟩) j <;>
    simp [split,retainedState,Paper2SecondQuery.stack,Matrix.mul_apply,
      Fintype.sum_sum_type,Paper2FamilyInitialState.initialState,eq_comm]

theorem encoded_initial (a : ℝ) (U : Matrix Q Q ℂ) :
    familyE1 a*Paper2FamilyInitialState.initialState a U=
      Paper2SecondQuery.stack (E1*retainedState a U)
        ((theta a : ℂ) • (extraEncoding*Paper2FamilyInitialState.branch a cgThree U)) := by
  rw [familyE1,Matrix.mul_assoc,split_initial,block_rows,Matrix.mul_smul]

theorem actual_decoded_family (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1)
    (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    Paper2FamilyMerge.decoder*Paper2FamilyTrajectory.trajectory a U=
      Paper2SecondQuery.stack (decodedScaling a*Paper2FirstDecoded.target U)
        (((theta a : ℂ)*(Paper2FamilyWeights.scale a : ℂ)) •
          ((Paper2Preparation.directRep U ⊗ₖ (1 : Matrix (Fin 15) (Fin 15) ℂ))*
            Paper2FamilyFifteenMatch.target*U.transpose)) := by
  simp only [Paper2FamilyTrajectory.trajectory,Matrix.mul_assoc]
  rw [encoded_initial,query_blocks,block_rows,Paper2FamilyMerge.decoder,block_rows]
  simp only [Matrix.mul_smul]
  have ho := old_decoded_rescaling a ha hb U hU
  have hx := Paper2FamilyFirstQuery.extra_first_query a U hU
  simp only [Matrix.mul_assoc] at ho hx
  rw [ho,hx]
  simp only [smul_smul,Paper2FamilyWeights.scale,Complex.ofReal_mul]

end
end Paper2FamilyFirstDecoded


==> anc/lean/FamilyFirstEncoding.lean <==
import FirstEncoding
import CatalystFamily
import CommonWorkspace

/-! The actual additional (bar3,15) route of the continuous catalyst family.
The135-dimensional first memory is placed in one198-dimensional physical
memory (594 total coordinates). Endpoint zero branches are retained here. -/
namespace Paper2FamilyFirstEncoding
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2DualCG
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false

abbrev Extra := Q × (Q × Fifteen)
abbrev Joint := FirstJoint ⊕ Extra
abbrev FirstMemory := M1 ⊕ (Q × Fifteen)
abbrev FamilyMemory := Paper2Catalyst.Program ⊕ Fin 133
abbrev Physical := Q × FamilyMemory

noncomputable def eta (a : ℝ) : ℝ := Real.sqrt (4*(1-a)/a)
noncomputable def theta (a : ℝ) : ℝ := Real.sqrt ((5*a-4)/a)

theorem allocation_normalized (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    eta a * eta a + theta a * theta a = 1 := by
  have hp : 0<a := by linarith
  have he : 0≤4*(1-a)/a := div_nonneg (mul_nonneg (by norm_num) (by linarith)) (le_of_lt hp)
  have ht : 0≤(5*a-4)/a := div_nonneg (by linarith) (le_of_lt hp)
  have h1 := Real.sq_sqrt he
  have h2 := Real.sq_sqrt ht
  dsimp [eta,theta]
  rw [← pow_two, ← pow_two, h1, h2]
  field_simp
  ring

noncomputable def extraEncoding : Matrix Extra (Q × A) ℂ :=
  Paper2Placement.basisEmbedding (queryRoute Q Fifteen) *
    ((1 : Matrix Q Q ℂ) ⊗ₖ leftFifteen.map star)

private theorem conjugate_gram {m n : Type*} [Fintype m] [DecidableEq n]
    (B : Matrix m n ℂ) (hB : Bᴴ*B=1) : (B.map star)ᴴ*B.map star=1 := by
  have h := congrArg (fun M => M.map star) hB
  ext i j
  simpa [Matrix.mul_apply, Matrix.conjTranspose_apply, star_sum, star_mul,
    mul_comm, Matrix.one_apply] using congrFun (congrFun h i) j

private theorem compose_gram {m n p : Type*} [Fintype m] [Fintype n]
    [DecidableEq n] [DecidableEq p] (B : Matrix m n ℂ) (C : Matrix n p ℂ)
    (hB : Bᴴ*B=1) (hC : Cᴴ*C=1) : (B*C)ᴴ*(B*C)=1 := by
  rw [Matrix.conjTranspose_mul, Matrix.mul_assoc, ← Matrix.mul_assoc Bᴴ,
    hB, Matrix.one_mul, hC]

theorem extraEncoding_gram : extraEncodingᴴ * extraEncoding = 1 := by
  apply compose_gram _ _ (Paper2Placement.basisEmbedding_gram _ (queryRoute Q Fifteen).injective)
  simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul, Matrix.one_mul, conjugate_gram _ leftFifteen_gram,
    Matrix.one_kronecker_one]

noncomputable def retainedWeight (t : ℝ) : M0 → ℂ
  | .inl (_, .inr _) => t
  | _ => 1

noncomputable def split (t u : ℝ) : Matrix (M0 ⊕ (Q × A)) M0 ℂ := fun i j => match i with
  | .inl k => if k=j then retainedWeight t k else 0
  | .inr (q,r) => if j=Sum.inl (q,Sum.inr r) then (u:ℂ) else 0

theorem split_gram (t u : ℝ) (h : t*t+u*u=1) : (split t u)ᴴ * split t u = 1 := by
  have hc : (t:ℂ)*(t:ℂ)+(u:ℂ)*(u:ℂ)=1 := by exact_mod_cast h
  ext (⟨q,b|r⟩|⟨l,r⟩|⟨l,r⟩) (⟨j,c|s⟩|⟨k,s⟩|⟨k,s⟩) <;>
    simp [split, retainedWeight, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Fintype.sum_prod_type, Matrix.one_apply, Prod.ext_iff,
      ite_and, eq_comm] <;> split_ifs <;> simp_all

private theorem block_gram {m n p q : Type*} [Fintype m] [Fintype n]
    [DecidableEq p] [DecidableEq q] (B : Matrix m p ℂ) (C : Matrix n q ℂ)
    (hB : Bᴴ*B=1) (hC : Cᴴ*C=1) :
    (Paper2SecondEncoding.blockDiag B C)ᴴ * Paper2SecondEncoding.blockDiag B C = 1 := by
  ext (i|i) (j|j)
  · simpa [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply] using congrFun (congrFun hB i) j
  · simp [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply]
  · simp [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply]
  · simpa [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply] using congrFun (congrFun hC i) j

noncomputable def familyE1 (a : ℝ) : Matrix Joint M0 ℂ :=
  Paper2SecondEncoding.blockDiag E1 extraEncoding * split (eta a) (theta a)

theorem familyE1_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    (familyE1 a)ᴴ * familyE1 a = 1 := by
  let _ : DecidableEq (M0 ⊕ (Q × A)) := @instDecidableEqSum M0 (Q×A) inferInstance inferInstance
  exact compose_gram _ _ (block_gram _ _ E1_gram extraEncoding_gram)
    (split_gram _ _ (allocation_normalized a ha hb))

def familyMemoryFin : FamilyMemory ≃ Fin 198 :=
  (Equiv.sumCongr
    ((Equiv.sumCongr Paper2Placement.unitFin (@finProdFinEquiv 8 8)).trans finSumFinEquiv)
    (Equiv.refl (Fin 133))).trans finSumFinEquiv

def firstMemoryFin : FirstMemory ≃ Fin 135 :=
  (Equiv.sumCongr memoryCoordinates (@finProdFinEquiv 3 15)).trans finSumFinEquiv

def jointCoordinates : Joint ≃ Q × FirstMemory where
  toFun := fun i => match i with
    | .inl j => let p := Paper2FirstEncoding.jointCoordinates j; (p.1,.inl p.2)
    | .inr (q,r) => (q,.inr r)
  invFun := fun i => match i.2 with
    | .inl m => .inl (Paper2FirstEncoding.jointCoordinates.symm (i.1,m))
    | .inr m => .inr (i.1,m)
  left_inv := by rintro (j|i) <;> simp
  right_inv := by rintro ⟨q,m|m⟩ <;> simp

def place (i : Joint) : Physical :=
  let p := jointCoordinates i
  (p.1, familyMemoryFin.symm ((firstMemoryFin p.2).castAdd 63))

theorem place_injective : Function.Injective place := by
  intro i j h
  apply jointCoordinates.injective
  apply Prod.ext
  · exact congrArg (fun x : Physical => x.1) h
  · apply firstMemoryFin.injective
    have hh := congrArg (fun x : Physical => familyMemoryFin x.2) h
    simp only [place, Equiv.apply_symm_apply] at hh
    exact Fin.ext (congrArg (fun k : Fin 198 => k.val) hh)

def physicalPlacement : Matrix Physical Joint ℂ := Paper2Placement.basisEmbedding place

local instance : DecidableEq Joint := @instDecidableEqSum FirstJoint Extra inferInstance inferInstance

theorem physicalPlacement_gram : physicalPlacementᴴ * physicalPlacement = 1 :=
  Paper2Placement.basisEmbedding_gram _ place_injective

def inputPlacement : Matrix Physical Input ℂ :=
  Paper2Placement.basisEmbedding (fun i : Input => (i.1,Sum.inl i.2))

theorem inputPlacement_gram : inputPlacementᴴ * inputPlacement = 1 := by
  apply Paper2Placement.basisEmbedding_gram
  intro i j h
  apply Prod.ext
  · exact congrArg (fun x : Physical => x.1) h
  · exact Sum.inl.inj (congrArg (fun x : Physical => x.2) h)

noncomputable def familyPrescribed (a : ℝ) : Matrix Physical Input ℂ :=
  physicalPlacement * familyE1 a * initialCG

theorem familyPrescribed_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    (familyPrescribed a)ᴴ * familyPrescribed a = 1 :=
  compose_gram _ _ (compose_gram _ _ physicalPlacement_gram (familyE1_gram a ha hb)) initialCG_gram

noncomputable def storedFamily (a : ℝ) (U : Matrix Q Q ℂ) : FamilyMemory → ℂ :=
  Sum.elim (Paper2CatalystFamily.family a U) (fun _ => 0)

theorem family_input_placement (a : ℝ) (U : Matrix Q Q ℂ) :
    inputPlacement * S4Program.insert (d := Q) (Paper2CatalystFamily.family a U) =
      S4Program.insert (d := Q) (storedFamily a U) := by
  ext ⟨q,p|k⟩ j <;>
    simp [inputPlacement, Paper2Placement.basisEmbedding, S4Program.insert,
      storedFamily, Matrix.mul_apply, Fintype.sum_prod_type, Prod.ext_iff, ite_and, eq_comm]

theorem actual_family_G0 (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    ∃ G0 : Matrix Physical Physical ℂ, G0ᴴ*G0=1 ∧ G0*G0ᴴ=1 ∧
      ∀ U : Matrix Q Q ℂ,
        G0 * S4Program.insert (d := Q) (storedFamily a U) =
          physicalPlacement * familyE1 a * initialCG *
            S4Program.insert (d := Q) (Paper2CatalystFamily.family a U) := by
  obtain ⟨G0,hG,hGr,he⟩ := Paper2Completion.matrix_unitary_completion
    inputPlacement (familyPrescribed a) inputPlacement_gram (familyPrescribed_gram a ha hb)
  refine ⟨G0,hG,hGr,?_⟩
  intro U
  rw [← family_input_placement, ← Matrix.mul_assoc, he]
  rfl

theorem actual_dimensions : Fintype.card Joint=405 ∧ Fintype.card FirstMemory=135 ∧
    Fintype.card FamilyMemory=198 ∧ Fintype.card Physical=594 := by
  norm_num [Joint,Extra,FirstMemory,FamilyMemory,Physical,FirstJoint,M1,
    Paper2Catalyst.Program,Q,A,Six,Fifteen]

end Paper2FamilyFirstEncoding


==> anc/lean/FamilyFirstQuery.lean <==
import FamilyFifteenMatch
import FamilyInitialState
import FirstQueryCovariance

/-! Covariance and the full SU(3) first-query identity of the additional
family branch, using the actual fixed encoding and actual CG coefficients. -/
namespace Paper2FamilyFirstQuery
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FirstDecoder Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 3000000
set_option backward.isDefEq.respectTransparency false

private noncomputable def encode {n k a : Type*} [Fintype n] [Fintype k] [DecidableEq n]
    [DecidableEq k] (B : Matrix (Q × k) a ℂ) : Matrix (Q × (n × k)) (n × a) ℂ :=
  Paper2Placement.basisEmbedding (queryRoute n k) * ((1 : Matrix n n ℂ) ⊗ₖ B)

private theorem encode_entry {n k a : Type*} [Fintype n] [Fintype k] [DecidableEq n]
    [DecidableEq k] (B : Matrix (Q × k) a ℂ) (q : Q) (l i : n) (c : k) (b : a) :
    encode (n := n) B (q,(l,c)) (i,b) = if l=i then B (q,c) b else 0 := by
  simp [encode, Paper2Placement.basisEmbedding, queryRoute,
    Matrix.mul_apply, Matrix.kronecker_apply, Matrix.one_apply,
    Fintype.sum_prod_type, Prod.ext_iff, ite_and, eq_comm]

private theorem encoded_memory {n k a : Type*} [Fintype n] [Fintype k] [Fintype a]
    [DecidableEq n] [DecidableEq k] [DecidableEq a]
    (B : Matrix (Q × k) a ℂ) (V : Matrix n n ℂ) :
    encode (n := n) B * (V ⊗ₖ (1 : Matrix a a ℂ)) =
      ((1 : Matrix Q Q ℂ) ⊗ₖ (V ⊗ₖ (1 : Matrix k k ℂ))) * encode (n := n) B := by
  ext ⟨q,l,c⟩ ⟨i,b⟩
  simp [Matrix.mul_apply, Fintype.sum_prod_type, encode_entry,
    Matrix.kronecker_apply, Matrix.one_apply, eq_comm]
  ring

private theorem queried_memory {n k : Type*} [Fintype n] [Fintype k]
    [DecidableEq n] [DecidableEq k] (U : Matrix Q Q ℂ) (V : Matrix n n ℂ) :
    (U ⊗ₖ (1 : Matrix (n × k) (n × k) ℂ)) *
      ((1 : Matrix Q Q ℂ) ⊗ₖ (V ⊗ₖ (1 : Matrix k k ℂ))) =
      ((U ⊗ₖ V) ⊗ₖ (1 : Matrix k k ℂ)).submatrix (associate n k) (associate n k) := by
  rw [← Matrix.mul_kronecker_mul, Matrix.mul_one, Matrix.one_mul]
  ext ⟨q,l,c⟩ ⟨i,m,d⟩
  simp [Matrix.kronecker_apply, associate, mul_assoc]

private theorem decoded_action {n k r : Type*} [Fintype n] [Fintype k] [Fintype r]
    [DecidableEq n] [DecidableEq k] [DecidableEq r]
    (L : Matrix r (Q × n) ℂ) (U : Matrix Q Q ℂ) (V : Matrix n n ℂ)
    (R : Matrix r r ℂ) (he : L*(U ⊗ₖ V)=R*L) :
    (L ⊗ₖ (1 : Matrix k k ℂ)).submatrix id (associate n k) *
      ((U ⊗ₖ V) ⊗ₖ (1 : Matrix k k ℂ)).submatrix (associate n k) (associate n k) =
      (R ⊗ₖ (1 : Matrix k k ℂ)) *
        (L ⊗ₖ (1 : Matrix k k ℂ)).submatrix id (associate n k) := by
  rw [Matrix.submatrix_mul_equiv, ← Matrix.mul_kronecker_mul, he, Matrix.one_mul]
  have hk : (R*L) ⊗ₖ (1 : Matrix k k ℂ) =
      (R ⊗ₖ (1 : Matrix k k ℂ)) * (L ⊗ₖ (1 : Matrix k k ℂ)) := by
    rw [← Matrix.mul_kronecker_mul, Matrix.one_mul]
  rw [hk]
  ext i j
  rfl

private theorem encoded_trajectory {n k a r : Type*}
    [Fintype n] [Fintype k] [Fintype a] [Fintype r]
    [DecidableEq n] [DecidableEq k] [DecidableEq a] [DecidableEq r]
    (B : Matrix (Q × k) a ℂ) (L : Matrix r (Q × n) ℂ)
    (U : Matrix Q Q ℂ) (V : Matrix n n ℂ) (R : Matrix r r ℂ)
    (S : Matrix (n × a) Q ℂ) (he : L*(U ⊗ₖ V)=R*L) :
    (L ⊗ₖ (1 : Matrix k k ℂ)).submatrix id (associate n k) *
      (U ⊗ₖ (1 : Matrix (n × k) (n × k) ℂ)) * encode (n := n) B *
      ((V ⊗ₖ (1 : Matrix a a ℂ))*S*U.transpose) =
      (R ⊗ₖ (1 : Matrix k k ℂ)) *
        ((L ⊗ₖ (1 : Matrix k k ℂ)).submatrix id (associate n k) * encode (n := n) B * S) *
        U.transpose := by
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (encode (n := n) B), encoded_memory]
  rw [← Matrix.mul_assoc _ _ (S * U.transpose),
    ← Matrix.mul_assoc _ _ (encode (n := n) B), queried_memory]
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc _ _ (encode (n := n) B * (S * U.transpose)),
    decoded_action L U V R he]
  simp only [Matrix.mul_assoc]


theorem extra_first_query_covariance (a : ℝ) (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    Paper2FamilyFifteenSeed.extraDecoder *
      (U ⊗ₖ (1 : Matrix (Q × Fifteen) (Q × Fifteen) ℂ)) *
      Paper2FamilyFirstEncoding.extraEncoding * Paper2FamilyInitialState.branch a cgThree U =
      (Paper2Preparation.directRep U ⊗ₖ (1 : Matrix Fifteen Fifteen ℂ)) *
        (Paper2FamilyFifteenSeed.extraDecoder * Paper2FamilyFirstEncoding.extraEncoding *
          Paper2FamilyInitialState.branch a cgThree 1) * U.transpose := by
  rw [Paper2FamilyInitialState.three_reconstruction a U hU]
  exact encoded_trajectory (Paper2DualCG.leftFifteen.map star) Paper2Preparation.schurᴴ
    U (U.map star) (Paper2Preparation.directRep U)
    (Paper2FamilyInitialState.branch a cgThree 1)
    (Paper2FirstQueryCovariance.small_extraction U hU)

theorem extra_family_seed_match (a : ℝ) :
    Paper2FamilyFifteenSeed.extraDecoder * Paper2FamilyFirstEncoding.extraEncoding *
      Paper2FamilyInitialState.branch a cgThree 1 =
        ((Real.sqrt (a/8) : ℂ) * (Real.sqrt 10 : ℂ)) • Paper2FamilyFifteenMatch.target := by
  rw [Paper2FamilyInitialState.branch_scaling, Matrix.mul_smul,
    Paper2FamilyFifteenMatch.extra_first_seed_match]

theorem extra_first_query (a : ℝ) (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    Paper2FamilyFifteenSeed.extraDecoder *
      (U ⊗ₖ (1 : Matrix (Q × Fifteen) (Q × Fifteen) ℂ)) *
      Paper2FamilyFirstEncoding.extraEncoding * Paper2FamilyInitialState.branch a cgThree U =
      ((Real.sqrt (a/8) : ℂ) * (Real.sqrt 10 : ℂ)) •
        ((Paper2Preparation.directRep U ⊗ₖ (1 : Matrix Fifteen Fifteen ℂ)) *
          Paper2FamilyFifteenMatch.target * U.transpose) := by
  rw [extra_first_query_covariance a U hU, extra_family_seed_match,
    Matrix.mul_smul, Matrix.smul_mul]

end Paper2FamilyFirstQuery


==> anc/lean/FamilyFirstQueryMerge.lean <==
import FamilyInputGram
import FamilyCanonicalGate
import CoisometryRecovery

/-! The actual first physical query is connected to the phase-reflected E2
definition. Final conjugate-CG covariance and the endpoint are separate. -/
namespace Paper2FamilyFirstQueryMerge
open Matrix Paper2InitialCG Paper2FamilyMerge Paper2FamilyTrajectory
noncomputable section
set_option linter.unusedSimpArgs false
set_option backward.isDefEq.respectTransparency false
local instance : DecidableEq Paper2FamilyFirstEncoding.Joint :=
  @instDecidableEqSum Paper2FirstEncoding.FirstJoint Paper2FamilyFirstEncoding.Extra inferInstance inferInstance
local instance : DecidableEq Decoded := @instDecidableEqSum Paper2FirstDecoder.NinetyNine
  (Paper2Preparation.Block × Paper2FirstEncoding.Fifteen) inferInstance inferInstance

theorem actual_merge (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1)
    (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    merge a*(decoder*trajectory a U)=retain*Paper2FamilySecondInput.input a U := by
  rw [Paper2FamilyFirstDecoded.actual_decoded_family a ha hb U hU]
  exact Paper2FamilySecondInput.merge_decoded a U

theorem decoded_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1)
    (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    (decoder*trajectory a U)ᴴ*(decoder*trajectory a U)=1 := by
  have hh := congrArg (fun M => Mᴴ*M) (actual_merge a ha hb U hU)
  simp only [Matrix.conjTranspose_mul,Matrix.mul_assoc] at hh
  rw [← Matrix.mul_assoc (merge a)ᴴ,(merge_unitary a).1,Matrix.one_mul,
    ← Matrix.mul_assoc retainᴴ,retain_gram,Matrix.one_mul,
    Paper2FamilyInputGram.actual_input_gram a ha hb U hU] at hh
  simpa only [Matrix.conjTranspose_mul,Matrix.mul_assoc] using hh

theorem actual_fixed_G1_first_query (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    ∃ G1 : Matrix Paper2FamilyFirstEncoding.Physical Paper2FamilyFirstEncoding.Physical ℂ,
      G1ᴴ*G1=1 ∧ G1*G1ᴴ=1 ∧
      ∀ U : Matrix Q Q ℂ, Paper2S123.SpecialUnitary U →
      G1*Paper2FamilyFirstEncoding.physicalPlacement*trajectory a U=
        Paper2FamilyPhaseEncoding.physicalE2 a*Paper2FamilySecondInput.input a U := by
  obtain ⟨G1,hG,hGr,hmap⟩ := Paper2FamilyCanonicalGate.actual_fixed_G1 a ha hb
  refine ⟨G1,hG,hGr,?_⟩
  intro U hU
  have hr := Paper2CoisometryRecovery.recover_of_equal_gram decoder (trajectory a U) _
    decoder_cogram rfl (by rw [trajectory_gram a ha hb U hU.1,decoded_gram a ha hb U hU])
  have hd : decoder*trajectory a U=(merge a)ᴴ*(retain*Paper2FamilySecondInput.input a U) := by
    have hh := congrArg (fun M => (merge a)ᴴ*M) (actual_merge a ha hb U hU)
    simpa only [← Matrix.mul_assoc,(merge_unitary a).1,Matrix.one_mul] using hh
  calc
    _ = G1*Paper2FamilyFirstEncoding.physicalPlacement*
        (decoderᴴ*((merge a)ᴴ*(retain*Paper2FamilySecondInput.input a U))) := by
      conv_lhs => rw [hr,hd]
    _ = G1*source a*Paper2FamilySecondInput.input a U := by
      simp only [source,Matrix.mul_assoc]
    _ = _ := by rw [hmap]

end
end Paper2FamilyFirstQueryMerge


==> anc/lean/FamilyFullGate.lean <==
import FamilyMergeConnection
import FamilyCanonicalEncoding

/-! Actual first physical query to the conjugate-CG second encoding.
The fixed gate is constructed before universal SU(3) quantification. -/
namespace Paper2FamilyFullGate
open Matrix Paper2InitialCG
noncomputable section

theorem actual_fixed_G1_first_query (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    ∃ G : Matrix Paper2FamilyFirstEncoding.Physical Paper2FamilyFirstEncoding.Physical ℂ,
      Gᴴ*G=1 ∧ G*Gᴴ=1 ∧
      ∀ U : Matrix Q Q ℂ, Paper2S123.SpecialUnitary U →
        G*Paper2FamilyFirstEncoding.physicalPlacement*Paper2FamilyTrajectory.trajectory a U=
          Paper2FamilyCanonicalEncoding.physicalE2 a*Paper2FamilySecondInput.input a U :=
  Paper2FamilyMergeConnection.fixed_connection a ha hb _
    (Paper2FamilyCanonicalEncoding.physicalE2_gram a ha hb)

end
end Paper2FamilyFullGate


==> anc/lean/FamilyGateOne.lean <==
import FamilyMerge
import FamilySecondEncoding

/-! A fixed physical gate using the complete actual second-query encoding. -/
namespace Paper2FamilyGateOne
open Matrix
noncomputable section

theorem actual_fixed_G1 (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    ∃ G1 : Matrix Paper2FamilyFirstEncoding.Physical Paper2FamilyFirstEncoding.Physical ℂ,
      G1ᴴ*G1=1 ∧ G1*G1ᴴ=1 ∧
      G1*Paper2FamilyMerge.source a=Paper2FamilySecondEncoding.physicalE2 a :=
  Paper2FamilyMerge.fixed_G1 a _ (Paper2FamilySecondEncoding.physicalE2_gram a ha hb)

end
end Paper2FamilyGateOne


==> anc/lean/FamilyIdentityInput.lean <==
import FamilyInputWeights
import FamilyBlockCovariance

/-! The actual retained identity-oracle input in grouped seed coordinates. -/
namespace Paper2FamilyIdentityInput
open Matrix Paper2InitialCG Paper2FamilyEncodingTypes
open Paper2FamilySecondEncoding (GroupedInput inputCoordinates)
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option backward.isDefEq.respectTransparency false

def groupedSeed (a : ℝ) : Matrix GroupedInput Q ℂ := fun i j => match i with
  | .inl q => (Paper2FamilyInputWeights.singlet a:ℂ)*(1 : Matrix Q Q ℂ) q j
  | .inr (r,.inl q) => (Paper2FamilyInputWeights.three a:ℂ)*Paper2SourceSeedMatches.seed83 (r,q) j
  | .inr (r,.inr (.inl s)) => (Paper2FamilyInputWeights.six a:ℂ)*Paper2SourceSeedMatches.seed86 (r,s) j
  | .inr (r,.inr (.inr l)) => (Paper2FamilyInputWeights.fifteen a:ℂ)*Paper2FamilyFifteenSeed.seed815 (r,l) j

theorem actual_grouped_identity_input (a : ℝ) :
    Paper2Placement.basisEmbedding inputCoordinates*Paper2FamilySecondInput.input a 1=groupedSeed a := by
  rw [Paper2CoordinatePermutation.left]
  ext (q|⟨r,q|s|l⟩) j <;>
    simp [inputCoordinates,Paper2FamilySecondInput.input,groupedSeed,
      Paper2FamilyInputWeights.singlet,Paper2FamilyInputWeights.three,
      Paper2FamilyInputWeights.six,Paper2FamilyInputWeights.fifteen,
      Paper2Adjoint.R_identity,Matrix.one_kronecker_one,Matrix.one_mul,
      Matrix.mul_one,Matrix.transpose_one,Complex.ofReal_mul,Complex.ofReal_div,
      div_eq_mul_inv,Matrix.one_apply,mul_assoc,eq_comm]

end
end Paper2FamilyIdentityInput


==> anc/lean/FamilyIdentityMatching.lean <==
import FamilyAllocatedIdentity
import FamilyMidpointAssembly

/-! Literal canonical E2 input equals the actual weighted450 midpoint seed image. -/
namespace Paper2FamilyIdentityMatching
open Matrix Paper2InitialCG Paper2FamilyEncodingTypes
open Paper2FamilySecondEncoding (GroupedInput RoutedOutput inputCoordinates)
open Paper2FamilyAllocatedIdentity Paper2FamilyBlockCovariance
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 5000000
set_option backward.isDefEq.respectTransparency false
local instance : DecidableEq Paper2FamilyBlockCoordinates.BlockOutput := Classical.typeDecidableEq _

def cgMiddle : Matrix RoutedOutput GroupedAllocated ℂ :=
  Paper2SecondEncoding.blockDiag Paper2Symmetric.seedOne
    ((1 : Matrix A A ℂ) ⊗ₖ Paper2FamilyCanonicalEncoding.rightCG)

private theorem block_mul {m n p q r s : Type*} [Fintype p] [Fintype q]
    (A : Matrix m p ℂ) (B : Matrix n q ℂ) (C : Matrix p r ℂ) (D : Matrix q s ℂ) :
    Paper2SecondEncoding.blockDiag A B*Paper2SecondEncoding.blockDiag C D=
      Paper2SecondEncoding.blockDiag (A*C) (B*D) := by
  ext (i|i) (j|j) <;> simp [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Fintype.sum_sum_type]

theorem canonical_middle_factorization (a : ℝ) :
    Paper2SecondEncoding.blockDiag Paper2Symmetric.seedOne
      ((1 : Matrix A A ℂ) ⊗ₖ Paper2FamilyCanonicalEncoding.rightEncoding a)=
    cgMiddle*allocationMiddle a := by
  simp only [cgMiddle,allocationMiddle,block_mul,← Matrix.mul_kronecker_mul,
    Matrix.mul_one,Matrix.one_mul,Paper2FamilyCanonicalEncoding.rightEncoding]

theorem blockSeed_allocated (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    blockSeed a=Paper2Placement.basisEmbedding regroup*cgMiddle*allocatedSeed a := by
  simp only [blockSeed,Matrix.mul_assoc]
  rw [Paper2FamilyIdentityInput.actual_grouped_identity_input,canonical_middle_factorization,
    Matrix.mul_assoc,actual_allocated_seed a ha hb]

theorem actual_cg_branch_seed (a : ℝ) :
    Paper2Placement.basisEmbedding regroup*cgMiddle*allocatedSeed a=
      Paper2FamilyMidpointAssembly.branchSeed a := by
  rw [Matrix.mul_assoc,Paper2CoordinatePermutation.left]
  ext (⟨q,s⟩|⟨⟨q,r⟩,s⟩|⟨⟨q,r⟩,k⟩|⟨⟨q,r⟩,l⟩) j <;>
    simp [regroup,cgMiddle,allocatedSeed,Paper2FamilyCanonicalEncoding.rightCG,
      Paper2FamilyRightSix.cg,Paper2FamilyRightSix.three,
      Paper2FamilySecondEncoding.oldCG,Paper2FamilyCanonicalEncoding.fifteenCG,
      Paper2FamilyMidpointAssembly.branchSeed,Paper2SecondEncoding.blockDiag,
      Paper2FamilyRightSixCompression.trajectoryThree,Paper2FamilyRightSixSeeds.trajectoryFifteen,
      Paper2FamilyRightFifteenSeeds.trajectorySix,Paper2FamilyRightFifteenSeeds.trajectoryFifteen,
      Paper2SecondEncoding.encodeAnti,Paper2SecondEncoding.encodeSym,
      Paper2SecondEncoding.routing,Paper2SecondEncoding.queryFirst,
      Paper2Placement.basisEmbedding,Matrix.mul_apply,Matrix.kronecker_apply,
      Matrix.one_apply,Matrix.fromCols,Matrix.fromRows,Fintype.sum_sum_type,
      Fintype.sum_prod_type,Prod.ext_iff,ite_and,eq_comm,
      ← Finset.mul_sum,← Finset.sum_mul,mul_comm,mul_left_comm,mul_assoc]
  all_goals
    simp only [Finset.mul_sum,Finset.sum_mul]
    congr 1 <;> first
      | (apply Finset.sum_congr rfl;intro x _;ring)
      | (congr 1;apply Finset.sum_congr rfl;intro x _;ring)

theorem actual_identity_input_match (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    blockSeed a=Paper2FamilyMidpointEmbedding.D a*Paper2FamilyMidpointSeed.seed a := by
  rw [blockSeed_allocated a ha hb,actual_cg_branch_seed,
    Paper2FamilyMidpointAssembly.actual_identity_seed_match a ha hb]

end
end Paper2FamilyIdentityMatching


==> anc/lean/FamilyInitialState.lean <==
import FamilyFirstEncoding
import FirstCovariance

/-! Exact decomposition of every c_a(U) into the actual initial CG sectors.
The scalar a dependence is explicit, with the same fixed CG convention as
the endpoint encoder and the actual extra (bar3,15) allocation. -/
namespace Paper2FamilyInitialState
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000
set_option backward.isDefEq.respectTransparency false

noncomputable def branch {n : Type*} (a : ℝ)
    (C : Matrix Paper2InitialCG.Carrier n ℂ) (U : Matrix Q Q ℂ) : Matrix (n × A) Q ℂ :=
  fun ls j => ∑ r : A, ∑ t : A, star (C (j,r) ls.1) * transpose8 ls.2 t *
    ((Real.sqrt (a/8) : ℂ) * Paper2Adjoint.R U r t)

noncomputable def initialState (a : ℝ) (U : Matrix Q Q ℂ) : Matrix M0 Q ℂ := fun i j => match i with
  | .inl (q,.inl _) => if q=j then (Real.sqrt (1-a) : ℂ) else 0
  | .inl (q,.inr r) => branch a cgThree U (q,r) j
  | .inr (.inl (s,r)) => branch a cgSix U (s,r) j
  | .inr (.inr (l,r)) => branch a Paper2CGComplement.cgFifteen U (l,r) j

theorem actual_initial_decomposition (a : ℝ) (U : Matrix Q Q ℂ) :
    initialCG * S4Program.insert (d := Q) (Paper2CatalystFamily.family a U) = initialState a U := by
  ext (⟨q,u|r⟩|⟨s,r⟩|⟨l,r⟩) j <;>
    simp [initialCG, inputCoordinates, outputCoordinates, initialState, branch,
      Paper2SecondEncoding.blockDiag, Paper2CGComplement.cgAll, Paper2CGComplement.firstNine,
      Matrix.submatrix_apply, Matrix.conjTranspose_apply, Matrix.fromCols,
      Matrix.mul_apply, Matrix.kronecker_apply, Matrix.one_apply,
      Fintype.sum_prod_type, Fintype.sum_sum_type, S4Program.insert,
      Paper2CatalystFamily.family, eq_comm]

theorem actual_initial_gram (a : ℝ) (ha : 0≤a) (hb : a≤1)
    (U : Matrix Q Q ℂ) (hU : Uᴴ*U=1) : (initialState a U)ᴴ * initialState a U = 1 := by
  have hn := S4Program.normalized_insert (d := Q) (Paper2CatalystFamily.family a U)
    (Paper2CatalystFamily.family_normalized a ha hb U hU)
  rw [← actual_initial_decomposition, Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc initialCGᴴ, initialCG_gram, Matrix.one_mul, hn]

theorem branch_scaling {n : Type*} (a : ℝ)
    (C : Matrix Paper2InitialCG.Carrier n ℂ) (U : Matrix Q Q ℂ) :
    branch a C U = ((Real.sqrt (a/8) : ℂ)*(Real.sqrt 10 : ℂ)) •
      Paper2FirstDecomposition.branch C U := by
  have hn : (Real.sqrt 10 : ℂ)≠0 := by
    exact_mod_cast ne_of_gt (Real.sqrt_pos.2 (show (0:ℝ)<10 by norm_num))
  ext ls j
  simp only [branch, Paper2FirstDecomposition.branch, Matrix.smul_apply,
    smul_eq_mul, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro r _
  apply Finset.sum_congr rfl
  intro t _
  field_simp

theorem three_reconstruction (a : ℝ) (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    branch a cgThree U = (U.map star ⊗ₖ (1 : Matrix A A ℂ)) * branch a cgThree 1 * U.transpose := by
  simp only [branch_scaling, Paper2FirstCovariance.three_branch_reconstruction U hU,
    Matrix.mul_smul, Matrix.smul_mul]

theorem six_reconstruction (a : ℝ) (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    branch a cgSix U = (Paper2PhiCovariance.symRep U ⊗ₖ (1 : Matrix A A ℂ)) *
      branch a cgSix 1 * U.transpose := by
  simp only [branch_scaling, Paper2FirstCovariance.six_branch_reconstruction U hU,
    Matrix.mul_smul, Matrix.smul_mul]

theorem fifteen_reconstruction (a : ℝ) (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    branch a Paper2CGComplement.cgFifteen U =
      (Paper2CGFifteen.repFifteen U ⊗ₖ (1 : Matrix A A ℂ)) *
        branch a Paper2CGComplement.cgFifteen 1 * U.transpose := by
  simp only [branch_scaling, Paper2FirstCovariance.fifteen_branch_reconstruction U hU,
    Matrix.mul_smul, Matrix.smul_mul]

theorem actual_family_G0_decomposed (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    ∃ G0 : Matrix Paper2FamilyFirstEncoding.Physical Paper2FamilyFirstEncoding.Physical ℂ,
      G0ᴴ*G0=1 ∧ G0*G0ᴴ=1 ∧ ∀ U : Matrix Q Q ℂ,
        G0*S4Program.insert (d := Q) (Paper2FamilyFirstEncoding.storedFamily a U) =
          Paper2FamilyFirstEncoding.physicalPlacement * Paper2FamilyFirstEncoding.familyE1 a * initialState a U := by
  obtain ⟨G0,hG,hGr,he⟩ := Paper2FamilyFirstEncoding.actual_family_G0 a ha hb
  refine ⟨G0,hG,hGr,?_⟩
  intro U
  rw [he, Matrix.mul_assoc _ initialCG, actual_initial_decomposition]

end Paper2FamilyInitialState


==> anc/lean/FamilyInputCovariance.lean <==
import FamilySecondInput
import FamilyCanonicalEncoding

/-! Actual family input reconstruction and its propagation through the canonical E2. -/
namespace Paper2FamilyInputCovariance
open Matrix Paper2InitialCG Paper2FamilyEncodingTypes
open Paper2FamilySecondEncoding (GroupedInput RoutedOutput RightOutput inputCoordinates outputCoordinates)
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false

def inputAction (U : Matrix Q Q ℂ) : Matrix SecondInput SecondInput ℂ :=
  Paper2SecondEncoding.blockDiag
    (Paper2SecondEncoding.blockDiag (1 : Matrix Q Q ℂ)
      (Paper2SecondEncoding.blockDiag
        (Paper2Adjoint.R U ⊗ₖ (1 : Matrix Q Q ℂ))
        (Paper2Adjoint.R U ⊗ₖ (1 : Matrix Six Six ℂ))))
    (Paper2Adjoint.R U ⊗ₖ (1 : Matrix (Fin 15) (Fin 15) ℂ))

theorem input_reconstruction (a : ℝ) (U : Matrix Q Q ℂ) :
    Paper2FamilySecondInput.input a U=
      inputAction U*Paper2FamilySecondInput.input a 1*U.transpose := by
  ext ((q|⟨r,q⟩|⟨r,s⟩)|⟨r,l⟩) j <;>
    simp [inputAction,Paper2FamilySecondInput.input,Paper2Adjoint.R_identity,
      Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Matrix.kronecker_apply,
      Matrix.one_apply,Fintype.sum_sum_type,Fintype.sum_prod_type,
      Matrix.transpose_apply,← Prod.ext_iff,Matrix.one_kronecker_one,
      Matrix.one_mul,mul_assoc,Finset.mul_sum,Finset.sum_mul]
  all_goals
    apply Finset.sum_congr rfl
    intro x _
    apply Finset.sum_congr rfl
    intro t _
    ring

def groupedAction (U : Matrix Q Q ℂ) : Matrix GroupedInput GroupedInput ℂ :=
  Paper2SecondEncoding.blockDiag (1 : Matrix Q Q ℂ)
    (Paper2Adjoint.R U ⊗ₖ (1 : Matrix Paper2FamilyAllocation.RightInput Paper2FamilyAllocation.RightInput ℂ))

def routedAction (U : Matrix Q Q ℂ) : Matrix RoutedOutput RoutedOutput ℂ :=
  Paper2SecondEncoding.blockDiag (1 : Matrix (Q × Six) (Q × Six) ℂ)
    (Paper2Adjoint.R U ⊗ₖ (1 : Matrix RightOutput RightOutput ℂ))

theorem input_route_action (U : Matrix Q Q ℂ) :
    Paper2Placement.basisEmbedding inputCoordinates*inputAction U=
      groupedAction U*Paper2Placement.basisEmbedding inputCoordinates := by
  ext (q|⟨r,q|s|l⟩) ((q'|⟨r',q'⟩|⟨r',s'⟩)|⟨r',l'⟩) <;>
    simp [Paper2Placement.basisEmbedding,inputCoordinates,inputAction,groupedAction,
      Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Matrix.kronecker_apply,
      Matrix.one_apply,Fintype.sum_sum_type,Fintype.sum_prod_type,
      Prod.ext_iff,ite_and,eq_comm]

private theorem block_mul {m n p q r s : Type*} [Fintype p] [Fintype q]
    (A : Matrix m p ℂ) (B : Matrix n q ℂ) (C : Matrix p r ℂ) (D : Matrix q s ℂ) :
    Paper2SecondEncoding.blockDiag A B*Paper2SecondEncoding.blockDiag C D=
      Paper2SecondEncoding.blockDiag (A*C) (B*D) := by
  ext (i|i) (j|j) <;>
    simp [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Fintype.sum_sum_type]

theorem canonical_middle_action (a : ℝ) (U : Matrix Q Q ℂ) :
    Paper2SecondEncoding.blockDiag Paper2Symmetric.seedOne
      ((1 : Matrix A A ℂ) ⊗ₖ Paper2FamilyCanonicalEncoding.rightEncoding a)*groupedAction U=
    routedAction U*Paper2SecondEncoding.blockDiag Paper2Symmetric.seedOne
      ((1 : Matrix A A ℂ) ⊗ₖ Paper2FamilyCanonicalEncoding.rightEncoding a) := by
  simp only [groupedAction,routedAction,block_mul,← Matrix.mul_kronecker_mul,
    Matrix.mul_one,Matrix.one_mul]

theorem canonical_encoded_input (a : ℝ) (U : Matrix Q Q ℂ) :
    Paper2FamilyCanonicalEncoding.E2 a*Paper2FamilySecondInput.input a U=
      Paper2Placement.basisEmbedding outputCoordinates*routedAction U*
        (Paper2SecondEncoding.blockDiag Paper2Symmetric.seedOne
          ((1 : Matrix A A ℂ) ⊗ₖ Paper2FamilyCanonicalEncoding.rightEncoding a)*
          Paper2Placement.basisEmbedding inputCoordinates*Paper2FamilySecondInput.input a 1)*U.transpose := by
  rw [input_reconstruction]
  simp only [Paper2FamilyCanonicalEncoding.E2,Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (Paper2Placement.basisEmbedding inputCoordinates),input_route_action]
  have h := congrArg (fun X => Paper2Placement.basisEmbedding outputCoordinates*X*
    Paper2Placement.basisEmbedding inputCoordinates*Paper2FamilySecondInput.input a 1*U.transpose)
    (canonical_middle_action a U)
  simpa only [Matrix.mul_assoc] using h

end
end Paper2FamilyInputCovariance


==> anc/lean/FamilyInputGram.lean <==
import FamilySecondInput
import SecondInputGram

/-! Exact normalization of every retained data column throughout the closed interval. -/
namespace Paper2FamilyInputGram
open Matrix Paper2InitialCG Paper2FamilyFirstEncoding Paper2FamilyMerge Paper2FamilyWeights
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 3000000
set_option backward.isDefEq.respectTransparency false

def c0 (a : ℝ) := eta a*scale a/Real.sqrt 5
def c1 (a : ℝ) := denominator a*scale a/Real.sqrt 10
def c2 (a : ℝ) := scale a/Real.sqrt 5
def c3 (a : ℝ) := theta a*scale a/Real.sqrt 10

theorem coefficients_normalized (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    c0 a^2+c1 a^2+c2 a^2+c3 a^2=1 := by
  have h0 : c0 a^2=1-a := by
    rw [c0,retained_singlet a ha hb,Real.sq_sqrt (by linarith)]
  have hd : denominator a^2=(eta a)^2+5 := by
    exact Real.sq_sqrt (by nlinarith [sq_nonneg (eta a)])
  have hs : (scale a)^2=5*a/4 := by simpa only [pow_two] using scale_square a (by linarith)
  have he : (eta a)^2+(theta a)^2=1 := by
    simpa only [pow_two] using allocation_normalized a ha hb
  rw [h0]
  dsimp [c1,c2,c3]
  rw [div_pow,div_pow,div_pow,mul_pow,mul_pow,hd,hs,
    Real.sq_sqrt (by norm_num : (0:ℝ)≤10),Real.sq_sqrt (by norm_num : (0:ℝ)≤5)]
  nlinarith

theorem input_stack (a : ℝ) (U : Matrix Q Q ℂ) : Paper2FamilySecondInput.input a U=
    Paper2SecondQuery.stack
      (Paper2SecondQuery.stack ((c0 a : ℂ) • U.transpose)
        (Paper2SecondQuery.stack
          ((c1 a : ℂ) • ((Paper2Adjoint.R U ⊗ₖ (1 : Matrix Q Q ℂ))*Paper2SourceSeedMatches.seed83*U.transpose))
          ((c2 a : ℂ) • ((Paper2Adjoint.R U ⊗ₖ (1 : Matrix Six Six ℂ))*Paper2SourceSeedMatches.seed86*U.transpose))))
      ((c3 a : ℂ) • ((Paper2Adjoint.R U ⊗ₖ (1 : Matrix (Fin 15) (Fin 15) ℂ))*Paper2FamilyFifteenSeed.seed815*U.transpose)) := by
  ext ((q|x|x)|x) j <;>
    simp [Paper2FamilySecondInput.input,Paper2SecondQuery.stack,c0,c1,c2,c3,
      Complex.ofReal_div,Complex.ofReal_mul,div_eq_mul_inv]

theorem real_scaled_gram {m n : Type*} [Fintype m] [DecidableEq n]
    (B : Matrix m n ℂ) (hB : Bᴴ*B=1) (c : ℝ) :
    ((c : ℂ) • B)ᴴ*((c : ℂ) • B)=(c^2 : ℝ) • (1 : Matrix n n ℂ) := by
  simp [Matrix.conjTranspose_smul,Matrix.smul_mul,Matrix.mul_smul,smul_smul,
    hB,Complex.star_def,Complex.conj_ofReal,pow_two,Complex.ofReal_mul]

theorem actual_input_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1)
    (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    (Paper2FamilySecondInput.input a U)ᴴ*Paper2FamilySecondInput.input a U=1 := by
  have ht : U.transposeᴴ*U.transpose=1 := by
    have he : U.transposeᴴ=U.map star := by ext i j; rfl
    rw [he]; exact Paper2S123.conjugate_mul_transpose hU
  rw [input_stack,Paper2SecondInputGram.stack_gram,Paper2SecondInputGram.stack_gram,
    Paper2SecondInputGram.stack_gram]
  rw [real_scaled_gram _ ht,
    real_scaled_gram _ (Paper2SecondInputGram.leg_gram _ Paper2SecondSeedAssembly.actual_seed83_gram U hU),
    real_scaled_gram _ (Paper2SecondInputGram.leg_gram _ Paper2SecondSeedAssembly.actual_seed86_gram U hU),
    real_scaled_gram _ (Paper2SecondInputGram.leg_gram _ Paper2FamilyFifteenSeed.seed815_gram U hU)]
  rw [← add_smul,← add_smul,← add_smul]
  have hc := coefficients_normalized a ha hb
  convert one_smul ℝ (1 : Matrix Q Q ℂ) using 1
  congr 1
  nlinarith

end
end Paper2FamilyInputGram


==> anc/lean/FamilyInputWeights.lean <==
import FamilyWeights
import FamilyAllocation

/-! Exact scalar weights of the retained input and all six allocated branches. -/
namespace Paper2FamilyInputWeights
open Paper2FamilyFirstEncoding Paper2FamilyMerge Paper2FamilyWeights Paper2FamilyAllocation
noncomputable section
set_option linter.unusedSimpArgs false

def singlet (a : ℝ) := eta a*scale a/Real.sqrt 5
def three (a : ℝ) := denominator a*scale a/Real.sqrt 10
def six (a : ℝ) := scale a/Real.sqrt 5
def fifteen (a : ℝ) := theta a*scale a/Real.sqrt 10

theorem singlet_weight (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    singlet a=Real.sqrt (1-a) := retained_singlet a ha hb

theorem three_weight (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    three a=Real.sqrt ((4+a)/8) := by
  have hp : 0<a := by linarith
  have hn : 0≤4*(1-a)/a := by positivity
  have he : (eta a)^2=4*(1-a)/a := Real.sq_sqrt hn
  have h10 : Real.sqrt 10≠0 := ne_of_gt (Real.sqrt_pos.2 (by norm_num))
  calc
    three a=Real.sqrt ((eta a)^2+5)*Real.sqrt (a/8) := by
      dsimp [three,denominator,scale];field_simp
    _=Real.sqrt (((eta a)^2+5)*(a/8)) := by
      rw [Real.sqrt_mul (by positivity)]
    _=Real.sqrt ((4+a)/8) := by
      rw [he];congr 1;field_simp;ring

theorem six_weight (a : ℝ) (ha : (4/5:ℝ)≤a) : six a=Real.sqrt (a/4) := by
  have hp : 0≤a := by linarith
  have hdiv : Real.sqrt 10/Real.sqrt 5=Real.sqrt 2 := by
    rw [← Real.sqrt_div (by norm_num : (0:ℝ)≤10)];norm_num
  calc
    six a=Real.sqrt (a/8)*Real.sqrt 2 := by
      dsimp [six,scale];rw [mul_div_assoc,hdiv]
    _=Real.sqrt ((a/8)*2) := by rw [Real.sqrt_mul (by positivity)]
    _=Real.sqrt (a/4) := by congr 1;ring

theorem fifteen_weight (a : ℝ) (ha : (4/5:ℝ)≤a) :
    fifteen a=Real.sqrt ((5*a-4)/8) := by
  have hp : 0<a := by linarith
  have hn : 0≤(5*a-4)/a := div_nonneg (by linarith) hp.le
  calc
    fifteen a=Real.sqrt ((5*a-4)/a)*Real.sqrt (a/8) := by
      dsimp [fifteen,theta,scale];field_simp
    _=Real.sqrt (((5*a-4)/a)*(a/8)) := by rw [Real.sqrt_mul hn]
    _=Real.sqrt ((5*a-4)/8) := by congr 1;field_simp

theorem sqrt_allocate (x y : ℝ) (hx : 0<x) :
    Real.sqrt x*Real.sqrt (y/x)=Real.sqrt y := by
  rw [← Real.sqrt_mul hx.le]
  congr 1
  field_simp

theorem three_p (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    three a*p a=Real.sqrt (5*delta a) := by
  rw [three_weight a ha hb,p]
  exact sqrt_allocate _ _ (by linarith)

theorem three_q (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    three a*q a=Real.sqrt (3*alpha a) := by
  rw [three_weight a ha hb,q]
  exact sqrt_allocate _ _ (by linarith)

theorem six_r (a : ℝ) (ha : (4/5:ℝ)≤a) : six a*r a=Real.sqrt (alpha a) := by
  rw [six_weight a ha,r]
  exact sqrt_allocate _ _ (by linarith)

theorem six_t (a : ℝ) (ha : (4/5:ℝ)≤a) : six a*t a=Real.sqrt (3*delta a) := by
  rw [six_weight a ha,t]
  exact sqrt_allocate _ _ (by linarith)

theorem fifteen_w (a : ℝ) (ha : (4/5:ℝ)≤a) :
    fifteen a*w=Real.sqrt (3*delta a) := by
  rw [fifteen_weight a ha]
  have hn : 0≤(5*a-4)/8 := by linarith
  have ht : 0≤3*delta a := by dsimp [delta];linarith
  apply ((Real.sqrt_eq_iff_eq_sq ht (by dsimp [w];positivity)).2 ?_).symm
  rw [mul_pow,Real.sq_sqrt hn]
  dsimp [w,delta]
  rw [div_pow,Real.sq_sqrt (by norm_num : (0:ℝ)≤3)]
  ring

theorem fifteen_z (a : ℝ) (ha : (4/5:ℝ)≤a) :
    fifteen a*z=Real.sqrt (delta a) := by
  rw [fifteen_weight a ha]
  have hn : 0≤(5*a-4)/8 := by linarith
  have ht : 0≤delta a := by dsimp [delta];linarith
  apply ((Real.sqrt_eq_iff_eq_sq ht (by dsimp [z];positivity)).2 ?_).symm
  rw [mul_pow,Real.sq_sqrt hn]
  dsimp [z,delta]
  ring

end
end Paper2FamilyInputWeights


==> anc/lean/FamilyIntrinsicContraction.lean <==
import FamilyFifteenRealCoordinates

/-! Exact epsilon/symmetric contractions used by the actual right-fifteen
decoding. B is a tensor coefficient function; its actual symmetry and trace
conditions are supplied by the already proved CG15 tensor geometry. -/
namespace Paper2FamilyIntrinsicContraction
open Matrix Paper2InitialCG
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 5000000
set_option maxRecDepth 6000

theorem six_contraction (B : Ambient → ℂ) (s : Six) (j : Q) :
    (∑ q : Q,∑ b : Q,∑ c : Q,rawSix (q,c,b) s*
      (∑ e : Q,B (c,q,e)*Qura.Wedge.antisym (j,b) e))=
    Paper2Symmetric.c*((∑ a : Q,∑ e : Q,Paper2Symmetric.sym (a,e) s*B (a,j,e))-
      ∑ a : Q,Paper2Symmetric.sym (a,j) s*(∑ q : Q,B (a,q,q))) := by
  fin_cases s <;> fin_cases j <;>
    norm_num [rawSix,Paper2Symmetric.sym,Qura.Wedge.iota,Qura.Wedge.antisym,
      Fin.sum_univ_succ] <;> ring

theorem antisymmetric_sum_zero (B : Q → Q → ℂ) (hB : ∀ a b,B a b=B b a) (j : Q) :
    (∑ b : Q,∑ e : Q,B b e*Qura.Wedge.antisym (j,b) e)=0 := by
  fin_cases j <;> norm_num [Qura.Wedge.antisym,Fin.sum_univ_succ] <;>
    simp only [hB 1 0,hB 2 0,hB 2 1] <;> ring

private theorem three_formula (q c b i : Q) : rawThree (q,c,b) i=
    k3*((if q=c then 1 else 0)*(if b=i then 1 else 0)-
      (1/3:ℂ)*(if q=i then 1 else 0)*(if c=b then 1 else 0)) := rfl

theorem three_contraction (B : Ambient → ℂ) (i j : Q) :
    (∑ q : Q,∑ b : Q,∑ c : Q,rawThree (q,c,b) i*
      (∑ e : Q,B (c,q,e)*Qura.Wedge.antisym (j,b) e))=
      k3*(∑ e : Q,(∑ q : Q,B (q,q,e))*Qura.Wedge.antisym (j,i) e)-
        (k3/3)*(∑ b : Q,∑ e : Q,B (b,i,e)*Qura.Wedge.antisym (j,b) e) := by
  fin_cases i <;> fin_cases j <;>
    norm_num [three_formula,Qura.Wedge.antisym,Fin.sum_univ_succ] <;> ring

theorem three_contraction_zero (B : Ambient → ℂ)
    (hB : ∀ a b c,B (a,b,c)=B (c,b,a))
    (ht : ∀ a,(∑ q : Q,B (a,q,q))=0) (i j : Q) :
    (∑ q : Q,∑ b : Q,∑ c : Q,rawThree (q,c,b) i*
      (∑ e : Q,B (c,q,e)*Qura.Wedge.antisym (j,b) e))=0 := by
  rw [three_contraction,antisymmetric_sum_zero (fun b e => B (b,i,e))
    (fun b e => hB b i e),mul_zero,sub_zero]
  have he (e : Q) : (∑ q : Q,B (q,q,e))=0 := by
    simp only [hB _ _ e]
    exact ht e
  simp only [he,zero_mul,Finset.sum_const_zero,mul_zero]

end Paper2FamilyIntrinsicContraction


==> anc/lean/FamilyMerge.lean <==
import FamilyInitialState
import FamilyFirstQuery
import FamilyEncodingTypes
import FirstMerge

/-! Parameter-dependent exact multiplicity rotation, including both endpoints. -/
namespace Paper2FamilyMerge
open Matrix Paper2InitialCG Paper2FamilyFirstEncoding
open Paper2FirstEncoding (Fifteen)
noncomputable section
set_option linter.unusedSimpArgs false
set_option backward.isDefEq.respectTransparency false
set_option maxHeartbeats 2000000

abbrev Decoded := Paper2FirstDecoder.NinetyNine ⊕ (Paper2Preparation.Block × Fifteen)
local instance : DecidableEq Decoded := @instDecidableEqSum Paper2FirstDecoder.NinetyNine
  (Paper2Preparation.Block × Fifteen) inferInstance inferInstance
local instance : DecidableEq Joint := @instDecidableEqSum Paper2FirstEncoding.FirstJoint
  Paper2FamilyFirstEncoding.Extra inferInstance inferInstance

private theorem block_cogram {m n p q : Type*} [Fintype p] [Fintype q]
    [DecidableEq m] [DecidableEq n] (B : Matrix m p ℂ) (C : Matrix n q ℂ)
    (hB : B*Bᴴ=1) (hC : C*Cᴴ=1) :
    Paper2SecondEncoding.blockDiag B C * (Paper2SecondEncoding.blockDiag B C)ᴴ = 1 := by
  ext (i|i) (j|j)
  · simpa [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Matrix.conjTranspose_apply,
      Fintype.sum_sum_type,Matrix.one_apply] using congrFun (congrFun hB i) j
  · simp [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Matrix.conjTranspose_apply,
      Fintype.sum_sum_type,Matrix.one_apply]
  · simp [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Matrix.conjTranspose_apply,
      Fintype.sum_sum_type,Matrix.one_apply]
  · simpa [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Matrix.conjTranspose_apply,
      Fintype.sum_sum_type,Matrix.one_apply] using congrFun (congrFun hC i) j

def decoder : Matrix Decoded Joint ℂ :=
  Paper2SecondEncoding.blockDiag Paper2FirstDecoder.D1 Paper2FamilyFifteenSeed.extraDecoder

theorem decoder_cogram : decoder*decoderᴴ=1 :=
  block_cogram _ _ Paper2FirstDecoder.D1_cogram Paper2FamilyFifteenSeed.extraDecoder_cogram

def retainRoute : Paper2FamilyEncodingTypes.SecondInput → Decoded
  | .inl i => .inl (.inl i)
  | .inr (r,l) => .inr (.inr r,l)

theorem retainRoute_injective : Function.Injective retainRoute := by
  rintro (i|⟨r,l⟩) (j|⟨s,k⟩) h <;> simp_all [retainRoute]

def retain : Matrix Decoded Paper2FamilyEncodingTypes.SecondInput ℂ :=
  Paper2Placement.basisEmbedding retainRoute

theorem retain_gram : retainᴴ*retain=1 :=
  Paper2Placement.basisEmbedding_gram _ retainRoute_injective

def denominator (a : ℝ) := Real.sqrt ((eta a)^2+5)
def cosine (a : ℝ) := eta a / denominator a
def sine (a : ℝ) := Real.sqrt 5 / denominator a

theorem denominator_positive (a : ℝ) : 0<denominator a := by
  apply Real.sqrt_pos.mpr
  nlinarith [sq_nonneg (eta a)]

theorem coefficients_normalized (a : ℝ) : cosine a*cosine a+sine a*sine a=1 := by
  have hd : denominator a * denominator a = (eta a)^2+5 := by
    dsimp [denominator]
    nlinarith [Real.sq_sqrt (show 0≤(eta a)^2+5 by nlinarith [sq_nonneg (eta a)])]
  have h5 : Real.sqrt 5*Real.sqrt 5=5 := by nlinarith [Real.sq_sqrt (by norm_num : (0:ℝ)≤5)]
  have hn := ne_of_gt (denominator_positive a)
  dsimp [cosine,sine]
  field_simp
  nlinarith

def oldMerge (a : ℝ) : Matrix Paper2FirstMerge.NinetyNine Paper2FirstMerge.NinetyNine ℂ :=
  Paper2FirstMerge.mix (cosine a) (sine a)

theorem oldMerge_unitary (a : ℝ) :
    (oldMerge a)ᴴ*oldMerge a=1 ∧ oldMerge a*(oldMerge a)ᴴ=1 := by
  have h := Paper2FirstMerge.mix_gram (cosine a) (sine a) (coefficients_normalized a)
  exact ⟨h,mul_eq_one_comm.mp h⟩

def merge (a : ℝ) : Matrix Decoded Decoded ℂ :=
  Paper2SecondEncoding.blockDiag (oldMerge a) (1 : Matrix (Paper2Preparation.Block × Fifteen)
    (Paper2Preparation.Block × Fifteen) ℂ)

theorem merge_unitary (a : ℝ) : (merge a)ᴴ*merge a=1 ∧ merge a*(merge a)ᴴ=1 := by
  have h : merge a*(merge a)ᴴ=1 := block_cogram _ _ (oldMerge_unitary a).2 (by simp)
  exact ⟨mul_eq_one_comm.mp h,h⟩

def source (a : ℝ) : Matrix Physical Paper2FamilyEncodingTypes.SecondInput ℂ :=
  physicalPlacement*decoderᴴ*(merge a)ᴴ*retain

theorem source_gram (a : ℝ) : (source a)ᴴ*source a=1 := by
  simp only [source,Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose,Matrix.mul_assoc]
  rw [← Matrix.mul_assoc physicalPlacementᴴ,physicalPlacement_gram,Matrix.one_mul]
  rw [← Matrix.mul_assoc decoder,decoder_cogram,Matrix.one_mul,
    ← Matrix.mul_assoc (merge a),(merge_unitary a).2,Matrix.one_mul,retain_gram]

theorem fixed_G1 (a : ℝ) (E2 : Matrix Physical Paper2FamilyEncodingTypes.SecondInput ℂ)
    (hE2 : E2ᴴ*E2=1) : ∃ G1 : Matrix Physical Physical ℂ,
      G1ᴴ*G1=1 ∧ G1*G1ᴴ=1 ∧ G1*source a=E2 :=
  Paper2Completion.matrix_unitary_completion (source a) E2 (source_gram a) hE2

theorem amplitude_merge (a : ℝ) (z : ℂ) :
    (cosine a : ℂ)*((eta a : ℂ)*z)+(sine a : ℂ)*((Real.sqrt 5 : ℂ)*z)=
      (denominator a : ℂ)*z ∧
    (sine a : ℂ)*((eta a : ℂ)*z)-(cosine a : ℂ)*((Real.sqrt 5 : ℂ)*z)=0 := by
  have hd : (denominator a : ℂ)*(denominator a : ℂ)=(eta a : ℂ)^2+5 := by
    have h : denominator a*denominator a=(eta a)^2+5 := by
      dsimp [denominator]
      nlinarith [Real.sq_sqrt (show 0≤(eta a)^2+5 by nlinarith [sq_nonneg (eta a)])]
    exact_mod_cast h
  have h5 : (Real.sqrt 5 : ℂ)^2=5 := by exact_mod_cast Real.sq_sqrt (by norm_num : (0:ℝ)≤5)
  have hn : (denominator a : ℂ)≠0 := by exact_mod_cast ne_of_gt (denominator_positive a)
  simp only [cosine,sine,Complex.ofReal_div]
  constructor
  · field_simp
    linear_combination z*(h5-hd)
  · field_simp
    ring

end
end Paper2FamilyMerge


==> anc/lean/FamilyMergeConnection.lean <==
import FamilyFirstQueryMerge

/-! The actual first-query trajectory lies in the retained195-column isometry.
Any fixed second isometry can therefore be connected with one physical gate. -/
namespace Paper2FamilyMergeConnection
open Matrix Paper2InitialCG Paper2FamilyMerge Paper2FamilyTrajectory
noncomputable section
set_option backward.isDefEq.respectTransparency false
local instance : DecidableEq Paper2FamilyFirstEncoding.Joint :=
  @instDecidableEqSum Paper2FirstEncoding.FirstJoint Paper2FamilyFirstEncoding.Extra inferInstance inferInstance
local instance : DecidableEq Decoded := @instDecidableEqSum Paper2FirstDecoder.NinetyNine
  (Paper2Preparation.Block × Paper2FirstEncoding.Fifteen) inferInstance inferInstance

theorem source_endpoint (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1)
    (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    source a*Paper2FamilySecondInput.input a U=
      Paper2FamilyFirstEncoding.physicalPlacement*trajectory a U := by
  have hr := Paper2CoisometryRecovery.recover_of_equal_gram decoder (trajectory a U) _
    decoder_cogram rfl (by rw [trajectory_gram a ha hb U hU.1,
      Paper2FamilyFirstQueryMerge.decoded_gram a ha hb U hU])
  have hd : decoder*trajectory a U=(merge a)ᴴ*(retain*Paper2FamilySecondInput.input a U) := by
    have hh := congrArg (fun M => (merge a)ᴴ*M) (Paper2FamilyFirstQueryMerge.actual_merge a ha hb U hU)
    simpa only [← Matrix.mul_assoc,(merge_unitary a).1,Matrix.one_mul] using hh
  rw [hr,hd]
  simp only [source,Matrix.mul_assoc]

theorem fixed_connection (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1)
    (E : Matrix Paper2FamilyFirstEncoding.Physical Paper2FamilyEncodingTypes.SecondInput ℂ)
    (hE : Eᴴ*E=1) :
    ∃ G : Matrix Paper2FamilyFirstEncoding.Physical Paper2FamilyFirstEncoding.Physical ℂ,
      Gᴴ*G=1 ∧ G*Gᴴ=1 ∧
      ∀ U : Matrix Q Q ℂ, Paper2S123.SpecialUnitary U →
        G*Paper2FamilyFirstEncoding.physicalPlacement*trajectory a U=
          E*Paper2FamilySecondInput.input a U := by
  obtain ⟨G,hG,hGr,hm⟩ := fixed_G1 a E hE
  refine ⟨G,hG,hGr,?_⟩
  intro U hU
  rw [Matrix.mul_assoc,← source_endpoint a ha hb U hU,← Matrix.mul_assoc,hm]

end
end Paper2FamilyMergeConnection


==> anc/lean/FamilyMidpointAssembly.lean <==
import FamilyRacahWeights

/-! Assemble the actual three Racah recouplings into the450-column final
isometry. This matches the complete weighted identity seed in physical
second-query coordinates; no seed equality is taken as a premise. -/
namespace Paper2FamilyMidpointAssembly
open Matrix Paper2InitialCG Paper2FamilyMidpointCG Paper2FamilyBlockCoordinates
open Paper2FamilyMidpointEmbedding
open Paper2FamilyPhysicalMidpoint (Mid)
open Paper2FamilyAllocation (alpha delta)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 5000000
set_option maxRecDepth 6000
set_option synthInstance.maxSize 4096
set_option backward.isDefEq.respectTransparency false
noncomputable section

def rawSeed (a : ℝ) : Matrix Mid Q ℂ := fun i j => match i with
  | .inl x => (Real.sqrt (alpha a):ℂ)*Paper2Symmetric.seedOne x j
  | .inr (.inl x) => (Real.sqrt (alpha a):ℂ)*Paper2Symmetric.seedTwo x j
  | .inr (.inr (.inl x)) => (Real.sqrt (3*alpha a):ℂ)*Qura.Wedge.iota x j
  | .inr (.inr (.inr (.inl x))) => (Real.sqrt (3*delta a):ℂ)*Paper2FamilyRightSixRecoupling.seed156 x j
  | .inr (.inr (.inr (.inr (.inl x)))) => (Real.sqrt (3*delta a):ℂ)*Paper2FamilyRightFifteenRecoupling.seed615 x j
  | .inr (.inr (.inr (.inr (.inr x)))) => (Real.sqrt (delta a):ℂ)*Paper2FamilyRightFifteenRecoupling.seed1515 x j

theorem common_seed (a : ℝ) : commonCoordinates*rawSeed a=Paper2FamilyMidpointSeed.seed a := by
  ext (i|(i|(i|(i|(i|i))))) j <;>
    simp [commonCoordinates,rawSeed,Paper2FamilyMidpointSeed.seed,
      Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Fintype.sum_sum_type,
      Matrix.one_apply,coordinates156,Paper2FamilyFifteenRealCoordinates.realSeed156,
      Paper2FamilyMixedSeedFlip.realSeed615,Paper2FamilyFifteenSeedFlip.realSeed1515,
      ← Finset.mul_sum,mul_comm,mul_left_comm,mul_assoc]
  all_goals
    simp only [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro x _
    try split_ifs
    all_goals ring

theorem D_seed_raw (a : ℝ) : D a*Paper2FamilyMidpointSeed.seed a=rawD a*rawSeed a := by
  rw [← common_seed,D,Matrix.mul_assoc,← Matrix.mul_assoc commonCoordinatesᴴ,
    commonCoordinates_gram,Matrix.one_mul]

def expandedSeed (a : ℝ) : Matrix Expanded Q ℂ :=
  Matrix.fromRows ((Real.sqrt (1-a):ℂ) • Paper2Symmetric.seedOne)
    (Matrix.fromRows
      (Matrix.fromRows ((Real.sqrt (5*delta a):ℂ) • Paper2Symmetric.seedOne)
        ((Real.sqrt (3*delta a):ℂ) • Paper2FamilyRightSixRecoupling.seed156))
      (Matrix.fromRows
        (Matrix.fromRows ((Real.sqrt (alpha a):ℂ) • Paper2Symmetric.seedTwo)
          ((Real.sqrt (3*alpha a):ℂ) • Qura.Wedge.iota))
        (Matrix.fromRows ((Real.sqrt (3*delta a):ℂ) • Paper2FamilyRightFifteenRecoupling.seed615)
          ((Real.sqrt (delta a):ℂ) • Paper2FamilyRightFifteenRecoupling.seed1515))))

theorem allocation_seed (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    allocation a*rawSeed a=expandedSeed a := by
  have hn : (Real.sqrt (alpha a):ℂ)≠0 := by
    exact_mod_cast ne_of_gt (Real.sqrt_pos.mpr (alpha_positive a ha hb))
  have hsr : (singletRatio a:ℂ)*(Real.sqrt (alpha a):ℂ)=(Real.sqrt (1-a):ℂ) := by
    simp [singletRatio,hn]
  have har : (adjointRatio a:ℂ)*(Real.sqrt (alpha a):ℂ)=(Real.sqrt (5*delta a):ℂ) := by
    simp [adjointRatio,hn]
  ext (i|((i|i)|((i|i)|(i|i)))) j <;>
    simp [allocation,rawSeed,expandedSeed,Matrix.mul_apply,Fintype.sum_sum_type,
      ← mul_assoc,hsr,har]

def branchSeed (a : ℝ) : Matrix BlockOutput Q ℂ :=
  Matrix.fromRows ((Real.sqrt (1-a):ℂ) • Paper2Symmetric.seedOne)
    (Matrix.fromRows
      ((Real.sqrt (5*delta a):ℂ) • Paper2FamilyRightSixCompression.trajectoryThree+
        (Real.sqrt (3*delta a):ℂ) • Paper2FamilyRightSixSeeds.trajectoryFifteen)
      (Matrix.fromRows
        ((Real.sqrt (3*alpha a):ℂ) • (Paper2SecondEncoding.encodeAnti*Paper2SourceSeedMatches.seed83)+
          (Real.sqrt (alpha a):ℂ) • (Paper2SecondEncoding.encodeSym*Paper2SourceSeedMatches.seed86))
        ((Real.sqrt (3*delta a):ℂ) • Paper2FamilyRightFifteenSeeds.trajectorySix+
          (Real.sqrt (delta a):ℂ) • Paper2FamilyRightFifteenSeeds.trajectoryFifteen)))

private theorem block_fromRows {m n p q t : Type*} [Fintype p] [Fintype q]
    (B : Matrix m p ℂ) (C : Matrix n q ℂ) (X : Matrix p t ℂ) (Y : Matrix q t ℂ) :
    Paper2SecondEncoding.blockDiag B C*Matrix.fromRows X Y=Matrix.fromRows (B*X) (C*Y) := by
  ext (i|i) j <;> simp [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Fintype.sum_sum_type]

theorem source_expanded (a : ℝ) : source*expandedSeed a=branchSeed a := by
  rw [source,expandedSeed,block_fromRows,block_fromRows,block_fromRows,
    sixBlock,threeBlock,fifteenBlock,Matrix.fromCols_mul_fromRows,
    Matrix.fromCols_mul_fromRows,Matrix.fromCols_mul_fromRows]
  simp only [Matrix.one_mul,Matrix.mul_smul,branchSeed,
    Paper2FamilyRacahWeights.right_six,Paper2FamilyRacahWeights.right_three,
    Paper2FamilyRacahWeights.right_fifteen]
  simp only [Paper2FamilyRightSixCompression.threeEmbedding,
    Paper2FamilyRightSixRecoupling.fifteenEmbedding,
    Paper2FamilyRightFifteenProjection.sixEmbedding,
    Paper2FamilyRightFifteenRecoupling.fifteenEmbedding,
    Paper2FinalSeedMatches.intrinsicThree,Paper2FinalSeedMatches.intrinsicSix,finalFifteen]
  rw [add_comm ((Real.sqrt (alpha a):ℂ) • _)]
  rfl

theorem actual_identity_seed_match (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    D a*Paper2FamilyMidpointSeed.seed a=branchSeed a := by
  rw [D_seed_raw,rawD,Matrix.mul_assoc,allocation_seed a ha hb,source_expanded]

end
end Paper2FamilyMidpointAssembly


==> anc/lean/FamilyMidpointCG.lean <==
import FamilyBlockCoordinates
import FamilyMidpointSeed

/-! The occupied final CG columns on the actual594-dimensional second-query
space, before the18-dimensional singlet/adjoint multiplicity merge. -/
namespace Paper2FamilyMidpointCG
open Matrix Paper2InitialCG Paper2SecondEncoding Paper2FamilyBlockCoordinates
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option synthInstance.maxSize 4096
set_option backward.isDefEq.respectTransparency false
noncomputable section

abbrev Expanded := (Q × Six) ⊕ (((Q × Six) ⊕ (Fin 15 × Six)) ⊕
  (((Six × Q) ⊕ (Q × Q)) ⊕ ((Six × Fin 15) ⊕ (Fin 15 × Fin 15))))

def finalFifteen : Matrix Carrier (Fin 15) ℂ := Paper2CGComplement.cgFifteen.map star

private theorem conjugate_gram {m n p : Type*} [Fintype m]
    (B : Matrix m n ℂ) (C : Matrix m p ℂ) :
    (B.map star)ᴴ*C.map star=(Bᴴ*C).map star := by
  ext i j; simp [Matrix.mul_apply,Matrix.conjTranspose_apply,star_sum,star_mul,mul_comm]

theorem finalFifteen_gram : finalFifteenᴴ*finalFifteen=1 := by
  rw [finalFifteen,conjugate_gram,Paper2CGComplement.fifteen_gram]
  simp
theorem finalThree_finalFifteen : finalThreeᴴ*finalFifteen=0 := by
  rw [finalThree,finalFifteen,conjugate_gram,Paper2CGComplement.three_fifteen_orthogonal]
  simp
theorem finalSix_finalFifteen : finalSixᴴ*finalFifteen=0 := by
  rw [finalSix,finalFifteen,conjugate_gram,Paper2CGComplement.six_fifteen_orthogonal]
  simp

private theorem join_gram {m n p : Type*} [Fintype m] [DecidableEq n] [DecidableEq p]
    (B : Matrix m n ℂ) (C : Matrix m p ℂ) (hB : Bᴴ*B=1) (hC : Cᴴ*C=1)
    (hBC : Bᴴ*C=0) : (Matrix.fromCols B C)ᴴ*Matrix.fromCols B C=1 := by
  have hCB : Cᴴ*B=0 := by
    simpa only [Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose,
      Matrix.conjTranspose_zero] using congrArg Matrix.conjTranspose hBC
  simp only [Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromRows_mul_fromCols,hB,hC,hBC,hCB,Matrix.fromBlocks_one]

private theorem block_gram {m n p q : Type*} [Fintype m] [Fintype n]
    [DecidableEq p] [DecidableEq q] (B : Matrix m p ℂ) (C : Matrix n q ℂ)
    (hB : Bᴴ*B=1) (hC : Cᴴ*C=1) : (Paper2SecondEncoding.blockDiag B C)ᴴ*Paper2SecondEncoding.blockDiag B C=1 := by
  ext (i|i) (j|j)
  · simpa [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Matrix.conjTranspose_apply,Fintype.sum_sum_type,
      Matrix.one_apply] using congrFun (congrFun hB i) j
  · simp [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Matrix.conjTranspose_apply,Fintype.sum_sum_type,Matrix.one_apply]
  · simp [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Matrix.conjTranspose_apply,Fintype.sum_sum_type,Matrix.one_apply]
  · simpa [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Matrix.conjTranspose_apply,Fintype.sum_sum_type,
      Matrix.one_apply] using congrFun (congrFun hC i) j

def sixBlock : Matrix (Carrier × Six) ((Q × Six) ⊕ (Fin 15 × Six)) ℂ :=
  Matrix.fromCols (finalThree⊗ₖ(1 : Matrix Six Six ℂ)) (finalFifteen⊗ₖ(1 : Matrix Six Six ℂ))
def threeBlock : Matrix (Carrier × Q) ((Six × Q) ⊕ (Q × Q)) ℂ :=
  Matrix.fromCols (finalSix⊗ₖ(1 : Matrix Q Q ℂ)) (finalThree⊗ₖ(1 : Matrix Q Q ℂ))
def fifteenBlock : Matrix (Carrier × Fin 15) ((Six × Fin 15) ⊕ (Fin 15 × Fin 15)) ℂ :=
  Matrix.fromCols (finalSix⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ))
    (finalFifteen⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ))

theorem sixBlock_gram : sixBlockᴴ*sixBlock=1 := by
  apply join_gram <;>
    simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul,Matrix.one_mul,finalThree_gram,finalFifteen_gram,
      finalThree_finalFifteen,Matrix.zero_kronecker,Matrix.one_kronecker_one]
theorem threeBlock_gram : threeBlockᴴ*threeBlock=1 := by
  apply join_gram <;>
    simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul,Matrix.one_mul,finalSix_gram,finalThree_gram,
      finalSix_finalThree,Matrix.zero_kronecker,Matrix.one_kronecker_one]
theorem fifteenBlock_gram : fifteenBlockᴴ*fifteenBlock=1 := by
  apply join_gram <;>
    simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul,Matrix.one_mul,finalSix_gram,finalFifteen_gram,
      finalSix_finalFifteen,Matrix.zero_kronecker,Matrix.one_kronecker_one]

def source : Matrix BlockOutput Expanded ℂ :=
  Paper2SecondEncoding.blockDiag (1 : Matrix (Q × Six) (Q × Six) ℂ)
    (Paper2SecondEncoding.blockDiag sixBlock (Paper2SecondEncoding.blockDiag threeBlock fifteenBlock))

theorem source_gram : sourceᴴ*source=1 := by
  simpa only [source] using block_gram (1 : Matrix (Q × Six) (Q × Six) ℂ)
    (Paper2SecondEncoding.blockDiag sixBlock (Paper2SecondEncoding.blockDiag threeBlock fifteenBlock))
    (by simp) (block_gram _ _ sixBlock_gram (block_gram _ _ threeBlock_gram fifteenBlock_gram))

end
end Paper2FamilyMidpointCG


==> anc/lean/FamilyMidpointCompletion.lean <==
import FamilyPhysicalMidpoint
import Embedding
import Completion

/-! Full594-dimensional extensions on the explicit450-coordinate midpoint.
The intrinsic flip and decoder are explicit inputs pending their actual CG construction. -/
namespace Paper2FamilyMidpointCompletion
open Matrix Paper2FamilyPhysicalMidpoint Paper2FamilyFirstEncoding
noncomputable section
local instance : DecidableEq Mid := Classical.typeDecidableEq Mid

def physicalFlip (J : Matrix Mid Mid ℂ) : Matrix Physical Physical ℂ :=
  Paper2Embedding.physicalExtension inclusion J

theorem physicalFlip_unitary (J : Matrix Mid Mid ℂ)
    (hJl : Jᴴ*J=1) (hJr : J*Jᴴ=1) :
    (physicalFlip J)ᴴ*physicalFlip J=1 ∧
      physicalFlip J*(physicalFlip J)ᴴ=1 :=
  Paper2Embedding.physicalExtension_unitary inclusion J inclusion_gram hJl hJr

theorem physicalFlip_image (J : Matrix Mid Mid ℂ) :
    physicalFlip J*inclusion=inclusion*J :=
  Paper2Embedding.physicalExtension_on_image inclusion J inclusion_gram

theorem fixed_G2 (D : Matrix Physical Mid ℂ) (hD : Dᴴ*D=1) :
    ∃ G2 : Matrix Physical Physical ℂ,
      G2ᴴ*G2=1 ∧ G2*G2ᴴ=1 ∧ G2*D=inclusion :=
  Paper2Completion.matrix_unitary_completion D inclusion hD inclusion_gram

theorem fixed_G2_family {P : Type*} (D : Matrix Physical Mid ℂ) (hD : Dᴴ*D=1)
    (v : P → Matrix Mid Paper2InitialCG.Q ℂ) :
    ∃ G2 : Matrix Physical Physical ℂ,
      G2ᴴ*G2=1 ∧ G2*G2ᴴ=1 ∧ ∀ p, G2*(D*v p)=inclusion*v p := by
  obtain ⟨G2,hG,hGr,he⟩ := fixed_G2 D hD
  exact ⟨G2,hG,hGr,fun p => by rw [← Matrix.mul_assoc,he]⟩

end
end Paper2FamilyMidpointCompletion


==> anc/lean/FamilyMidpointEmbedding.lean <==
import FamilyMidpointCG

/-! Actual parameter-dependent594-by450 midpoint inclusion. The first eighteen
columns coherently join singlet and adjoint copies; the remaining columns use
the proved final CG3/CG6/CG15 coefficients and fixed common-real-basis changes. -/
namespace Paper2FamilyMidpointEmbedding
open Matrix Paper2InitialCG Paper2FamilyMidpointCG Paper2FamilyBlockCoordinates
open Paper2FamilyPhysicalMidpoint (Mid)
open Paper2FamilyAllocation (alpha delta)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 5000000
set_option maxRecDepth 6000
set_option synthInstance.maxSize 4096
set_option backward.isDefEq.respectTransparency false
noncomputable section
local instance : DecidableEq BlockOutput := Classical.typeDecidableEq _
local instance : DecidableEq Paper2FamilyEncodingTypes.SecondJoint := Classical.typeDecidableEq _

def singletRatio (a : ℝ) : ℝ := Real.sqrt (1-a)/Real.sqrt (alpha a)
def adjointRatio (a : ℝ) : ℝ := Real.sqrt (5*delta a)/Real.sqrt (alpha a)

theorem alpha_positive (a : ℝ) (_ha : (4/5:ℝ)≤a) (hb : a≤1) : 0<alpha a := by
  dsimp [alpha]; linarith

theorem ratios_normalized (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    singletRatio a^2+adjointRatio a^2=1 := by
  have hp := Paper2FamilyAllocation.weights_nonnegative a ha hb
  have hn := ne_of_gt (alpha_positive a ha hb)
  rw [singletRatio,adjointRatio,div_pow,div_pow,
    Real.sq_sqrt (by linarith : 0≤1-a),Real.sq_sqrt hp.1,
    Real.sq_sqrt (mul_nonneg (by norm_num) hp.2)]
  field_simp
  dsimp [alpha,delta]
  ring

def allocation (a : ℝ) : Matrix Expanded Mid ℂ := fun o i => match o,i with
  | .inl x,.inl y => if x=y then (singletRatio a:ℂ) else 0
  | .inr (.inl (.inl x)),.inl y => if x=y then (adjointRatio a:ℂ) else 0
  | .inr (.inl (.inr x)),.inr (.inr (.inr (.inl y))) => if x=y then 1 else 0
  | .inr (.inr (.inl (.inl x))),.inr (.inl y) => if x=y then 1 else 0
  | .inr (.inr (.inl (.inr x))),.inr (.inr (.inl y)) => if x=y then 1 else 0
  | .inr (.inr (.inr (.inl x))),.inr (.inr (.inr (.inr (.inl y)))) => if x=y then 1 else 0
  | .inr (.inr (.inr (.inr x))),.inr (.inr (.inr (.inr (.inr y)))) => if x=y then 1 else 0
  | _,_ => 0

theorem allocation_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    (allocation a)ᴴ*allocation a=1 := by
  have hr : (singletRatio a:ℂ)^2+(adjointRatio a:ℂ)^2=1 := by
    exact_mod_cast ratios_normalized a ha hb
  have hs (x : ℝ) : star (x:ℂ)=(x:ℂ) := by simp [Complex.star_def]
  ext (i|(i|(i|(i|(i|i))))) (j|(j|(j|(j|(j|j))))) <;>
    simp only [allocation,Matrix.mul_apply,Matrix.conjTranspose_apply,
      Fintype.sum_sum_type,Matrix.one_apply,starRingEnd_apply,apply_ite star,
      hs,star_zero,star_one,ite_mul,mul_ite,mul_zero,zero_mul,mul_one,one_mul,
      Finset.sum_const_zero,Finset.sum_ite_eq,Finset.sum_ite_eq',Finset.mem_univ,
      ite_true,zero_add,add_zero,Sum.inl.injEq,Sum.inr.injEq,Sum.inl_ne_inr,
      Sum.inr_ne_inl,ite_false]
  all_goals try (simp only [eq_comm])
  by_cases hij : i=j
  · subst j; simpa only [ite_true,← pow_two] using hr.symm
  · simp [hij,Ne.symm hij]

def coordinates156 : Matrix (Fin 15 × Six) (Fin 15 × Six) ℂ :=
  Paper2ExplicitFifteenCG.change.transpose⊗ₖ(1 : Matrix Six Six ℂ)

theorem coordinates156_gram : coordinates156ᴴ*coordinates156=1 := by
  have h : Paper2ExplicitFifteenCG.change.transposeᴴ*Paper2ExplicitFifteenCG.change.transpose=1 := by
    have hc := congrArg (fun M => M.map star)
      (mul_eq_one_comm.mp Paper2ExplicitFifteenCG.change_gram)
    ext i j
    simpa [Matrix.mul_apply,Matrix.conjTranspose_apply,Matrix.transpose_apply,
      star_sum,star_mul,Matrix.one_apply,mul_comm] using congrFun (congrFun hc i) j
  simp only [coordinates156,Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul,h,Matrix.one_mul,Matrix.one_kronecker_one]

def commonCoordinates : Matrix Mid Mid ℂ :=
  Paper2SecondEncoding.blockDiag (1 : Matrix (Q × Six) (Q × Six) ℂ)
    (Paper2SecondEncoding.blockDiag (1 : Matrix (Six × Q) (Six × Q) ℂ)
      (Paper2SecondEncoding.blockDiag (1 : Matrix (Q × Q) (Q × Q) ℂ)
        (Paper2SecondEncoding.blockDiag coordinates156
          (Paper2SecondEncoding.blockDiag Paper2FamilyMixedSeedFlip.coordinates615
            Paper2FamilyFifteenFlipTensor.commonCoordinates))))

private theorem block_gram {m n p q : Type*} [Fintype m] [Fintype n]
    [DecidableEq p] [DecidableEq q] (B : Matrix m p ℂ) (C : Matrix n q ℂ)
    (hB : Bᴴ*B=1) (hC : Cᴴ*C=1) :
    (Paper2SecondEncoding.blockDiag B C)ᴴ*Paper2SecondEncoding.blockDiag B C=1 := by
  ext (i|i) (j|j)
  · simpa [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Matrix.conjTranspose_apply,
      Fintype.sum_sum_type,Matrix.one_apply] using congrFun (congrFun hB i) j
  · simp [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Matrix.conjTranspose_apply,
      Fintype.sum_sum_type,Matrix.one_apply]
  · simp [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Matrix.conjTranspose_apply,
      Fintype.sum_sum_type,Matrix.one_apply]
  · simpa [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Matrix.conjTranspose_apply,
      Fintype.sum_sum_type,Matrix.one_apply] using congrFun (congrFun hC i) j

theorem commonCoordinates_gram : commonCoordinatesᴴ*commonCoordinates=1 := by
  exact block_gram _ _ (by simp) (block_gram _ _ (by simp) (block_gram _ _ (by simp)
    (block_gram _ _ coordinates156_gram (block_gram _ _
      Paper2FamilyMixedSeedFlip.coordinates615_gram Paper2FamilyFifteenFlipTensor.commonCoordinates_gram))))

def rawD (a : ℝ) : Matrix BlockOutput Mid ℂ := source*allocation a
def D (a : ℝ) : Matrix BlockOutput Mid ℂ := rawD a*commonCoordinatesᴴ

theorem rawD_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) : (rawD a)ᴴ*rawD a=1 := by
  rw [rawD,Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc sourceᴴ,source_gram,Matrix.one_mul,allocation_gram a ha hb]

theorem D_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) : (D a)ᴴ*D a=1 := by
  rw [D,Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc (rawD a)ᴴ,rawD_gram a ha hb,Matrix.one_mul,
    Matrix.conjTranspose_conjTranspose,mul_eq_one_comm.mp commonCoordinates_gram]

def physicalD (a : ℝ) : Matrix Paper2FamilyFirstEncoding.Physical Mid ℂ :=
  Paper2Placement.basisEmbedding Paper2FamilySecondEncoding.physicalCoordinates*routing*D a

theorem physicalD_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    (physicalD a)ᴴ*physicalD a=1 := by
  have hP := Paper2Placement.basisEmbedding_gram
    Paper2FamilySecondEncoding.physicalCoordinates Paper2FamilySecondEncoding.physicalCoordinates.injective
  simp only [physicalD,Matrix.conjTranspose_mul,Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (Paper2Placement.basisEmbedding Paper2FamilySecondEncoding.physicalCoordinates)ᴴ,
    hP,Matrix.one_mul,← Matrix.mul_assoc routingᴴ,routing_gram,Matrix.one_mul,D_gram a ha hb]

end
end Paper2FamilyMidpointEmbedding


==> anc/lean/FamilyMidpointIntertwining.lean <==
import FamilyMidpointEmbedding
import FamilyMixedSeedConstraint
import FinalTrajectory

/-! Actual all-SU left covariance of the 594-by-450 midpoint inclusion.
Every CG block, the multiplicity allocation and the complex coordinate change
are instantiated; the intertwining equation is not an input. -/
namespace Paper2FamilyMidpointIntertwining
open Matrix Paper2InitialCG Paper2S123 Paper2PhiCovariance Paper2SecondEncoding
open Paper2FamilyMidpointCG Paper2FamilyMidpointEmbedding
open Paper2FamilyBlockCoordinates (BlockOutput)
open Paper2FamilyPhysicalMidpoint (Mid)
open Paper2FamilyMixedSeedConstraint (leftFifteen)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 5000000
set_option maxRecDepth 6000
set_option synthInstance.maxSize 4096
set_option backward.isDefEq.respectTransparency false
noncomputable section
local instance : DecidableEq BlockOutput := Classical.typeDecidableEq _

def rhoRaw (U : Matrix Q Q ℂ) : Matrix Mid Mid ℂ :=
  Paper2SecondEncoding.blockDiag (U⊗ₖ(1 : Matrix Six Six ℂ))
    (Paper2SecondEncoding.blockDiag ((symRep U).map star⊗ₖ(1 : Matrix Q Q ℂ))
      (Paper2SecondEncoding.blockDiag (U⊗ₖ(1 : Matrix Q Q ℂ))
        (Paper2SecondEncoding.blockDiag ((Paper2CGFifteen.repFifteen U).map star⊗ₖ(1 : Matrix Six Six ℂ))
          (Paper2SecondEncoding.blockDiag ((symRep U).map star⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ))
            ((Paper2CGFifteen.repFifteen U).map star⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ))))))

def rhoLeft (U : Matrix Q Q ℂ) : Matrix Mid Mid ℂ :=
  Paper2SecondEncoding.blockDiag (U⊗ₖ(1 : Matrix Six Six ℂ))
    (Paper2SecondEncoding.blockDiag ((symRep U).map star⊗ₖ(1 : Matrix Q Q ℂ))
      (Paper2SecondEncoding.blockDiag (U⊗ₖ(1 : Matrix Q Q ℂ))
        (Paper2SecondEncoding.blockDiag (leftFifteen U⊗ₖ(1 : Matrix Six Six ℂ))
          (Paper2SecondEncoding.blockDiag ((symRep U).map star⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ))
            (leftFifteen U⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ))))))

def expandedLeft (U : Matrix Q Q ℂ) : Matrix Expanded Expanded ℂ :=
  Paper2SecondEncoding.blockDiag (U⊗ₖ(1 : Matrix Six Six ℂ))
    (Paper2SecondEncoding.blockDiag (Paper2SecondEncoding.blockDiag (U⊗ₖ(1 : Matrix Six Six ℂ))
        ((Paper2CGFifteen.repFifteen U).map star⊗ₖ(1 : Matrix Six Six ℂ)))
      (Paper2SecondEncoding.blockDiag (Paper2SecondEncoding.blockDiag ((symRep U).map star⊗ₖ(1 : Matrix Q Q ℂ))
          (U⊗ₖ(1 : Matrix Q Q ℂ)))
        (Paper2SecondEncoding.blockDiag ((symRep U).map star⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ))
          ((Paper2CGFifteen.repFifteen U).map star⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ)))))

private theorem block_mul {m n p q r s : Type*} [Fintype p] [Fintype q]
    (A : Matrix m p ℂ) (B : Matrix n q ℂ) (C : Matrix p r ℂ) (D : Matrix q s ℂ) :
    Paper2SecondEncoding.blockDiag A B*Paper2SecondEncoding.blockDiag C D=Paper2SecondEncoding.blockDiag (A*C) (B*D) := by
  ext (i|i) (j|j) <;> simp [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Fintype.sum_sum_type]

private theorem join_intertwining {m n p : Type*} [Fintype m] [Fintype n] [Fintype p]
    (X : Matrix m m ℂ) (A : Matrix m n ℂ) (B : Matrix m p ℂ)
    (R : Matrix n n ℂ) (S : Matrix p p ℂ) (hA : X*A=A*R) (hB : X*B=B*S) :
    X*Matrix.fromCols A B=Matrix.fromCols A B*Paper2SecondEncoding.blockDiag R S := by
  ext i (j|j)
  · simpa [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Fintype.sum_sum_type] using congrFun (congrFun hA i) j
  · simpa [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Fintype.sum_sum_type] using congrFun (congrFun hB i) j

private theorem conjugate_product {m n p : Type*} [Fintype n]
    (A : Matrix m n ℂ) (B : Matrix n p ℂ) :
    (A*B).map star=A.map star*B.map star := by
  ext i j; simp [Matrix.mul_apply,star_sum,star_mul]

private theorem conjugate_kronecker {m n p q : Type*}
    (A : Matrix m n ℂ) (B : Matrix p q ℂ) :
    (A⊗ₖB).map star=A.map star⊗ₖB.map star := by
  ext i j; simp [Matrix.kronecker_apply]

theorem finalFifteen_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (U⊗ₖPaper2Adjoint.R U)*finalFifteen=finalFifteen*(Paper2CGFifteen.repFifteen U).map star := by
  have h := congrArg (fun M => M.map star) (Paper2CGFifteen.fifteen_intertwining U hU)
  have hd : (U.map star).map star=U := by ext i j; simp
  have hr : (Paper2Adjoint.R U).map star=Paper2Adjoint.R U := by
    ext i j; exact Paper2Adjoint.R_real U i j
  simpa only [conjugate_product,Paper2InitialCGCovariance.carrierRep,
    conjugate_kronecker,hd,hr,finalFifteen] using h

theorem source_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    Paper2FamilyBlockCoordinates.leftAction U*source=source*expandedLeft U := by
  have h3 {n : Type} [Fintype n] [DecidableEq n] :
      ((U⊗ₖPaper2Adjoint.R U)⊗ₖ(1 : Matrix n n ℂ))*(finalThree⊗ₖ(1 : Matrix n n ℂ))=
        (finalThree⊗ₖ(1 : Matrix n n ℂ))*(U⊗ₖ(1 : Matrix n n ℂ)) := by
    simp only [← Matrix.mul_kronecker_mul,Matrix.one_mul,Paper2FinalTrajectory.finalThree_intertwining U hU]
  have h6 {n : Type} [Fintype n] [DecidableEq n] :
      ((U⊗ₖPaper2Adjoint.R U)⊗ₖ(1 : Matrix n n ℂ))*(finalSix⊗ₖ(1 : Matrix n n ℂ))=
        (finalSix⊗ₖ(1 : Matrix n n ℂ))*((symRep U).map star⊗ₖ(1 : Matrix n n ℂ)) := by
    simp only [← Matrix.mul_kronecker_mul,Matrix.one_mul,Paper2FinalTrajectory.finalSix_intertwining U hU,
      Paper2SymmetricRepresentation.symRep_conjugate]
  have h15 {n : Type} [Fintype n] [DecidableEq n] :
      ((U⊗ₖPaper2Adjoint.R U)⊗ₖ(1 : Matrix n n ℂ))*(finalFifteen⊗ₖ(1 : Matrix n n ℂ))=
        (finalFifteen⊗ₖ(1 : Matrix n n ℂ))*((Paper2CGFifteen.repFifteen U).map star⊗ₖ(1 : Matrix n n ℂ)) := by
    simp only [← Matrix.mul_kronecker_mul,Matrix.one_mul,finalFifteen_intertwining U hU]
  simp only [Paper2FamilyBlockCoordinates.leftAction,source,expandedLeft,block_mul,
    Matrix.mul_one,Matrix.one_mul]
  rw [show ((U⊗ₖPaper2Adjoint.R U)⊗ₖ(1 : Matrix Six Six ℂ))*sixBlock=
    sixBlock*Paper2SecondEncoding.blockDiag (U⊗ₖ(1 : Matrix Six Six ℂ))
      ((Paper2CGFifteen.repFifteen U).map star⊗ₖ(1 : Matrix Six Six ℂ)) from
      join_intertwining _ _ _ _ _ (h3 (n := Six)) (h15 (n := Six))]
  rw [show ((U⊗ₖPaper2Adjoint.R U)⊗ₖ(1 : Matrix Q Q ℂ))*threeBlock=
    threeBlock*Paper2SecondEncoding.blockDiag ((symRep U).map star⊗ₖ(1 : Matrix Q Q ℂ))
      (U⊗ₖ(1 : Matrix Q Q ℂ)) from join_intertwining _ _ _ _ _ (h6 (n := Q)) (h3 (n := Q))]
  rw [show ((U⊗ₖPaper2Adjoint.R U)⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ))*fifteenBlock=
    fifteenBlock*Paper2SecondEncoding.blockDiag ((symRep U).map star⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ))
      ((Paper2CGFifteen.repFifteen U).map star⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ)) from
      join_intertwining _ _ _ _ _ (h6 (n := Fin 15)) (h15 (n := Fin 15))]

theorem allocation_intertwining (a : ℝ) (U : Matrix Q Q ℂ) :
    expandedLeft U*allocation a=allocation a*rhoRaw U := by
  ext (i|((i|i)|((i|i)|(i|i)))) (j|(j|(j|(j|(j|j))))) <;>
    simp only [expandedLeft,rhoRaw,allocation,Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Fintype.sum_sum_type,
      ite_mul,mul_ite,zero_mul,mul_zero,one_mul,mul_one,Finset.sum_const_zero,
      zero_add,add_zero,Finset.sum_ite_eq,Finset.sum_ite_eq',Finset.mem_univ,ite_true]
  all_goals ring

theorem coordinates_intertwining (U : Matrix Q Q ℂ) :
    commonCoordinates*rhoRaw U=rhoLeft U*commonCoordinates := by
  simp only [commonCoordinates,rhoRaw,rhoLeft,block_mul,Matrix.mul_one,Matrix.one_mul,
    coordinates156,Paper2FamilyMixedSeedFlip.coordinates615,
    Paper2FamilyFifteenFlipTensor.commonCoordinates,← Matrix.mul_kronecker_mul,
    Matrix.one_mul,Matrix.mul_one,Paper2FamilyMixedSeedConstraint.leftFifteen_transport]

theorem D_intertwining (a : ℝ) (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    Paper2FamilyBlockCoordinates.leftAction U*D a=D a*rhoLeft U := by
  have hc : rhoRaw U*commonCoordinatesᴴ=commonCoordinatesᴴ*rhoLeft U := by
    calc
      _ = commonCoordinatesᴴ*(commonCoordinates*rhoRaw U)*commonCoordinatesᴴ := by
        simp only [← Matrix.mul_assoc,commonCoordinates_gram,Matrix.one_mul]
      _ = commonCoordinatesᴴ*(rhoLeft U*commonCoordinates)*commonCoordinatesᴴ := by
        rw [coordinates_intertwining]
      _ = _ := by simp only [Matrix.mul_assoc,
        mul_eq_one_comm.mp commonCoordinates_gram,Matrix.mul_one]
  calc
    _ = (Paper2FamilyBlockCoordinates.leftAction U*source)*allocation a*commonCoordinatesᴴ := by
      simp only [D,rawD,Matrix.mul_assoc]
    _ = (source*expandedLeft U)*allocation a*commonCoordinatesᴴ := by rw [source_intertwining U hU]
    _ = source*(allocation a*rhoRaw U)*commonCoordinatesᴴ := by
      rw [Matrix.mul_assoc source,allocation_intertwining]
    _ = D a*rhoLeft U := by
      simp only [D,rawD,Matrix.mul_assoc,hc]

end
end Paper2FamilyMidpointIntertwining


==> anc/lean/FamilyMidpointSeed.lean <==
import FamilyFifteenSeedFlip
import FamilyPhysicalMidpoint

/-! Six actual normalized midpoint blocks, with the affine family weights.
The extra blocks vanish identically at a=4/5, leaving the earlier45 seed. -/
namespace Paper2FamilyMidpointSeed
open Matrix Paper2InitialCG Paper2FamilyPhysicalMidpoint Paper2FamilyAllocation
open Paper2FamilyFifteenRealCoordinates (realSeed156)
open Paper2FamilyMixedSeedFlip (realSeed615)
open Paper2FamilyFifteenSeedFlip (realSeed1515)
set_option linter.unusedSimpArgs false
set_option linter.unnecessarySimpa false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false
noncomputable section
local instance : DecidableEq Mid := Classical.typeDecidableEq _

def seed (a : ℝ) : Matrix Mid Q ℂ := fun i j => match i with
  | .inl x => (Real.sqrt (alpha a):ℂ)*Paper2Symmetric.seedOne x j
  | .inr (.inl x) => (Real.sqrt (alpha a):ℂ)*Paper2Symmetric.seedTwo x j
  | .inr (.inr (.inl x)) => (Real.sqrt (3*alpha a):ℂ)*Qura.Wedge.iota x j
  | .inr (.inr (.inr (.inl x))) => (Real.sqrt (3*delta a):ℂ)*realSeed156 x j
  | .inr (.inr (.inr (.inr (.inl x)))) => (Real.sqrt (3*delta a):ℂ)*realSeed615 x j
  | .inr (.inr (.inr (.inr (.inr x)))) => (Real.sqrt (delta a):ℂ)*realSeed1515 x j

theorem seed_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) : (seed a)ᴴ*seed a=1 := by
  have hp := weights_nonnegative a ha hb
  have h (r : ℝ) (hr : 0≤r) {n : Type} [Fintype n]
      (M : Matrix n Q ℂ) (i j : Q) :
      (∑ k,star ((Real.sqrt r:ℂ)*M k i)*((Real.sqrt r:ℂ)*M k j))=
        (r:ℂ)*(Mᴴ*M) i j := by
    have hs : (Real.sqrt r:ℂ)^2=(r:ℂ) := by exact_mod_cast Real.sq_sqrt hr
    rw [← hs]
    simp only [star_mul,Complex.star_def,Complex.conj_ofReal,Matrix.mul_apply,
      Matrix.conjTranspose_apply,Finset.mul_sum]
    apply Finset.sum_congr rfl; intro k _; ring
  ext i j
  simp only [Matrix.mul_apply,Matrix.conjTranspose_apply,Fintype.sum_sum_type,seed]
  rw [h _ hp.1,h _ hp.1,h _ (mul_nonneg (by norm_num) hp.1),
    h _ (mul_nonneg (by norm_num) hp.2),h _ (mul_nonneg (by norm_num) hp.2),h _ hp.2,
    Paper2Symmetric.seedOne_gram,Paper2Symmetric.seedTwo_gram,Qura.Wedge.iota_isometry,
    Paper2FamilyFifteenRealCoordinates.realSeed156_gram,
    Paper2FamilyMixedSeedFlip.realSeed615_gram,Paper2FamilyFifteenSeedFlip.realSeed1515_gram]
  dsimp [alpha,delta]
  push_cast
  ring

def flipIndex : Mid → Mid
  | .inl (a,b) => .inr (.inl (b,a))
  | .inr (.inl (a,b)) => .inl (b,a)
  | .inr (.inr (.inl (a,b))) => .inr (.inr (.inl (b,a)))
  | .inr (.inr (.inr (.inl (a,b)))) => .inr (.inr (.inr (.inr (.inl (b,a)))))
  | .inr (.inr (.inr (.inr (.inl (a,b))))) => .inr (.inr (.inr (.inl (b,a))))
  | .inr (.inr (.inr (.inr (.inr (a,b))))) => .inr (.inr (.inr (.inr (.inr (b,a)))))

def sign : Mid → ℂ
  | .inr (.inr (.inl _)) => -1
  | .inr (.inr (.inr (.inr (.inr _)))) => -1
  | _ => 1

private theorem flipIndex_involutive (i : Mid) : flipIndex (flipIndex i)=i := by
  rcases i with i|(i|(i|(i|(i|i)))) <;> rfl
private theorem sign_flipIndex (i : Mid) : sign (flipIndex i)=sign i := by
  rcases i with i|(i|(i|(i|(i|i)))) <;> rfl
private theorem sign_squared (i : Mid) : sign i*sign i=1 := by
  rcases i with i|(i|(i|(i|(i|i)))) <;> norm_num [sign]
private theorem sign_real (i : Mid) : star (sign i)=sign i := by
  rcases i with i|(i|(i|(i|(i|i)))) <;> simp [sign]

def J : Matrix Mid Mid ℂ := fun i j => if j=flipIndex i then sign i else 0

theorem J_action (B : Matrix Mid Q ℂ) (i : Mid) (j : Q) :
    (J*B) i j=sign i*B (flipIndex i) j := by
  simp [J,Matrix.mul_apply,ite_mul]

theorem J_involutive : J*J=(1 : Matrix Mid Mid ℂ) := by
  ext i j
  simp only [Matrix.mul_apply,J,ite_mul,zero_mul,Finset.sum_ite_eq',
    Finset.mem_univ,ite_true,flipIndex_involutive,sign_flipIndex]
  by_cases hij : i=j
  · subst j; simp [sign_squared]
  · simp [hij,Ne.symm hij]

theorem J_adjoint : Jᴴ=J := by
  ext i j
  have heq : i=flipIndex j ↔ j=flipIndex i := by
    constructor <;> intro h <;> rw [h,flipIndex_involutive]
  by_cases hij : j=flipIndex i
  · have hji := heq.mpr hij
    simp only [Matrix.conjTranspose_apply,J,ite_eq_left hji,ite_eq_left hij,sign_real]
    rw [hij,sign_flipIndex]
  · have hji : ¬i=flipIndex j := fun h => hij (heq.mp h)
    simp [Matrix.conjTranspose_apply,J,hij,hji]

theorem J_unitary : Jᴴ*J=(1 : Matrix Mid Mid ℂ) ∧ J*Jᴴ=1 := by
  rw [J_adjoint,J_involutive]
  exact ⟨rfl,rfl⟩

theorem actual_seed_fixed (a : ℝ) : J*seed a=seed a := by
  ext i j
  rw [J_action]
  rcases i with ⟨q,s⟩|(⟨s,q⟩|(⟨q,r⟩|(⟨l,s⟩|(⟨s,l⟩|⟨l,m⟩))))
  · simp only [sign,flipIndex,seed,one_mul,Paper2Symmetric.seed_exchange]
  · simp only [sign,flipIndex,seed,one_mul,Paper2Symmetric.seed_exchange]
  · simp only [sign,flipIndex,seed,Qura.Wedge.iota_swap r q j]; ring
  · simp only [sign,flipIndex,seed,one_mul,Paper2FamilyMixedSeedFlip.actual_mixed_seed_flip]
  · simp only [sign,flipIndex,seed,one_mul,Paper2FamilyMixedSeedFlip.actual_mixed_seed_flip]
  · simp only [sign,flipIndex,seed,Paper2FamilyFifteenSeedFlip.actual_fifteen_seed_flip l m j]; ring

def oldPlace : Paper2Flip.Mid → Mid
  | .inl x => .inl x
  | .inr (.inl x) => .inr (.inl x)
  | .inr (.inr x) => .inr (.inr (.inl x))

theorem oldPlace_injective : Function.Injective oldPlace := by
  rintro (i|(i|i)) (j|(j|j)) h <;> simpa only [oldPlace,Sum.inl.injEq,Sum.inr.injEq,
    Sum.inl_ne_inr,Sum.inr_ne_inl] using h

def oldInclusion : Matrix Mid Paper2Flip.Mid ℂ := Paper2Placement.basisEmbedding oldPlace

theorem oldInclusion_gram : oldInclusionᴴ*oldInclusion=1 :=
  Paper2Placement.basisEmbedding_gram oldPlace oldPlace_injective

theorem endpoint_seed_reduction : seed (4/5)=oldInclusion*Paper2Phi.phi (1/5) 1 := by
  have ha : alpha (4/5)=(1/5:ℝ) := by norm_num [alpha]
  have hd : delta (4/5)=(0:ℝ) := by norm_num [delta]
  have h3 : (3:ℝ)*(1/5)=1-2*(1/5) := by norm_num
  ext (x|(x|(x|(x|(x|x))))) j <;>
    simp [seed,ha,hd,h3,oldInclusion,oldPlace,Paper2Placement.basisEmbedding,
      Matrix.mul_apply,Fintype.sum_sum_type,Paper2Phi.phi,
      Paper2Phi.phiOne_identity,Paper2Phi.phiTwo_identity,Paper2Phi.phiThree_identity]
  left
  norm_cast
  rw [← div_eq_mul_inv,← Real.sqrt_div (by norm_num : (0:ℝ)≤3)]
  congr 1
  norm_num

end
end Paper2FamilyMidpointSeed


==> anc/lean/FamilyMixedSeedConstraint.lean <==
import FamilyMixedSeedFlip
import TensorHom

/-! Actual mixed-family seed constraint in the common real fifteen coordinates.
The chosen completion may be complex: both conjugation and the fixed unitary
coordinate change are retained explicitly throughout. -/
namespace Paper2FamilyMixedSeedConstraint
open Matrix Paper2InitialCG Paper2S123 Paper2PhiCovariance
open Paper2FamilyRightSixRecoupling (seed156)
open Paper2FamilyFifteenRealCoordinates (realSeed156)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option backward.isDefEq.respectTransparency false
noncomputable section

private theorem conjugate_product {m n p : Type*} [Fintype n]
    (A : Matrix m n ℂ) (B : Matrix n p ℂ) :
    (A*B).map star=A.map star*B.map star := by
  ext i j
  simp [Matrix.mul_apply,star_sum,star_mul]

private theorem conjugate_adjoint {m n : Type*} (A : Matrix m n ℂ) :
    Aᴴ.map star=(A.map star)ᴴ := by ext i j; rfl

private theorem conjugate_adjoint_transpose {m n : Type*} (A : Matrix m n ℂ) :
    (A.map star)ᴴ=A.transpose := by
  ext i j; simp [Matrix.conjTranspose_apply,Matrix.transpose_apply]

private theorem transpose_adjoint_map {m n : Type*} (A : Matrix m n ℂ) :
    A.transposeᴴ=A.map star := by
  ext i j; rfl

/-- The actual 15 action in the fixed common tensor basis. -/
def leftFifteen (U : Matrix Q Q ℂ) : Matrix (Fin 15) (Fin 15) ℂ :=
  Paper2ExplicitFifteenCG.change.transpose*(Paper2CGFifteen.repFifteen U).map star*
    Paper2ExplicitFifteenCG.change.map star

def rightFifteen (U : Matrix Q Q ℂ) : Matrix (Fin 15) (Fin 15) ℂ :=
  Paper2ExplicitFifteenCG.changeᴴ*Paper2CGFifteen.repFifteen U*Paper2ExplicitFifteenCG.change

theorem leftFifteen_eq_conjugate (U : Matrix Q Q ℂ) :
    leftFifteen U=(rightFifteen U).map star := by
  simp only [leftFifteen,rightFifteen,conjugate_product,conjugate_adjoint,
    conjugate_adjoint_transpose]

theorem change_transpose_gram :
    Paper2ExplicitFifteenCG.change.transposeᴴ*Paper2ExplicitFifteenCG.change.transpose=1 := by
  have h := congrArg (fun M => M.map star)
    (mul_eq_one_comm.mp Paper2ExplicitFifteenCG.change_gram)
  simpa only [conjugate_product,conjugate_adjoint,
    Matrix.map_one star (star_zero ℂ) (star_one ℂ),conjugate_adjoint_transpose,transpose_adjoint_map] using h

theorem leftFifteen_unitary (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (leftFifteen U)ᴴ*leftFifteen U=1 ∧ leftFifteen U*(leftFifteen U)ᴴ=1 := by
  have hr : ((Paper2CGFifteen.repFifteen U).map star)ᴴ*
      (Paper2CGFifteen.repFifteen U).map star=1 := by
    have h := congrArg (fun M => M.map star) (Paper2CGFifteen.fifteen_unitary U hU)
    simpa only [conjugate_product,conjugate_adjoint,
      Matrix.map_one star (star_zero ℂ) (star_one ℂ)] using h
  have hl : (leftFifteen U)ᴴ*leftFifteen U=1 := by
    change ((Paper2ExplicitFifteenCG.change.transpose*(Paper2CGFifteen.repFifteen U).map star*
      Paper2ExplicitFifteenCG.change.transposeᴴ)ᴴ)*
      (Paper2ExplicitFifteenCG.change.transpose*(Paper2CGFifteen.repFifteen U).map star*
      Paper2ExplicitFifteenCG.change.transposeᴴ)=1
    simp only [Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose,Matrix.mul_assoc,
      ← Matrix.mul_assoc Paper2ExplicitFifteenCG.change.transposeᴴ,
      change_transpose_gram,Matrix.one_mul]
    rw [← Matrix.mul_assoc ((Paper2CGFifteen.repFifteen U).map star)ᴴ,hr,Matrix.one_mul]
    exact mul_eq_one_comm.mp change_transpose_gram
  exact ⟨hl,mul_eq_one_comm.mp hl⟩

theorem leftFifteen_adjoint (U : Matrix Q Q ℂ) :
    leftFifteen Uᴴ=(leftFifteen U)ᴴ := by
  have hc : Paper2InitialCGCovariance.carrierRep Uᴴ=
      (Paper2InitialCGCovariance.carrierRep U)ᴴ := by
    simp only [Paper2InitialCGCovariance.carrierRep,Matrix.conjTranspose_kronecker,
      Paper2Adjoint.R_adjoint,conjugate_adjoint]
  have hr : Paper2CGFifteen.repFifteen Uᴴ=(Paper2CGFifteen.repFifteen U)ᴴ := by
    simp only [Paper2CGFifteen.repFifteen,hc,Matrix.conjTranspose_mul,
      Matrix.conjTranspose_conjTranspose,Matrix.mul_assoc]
  simp only [leftFifteen,hr,conjugate_adjoint,Matrix.conjTranspose_mul,
    conjugate_adjoint_transpose,Matrix.mul_assoc]
  rfl

theorem seed156_reshape : Paper2TensorHom.reshape seed156=
    ((Real.sqrt (2/5):ℂ)*Paper2Symmetric.c) • Paper2FamilyRightSix.fifteenᴴ := by
  ext l ⟨j,s⟩
  simp only [Paper2TensorHom.reshape,seed156,Matrix.smul_apply,smul_eq_mul,
    Paper2FamilyFifteenRealCoordinates.decodedFifteen_tensor,Matrix.conjTranspose_apply,
    Paper2FamilyRightSix.fifteen,Paper2FamilyRightSix.lift,Matrix.mul_apply,
    Matrix.conjTranspose_apply,Matrix.map_apply,Fintype.sum_prod_type,star_sum,star_mul,star_star,
    Paper2Symmetric.sym_real,apply_ite star,star_one,star_zero,mul_ite,ite_mul,
    mul_zero,zero_mul,mul_one,one_mul,Finset.sum_ite_eq,Finset.sum_ite_eq',
    Finset.sum_ite_irrel,Finset.sum_const_zero,Finset.mem_univ,ite_true]
  rw [← mul_assoc,Paper2FamilyMixedSeedFlip.coefficient_match]
  congr 1
  apply Finset.sum_congr rfl; intro q _
  apply Finset.sum_congr rfl; intro k _
  ring

theorem seed156_constraint (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    seed156*U.map star=((Paper2CGFifteen.repFifteen U).map star⊗ₖ(symRep U).map star)*seed156 := by
  apply (Paper2TensorHom.reshaped_intertwining_iff seed156
    ((Paper2CGFifteen.repFifteen U).map star) (symRep U) (U.map star)
    (Paper2SymmetricRepresentation.symRep_two_sided_unitary U hU).1
    (Paper2SymmetricRepresentation.symRep_two_sided_unitary U hU).2).mpr
  rw [seed156_reshape,Matrix.smul_mul,Matrix.mul_smul]
  congr 1
  exact Paper2FamilyRightSix.fifteen_extraction U hU

theorem leftFifteen_transport (U : Matrix Q Q ℂ) :
    leftFifteen U*Paper2ExplicitFifteenCG.change.transpose=
      Paper2ExplicitFifteenCG.change.transpose*(Paper2CGFifteen.repFifteen U).map star := by
  change (Paper2ExplicitFifteenCG.change.transpose*(Paper2CGFifteen.repFifteen U).map star*
    Paper2ExplicitFifteenCG.change.transposeᴴ)*Paper2ExplicitFifteenCG.change.transpose=_
  rw [Matrix.mul_assoc,change_transpose_gram,Matrix.mul_one]

theorem realSeed156_constraint (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    realSeed156*U.map star=(leftFifteen U⊗ₖ(symRep U).map star)*realSeed156 := by
  simp only [realSeed156,Matrix.mul_assoc,seed156_constraint U hU]
  rw [← Matrix.mul_assoc,← Matrix.mul_assoc,← Matrix.mul_kronecker_mul,
    ← Matrix.mul_kronecker_mul,Matrix.one_mul,Matrix.mul_one,leftFifteen_transport]

end
end Paper2FamilyMixedSeedConstraint


==> anc/lean/FamilyMixedSeedFlip.lean <==
import FamilyFifteenFlipTensor

/-! The two ninety-dimensional midpoint seeds in a common real fifteen basis.
The basis transport is part of the construction, not a reality assumption on
the orthonormal completion used to define the original CG coefficients. -/
namespace Paper2FamilyMixedSeedFlip
open Matrix Paper2InitialCG Paper2FamilyFifteenRealCoordinates
open Paper2FamilyRightSix (chosenRaw)
open Paper2FamilyRightFifteenRecoupling (seed615)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option maxRecDepth 6000
set_option backward.isDefEq.respectTransparency false

noncomputable def coordinates615 : Matrix (Six × Fin 15) (Six × Fin 15) ℂ :=
  (1 : Matrix Six Six ℂ)⊗ₖPaper2ExplicitFifteenCG.changeᴴ

noncomputable def realSeed615 : Matrix (Six × Fin 15) Q ℂ := coordinates615*seed615

theorem coordinates615_gram : coordinates615ᴴ*coordinates615=1 := by
  simp only [coordinates615,Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    Matrix.conjTranspose_conjTranspose,← Matrix.mul_kronecker_mul,Matrix.one_mul,
    mul_eq_one_comm.mp Paper2ExplicitFifteenCG.change_gram,Matrix.one_kronecker_one]

theorem realSeed615_gram : realSeed615ᴴ*realSeed615=1 := by
  rw [realSeed615,Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc coordinates615ᴴ,coordinates615_gram,Matrix.one_mul,
    Paper2FamilyRightFifteenRecoupling.seed615_gram]

theorem coefficient_match : (4/(Real.sqrt 15:ℂ))*(k3*Paper2Symmetric.c)=
    (Real.sqrt (2/5):ℂ)*Paper2Symmetric.c := by
  have h : (4/Real.sqrt 15)*((3/2)*(Real.sqrt 6/6))=Real.sqrt (2/5) := by
    calc
      _ = Real.sqrt 6/Real.sqrt 15 := by ring
      _ = Real.sqrt (6/15) := (Real.sqrt_div (by norm_num : (0:ℝ)≤6) 15).symm
      _ = _ := by congr 1; norm_num
  have hc : (4/(Real.sqrt 15:ℂ))*k3=(Real.sqrt (2/5):ℂ) := by
    simpa only [k3,Paper2Adjoint.r6,Complex.ofReal_mul,Complex.ofReal_div,
      Complex.ofReal_ofNat] using congrArg (fun x : ℝ => (x:ℂ)) h
  rw [← mul_assoc,hc]

theorem seed615_tensor (s : Six) (l : Fin 15) (j : Q) :
    seed615 (s,l) j=((Real.sqrt (2/5):ℂ)*Paper2Symmetric.c)*
      ∑ a : Q,∑ e : Q,Paper2Symmetric.sym (a,e) s*star (chosenRaw (a,j,e) l) := by
  have he : Paper2FamilyRightSix.fifteen (j,s) l=
      ∑ a : Q,∑ e : Q,Paper2Symmetric.sym (a,e) s*star (chosenRaw (a,j,e) l) := by
    simp [Paper2FamilyRightSix.fifteen,Paper2FamilyRightSix.lift,Matrix.mul_apply,
      Matrix.conjTranspose_apply,Fintype.sum_prod_type,Paper2Symmetric.sym_real,
      apply_ite,ite_mul,Finset.sum_ite_irrel,Finset.sum_const_zero,eq_comm]
  simp only [seed615,Paper2FamilyRightFifteenRecoupling.decodedSix,
    Matrix.smul_apply,smul_eq_mul,Paper2FamilyRightFifteenProjection.six_source_extraction,he]
  ring

theorem realSeed615_tensor (s : Six) (l : Fin 15) (j : Q) :
    realSeed615 (s,l) j=((Real.sqrt (2/5):ℂ)*Paper2Symmetric.c)*
      ∑ a : Q,∑ e : Q,Paper2Symmetric.sym (a,e) s*tensorBasis (a,j,e) l := by
  have hb (a e : Q) : (∑ u : Fin 15,
      star (Paper2ExplicitFifteenCG.change u l)*star (chosenRaw (a,j,e) u))=
        tensorBasis (a,j,e) l := by
    have h := congrArg star (congrFun (congrFun tensorBasis_change (a,j,e)) l)
    simpa only [Matrix.mul_apply,star_sum,star_mul,tensorBasis_real] using h
  simp only [realSeed615,coordinates615,Matrix.mul_apply,Matrix.kronecker_apply,
    Matrix.one_apply,Matrix.conjTranspose_apply,Fintype.sum_prod_type,
    mul_ite,ite_mul,mul_one,one_mul,mul_zero,zero_mul,Finset.sum_ite_eq,
    Finset.sum_ite_eq',Finset.sum_ite_irrel,Finset.sum_const_zero,
    Finset.mem_univ,ite_true,seed615_tensor,Finset.mul_sum]
  conv =>
    lhs
    rw [Finset.sum_comm]
    arg 2
    ext a
    rw [Finset.sum_comm]
  apply Finset.sum_congr rfl; intro a _
  apply Finset.sum_congr rfl; intro e _
  rw [← hb]
  simp only [Finset.mul_sum]
  apply Finset.sum_congr rfl; intro u _; ring

theorem actual_mixed_seed_flip (s : Six) (l : Fin 15) (j : Q) :
    realSeed615 (s,l) j=realSeed156 (l,s) j := by
  rw [realSeed615_tensor,realSeed156_tensor,coefficient_match]

end Paper2FamilyMixedSeedFlip


==> anc/lean/FamilyParameterContinuity.lean <==
import FamilyPhysicalPhi
import Mathlib.Analysis.Real.Sqrt
import Mathlib.Topology.Instances.Matrix

/-! The actual program and midpoint vary continuously in the known family
parameter. The limiting midpoint at a=4/5 is exactly the earlier45 carrier.
This does not assert continuity of arbitrary chosen unitary completions. -/
namespace Paper2FamilyParameterContinuity
open Matrix Paper2InitialCG Paper2FamilyAllocation
open Paper2FamilyFirstEncoding Paper2FamilyPhysicalPhi
set_option backward.isDefEq.respectTransparency false
set_option synthInstance.maxSize 4096

theorem program_continuous (U : Matrix Q Q ℂ) :
    Continuous (fun a : ℝ => Paper2CatalystFamily.family a U) := by
  apply continuous_pi
  intro i
  rcases i with i|i
  · change Continuous (fun a : ℝ => (Real.sqrt (1-a) : ℂ))
    exact Complex.continuous_ofReal.comp ((continuous_const.sub continuous_id).sqrt)
  · change Continuous (fun a : ℝ => (Real.sqrt (a/8) : ℂ)*Paper2Adjoint.R U i.1 i.2)
    exact (Complex.continuous_ofReal.comp ((continuous_id.div_const 8).sqrt)).mul continuous_const

theorem stored_program_continuous (U : Matrix Q Q ℂ) :
    Continuous (fun a : ℝ => storedFamily a U) := by
  apply continuous_pi
  intro i
  rcases i with i|i
  · exact (continuous_apply i).comp (program_continuous U)
  · exact continuous_const

theorem midpoint_continuous (U : Matrix Q Q ℂ) :
    Continuous (fun a : ℝ => Paper2FamilyPhi.phi a U) := by
  have hα : Continuous alpha := by unfold alpha; fun_prop
  have hδ : Continuous delta := by unfold delta; fun_prop
  apply continuous_matrix
  intro i j
  rcases i with i|(i|(i|(i|(i|i))))
  · exact (Complex.continuous_ofReal.comp hα.sqrt).mul continuous_const
  · exact (Complex.continuous_ofReal.comp hα.sqrt).mul continuous_const
  · exact (Complex.continuous_ofReal.comp ((continuous_const.mul hα).sqrt)).mul continuous_const
  · exact (Complex.continuous_ofReal.comp ((continuous_const.mul hδ).sqrt)).mul continuous_const
  · exact (Complex.continuous_ofReal.comp ((continuous_const.mul hδ).sqrt)).mul continuous_const
  · exact (Complex.continuous_ofReal.comp hδ.sqrt).mul continuous_const

theorem physical_midpoint_continuous (U : Matrix Q Q ℂ) :
    Continuous (fun a : ℝ => physicalPhi a U) := by
  exact continuous_const.matrix_mul (midpoint_continuous U)

theorem endpoint_limit (U : Matrix Q Q ℂ) :
    Filter.Tendsto (fun a : ℝ => physicalPhi a U) (nhds (4/5))
      (nhds (endpointInclusion*Paper2Phi.phi (1/5) U)) := by
  simpa only [exact_endpoint_reduction] using
    (physical_midpoint_continuous U).tendsto (4/5)

end Paper2FamilyParameterContinuity


==> anc/lean/FamilyPhaseEncoding.lean <==
import FamilySecondEncoding

/-! An explicit fixed reflection corrects the epsilon15-column phase.
The original frozen encoding remains available with its own convention. -/
namespace Paper2FamilyPhaseEncoding
open Matrix Paper2InitialCG Paper2FamilyEncodingTypes Paper2FamilySecondEncoding
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 3000000
set_option maxRecDepth 6000
set_option backward.isDefEq.respectTransparency false

noncomputable def fifteenProjector : Matrix (Q × Fin 15) (Q × Fin 15) ℂ :=
  Paper2FamilyFifteenIsometry.fifteen * Paper2FamilyFifteenIsometry.fifteenᴴ

noncomputable def reflection : Matrix (Q × Fin 15) (Q × Fin 15) ℂ := 1-fifteenProjector-fifteenProjector

theorem fifteenProjector_idempotent : fifteenProjector*fifteenProjector=fifteenProjector := by
  simp only [fifteenProjector,Matrix.mul_assoc,
    ← Matrix.mul_assoc Paper2FamilyFifteenIsometry.fifteenᴴ,
    Paper2FamilyFifteenIsometry.fifteen_gram,Matrix.one_mul]

theorem reflection_hermitian : reflectionᴴ=reflection := by
  simp only [reflection,fifteenProjector,Matrix.conjTranspose_sub,Matrix.conjTranspose_one,
    Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose]

theorem reflection_gram : reflectionᴴ*reflection=1 := by
  rw [reflection_hermitian]
  simp only [reflection,Matrix.sub_mul,Matrix.mul_sub,Matrix.one_mul,Matrix.mul_one,
    fifteenProjector_idempotent]
  abel

theorem reflection_six : reflection * Paper2FamilyRightFifteen.six=Paper2FamilyRightFifteen.six := by
  simp only [reflection,Matrix.sub_mul,Matrix.one_mul,fifteenProjector,Matrix.mul_assoc,
    Paper2FamilyRightFifteenCG.fifteen_six_orthogonal,Matrix.mul_zero,sub_zero]

theorem reflection_fifteen : reflection * Paper2FamilyFifteenIsometry.fifteen =
    -Paper2FamilyFifteenIsometry.fifteen := by
  simp only [reflection,Matrix.sub_mul,Matrix.one_mul,fifteenProjector,Matrix.mul_assoc,
    Paper2FamilyFifteenIsometry.fifteen_gram,Matrix.mul_one]
  abel

private theorem block_gram {m n p q : Type*} [Fintype m] [Fintype n]
    [DecidableEq p] [DecidableEq q] (B : Matrix m p ℂ) (C : Matrix n q ℂ)
    (hB : Bᴴ*B=1) (hC : Cᴴ*C=1) :
    (Paper2SecondEncoding.blockDiag B C)ᴴ * Paper2SecondEncoding.blockDiag B C = 1 := by
  ext (i|i) (j|j)
  · simpa [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply] using congrFun (congrFun hB i) j
  · simp [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply]
  · simp [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply]
  · simpa [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply] using congrFun (congrFun hC i) j


noncomputable def rightPhase : Matrix RightOutput RightOutput ℂ :=
  Paper2SecondEncoding.blockDiag 1 (Paper2SecondEncoding.blockDiag 1 reflection)

theorem rightPhase_gram : rightPhaseᴴ*rightPhase=1 := by
  apply block_gram
  · simp
  · apply block_gram
    · simp
    · exact reflection_gram

noncomputable def routedPhase : Matrix RoutedOutput RoutedOutput ℂ :=
  Paper2SecondEncoding.blockDiag 1 ((1 : Matrix A A ℂ) ⊗ₖ rightPhase)

theorem routedPhase_gram : routedPhaseᴴ*routedPhase=1 := by
  apply block_gram
  · simp
  · simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul,Matrix.one_mul,rightPhase_gram,Matrix.one_kronecker_one]

noncomputable def coordinates : RoutedOutput ≃ Paper2FamilyFirstEncoding.Physical :=
  outputCoordinates.trans physicalCoordinates

noncomputable def basis : Matrix Paper2FamilyFirstEncoding.Physical RoutedOutput ℂ :=
  Paper2Placement.basisEmbedding coordinates

theorem basis_gram : basisᴴ*basis=1 := Paper2Placement.basisEmbedding_gram _ coordinates.injective

theorem basis_complete : basis*basisᴴ=1 :=
  (Matrix.mul_eq_one_comm_of_equiv coordinates).mp basis_gram

noncomputable def physicalPhase : Matrix Paper2FamilyFirstEncoding.Physical Paper2FamilyFirstEncoding.Physical ℂ :=
  basis * routedPhase * basisᴴ

theorem physicalPhase_unitary : physicalPhaseᴴ*physicalPhase=1 ∧ physicalPhase*physicalPhaseᴴ=1 := by
  have h : physicalPhaseᴴ*physicalPhase=1 := by
    simp only [physicalPhase,Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose,
      Matrix.mul_assoc,← Matrix.mul_assoc basisᴴ basis,basis_gram,Matrix.one_mul]
    rw [← Matrix.mul_assoc routedPhaseᴴ,routedPhase_gram,Matrix.one_mul,basis_complete]
  exact ⟨h,mul_eq_one_comm.mp h⟩

noncomputable def physicalE2 (a : ℝ) : Matrix Paper2FamilyFirstEncoding.Physical SecondInput ℂ :=
  physicalPhase * Paper2FamilySecondEncoding.physicalE2 a

theorem physicalE2_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    (physicalE2 a)ᴴ*physicalE2 a=1 := by
  rw [physicalE2,Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc physicalPhaseᴴ,physicalPhase_unitary.1,
    Matrix.one_mul,Paper2FamilySecondEncoding.physicalE2_gram a ha hb]

end Paper2FamilyPhaseEncoding


==> anc/lean/FamilyPhi.lean <==
import FamilyExtraPhi

/-! The complete450-dimensional all-SU family midpoint, including its actual
fixed flip and exact collapse to the45-dimensional endpoint at a=4/5. -/
namespace Paper2FamilyPhi
open Matrix Paper2InitialCG Paper2S123 Paper2PhiFlip
open Paper2FamilyAllocation (alpha delta)
open Paper2FamilyPhysicalMidpoint (Mid)
open Paper2FamilyMidpointSeed (J)
open Paper2FamilyExtraPhi
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option synthInstance.maxSize 4096
set_option backward.isDefEq.respectTransparency false
noncomputable section

def phi (a : ℝ) (U : Matrix Q Q ℂ) : Matrix Mid Q ℂ := fun i j => match i with
  | .inl x => (Real.sqrt (alpha a):ℂ)*Paper2Phi.phiOne U x j
  | .inr (.inl x) => (Real.sqrt (alpha a):ℂ)*Paper2Phi.phiTwo U x j
  | .inr (.inr (.inl x)) => (Real.sqrt (3*alpha a):ℂ)*Paper2Phi.phiThree U x j
  | .inr (.inr (.inr (.inl x))) => (Real.sqrt (3*delta a):ℂ)*phi156 U x j
  | .inr (.inr (.inr (.inr (.inl x)))) => (Real.sqrt (3*delta a):ℂ)*phi615 U x j
  | .inr (.inr (.inr (.inr (.inr x)))) => (Real.sqrt (delta a):ℂ)*phi1515 U x j

theorem phi_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1)
    (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) : (phi a U)ᴴ*phi a U=1 := by
  have hp := Paper2FamilyAllocation.weights_nonnegative a ha hb
  have h (r : ℝ) (hr : 0≤r) {n : Type} [Fintype n]
      (M : Matrix n Q ℂ) (i j : Q) :
      (∑ k,star ((Real.sqrt r:ℂ)*M k i)*((Real.sqrt r:ℂ)*M k j))=
        (r:ℂ)*(Mᴴ*M) i j := by
    have hs : (Real.sqrt r:ℂ)^2=(r:ℂ) := by exact_mod_cast Real.sq_sqrt hr
    rw [← hs]
    simp only [star_mul,Complex.star_def,Complex.conj_ofReal,Matrix.mul_apply,
      Matrix.conjTranspose_apply,Finset.mul_sum]
    apply Finset.sum_congr rfl; intro k _; ring
  ext i j
  simp only [Matrix.mul_apply,Matrix.conjTranspose_apply,Fintype.sum_sum_type,phi]
  rw [h _ hp.1,h _ hp.1,h _ (mul_nonneg (by norm_num) hp.1),
    h _ (mul_nonneg (by norm_num) hp.2),h _ (mul_nonneg (by norm_num) hp.2),h _ hp.2,
    Paper2Phi.phiOne_gram U hU,Paper2Phi.phiTwo_gram U hU,Paper2Phi.phiThree_gram U hU,
    phi156_gram U hU,phi615_gram U hU,phi1515_gram U hU]
  dsimp [alpha,delta]
  push_cast
  ring

theorem actual_midpoint_flip (a : ℝ) (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    J*phi a U=phi a Uᴴ*U.transpose := by
  ext i j
  rw [Paper2FamilyMidpointSeed.J_action]
  rcases i with ⟨q,s⟩|(⟨s,q⟩|(⟨q,r⟩|(⟨l,s⟩|(⟨s,l⟩|⟨l,m⟩))))
  · have h := congrFun (congrFun (phiTwo_exchange U hU) (q,s)) j
    simp only [exchange,Matrix.mul_apply] at h
    simp only [Paper2FamilyMidpointSeed.sign,Paper2FamilyMidpointSeed.flipIndex,
      phi,one_mul,Matrix.mul_apply,mul_assoc,← Finset.mul_sum]
    rw [h]
  · have h := congrFun (congrFun (phiOne_exchange U) (s,q)) j
    simp only [exchange,Matrix.mul_apply] at h
    simp only [Paper2FamilyMidpointSeed.sign,Paper2FamilyMidpointSeed.flipIndex,
      phi,one_mul,Matrix.mul_apply,mul_assoc,← Finset.mul_sum]
    rw [h]
  · have h := congrFun (congrFun (phiThree_exchange U hU) (q,r)) j
    simp only [exchange,Matrix.neg_apply,Matrix.mul_apply] at h
    simp only [Paper2FamilyMidpointSeed.sign,Paper2FamilyMidpointSeed.flipIndex,
      phi,neg_one_mul,Matrix.mul_apply,mul_assoc,← Finset.mul_sum]
    rw [← h]; ring
  · have h := congrFun (congrFun (phi615_exchange U hU) (l,s)) j
    simp only [exchange,Matrix.mul_apply] at h
    simp only [Paper2FamilyMidpointSeed.sign,Paper2FamilyMidpointSeed.flipIndex,
      phi,one_mul,Matrix.mul_apply,mul_assoc,← Finset.mul_sum]
    rw [h]
  · have h := congrFun (congrFun (phi156_exchange U) (s,l)) j
    simp only [exchange,Matrix.mul_apply] at h
    simp only [Paper2FamilyMidpointSeed.sign,Paper2FamilyMidpointSeed.flipIndex,
      phi,one_mul,Matrix.mul_apply,mul_assoc,← Finset.mul_sum]
    rw [h]
  · have h := congrFun (congrFun (phi1515_exchange U hU) (l,m)) j
    simp only [exchange,Matrix.neg_apply,Matrix.mul_apply] at h
    simp only [Paper2FamilyMidpointSeed.sign,Paper2FamilyMidpointSeed.flipIndex,
      phi,neg_one_mul,Matrix.mul_apply,mul_assoc,← Finset.mul_sum]
    rw [← h]; ring

theorem endpoint_carrier_reduction (U : Matrix Q Q ℂ) :
    phi (4/5) U=Paper2FamilyMidpointSeed.oldInclusion*Paper2Phi.phi (1/5) U := by
  have ha : alpha (4/5)=(1/5:ℝ) := by norm_num [alpha]
  have hd : delta (4/5)=(0:ℝ) := by norm_num [delta]
  have h3 : (3:ℝ)*(1/5)=1-2*(1/5) := by norm_num
  ext (x|(x|(x|(x|(x|x))))) j <;>
    simp [phi,ha,hd,h3,Paper2FamilyMidpointSeed.oldInclusion,Paper2FamilyMidpointSeed.oldPlace,
      Paper2Placement.basisEmbedding,Matrix.mul_apply,Fintype.sum_sum_type,Paper2Phi.phi]
  left
  norm_cast
  rw [← div_eq_mul_inv,← Real.sqrt_div (by norm_num : (0:ℝ)≤3)]
  congr 1
  norm_num

end
end Paper2FamilyPhi


==> anc/lean/FamilyPhiReconstruction.lean <==
import FamilyPhi
import FamilyMidpointIntertwining

/-! The full family midpoint is reconstructed from the actual normalized seed
by the same six-sector left representation that intertwines the decoder D. -/
namespace Paper2FamilyPhiReconstruction
open Matrix Paper2InitialCG Paper2S123 Paper2PhiCovariance
open Paper2FamilyMidpointIntertwining (rhoLeft)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option maxRecDepth 6000
set_option synthInstance.maxSize 4096
set_option backward.isDefEq.respectTransparency false

theorem actual_reconstruction (a : ℝ) (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    Paper2FamilyPhi.phi a U=rhoLeft U*Paper2FamilyMidpointSeed.seed a*U.transpose := by
  have h2 := seed_reconstruction phiTwo_covariant hU
  have h3 := seed_reconstruction phiThree_covariant hU
  have ho : (1 : Matrix Q Q ℂ).map star=1 := by simp
  simp only [ho,Paper2Phi.phiTwo_identity,Paper2SymmetricRepresentation.symRep_conjugate] at h2
  simp only [ho,Paper2Phi.phiThree_identity] at h3
  ext (i|(i|(i|(i|(i|i))))) j <;>
    simp [Paper2FamilyPhi.phi,rhoLeft,Paper2FamilyMidpointSeed.seed,
      Paper2SecondEncoding.blockDiag,h2,h3,Paper2Phi.phiOne,
      Paper2FamilyExtraPhi.phi156,Paper2FamilyExtraPhi.phi1515,
      Paper2FamilyExtraPhi.phi615_reconstruction U hU,Matrix.mul_apply,
      Fintype.sum_sum_type,← Finset.mul_sum,mul_comm,mul_left_comm,mul_assoc]
  all_goals
    simp only [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro x _
    apply Finset.sum_congr rfl
    intro y _
    ring

end Paper2FamilyPhiReconstruction


==> anc/lean/FamilyPhysicalMidpoint.lean <==
import FamilyFirstEncoding

/-! The actual450-dimensional midpoint fits in the full594-dimensional data-memory
space. The placement uses joint coordinates rather than one fixed data slice. -/
namespace Paper2FamilyPhysicalMidpoint
open Matrix Paper2InitialCG Paper2FamilyFirstEncoding
noncomputable section

abbrev Mid := (Q × Six) ⊕ ((Six × Q) ⊕ ((Q × Q) ⊕
  ((Fin 15 × Six) ⊕ ((Six × Fin 15) ⊕ (Fin 15 × Fin 15)))))

local instance : DecidableEq Mid := Classical.typeDecidableEq Mid

def middleFin : Mid ≃ Fin 450 :=
  (Equiv.sumCongr (@finProdFinEquiv 3 6)
    ((Equiv.sumCongr (@finProdFinEquiv 6 3)
      ((Equiv.sumCongr (@finProdFinEquiv 3 3)
        ((Equiv.sumCongr (@finProdFinEquiv 15 6)
          ((Equiv.sumCongr (@finProdFinEquiv 6 15)
            (@finProdFinEquiv 15 15)).trans finSumFinEquiv)).trans
          finSumFinEquiv)).trans finSumFinEquiv)).trans finSumFinEquiv)).trans
    finSumFinEquiv

def jointFin : Physical ≃ Fin 594 :=
  (Equiv.prodCongr (Equiv.refl Q) familyMemoryFin).trans (@finProdFinEquiv 3 198)

def place (i : Mid) : Physical := jointFin.symm ((middleFin i).castAdd 144)

theorem place_injective : Function.Injective place := by
  intro i j h
  apply middleFin.injective
  have hh := congrArg jointFin h
  simp only [place, Equiv.apply_symm_apply] at hh
  exact Fin.ext (congrArg (fun k : Fin 594 => k.val) hh)

def inclusion : Matrix Physical Mid ℂ := Paper2Placement.basisEmbedding place

theorem inclusion_gram : inclusionᴴ*inclusion=1 :=
  Paper2Placement.basisEmbedding_gram place place_injective

theorem actual_dimensions : Fintype.card Mid=450 ∧ Fintype.card Physical=594 := by
  norm_num [Mid,Physical,FamilyMemory,Paper2Catalyst.Program,Q,Six,
    Paper2Adjoint.Q,Paper2Adjoint.A]

end
end Paper2FamilyPhysicalMidpoint


==> anc/lean/FamilyPhysicalPhi.lean <==
import FamilyPhi
import FamilyActualMidpointGate

/-! Actual normalized family midpoint and fixed flip on the entire594-dimensional
data-memory space. The45-dimensional endpoint reduction is retained explicitly. -/
namespace Paper2FamilyPhysicalPhi
open Matrix Paper2InitialCG Paper2S123 Paper2FamilyFirstEncoding
open Paper2FamilyPhysicalMidpoint (Mid inclusion inclusion_gram)
open Paper2FamilyActualMidpointGate (fixedFlip)
set_option linter.unusedSimpArgs false
set_option synthInstance.maxSize 4096
set_option backward.isDefEq.respectTransparency false
noncomputable section
local instance : DecidableEq Mid := Classical.typeDecidableEq _

def physicalPhi (a : ℝ) (U : Matrix Q Q ℂ) : Matrix Physical Q ℂ :=
  inclusion*Paper2FamilyPhi.phi a U

theorem physicalPhi_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1)
    (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (physicalPhi a U)ᴴ*physicalPhi a U=1 := by
  rw [physicalPhi,Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc inclusionᴴ,inclusion_gram,Matrix.one_mul,
    Paper2FamilyPhi.phi_gram a ha hb U hU]

theorem actual_physical_flip (a : ℝ) (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    fixedFlip*physicalPhi a U=physicalPhi a Uᴴ*U.transpose := by
  rw [physicalPhi,← Matrix.mul_assoc,Paper2FamilyActualMidpointGate.fixedFlip_image,
    Matrix.mul_assoc,Paper2FamilyPhi.actual_midpoint_flip a U hU,← Matrix.mul_assoc]
  rfl

def endpointInclusion : Matrix Physical Paper2Flip.Mid ℂ :=
  inclusion*Paper2FamilyMidpointSeed.oldInclusion

theorem endpointInclusion_gram : endpointInclusionᴴ*endpointInclusion=1 := by
  rw [endpointInclusion,Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc inclusionᴴ,inclusion_gram,Matrix.one_mul,
    Paper2FamilyMidpointSeed.oldInclusion_gram]

theorem exact_endpoint_reduction (U : Matrix Q Q ℂ) :
    physicalPhi (4/5) U=endpointInclusion*Paper2Phi.phi (1/5) U := by
  rw [physicalPhi,Paper2FamilyPhi.endpoint_carrier_reduction,← Matrix.mul_assoc]
  rfl

end
end Paper2FamilyPhysicalPhi


==> anc/lean/FamilyPreparationCircuit.lean <==
import FamilyPreparationGeometry

/-! The actual three-query S1 preparation on the very same594-dimensional
workspace used by the parameter-family processor. Fixed gates and a fixed
computational input precede the oracle quantifier. The output is c_a(U) in
the designated198-dimensional memory and a reset first qutrit. -/
namespace Paper2FamilyPreparationCircuit
open Matrix Paper2FamilyFirstEncoding Paper2FamilyPreparationGeometry
open Paper2Adjoint (Q)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000
set_option backward.isDefEq.respectTransparency false

def initialColumn : Matrix Physical Unit ℂ :=
  Paper2Placement.basisEmbedding (fun _ : Unit => place Paper2FullPreparation.initialIndex)

theorem initial_gram : initialColumnᴴ*initialColumn=1 :=
  Paper2Placement.basisEmbedding_gram _ (fun _ _ _ => Subsingleton.elim _ _)

theorem initial_route : initialColumn = inclusion * Paper2FullPreparation.initialColumn := by
  ext i u
  simp [initialColumn,Paper2FullPreparation.initialColumn,inclusion,
    Paper2Placement.basisEmbedding,Matrix.mul_apply]

def liftGate (F : Matrix Old Old ℂ) : Matrix Physical Physical ℂ :=
  Paper2Embedding.physicalExtension inclusion F

theorem liftGate_unitary (F : Matrix Old Old ℂ)
    (hF : Paper2FullPreparation.IsUnitary F) :
    (liftGate F)ᴴ*liftGate F=1 ∧ liftGate F*(liftGate F)ᴴ=1 :=
  Paper2Embedding.physicalExtension_unitary inclusion F inclusion_gram hF.1 hF.2

theorem liftGate_image (F : Matrix Old Old ℂ) :
    liftGate F * inclusion = inclusion * F :=
  Paper2Embedding.physicalExtension_on_image inclusion F inclusion_gram

theorem word_route (F : ℕ → Matrix Old Old ℂ) (U : Matrix Q Q ℂ) (q : ℕ) :
    S4Word.word (fun j => liftGate (F j)) (U ⊗ₖ (1 : Matrix FamilyMemory FamilyMemory ℂ)) q *
        inclusion = inclusion * S4Word.word F (Paper2PreparationCircuit.queryPort U) q := by
  induction q with
  | zero => exact liftGate_image (F 0)
  | succ q ih =>
    simp only [S4Word.word,Matrix.mul_assoc,ih]
    rw [← Matrix.mul_assoc _ inclusion,query_intertwining]
    simp only [Matrix.mul_assoc]
    rw [← Matrix.mul_assoc (liftGate (F (q+1))) inclusion, liftGate_image]
    simp only [Matrix.mul_assoc]

def gates (F : ℕ → Matrix Old Old ℂ) (K : Matrix Physical Physical ℂ)
    (j : ℕ) : Matrix Physical Physical ℂ :=
  if j=3 then K*liftGate (F j) else liftGate (F j)

theorem gates_unitary (F : ℕ → Matrix Old Old ℂ) (K : Matrix Physical Physical ℂ)
    (hF : ∀ j, Paper2FullPreparation.IsUnitary (F j))
    (hK : Kᴴ*K=1 ∧ K*Kᴴ=1) :
    ∀ j, (gates F K j)ᴴ*gates F K j=1 ∧ gates F K j*(gates F K j)ᴴ=1 := by
  intro j
  have h := liftGate_unitary (F j) (hF j)
  by_cases hj : j=3
  · subst j
    simp only [gates,ite_true]
    constructor
    · rw [Matrix.conjTranspose_mul,Matrix.mul_assoc,← Matrix.mul_assoc Kᴴ,
        hK.1,Matrix.one_mul,h.1]
    · rw [Matrix.conjTranspose_mul,← Matrix.mul_assoc,Matrix.mul_assoc K,
        h.2,Matrix.mul_one,hK.2]
  · simpa only [gates,hj,ite_false] using h

theorem word_three (F : ℕ → Matrix Old Old ℂ) (K : Matrix Physical Physical ℂ)
    (U : Matrix Q Q ℂ) :
    S4Word.word (gates F K) (U ⊗ₖ (1 : Matrix FamilyMemory FamilyMemory ℂ)) 3 =
      K * S4Word.word (fun j => liftGate (F j))
        (U ⊗ₖ (1 : Matrix FamilyMemory FamilyMemory ℂ)) 3 := by
  simp [S4Word.word,gates,Matrix.mul_assoc]

/-- Exactly three ordinary calls, fixed gates on the whole594-dimensional
space, the same storedFamily used by the complete processor, and exact reset. -/
theorem actual_three_query_preparation (a : ℝ) (ha : 0≤a) (hb : a≤1) :
    ∃ F : ℕ → Matrix Physical Physical ℂ,
      (∀ j, (F j)ᴴ*F j=1 ∧ F j*(F j)ᴴ=1) ∧
      ∀ U : Matrix Q Q ℂ, Uᴴ*U=1 → U*Uᴴ=1 → U.det=1 →
        S4Word.word F (U ⊗ₖ (1 : Matrix FamilyMemory FamilyMemory ℂ)) 3 * initialColumn =
          preparedColumn a U := by
  obtain ⟨F,hF,hprepare⟩ := Paper2CatalystFamily.deterministic_three_query_family a ha hb
  obtain ⟨K,hKl,hKr,hK⟩ := fixed_reset_decoder
  refine ⟨gates F K,gates_unitary F K hF ⟨hKl,hKr⟩,?_⟩
  intro U hl hr hd
  rw [word_three,initial_route,← Matrix.mul_assoc _ inclusion,
    Matrix.mul_assoc K,word_route]
  simp only [Matrix.mul_assoc]
  rw [hprepare U hl hr hd]
  rw [← Matrix.mul_assoc,← Matrix.mul_assoc,hK,resetStorage_family]

end Paper2FamilyPreparationCircuit





==> anc/lean/FamilyPreparationGeometry.lean <==
import FamilyFirstEncoding
import CatalystFamily
import Embedding

/-! Fixed coordinates joining the actual216-dimensional preparation workspace
to the594-dimensional family processor. The oracle remains the first qutrit.
A separate fixed decoder places the program in the same198-dimensional memory
used by the processor, with query qutrit zero and every padding slot empty. -/
namespace Paper2FamilyPreparationGeometry
open Matrix Paper2Adjoint Paper2FamilyFirstEncoding
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000
set_option backward.isDefEq.respectTransparency false

abbrev Old := Paper2Placement.Physical
abbrev SmallMemory := (Q × Q) × A

def memoryIndex : SmallMemory ≃ Fin 72 :=
  (Equiv.prodCongr (@finProdFinEquiv 3 3) (Equiv.refl A)).trans (@finProdFinEquiv 9 8)

def memoryPlace (m : SmallMemory) : FamilyMemory :=
  familyMemoryFin.symm ((memoryIndex m).castAdd 126)

theorem memoryPlace_injective : Function.Injective memoryPlace := by
  intro i j h
  apply memoryIndex.injective
  have hh := congrArg familyMemoryFin h
  simp only [memoryPlace, Equiv.apply_symm_apply] at hh
  exact Fin.ext (congrArg (fun k : Fin 198 => k.val) hh)

def place (i : Old) : Physical := (i.1.1,memoryPlace ((i.1.2.1,i.1.2.2),i.2))

theorem place_injective : Function.Injective place := by
  rintro ⟨⟨a,b,c⟩,r⟩ ⟨⟨d,e,f⟩,s⟩ h
  have ha := congrArg Prod.fst h
  have hm := memoryPlace_injective (congrArg Prod.snd h)
  simp only [place, Prod.mk.injEq] at ha hm
  rcases hm with ⟨⟨rfl,rfl⟩,rfl⟩
  cases ha
  rfl

def inclusion : Matrix Physical Old ℂ := Paper2Placement.basisEmbedding place

theorem inclusion_gram : inclusionᴴ * inclusion = 1 :=
  Paper2Placement.basisEmbedding_gram _ place_injective

theorem query_intertwining (U : Matrix Q Q ℂ) :
    (U ⊗ₖ (1 : Matrix FamilyMemory FamilyMemory ℂ)) * inclusion =
      inclusion * Paper2PreparationCircuit.queryPort U := by
  ext ⟨q,m⟩ ⟨⟨a,b,c⟩,r⟩
  simp [inclusion,Paper2Placement.basisEmbedding,place,
    Paper2PreparationCircuit.queryPort,Matrix.mul_apply,Matrix.kronecker_apply,
    Matrix.one_apply,Fintype.sum_prod_type,Prod.ext_iff,ite_and,mul_ite,ite_mul,
    memoryPlace_injective.eq_iff,eq_comm]

def resetPlace : Paper2Placement.Padded → Physical
  | .inl p => (0,.inl p)
  | .inr k => (0,.inr (k.castAdd 126))

theorem resetPlace_injective : Function.Injective resetPlace := by
  rintro (p|k) (q|l) h
  · exact congrArg Sum.inl (Sum.inl.inj (congrArg Prod.snd h))
  · simp [resetPlace] at h
  · simp [resetPlace] at h
  · apply congrArg Sum.inr
    apply Fin.ext
    exact congrArg (fun k : Fin 133 => k.val) (Sum.inr.inj (congrArg Prod.snd h))

def resetStorage : Matrix Physical Paper2Placement.Padded ℂ :=
  Paper2Placement.basisEmbedding resetPlace

theorem resetStorage_gram : resetStorageᴴ * resetStorage = 1 :=
  Paper2Placement.basisEmbedding_gram _ resetPlace_injective

noncomputable def preparedColumn (a : ℝ) (U : Matrix Q Q ℂ) : Matrix Physical Unit ℂ :=
  fun i _ => if i.1=0 then storedFamily a U i.2 else 0

theorem resetStorage_family (a : ℝ) (U : Matrix Q Q ℂ) :
    resetStorage * Paper2FullPreparation.column (Paper2CatalystFamily.paddedFamily a U) =
      preparedColumn a U := by
  ext ⟨q,p|k⟩ u <;>
    simp [resetStorage,Paper2Placement.basisEmbedding,resetPlace,preparedColumn,
      Paper2FullPreparation.column,Paper2CatalystFamily.paddedFamily,storedFamily,
      Matrix.mul_apply,Fintype.sum_sum_type,Prod.ext_iff,ite_and,ite_mul,eq_comm]

theorem fixed_reset_decoder :
    ∃ K : Matrix Physical Physical ℂ, Kᴴ*K=1 ∧ K*Kᴴ=1 ∧
      K * inclusion * Paper2Placement.storage = resetStorage := by
  have hs : (inclusion * Paper2Placement.storage)ᴴ *
      (inclusion * Paper2Placement.storage)=1 := by
    rw [Matrix.conjTranspose_mul,Matrix.mul_assoc,
      ← Matrix.mul_assoc inclusionᴴ,inclusion_gram,Matrix.one_mul,
      Paper2Placement.storage_gram]
  obtain ⟨K,hl,hr,hK⟩ := Paper2Completion.matrix_unitary_completion
    (inclusion * Paper2Placement.storage) resetStorage hs resetStorage_gram
  exact ⟨K,hl,hr,by simpa only [Matrix.mul_assoc] using hK⟩

theorem prepared_coordinates (a : ℝ) (U : Matrix Q Q ℂ)
    (q : Q) (p : Paper2Catalyst.Program) (k : Fin 133) :
    preparedColumn a U (q,.inl p) () =
      (if q=0 then Paper2CatalystFamily.family a U p else 0) ∧
    preparedColumn a U (q,.inr k) () = 0 := by
  simp [preparedColumn,storedFamily]

end Paper2FamilyPreparationGeometry



==> anc/lean/FamilyRacah.lean <==
import CGSixTable
import DualCG

/-! Exact24-dimensional first-query recoupling operator in the Hermitian
basis. Its restriction to the actual15-dimensional CG complement is +1. -/
namespace Paper2FamilyRacah
open Matrix Paper2InitialCG
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 8000000
set_option maxRecDepth 4000

noncomputable def contraction : Matrix Paper2InitialCG.Carrier Paper2InitialCG.Carrier ℂ :=
  fun jr as => ∑ k : Q, Paper2Adjoint.T jr.2 as.1 k * Paper2Adjoint.T as.2 k jr.1

theorem contraction_projectors : contraction =
    (1 : Matrix Paper2InitialCG.Carrier Paper2InitialCG.Carrier ℂ) -
      (4/3:ℂ) • (cgThree*cgThreeᴴ) - (2:ℂ) • (cgSix*cgSixᴴ) := by
  have hc : (starRingEnd ℂ) Paper2Symmetric.c=Paper2Symmetric.c := Paper2Symmetric.c_real
  have hc4 : Paper2Symmetric.c^4=(1/4:ℂ) := by
    rw [show (4:ℕ)=2*2 by decide,pow_mul,Paper2Symmetric.c_squared]; norm_num
  have hr63 : Paper2Adjoint.r6^3=Paper2Adjoint.r6/6 := by
    rw [pow_succ,Paper2Adjoint.r6_sq]; ring
  have hr64 : Paper2Adjoint.r6^4=(1/36:ℂ) := by
    rw [show (4:ℕ)=2*2 by decide,pow_mul,Paper2Adjoint.r6_sq]; norm_num
  ext ⟨j,r⟩ ⟨a,s⟩
  fin_cases j <;> fin_cases r <;> fin_cases a <;> fin_cases s <;>
    norm_num [contraction, Matrix.sub_apply, Matrix.smul_apply, smul_eq_mul,
      Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.one_apply, Prod.ext_iff,
      Paper2DualCG.cgThree_entry, Paper2CGSixTable.table_correct, Paper2CGSixTable.table,
      Paper2Adjoint.T, k3, Fin.sum_univ_succ,
      Paper2Adjoint.r2_star,Paper2Adjoint.r6_star,Paper2Adjoint.r2_conj,
      Paper2Adjoint.r6_conj,Paper2Symmetric.c_real,hc,map_ofNat] <;>
    (try ring_nf) <;> norm_num [Paper2Adjoint.r2_sq,Paper2Adjoint.r6_sq,
      Paper2Symmetric.c_squared,hc4,hr63,hr64] <;> ring

theorem contraction_fifteen :
    contraction * Paper2CGComplement.cgFifteen = Paper2CGComplement.cgFifteen := by
  rw [contraction_projectors]
  simp only [Matrix.sub_mul, Matrix.one_mul, Matrix.smul_mul, Matrix.mul_assoc,
    Paper2CGComplement.three_fifteen_orthogonal, Paper2CGComplement.six_fifteen_orthogonal,
    Matrix.mul_zero, smul_zero, sub_zero]

end Paper2FamilyRacah


==> anc/lean/FamilyRacahWeights.lean <==
import FamilyMidpointEmbedding

/-! Exact parameter-weighted recoupling in all three occupied right sectors. -/
namespace Paper2FamilyRacahWeights
open Matrix Paper2InitialCG Paper2FamilyAllocation
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option synthInstance.maxSize 4096
set_option backward.isDefEq.respectTransparency false
noncomputable section

private theorem sqrt_mul (r x : ℝ) (hr : 0≤r) :
    (Real.sqrt (r*x):ℂ)=(Real.sqrt r:ℂ)*(Real.sqrt x:ℂ) := by
  exact_mod_cast Real.sqrt_mul hr x
private theorem sqrt3_sq : (Real.sqrt 3:ℂ)^2=3 := by
  exact_mod_cast Real.sq_sqrt (by norm_num : (0:ℝ)≤3)
private theorem sqrt3_sqrt15 : (Real.sqrt 3:ℂ)*(Real.sqrt 15:ℂ)=3*(Real.sqrt 5:ℂ) := by
  have h : Real.sqrt 3*Real.sqrt 15=3*Real.sqrt 5 := by
    rw [← Real.sqrt_mul (by norm_num),show (3:ℝ)*15=9*5 by norm_num,
      Real.sqrt_mul (by norm_num)]
    rw [show (9:ℝ)=3^2 by norm_num,Real.sqrt_sq_eq_abs]
    norm_num
  exact_mod_cast h
private theorem sqrt5_sqrt15 : (Real.sqrt 5:ℂ)*(Real.sqrt 15:ℂ)=5*(Real.sqrt 3:ℂ) := by
  have h : Real.sqrt 5*Real.sqrt 15=5*Real.sqrt 3 := by
    rw [← Real.sqrt_mul (by norm_num),show (5:ℝ)*15=25*3 by norm_num,
      Real.sqrt_mul (by norm_num)]
    rw [show (25:ℝ)=5^2 by norm_num,Real.sqrt_sq_eq_abs]
    norm_num
  exact_mod_cast h

theorem right_six (a : ℝ) :
    (Real.sqrt (5*delta a):ℂ) • Paper2FamilyRightSixCompression.trajectoryThree+
      (Real.sqrt (3*delta a):ℂ) • Paper2FamilyRightSixSeeds.trajectoryFifteen =
    (Real.sqrt (5*delta a):ℂ) •
        (Paper2FamilyRightSixCompression.threeEmbedding*Paper2Symmetric.seedOne)+
      (Real.sqrt (3*delta a):ℂ) •
        (Paper2FamilyRightSixRecoupling.fifteenEmbedding*Paper2FamilyRightSixRecoupling.seed156) := by
  rw [Paper2FamilyRightSixRecoupling.first_racah_row,
    Paper2FamilyRightSixRecoupling.second_racah_row]
  ext i j
  simp only [Matrix.add_apply,Matrix.sub_apply,Matrix.smul_apply,smul_eq_mul,
    sqrt_mul 5 _ (by norm_num),sqrt_mul 3 _ (by norm_num)]
  linear_combination
    (Real.sqrt (delta a):ℂ)/4*
      ((Paper2FamilyRightSixCompression.threeEmbedding*Paper2Symmetric.seedOne) i j)*sqrt3_sqrt15+
    (Real.sqrt (delta a):ℂ)/4*
      ((Paper2FamilyRightSixRecoupling.fifteenEmbedding*Paper2FamilyRightSixRecoupling.seed156) i j)*sqrt5_sqrt15

theorem right_three (a : ℝ) :
    (Real.sqrt (3*alpha a):ℂ) • (Paper2SecondEncoding.encodeAnti*Paper2SourceSeedMatches.seed83)+
      (Real.sqrt (alpha a):ℂ) • (Paper2SecondEncoding.encodeSym*Paper2SourceSeedMatches.seed86)=
    (Real.sqrt (3*alpha a):ℂ) • Paper2FinalSeedMatches.intrinsicThree+
      (Real.sqrt (alpha a):ℂ) • Paper2FinalSeedMatches.intrinsicSix := by
  rw [Paper2SecondSeedAssembly.actual_E2_three_intrinsic,
    Paper2SecondSeedAssembly.actual_E2_six_intrinsic]
  ext i j
  simp only [Matrix.add_apply,Matrix.sub_apply,Matrix.smul_apply,smul_eq_mul,
    sqrt_mul 3 _ (by norm_num)]
  linear_combination (Real.sqrt (alpha a):ℂ)/2*
    Paper2FinalSeedMatches.intrinsicSix i j*sqrt3_sq

theorem right_fifteen (a : ℝ) :
    (Real.sqrt (3*delta a):ℂ) • Paper2FamilyRightFifteenSeeds.trajectorySix+
      (Real.sqrt (delta a):ℂ) • Paper2FamilyRightFifteenSeeds.trajectoryFifteen=
    (Real.sqrt (3*delta a):ℂ) •
        (Paper2FamilyRightFifteenProjection.sixEmbedding*Paper2FamilyRightFifteenRecoupling.seed615)+
      (Real.sqrt (delta a):ℂ) •
        (Paper2FamilyRightFifteenRecoupling.fifteenEmbedding*Paper2FamilyRightFifteenRecoupling.seed1515) := by
  rw [Paper2FamilyRightFifteenRecoupling.first_racah_row,
    Paper2FamilyRightFifteenRecoupling.second_racah_row]
  ext i j
  simp only [Matrix.add_apply,Matrix.sub_apply,Matrix.smul_apply,smul_eq_mul,
    sqrt_mul 3 _ (by norm_num)]
  linear_combination (Real.sqrt (delta a):ℂ)/2*
    (Paper2FamilyRightFifteenRecoupling.fifteenEmbedding*Paper2FamilyRightFifteenRecoupling.seed1515) i j*sqrt3_sq

end
end Paper2FamilyRacahWeights


==> anc/lean/FamilyRealCoupling.lean <==
import FamilyFifteenSeedFlip

/-! The actual epsilon15 coupling in the explicit real tensor basis, and its
precise Tensor-Hom relation to the normalized (15,15) output seed. -/
namespace Paper2FamilyRealCoupling
open Matrix Paper2InitialCG Paper2FamilyFifteenFlipTensor
open Paper2FamilyFifteenRealCoordinates (tensorBasis)
open Paper2FamilyRightSix (chosenRaw)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option maxRecDepth 6000
set_option backward.isDefEq.respectTransparency false
noncomputable section

def realCoupling : Matrix (Q × Fin 15) (Fin 15) ℂ :=
  fun ql m => tensorSeed tensorBasis tensorBasis (ql.2,m) ql.1

theorem coupling_entry (q : Q) (l m : Fin 15) :
    Paper2FamilyFifteenTensor.coupling (q,l) m=tensorSeed chosenRaw chosenRaw (l,m) q := by
  rw [tensorSeed_entry]
  simp only [Paper2FamilyFifteenTensor.coupling,Paper2FamilyFifteenTensor.bend,
    Matrix.mul_apply,Matrix.kronecker_apply,Matrix.one_apply,Matrix.transpose_apply,
    Fintype.sum_prod_type,Finset.sum_mul,Finset.mul_sum,mul_ite,ite_mul,mul_one,
    one_mul,mul_zero,zero_mul,Finset.sum_ite_irrel,Finset.sum_const_zero,
    Finset.sum_ite_eq,Finset.sum_ite_eq',Finset.mem_univ,ite_true]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl; intro a _
  apply Finset.sum_congr rfl; intro b _
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl; intro c _
  apply Finset.sum_congr rfl; intro e _; ring

theorem realCoupling_change : realCoupling=
    ((1 : Matrix Q Q ℂ)⊗ₖPaper2ExplicitFifteenCG.change.transpose)*
      Paper2FamilyFifteenTensor.coupling*Paper2ExplicitFifteenCG.change := by
  ext ⟨q,l⟩ m
  have h := congrFun (congrFun (tensorSeed_change chosenRaw chosenRaw
    Paper2ExplicitFifteenCG.change Paper2ExplicitFifteenCG.change) (l,m)) q
  rw [Paper2FamilyFifteenRealCoordinates.tensorBasis_change] at h
  change tensorSeed tensorBasis tensorBasis (l,m) q=_
  rw [← h]
  simp only [Matrix.mul_apply,Matrix.kronecker_apply,Matrix.transpose_apply,
    Fintype.sum_prod_type,Matrix.one_apply,mul_ite,ite_mul,mul_one,one_mul,
    mul_zero,zero_mul,Finset.sum_ite_irrel,Finset.sum_const_zero,
    Finset.sum_ite_eq,Finset.sum_ite_eq',Finset.mem_univ,ite_true,
    Finset.sum_mul,coupling_entry]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl; intro u _
  apply Finset.sum_congr rfl; intro v _; ring

private theorem epsilon_real (a b c : Q) :
    star (Qura.Wedge.antisym (a,b) c : ℂ)=Qura.Wedge.antisym (a,b) c := by
  fin_cases a <;> fin_cases b <;> fin_cases c <;> norm_num [Qura.Wedge.antisym]

theorem realCoupling_real (q : Q) (l m : Fin 15) :
    star (realCoupling (q,l) m)=realCoupling (q,l) m := by
  simp only [realCoupling,tensorSeed_entry,star_sum,star_mul,
    Paper2FamilyFifteenRealCoordinates.tensorBasis_real,epsilon_real]
  apply Finset.sum_congr rfl; intro a _
  apply Finset.sum_congr rfl; intro b _
  apply Finset.sum_congr rfl; intro c _
  apply Finset.sum_congr rfl; intro e _; ring

theorem actual_seed_reshape :
    Paper2TensorHom.reshape Paper2FamilyFifteenSeedFlip.realSeed1515=
      (-((2/(Real.sqrt 3:ℂ))*Paper2FamilyRightFifteenRecoupling.coefficientA)) • realCouplingᴴ := by
  ext l ⟨j,m⟩
  rw [Paper2FamilyFifteenSeedFlip.realSeed1515_tensor]
  simp only [Paper2TensorHom.reshape,Matrix.smul_apply,smul_eq_mul,
    Matrix.conjTranspose_apply,starRingEnd_apply]
  rw [realCoupling_real]
  simp only [realCoupling]
  rw [tensorSeed_swap tensorBasis l m j]
  ring

end
end Paper2FamilyRealCoupling


==> anc/lean/FamilyRestoration.lean <==
import FamilyFirstEncoding

/-! The actual198-dimensional memory permutation restores every parameter-family program. -/
namespace Paper2FamilyRestoration
open Matrix Paper2FamilyFirstEncoding
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false

def exchange : FamilyMemory ≃ FamilyMemory :=
  Equiv.sumCongr (Equiv.sumCongr (Equiv.refl Unit)
    (Equiv.prodComm Paper2Adjoint.A Paper2Adjoint.A)) (Equiv.refl (Fin 133))

def memoryGate : Matrix FamilyMemory FamilyMemory ℂ := Paper2Placement.basisEmbedding exchange

theorem memoryGate_unitary : memoryGateᴴ*memoryGate=1 ∧ memoryGate*memoryGateᴴ=1 := by
  have h := Paper2Placement.basisEmbedding_gram exchange exchange.injective
  exact ⟨h,mul_eq_one_comm.mp h⟩

def restoration : Matrix Physical Physical ℂ :=
  (1 : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ) ⊗ₖ memoryGate

theorem restoration_unitary : restorationᴴ*restoration=1 ∧ restoration*restorationᴴ=1 := by
  constructor <;>
    simp only [restoration,Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul,Matrix.one_mul,memoryGate_unitary.1,
      memoryGate_unitary.2,Matrix.one_kronecker_one]

theorem restoration_insert (a : ℝ) (U : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ) :
    restoration*S4Program.insert (storedFamily a Uᴴ)=S4Program.insert (storedFamily a U) := by
  ext ⟨q,((u|⟨r,s⟩)|k)⟩ j
  all_goals simp [restoration,memoryGate,Paper2Placement.basisEmbedding,exchange,
    S4Program.insert,storedFamily,Paper2CatalystFamily.family,Matrix.mul_apply,
    Matrix.kronecker_apply,Matrix.one_apply,Fintype.sum_prod_type,Fintype.sum_sum_type,
    Prod.ext_iff,ite_and,Paper2Adjoint.R_adjoint_parameter,Matrix.transpose_apply,eq_comm]

end
end Paper2FamilyRestoration


==> anc/lean/FamilyRightFifteen.lean <==
import FamilyRightSix

/-! The actual six-column Bell-dual embedding in the new forty-five-coordinate
right-fifteen route. Its Gram follows from the exact eighteen-dimensional
CG completeness, and its action is proved for every SU(3) matrix. -/
namespace Paper2FamilyRightFifteen
open Matrix Paper2InitialCG Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 3000000
set_option backward.isDefEq.respectTransparency false

def dual {n : Type*} (C : Matrix (Q × Six) n ℂ) : Matrix (Q × n) Six ℂ :=
  fun ql s => star (C (ql.1,s) ql.2)

private theorem dual_intertwining {n : Type*} [Fintype n]
    (C : Matrix (Q × Six) n ℂ) (L : Matrix n n ℂ) (R : Matrix Six Six ℂ)
    (U : Matrix Q Q ℂ) (hU : U*Uᴴ=1)
    (he : Cᴴ * (U.map star ⊗ₖ R) = L * Cᴴ) :
    (U ⊗ₖ L) * dual C = dual C * R := by
  ext ⟨a,l⟩ r
  have hu (q : Q) : (∑ i : Q, U a i * star (U q i)) = if a=q then 1 else 0 := by
    simpa only [Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.one_apply] using
      congrFun (congrFun hU a) q
  calc
    _ = ∑ i : Q, U a i * (L * Cᴴ) l (i,r) := by
      simp only [Matrix.mul_apply, Matrix.kronecker_apply, Fintype.sum_prod_type,
        dual, Matrix.conjTranspose_apply, Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro i _
      apply Finset.sum_congr rfl
      intro k _
      ring
    _ = ∑ i : Q, U a i * (Cᴴ * (U.map star ⊗ₖ R)) l (i,r) := by rw [he]
    _ = ∑ q : Q, ∑ s : Six,
        (∑ i : Q, U a i * star (U q i)) * star (C (q,s) l) * R s r := by
      simp only [Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.kronecker_apply,
        Matrix.map_apply, Fintype.sum_prod_type, Finset.mul_sum, Finset.sum_mul]
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro q _
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro s _
      apply Finset.sum_congr rfl
      intro i _
      ring
    _ = _ := by
      simp only [Complex.star_def] at hu
      simp [hu, dual, Matrix.mul_apply, eq_comm]


noncomputable def six : Matrix (Q × Fin 15) Six ℂ :=
  (Real.sqrt (2/5) : ℂ) • dual Paper2FamilyRightSix.fifteen

theorem dual_gram : (dual Paper2FamilyRightSix.fifteen)ᴴ * dual Paper2FamilyRightSix.fifteen =
    (5/2:ℂ) • (1 : Matrix Six Six ℂ) := by
  ext s t
  have h := congrFun (congrFun Paper2FamilyRightSix.fifteen_partial_trace s) t
  simpa only [dual, Matrix.mul_apply, Matrix.conjTranspose_apply,
    starRingEnd_apply, star_star, Fintype.sum_prod_type,
    Paper2FamilyRightSix.queryTrace] using h

theorem six_gram : sixᴴ * six=1 := by
  have hs : (Real.sqrt (2/5) : ℂ)^2=(2/5:ℂ) := by
    simpa only [Complex.ofReal_pow, Complex.ofReal_div, Complex.ofReal_ofNat] using
      congrArg (fun x : ℝ => (x : ℂ)) (Real.sq_sqrt (show (0:ℝ)≤2/5 by norm_num))
  have hr : (starRingEnd ℂ) (Real.sqrt (2/5) : ℂ)=(Real.sqrt (2/5) : ℂ) := by simp
  simp only [six, Matrix.conjTranspose_smul, Matrix.smul_mul, Matrix.mul_smul,
    hr, smul_smul, dual_gram]
  have hrstar : star (Real.sqrt (2/5) : ℂ)=(Real.sqrt (2/5) : ℂ) := hr
  rw [hrstar, ← mul_assoc, ← pow_two, hs]
  norm_num

theorem six_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (U ⊗ₖ (Paper2CGFifteen.repFifteen U).map star) * six = six * Paper2PhiCovariance.symRep U := by
  have h := dual_intertwining Paper2FamilyRightSix.fifteen
    ((Paper2CGFifteen.repFifteen U).map star) (Paper2PhiCovariance.symRep U) U hU.2.1
    (Paper2FamilyRightSix.fifteen_extraction U hU)
  simp only [six, Matrix.mul_smul, Matrix.smul_mul, h]

end Paper2FamilyRightFifteen


==> anc/lean/FamilyRightFifteenCG.lean <==
import FamilyFifteenIsometry

/-! The two occupied right-fifteen CG branches are orthogonal. The proof
uses proved irreducibility of the actual initial fifteen, not labels. -/
namespace Paper2FamilyRightFifteenCG
open Matrix Paper2InitialCG Paper2S123
open scoped Kronecker ComplexOrder
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false

private theorem smaller_intertwiner_zero (B : Matrix (Fin 15) Six ℂ)
    (hB : ∀ U, SpecialUnitary U → Paper2CGFifteen.repFifteen U * B = B * Paper2PhiCovariance.symRep U) : B=0 := by
  have hc : ∀ U, SpecialUnitary U → (B*Bᴴ) * Paper2CGFifteen.repFifteen U =
      Paper2CGFifteen.repFifteen U * (B*Bᴴ) := by
    intro U hU
    have he := Paper2Embedding.block_extraction B (Paper2CGFifteen.repFifteen U) (Paper2PhiCovariance.symRep U)
      (Paper2CGFifteen.fifteen_unitary U hU)
      (Paper2SymmetricRepresentation.symRep_two_sided_unitary U hU).2 (hB U hU)
    rw [Matrix.mul_assoc, he, ← Matrix.mul_assoc, ← hB U hU, Matrix.mul_assoc]
  obtain ⟨a,ha⟩ := Paper2FifteenIrreducible.actual_scalar_commutant (B*Bᴴ) hc
  by_contra hz
  have ha0 : a≠0 := by
    intro h
    apply hz
    apply Matrix.self_mul_conjTranspose_eq_zero.mp
    rw [ha,h,zero_smul]
  let C : Matrix Six (Fin 15) ℂ := a⁻¹ • Bᴴ
  have hBC : B*C=1 := by
    change B*(a⁻¹•Bᴴ)=1
    rw [Matrix.mul_smul,ha,smul_smul,inv_mul_cancel₀ ha0,one_smul]
  have hdim := (Matrix.rank_mul_le_left B C).trans (Matrix.rank_le_card_width B)
  rw [hBC,Matrix.rank_one] at hdim
  norm_num [Six] at hdim

noncomputable def action (U : Matrix Q Q ℂ) : Matrix (Q × Fin 15) (Q × Fin 15) ℂ :=
  U ⊗ₖ (Paper2CGFifteen.repFifteen U).map star

theorem action_unitary (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (action U)ᴴ * action U=1 := by
  have h : ((Paper2CGFifteen.repFifteen U).map star)ᴴ *
      (Paper2CGFifteen.repFifteen U).map star=1 := by
    have he := congrArg (fun M => M.map star) (Paper2CGFifteen.fifteen_unitary U hU)
    ext i j
    simpa [Matrix.mul_apply,Matrix.conjTranspose_apply,star_sum,star_mul,
      Matrix.one_apply,mul_comm] using congrFun (congrFun he i) j
  simp only [action,Matrix.conjTranspose_kronecker,← Matrix.mul_kronecker_mul,
    hU.1,h,Matrix.one_kronecker_one]

theorem fifteen_six_orthogonal :
    Paper2FamilyFifteenIsometry.fifteenᴴ * Paper2FamilyRightFifteen.six=0 := by
  apply smaller_intertwiner_zero
  intro U hU
  have he := Paper2Embedding.block_extraction Paper2FamilyFifteenIsometry.fifteen
    (action U) (Paper2CGFifteen.repFifteen U) (action_unitary U hU)
    (Paper2CGFifteen.fifteen_unitary_right U hU)
    (Paper2FamilyFifteenIsometry.fifteen_intertwining U hU)
  rw [← Matrix.mul_assoc,← he,Matrix.mul_assoc,action,Paper2FamilyRightFifteen.six_intertwining U hU]
  simp only [Matrix.mul_assoc]

theorem six_fifteen_orthogonal :
    Paper2FamilyRightFifteen.sixᴴ * Paper2FamilyFifteenIsometry.fifteen=0 := by
  simpa only [Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose,
    Matrix.conjTranspose_zero] using congrArg Matrix.conjTranspose fifteen_six_orthogonal

noncomputable def cg : Matrix (Q × Fin 15) (Six ⊕ Fin 15) ℂ :=
  Matrix.fromCols Paper2FamilyRightFifteen.six Paper2FamilyFifteenIsometry.fifteen

theorem cg_gram : cgᴴ*cg=1 := by
  simp only [cg,Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromRows_mul_fromCols,Paper2FamilyRightFifteen.six_gram,
    Paper2FamilyFifteenIsometry.fifteen_gram,six_fifteen_orthogonal,
    fifteen_six_orthogonal,Matrix.fromBlocks_one]

end Paper2FamilyRightFifteenCG


==> anc/lean/FamilyRightFifteenContraction.lean <==
import FamilyRightFifteenRaw

/-! Transport the rational right-fifteen contraction into the actual
arbitrary complex orthonormal CG15 basis. -/
namespace Paper2FamilyRightFifteenContraction
open Matrix Paper2InitialCG Paper2RationalFifteen
open Paper2FamilyRightSix (chosenRaw)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 5000000
set_option maxRecDepth 6000
set_option backward.isDefEq.respectTransparency false

private theorem epsilon_real (a b c : Q) :
    star (Qura.Wedge.antisym (a,b) c : ℂ)=Qura.Wedge.antisym (a,b) c := by
  fin_cases a <;> fin_cases b <;> fin_cases c <;> norm_num [Qura.Wedge.antisym]

private theorem raw_coupling_real :
    Paper2FamilyFifteenCoupling.coupling.map star=Paper2FamilyFifteenCoupling.coupling := by
  ext ⟨q,l⟩ m
  simp only [Matrix.map_apply,Paper2FamilyFifteenCoupling.coupling,star_sum,star_mul,
    raw_real,epsilon_real]
  apply Finset.sum_congr rfl; intro a _
  apply Finset.sum_congr rfl; intro b _
  apply Finset.sum_congr rfl; intro c _
  apply Finset.sum_congr rfl; intro f _; ring

private theorem conjugate_product {m n p : Type*} [Fintype n]
    (B : Matrix m n ℂ) (C : Matrix n p ℂ) :
    (B*C).map star=B.map star*C.map star := by
  ext i j
  simp [Matrix.mul_apply,star_sum,star_mul]

private theorem conjugate_tensor {m n p q : Type*}
    (B : Matrix m n ℂ) (C : Matrix p q ℂ) :
    (B⊗ₖC).map star=B.map star⊗ₖC.map star := by
  ext i j
  simp [Matrix.kronecker_apply,star_mul]

theorem chosen_contraction_factorization :
    Paper2FamilyFifteenTensor.coupling.map star*chosenRaw.transpose=
      ((1 : Matrix Q Q ℂ)⊗ₖinverseChangeᴴ)*
        Paper2FamilyFifteenCoupling.coupling*gramInv*raw.transpose := by
  rw [Paper2FamilyFifteenIsometry.chosen_coupling_factorization,
    Paper2FamilyRightSix.chosenRaw_formula,Matrix.transpose_mul]
  simp only [conjugate_product,conjugate_tensor,raw_coupling_real,
    Matrix.map_one star (star_zero ℂ) (star_one ℂ),Matrix.mul_assoc]
  have ha : inverseChange.transpose.map star=inverseChangeᴴ := by ext i j; rfl
  have hb : inverseChange.map star*inverseChange.transpose=gramInv :=
    Paper2FamilyFifteenIsometry.inverseChange_transpose_gram
  rw [ha,← Matrix.mul_assoc (inverseChange.map star),hb]

theorem chosen_contraction (q b c j : Q) (l : Fin 15) :
    (∑ m : Fin 15, star (Paper2FamilyFifteenTensor.coupling (q,l) m)*chosenRaw (j,c,b) m)=
      (1/2:ℂ)*(∑ e : Q, star (chosenRaw (c,q,e) l)*Qura.Wedge.antisym (j,b) e)-
        ∑ e : Q, star (chosenRaw (c,j,e) l)*Qura.Wedge.antisym (q,b) e := by
  have hf := congrFun (congrFun chosen_contraction_factorization (q,l)) (j,c,b)
  simp only [Matrix.mul_apply,Matrix.map_apply,Matrix.transpose_apply,
    Matrix.kronecker_apply,Matrix.one_apply,Matrix.conjTranspose_apply,
    Fintype.sum_prod_type,gramInv,Matrix.diagonal_apply,mul_ite,ite_mul,
    mul_one,one_mul,mul_zero,zero_mul,Finset.sum_ite_irrel,Finset.sum_const_zero,
    Finset.sum_ite_eq,Finset.sum_ite_eq',Finset.mem_univ,ite_true] at hf
  calc
    _ = ∑ u : Fin 15, star (inverseChange u l)*
        Paper2FamilyRightFifteenRaw.contraction q b c u j := by
      rw [hf]
      simp only [Paper2FamilyRightFifteenRaw.contraction,Finset.mul_sum,Finset.sum_mul]
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl; intro u _
      apply Finset.sum_congr rfl; intro m _
      ring
    _ = _ := by
      simp only [Paper2FamilyRightFifteenRaw.contraction_exact,
        Paper2FamilyRightFifteenRaw.source,Paper2FamilyRightFifteenRaw.exchanged,
        Paper2FamilyRightSix.chosenRaw_formula,Matrix.mul_apply,star_sum,star_mul,raw_real,
        Finset.mul_sum,Finset.sum_mul,mul_sub,Finset.sum_sub_distrib]
      rw [Finset.sum_comm,Finset.sum_comm (s:=Finset.univ) (t:=Finset.univ)
        (f:=fun u e => star (inverseChange u l)*(raw (c,j,e) u*Qura.Wedge.antisym (q,b) e))]
      congr 1 <;> apply Finset.sum_congr rfl <;> intro e _ <;>
        apply Finset.sum_congr rfl <;> intro u _ <;> ring

end Paper2FamilyRightFifteenContraction


==> anc/lean/FamilyRightFifteenGeometry.lean <==
import FamilyRightFifteenProjection
import SecondSeedAssembly

/-! Actual Gram geometry of both canonical right-fifteen source trajectories. -/
namespace Paper2FamilyRightFifteenGeometry
open Matrix Paper2InitialCG Paper2FamilyRightFifteenSeeds
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 5000000
set_option maxRecDepth 6000
set_option backward.isDefEq.respectTransparency false

def coordinates : (A × (Q × Fin 15)) ≃ (Carrier × Fin 15) where
  toFun x := ((x.2.1,x.1),x.2.2)
  invFun x := (x.1.2,(x.1.1,x.2))
  left_inv _ := rfl
  right_inv _ := rfl

def route : Matrix (Carrier × Fin 15) (A × (Q × Fin 15)) ℂ :=
  Paper2Placement.basisEmbedding coordinates

theorem route_gram : routeᴴ*route=1 :=
  Paper2Placement.basisEmbedding_gram _ coordinates.injective

private theorem source_grams :
    (Paper2FamilyRightFifteen.six.map star)ᴴ*Paper2FamilyRightFifteen.six.map star=1 ∧
    (-(Paper2FamilyFifteenIsometry.fifteen.map star))ᴴ*(-(Paper2FamilyFifteenIsometry.fifteen.map star))=1 ∧
    (Paper2FamilyRightFifteen.six.map star)ᴴ*(-(Paper2FamilyFifteenIsometry.fifteen.map star))=0 := by
  constructor
  · ext i j
    simpa [Paper2FamilyCanonicalEncoding.fifteenCG,Matrix.mul_apply,Matrix.conjTranspose_apply,
      Matrix.one_apply] using congrFun (congrFun Paper2FamilyCanonicalEncoding.fifteenCG_gram (.inl i)) (.inl j)
  constructor
  · ext i j
    simpa [Paper2FamilyCanonicalEncoding.fifteenCG,Matrix.mul_apply,Matrix.conjTranspose_apply,
      Matrix.one_apply] using congrFun (congrFun Paper2FamilyCanonicalEncoding.fifteenCG_gram (.inr i)) (.inr j)
  · ext i j
    simpa [Paper2FamilyCanonicalEncoding.fifteenCG,Matrix.mul_apply,Matrix.conjTranspose_apply,
      Matrix.one_apply] using congrFun (congrFun Paper2FamilyCanonicalEncoding.fifteenCG_gram (.inl i)) (.inr j)

theorem trajectorySix_factorization : trajectorySix=
    route*((1 : Matrix A A ℂ)⊗ₖPaper2FamilyRightFifteen.six.map star)*Paper2SourceSeedMatches.seed86 := by
  ext ⟨⟨q,r⟩,l⟩ j
  simp [route,Paper2Placement.basisEmbedding,coordinates,trajectorySix,
    Matrix.mul_apply,Matrix.kronecker_apply,Matrix.map_apply,Fintype.sum_prod_type,
    Matrix.one_apply,ite_and,mul_ite,ite_mul,Finset.sum_ite_irrel,Finset.sum_const_zero,eq_comm]

theorem trajectoryFifteen_factorization : trajectoryFifteen=
    route*((1 : Matrix A A ℂ)⊗ₖ(-(Paper2FamilyFifteenIsometry.fifteen.map star)))*
      Paper2FamilyFifteenSeed.seed815 := by
  ext ⟨⟨q,r⟩,l⟩ j
  simp [route,Paper2Placement.basisEmbedding,coordinates,trajectoryFifteen,
    Matrix.mul_apply,Matrix.kronecker_apply,Matrix.map_apply,Fintype.sum_prod_type,
    Matrix.one_apply,ite_and,mul_ite,ite_mul,Finset.sum_ite_irrel,Finset.sum_const_zero,eq_comm]

theorem trajectorySix_gram : trajectorySixᴴ*trajectorySix=1 := by
  rw [trajectorySix_factorization]
  simp only [Matrix.conjTranspose_mul,Matrix.mul_assoc]
  rw [← Matrix.mul_assoc routeᴴ,route_gram,Matrix.one_mul,
    ← Matrix.mul_assoc ((1 : Matrix A A ℂ)⊗ₖPaper2FamilyRightFifteen.six.map star)ᴴ]
  simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul,Matrix.one_mul,source_grams.1,Matrix.one_kronecker_one,
    Matrix.one_mul,Paper2SecondSeedAssembly.actual_seed86_gram]

theorem trajectoryFifteen_gram : trajectoryFifteenᴴ*trajectoryFifteen=1 := by
  rw [trajectoryFifteen_factorization]
  simp only [Matrix.conjTranspose_mul,Matrix.mul_assoc]
  rw [← Matrix.mul_assoc routeᴴ,route_gram,Matrix.one_mul,
    ← Matrix.mul_assoc ((1 : Matrix A A ℂ)⊗ₖ(-(Paper2FamilyFifteenIsometry.fifteen.map star)))ᴴ]
  simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul,Matrix.one_mul,source_grams.2.1,Matrix.one_kronecker_one,
    Matrix.one_mul,Paper2FamilyFifteenSeed.seed815_gram]

theorem trajectories_orthogonal : trajectorySixᴴ*trajectoryFifteen=0 := by
  rw [trajectorySix_factorization,trajectoryFifteen_factorization]
  simp only [Matrix.conjTranspose_mul,Matrix.mul_assoc]
  rw [← Matrix.mul_assoc routeᴴ,route_gram,Matrix.one_mul,
    ← Matrix.mul_assoc ((1 : Matrix A A ℂ)⊗ₖPaper2FamilyRightFifteen.six.map star)ᴴ]
  simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul,Matrix.one_mul,source_grams.2.2,
    Matrix.kronecker_zero,Matrix.zero_mul,Matrix.mul_zero]

noncomputable def threeEmbedding : Matrix (Carrier × Fin 15) (Q × Fin 15) ℂ :=
  Paper2SecondEncoding.finalThree⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ)

theorem three_absent : threeEmbeddingᴴ*trajectorySix=0 := by
  have ht : threeEmbeddingᴴ*trajectorySix=
      (tensorCoordinates*threeEmbedding)ᴴ*(tensorCoordinates*trajectorySix) := by
    rw [Matrix.conjTranspose_mul,Matrix.mul_assoc,
      ← Matrix.mul_assoc tensorCoordinatesᴴ,tensorCoordinates_gram,Matrix.one_mul]
  have hh : tensorCoordinates*threeEmbedding=
      (vectorize*Paper2SecondEncoding.finalThree)⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ) := by
    simp only [tensorCoordinates,threeEmbedding,← Matrix.mul_kronecker_mul,Matrix.one_mul]
  have hr (q c b i : Q) : star (rawThree (q,c,b) i)=rawThree (q,c,b) i := by
    have hk : star k3=k3 := by simp [k3,Paper2Adjoint.r6_star]
    change star (k3*((if q=c then 1 else 0)*(if b=i then 1 else 0)-
      (1/3:ℂ)*(if q=i then 1 else 0)*(if c=b then 1 else 0)))=
      k3*((if q=c then 1 else 0)*(if b=i then 1 else 0)-
      (1/3:ℂ)*(if q=i then 1 else 0)*(if c=b then 1 else 0))
    simp only [star_mul,star_sub,star_div₀,star_one,star_ofNat,apply_ite star,star_zero,hk]
    ring
  have he (Z : Matrix (Ambient × Fin 15) Q ℂ) (i : Q) (l : Fin 15) (j : Q) :
      ((tensorCoordinates*threeEmbedding)ᴴ*Z) (i,l) j=
        ∑ q : Q,∑ b : Q,∑ c : Q,rawThree (q,c,b) i*Z ((q,b,c),l) j := by
    rw [hh]
    change (∑ al : Ambient × Fin 15,
      star ((vectorize*Paper2SecondEncoding.finalThree) al.1 i*(if al.2=l then 1 else 0))*Z al j)=_
    simp only [Paper2FinalSeedMatches.finalThree_vectorized,Fintype.sum_prod_type,
      star_mul,starRingEnd_apply,hr,apply_ite star,star_one,star_zero,mul_ite,ite_mul,
      mul_one,mul_zero,zero_mul,Finset.sum_ite_eq,Finset.sum_ite_eq',Finset.mem_univ,ite_true]
  rw [ht]
  ext ⟨i,l⟩ j
  rw [he]
  simp only [trajectorySix_tensor,Matrix.zero_apply]
  have hz := Paper2FamilyIntrinsicContraction.three_contraction_zero
    (fun x => star (Paper2FamilyRightSix.chosenRaw x l))
    (fun a b c => congrArg star (Paper2FamilyRightSix.chosenRaw_symmetric a b c l))
    (fun a => by rw [← star_sum,Paper2FamilyRightSix.chosenRaw_traceless,star_zero]) i j
  calc
    _ = ((Real.sqrt (2/5):ℂ)/2)*
        (∑ q : Q,∑ b : Q,∑ c : Q,rawThree (q,c,b) i*
          (∑ e : Q,star (Paper2FamilyRightSix.chosenRaw (c,q,e) l)*Qura.Wedge.antisym (j,b) e)) := by
      simp only [Finset.mul_sum]
      apply Finset.sum_congr rfl; intro q _
      apply Finset.sum_congr rfl; intro b _
      apply Finset.sum_congr rfl; intro c _
      apply Finset.sum_congr rfl; intro e _; ring
    _ = 0 := by rw [hz,mul_zero]

end Paper2FamilyRightFifteenGeometry


==> anc/lean/FamilyRightFifteenProjection.lean <==
import FamilyRightFifteenSeeds
import FamilyIntrinsicContraction

/-! Actual left-six extraction of the canonical right-fifteen source. -/
namespace Paper2FamilyRightFifteenProjection
open Matrix Paper2InitialCG Paper2FamilyRightFifteenSeeds
open Paper2FamilyRightSix (chosenRaw)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 5000000
set_option maxRecDepth 6000
set_option backward.isDefEq.respectTransparency false

noncomputable def sixEmbedding : Matrix (Carrier × Fin 15) (Six × Fin 15) ℂ :=
  Paper2SecondEncoding.finalSix⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ)

theorem sixEmbedding_gram : sixEmbeddingᴴ*sixEmbedding=1 := by
  simp only [sixEmbedding,Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul,Paper2SecondEncoding.finalSix_gram,Matrix.one_mul,
    Matrix.one_kronecker_one]

private theorem rawSix_real (q c b : Q) (s : Six) : star (rawSix (q,c,b) s)=rawSix (q,c,b) s := by
  have hi (a b j : Q) : star (Qura.Wedge.iota (a,b) j)=Qura.Wedge.iota (a,b) j := by
    fin_cases a <;> fin_cases b <;> fin_cases j <;>
      simp [Qura.Wedge.iota,Qura.Wedge.antisym,Paper2Symmetric.c_real]
  simp only [rawSix,star_sum,star_mul,hi,Paper2Symmetric.sym_real]
  apply Finset.sum_congr rfl; intro t _; ring

theorem tensor_six_apply (B : Matrix (Six × Fin 15) Q ℂ)
    (q b c j : Q) (l : Fin 15) :
    (tensorCoordinates*(sixEmbedding*B)) ((q,b,c),l) j=
      ∑ s : Six,rawSix (q,c,b) s*B (s,l) j := by
  rw [← Matrix.mul_assoc]
  have h : tensorCoordinates*sixEmbedding=
      (vectorize*Paper2SecondEncoding.finalSix)⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ) := by
    simp only [tensorCoordinates,sixEmbedding,← Matrix.mul_kronecker_mul,Matrix.one_mul]
  rw [h]
  change (∑ sl : Six × Fin 15,
    ((vectorize*Paper2SecondEncoding.finalSix) (q,b,c) sl.1*(if l=sl.2 then 1 else 0))*B sl j)=_
  simp [Paper2FinalSeedMatches.finalSix_vectorized,Fintype.sum_prod_type,eq_comm]

theorem six_tensor_adjoint_apply (Z : Matrix (Ambient × Fin 15) Q ℂ)
    (s : Six) (l : Fin 15) (j : Q) :
    ((tensorCoordinates*sixEmbedding)ᴴ*Z) (s,l) j=
      ∑ q : Q,∑ b : Q,∑ c : Q,rawSix (q,c,b) s*Z ((q,b,c),l) j := by
  have h : tensorCoordinates*sixEmbedding=
      (vectorize*Paper2SecondEncoding.finalSix)⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ) := by
    simp only [tensorCoordinates,sixEmbedding,← Matrix.mul_kronecker_mul,Matrix.one_mul]
  rw [h]
  change (∑ al : Ambient × Fin 15,
    star ((vectorize*Paper2SecondEncoding.finalSix) al.1 s*(if al.2=l then 1 else 0))*Z al j)=_
  simp only [Paper2FinalSeedMatches.finalSix_vectorized,Fintype.sum_prod_type,
    star_mul,starRingEnd_apply,rawSix_real,apply_ite star,star_one,star_zero,
    mul_ite,ite_mul,mul_one,mul_zero,zero_mul,Finset.sum_ite_eq,Finset.sum_ite_eq',
    Finset.mem_univ,ite_true]

theorem six_source_extraction (s : Six) (l : Fin 15) (j : Q) :
    (sixEmbeddingᴴ*trajectorySix) (s,l) j=
      ((Real.sqrt (2/5):ℂ)/2)*Paper2Symmetric.c*Paper2FamilyRightSix.fifteen (j,s) l := by
  have ht : sixEmbeddingᴴ*trajectorySix=
      (tensorCoordinates*sixEmbedding)ᴴ*(tensorCoordinates*trajectorySix) := by
    rw [Matrix.conjTranspose_mul,Matrix.mul_assoc,
      ← Matrix.mul_assoc tensorCoordinatesᴴ,tensorCoordinates_gram,Matrix.one_mul]
  rw [ht,six_tensor_adjoint_apply]
  have hb (a : Q) : (∑ q : Q,star (chosenRaw (a,q,q) l))=0 := by
    rw [← star_sum,Paper2FamilyRightSix.chosenRaw_traceless,star_zero]
  have he : Paper2FamilyRightSix.fifteen (j,s) l=
      ∑ a : Q,∑ e : Q,Paper2Symmetric.sym (a,e) s*star (chosenRaw (a,j,e) l) := by
    simp [Paper2FamilyRightSix.fifteen,Paper2FamilyRightSix.lift,Matrix.mul_apply,
      Matrix.conjTranspose_apply,Fintype.sum_prod_type,Paper2Symmetric.sym_real,
      apply_ite,ite_mul,Finset.sum_ite_irrel,Finset.sum_const_zero,eq_comm]
  simp only [trajectorySix_tensor]
  calc
    _ = ((Real.sqrt (2/5):ℂ)/2)*
        (∑ q : Q,∑ b : Q,∑ c : Q,rawSix (q,c,b) s*
          (∑ e : Q,star (chosenRaw (c,q,e) l)*Qura.Wedge.antisym (j,b) e)) := by
      simp only [Finset.mul_sum]
      apply Finset.sum_congr rfl; intro q _
      apply Finset.sum_congr rfl; intro b _
      apply Finset.sum_congr rfl; intro c _
      apply Finset.sum_congr rfl; intro e _; ring
    _ = _ := by
      rw [Paper2FamilyIntrinsicContraction.six_contraction (fun x => star (chosenRaw x l)) s j]
      simp only [hb,mul_zero,Finset.sum_const_zero,sub_zero,← he]
      ring

noncomputable def projectedSix : Matrix (Carrier × Fin 15) Q ℂ :=
  sixEmbedding*(sixEmbeddingᴴ*trajectorySix)

theorem projectedSix_tensor (q b c j : Q) (l : Fin 15) :
    (tensorCoordinates*projectedSix) ((q,b,c),l) j=
      ((Real.sqrt (2/5):ℂ)/4)*
        ∑ e : Q,star (chosenRaw (c,j,e) l)*Qura.Wedge.antisym (q,b) e := by
  rw [projectedSix,tensor_six_apply]
  simp only [six_source_extraction]
  calc
    _ = ((Real.sqrt (2/5):ℂ)/2)*Paper2Symmetric.c*
        ∑ s : Six,rawSix (q,c,b) s*Paper2FamilyRightSix.fifteen (j,s) l := by
      simp only [Finset.mul_sum]
      apply Finset.sum_congr rfl; intro s _; ring
    _ = _ := by
      rw [rightFifteen_reembedding]
      have hcc : Paper2Symmetric.c*Paper2Symmetric.c=(1/2:ℂ) := by
        simpa only [← pow_two] using Paper2Symmetric.c_squared
      calc
        _ = ((Real.sqrt (2/5):ℂ)/2)*(Paper2Symmetric.c*Paper2Symmetric.c)*
          (∑ e : Q,star (chosenRaw (c,j,e) l)*Qura.Wedge.antisym (q,b) e) := by ring
        _ = _ := by rw [hcc]; ring

theorem actual_relative_racah :
    ((Real.sqrt (2/5):ℂ)/2) • trajectoryFifteen +
      ((Real.sqrt (2/3):ℂ)*Paper2FamilyFifteenSeed.weight/2) • trajectorySix=
        (2*(Real.sqrt (2/3):ℂ)*Paper2FamilyFifteenSeed.weight) • projectedSix := by
  have h : tensorCoordinates*
      (((Real.sqrt (2/5):ℂ)/2) • trajectoryFifteen +
        ((Real.sqrt (2/3):ℂ)*Paper2FamilyFifteenSeed.weight/2) • trajectorySix)=
      tensorCoordinates*((2*(Real.sqrt (2/3):ℂ)*Paper2FamilyFifteenSeed.weight) • projectedSix) := by
    simp only [Matrix.mul_add,Matrix.mul_smul]
    ext ⟨⟨q,b,c⟩,l⟩ j
    simp only [Matrix.add_apply,Matrix.smul_apply,smul_eq_mul,
      trajectorySix_tensor,trajectoryFifteen_tensor,projectedSix_tensor]
    ring
  have hc := congrArg (fun M => tensorCoordinatesᴴ*M) h
  simpa only [← Matrix.mul_assoc,tensorCoordinates_gram,Matrix.one_mul] using hc

end Paper2FamilyRightFifteenProjection


==> anc/lean/FamilyRightFifteenRaw.lean <==
import FamilyFifteenIsometry

/-! Exact rational-basis right-fifteen Racah contraction. The table used
below was already proved equal to the actual epsilon coupling; all entries
of this identity are checked by the Lean kernel. No real chosen CG basis
is assumed: these are the explicit integer auxiliary coordinates. -/
namespace Paper2FamilyRightFifteenRaw
open Matrix Paper2InitialCG Paper2RationalFifteen
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 20000000
set_option maxRecDepth 6000

def source (q b c : Q) (l : Fin 15) (j : Q) : ℂ :=
  ∑ e : Q, raw (c,q,e) l * Qura.Wedge.antisym (j,b) e

def exchanged (q b c : Q) (l : Fin 15) (j : Q) : ℂ :=
  ∑ e : Q, raw (c,j,e) l * Qura.Wedge.antisym (q,b) e

noncomputable def contraction (q b c : Q) (l : Fin 15) (j : Q) : ℂ :=
  ∑ m : Fin 15, Paper2FamilyFifteenCoupling.coupling (q,l) m *
    (norms m)⁻¹ * raw (j,c,b) m

theorem contraction_exact (q b c : Q) (l : Fin 15) (j : Q) :
    contraction q b c l j = (1/2:ℂ)*source q b c l j-exchanged q b c l j := by
  simp only [contraction,Paper2FamilyFifteenCoupling.coupling_table]
  fin_cases q <;> fin_cases b <;> fin_cases c <;> fin_cases l <;> fin_cases j <;>
    norm_num [Paper2FamilyFifteenCoupling.table,norms,raw,elementary,pair,
      source,exchanged,Qura.Wedge.antisym,Fin.sum_univ_succ]

end Paper2FamilyRightFifteenRaw


==> anc/lean/FamilyRightFifteenRecoupling.lean <==
import FamilyRightFifteenGeometry

/-! Normalize the actual (6,15) and (15,15) output seeds and reconstruct
the full two-row right-fifteen Racah matrix. -/
namespace Paper2FamilyRightFifteenRecoupling
open Matrix Paper2InitialCG Paper2FamilyRightFifteenSeeds Paper2FamilyRightFifteenGeometry
open Paper2FamilyRightFifteenProjection (sixEmbedding projectedSix)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 5000000
set_option maxRecDepth 6000
set_option backward.isDefEq.respectTransparency false

noncomputable def coefficientA : ℂ := (Real.sqrt (2/5):ℂ)/2
noncomputable def coefficientB : ℂ := (Real.sqrt (2/3):ℂ)*Paper2FamilyFifteenSeed.weight

private theorem weight_sqrt : Paper2FamilyFifteenSeed.weight=(Real.sqrt (1/5):ℂ) := by
  have h : (3/2:ℝ)*(Real.sqrt 6/6)*Real.sqrt (8/15)=Real.sqrt (1/5) := by
    calc
      _ = (Real.sqrt 6*Real.sqrt (8/15))/4 := by ring
      _ = Real.sqrt (6*(8/15))/4 := by rw [Real.sqrt_mul (by norm_num)]
      _ = Real.sqrt (16*(1/5))/4 := by congr 2; norm_num
      _ = (Real.sqrt 16*Real.sqrt (1/5))/4 := by rw [Real.sqrt_mul (by norm_num)]
      _ = _ := by
        have h16 : Real.sqrt 16=4 := by
          rw [show (16:ℝ)=4^2 by norm_num,Real.sqrt_sq_eq_abs]; norm_num
        rw [h16]; ring
  simpa only [Paper2FamilyFifteenSeed.weight,k3,Paper2Adjoint.r6,Complex.ofReal_mul,
    Complex.ofReal_div,Complex.ofReal_ofNat] using congrArg (fun x : ℝ => (x:ℂ)) h

private theorem coefficientA_ne : coefficientA≠0 := by
  apply div_ne_zero
  · exact_mod_cast ne_of_gt (Real.sqrt_pos.mpr (by norm_num : (0:ℝ)<2/5))
  · norm_num

private theorem coefficientB_ne : coefficientB≠0 := by
  rw [coefficientB,weight_sqrt]
  apply mul_ne_zero
  · exact_mod_cast ne_of_gt (Real.sqrt_pos.mpr (by norm_num : (0:ℝ)<2/3))
  · exact_mod_cast ne_of_gt (Real.sqrt_pos.mpr (by norm_num : (0:ℝ)<1/5))

private theorem coefficient_relation : coefficientB*(Real.sqrt 3:ℂ)=2*coefficientA := by
  have h : Real.sqrt (2/3)*Real.sqrt (1/5)*Real.sqrt 3=Real.sqrt (2/5) := by
    rw [← Real.sqrt_mul (by norm_num),← Real.sqrt_mul (by positivity)]
    congr 1
    norm_num
  rw [coefficientB,weight_sqrt,coefficientA]
  have hc : (Real.sqrt (2/3):ℂ)*(Real.sqrt (1/5):ℂ)*(Real.sqrt 3:ℂ)=(Real.sqrt (2/5):ℂ) := by
    exact_mod_cast h
  rw [hc]
  ring

noncomputable def decodedSix : Matrix (Six × Fin 15) Q ℂ := sixEmbeddingᴴ*trajectorySix

theorem decodedSix_gram : decodedSixᴴ*decodedSix=(1/4:ℂ) • (1 : Matrix Q Q ℂ) := by
  have h := congrArg (fun M => trajectorySixᴴ*M) Paper2FamilyRightFifteenProjection.actual_relative_racah
  simp only [mul_assoc] at h
  change trajectorySixᴴ*(coefficientA • trajectoryFifteen+(coefficientB/2) • trajectorySix)=
    trajectorySixᴴ*((2*coefficientB) • projectedSix) at h
  have hd : trajectorySixᴴ*projectedSix=decodedSixᴴ*decodedSix := by
    simp only [projectedSix,decodedSix,Matrix.conjTranspose_mul,
      Matrix.conjTranspose_conjTranspose,Matrix.mul_assoc]
  simp only [Matrix.mul_add,Matrix.mul_smul,trajectories_orthogonal,
    smul_zero,zero_add,trajectorySix_gram,hd] at h
  ext i j
  have he := congrFun (congrFun h i) j
  simp only [Matrix.smul_apply,smul_eq_mul] at he ⊢
  apply (mul_left_cancel₀ coefficientB_ne)
  linear_combination -(1/2:ℂ)*he

noncomputable def fifteenEmbedding : Matrix (Carrier × Fin 15) (Fin 15 × Fin 15) ℂ :=
  Paper2CGComplement.cgFifteen.map star⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ)

private theorem conjugate_product {m n p : Type*} [Fintype n]
    (B : Matrix m n ℂ) (C : Matrix n p ℂ) :
    (B*C).map star=B.map star*C.map star := by
  ext i j
  simp [Matrix.mul_apply,star_sum,star_mul]

private theorem conjugate_adjoint {m n : Type*} (B : Matrix m n ℂ) :
    Bᴴ.map star=(B.map star)ᴴ := by ext i j; rfl

theorem fifteenEmbedding_gram : fifteenEmbeddingᴴ*fifteenEmbedding=1 := by
  have h := congrArg (fun M => M.map star) Paper2CGComplement.fifteen_gram
  simp only [conjugate_product,conjugate_adjoint,Matrix.map_one star (star_zero ℂ) (star_one ℂ)] at h
  simp only [fifteenEmbedding,Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul,h,Matrix.one_mul,Matrix.one_kronecker_one]

theorem embedding_complete : threeEmbedding*threeEmbeddingᴴ+sixEmbedding*sixEmbeddingᴴ+
    fifteenEmbedding*fifteenEmbeddingᴴ=1 := by
  have h := congrArg (fun M => M.map star) Paper2CGComplement.three_six_fifteen_complete
  simp only [Matrix.map_add star star_add,conjugate_product,conjugate_adjoint,
    Matrix.map_one star (star_zero ℂ) (star_one ℂ)] at h
  simp only [threeEmbedding,sixEmbedding,fifteenEmbedding,Paper2SecondEncoding.finalThree,
    Paper2SecondEncoding.finalSix,Matrix.conjTranspose_kronecker,
    Matrix.conjTranspose_one,← Matrix.mul_kronecker_mul,Matrix.one_mul,
    ← Matrix.add_kronecker,h,Matrix.one_kronecker_one]

noncomputable def decodedFifteen : Matrix (Fin 15 × Fin 15) Q ℂ := fifteenEmbeddingᴴ*trajectorySix

theorem reconstruct_six : trajectorySix=sixEmbedding*decodedSix+fifteenEmbedding*decodedFifteen := by
  have h := congrArg (fun M => M*trajectorySix) embedding_complete
  simpa only [Matrix.add_mul,Matrix.mul_assoc,three_absent,Matrix.mul_zero,
    zero_add,Matrix.one_mul,decodedSix,decodedFifteen] using h.symm

theorem decodedFifteen_gram : decodedFifteenᴴ*decodedFifteen=(3/4:ℂ) • (1 : Matrix Q Q ℂ) := by
  have hrec : fifteenEmbedding*decodedFifteen=trajectorySix-sixEmbedding*decodedSix := by
    rw [reconstruct_six]; abel
  have hd : trajectorySixᴴ*sixEmbedding=decodedSixᴴ := by
    simp only [decodedSix,Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose]
  rw [decodedFifteen,Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose,Matrix.mul_assoc]
  change trajectorySixᴴ*(fifteenEmbedding*decodedFifteen)=_
  rw [hrec,Matrix.mul_sub,trajectorySix_gram,← Matrix.mul_assoc,hd,decodedSix_gram]
  ext i j
  simp only [Matrix.sub_apply,Matrix.smul_apply,smul_eq_mul]
  ring

noncomputable def seed615 : Matrix (Six × Fin 15) Q ℂ := (2:ℂ) • decodedSix
noncomputable def seed1515 : Matrix (Fin 15 × Fin 15) Q ℂ := (2/(Real.sqrt 3:ℂ)) • decodedFifteen

private theorem sqrt3_ne : (Real.sqrt 3:ℂ)≠0 := by
  exact_mod_cast ne_of_gt (Real.sqrt_pos.mpr (by norm_num : (0:ℝ)<3))
private theorem sqrt3_sq : (Real.sqrt 3:ℂ)^2=3 := by
  exact_mod_cast Real.sq_sqrt (by norm_num : (0:ℝ)≤3)

theorem seed615_gram : seed615ᴴ*seed615=1 := by
  simp only [seed615,Matrix.conjTranspose_smul,Matrix.smul_mul,Matrix.mul_smul,
    decodedSix_gram,smul_smul,map_ofNat]
  norm_num

theorem seed1515_gram : seed1515ᴴ*seed1515=1 := by
  simp only [seed1515,Matrix.conjTranspose_smul,Matrix.smul_mul,Matrix.mul_smul,
    decodedFifteen_gram,smul_smul,map_div₀,map_ofNat,Complex.star_def,Complex.conj_ofReal]
  have h : (2/(Real.sqrt 3:ℂ))*(2/(Real.sqrt 3:ℂ))*(3/4)=1 := by
    field_simp [sqrt3_ne]
    linear_combination -4*sqrt3_sq
  rw [← mul_assoc,h,one_smul]

theorem first_racah_row : trajectorySix=
    (1/2:ℂ) • (sixEmbedding*seed615)+((Real.sqrt 3:ℂ)/2) • (fifteenEmbedding*seed1515) := by
  rw [seed615,seed1515,Matrix.mul_smul,Matrix.mul_smul,smul_smul,smul_smul]
  have h : (Real.sqrt 3:ℂ)/2*(2/(Real.sqrt 3:ℂ))=1 := by field_simp [sqrt3_ne]
  norm_num [h,reconstruct_six]

theorem normalized_relative_racah : (Real.sqrt 3:ℂ) • trajectoryFifteen+trajectorySix=
    (4:ℂ) • projectedSix := by
  have h := congrArg (fun M => (Real.sqrt 3:ℂ) • M)
    Paper2FamilyRightFifteenProjection.actual_relative_racah
  simp only [mul_assoc] at h
  change (Real.sqrt 3:ℂ) • (coefficientA • trajectoryFifteen+(coefficientB/2) • trajectorySix)=
    (Real.sqrt 3:ℂ) • ((2*coefficientB) • projectedSix) at h
  ext i j
  have he := congrFun (congrFun h i) j
  simp only [Matrix.smul_apply,Matrix.add_apply,smul_eq_mul] at he ⊢
  have hr := coefficient_relation
  apply (mul_left_cancel₀ coefficientA_ne)
  linear_combination he - ((trajectorySix i j)/2-2*projectedSix i j)*hr

theorem second_racah_row : trajectoryFifteen=
    ((Real.sqrt 3:ℂ)/2) • (sixEmbedding*seed615)-(1/2:ℂ) • (fifteenEmbedding*seed1515) := by
  have hp : (4:ℂ) • projectedSix=(2:ℂ) • (sixEmbedding*seed615) := by
    simp only [projectedSix,seed615,decodedSix,Matrix.mul_smul,smul_smul]
    norm_num
  ext i j
  have he := congrFun (congrFun normalized_relative_racah i) j
  rw [hp] at he
  have hf := congrFun (congrFun first_racah_row i) j
  simp only [Matrix.add_apply,Matrix.smul_apply,smul_eq_mul] at he hf
  simp only [Matrix.sub_apply,Matrix.smul_apply,smul_eq_mul]
  apply (mul_left_cancel₀ sqrt3_ne)
  linear_combination he-hf-((sixEmbedding*seed615) i j/2)*sqrt3_sq

end Paper2FamilyRightFifteenRecoupling


==> anc/lean/FamilyRightFifteenSeeds.lean <==
import FamilyCanonicalEncoding
import SixSeedCoefficients
import FamilyRightFifteenContraction
import FamilyFifteenSeed

/-! Actual right-fifteen source trajectories and their intrinsic tensor
coordinates. The conjugation and negative epsilon-coupling phase coincide
with the canonical second encoding. -/
namespace Paper2FamilyRightFifteenSeeds
open Matrix Paper2InitialCG Paper2FamilyRightSix
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 5000000
set_option maxRecDepth 6000
set_option backward.isDefEq.respectTransparency false

noncomputable def trajectorySix : Matrix (Carrier × Fin 15) Q ℂ := fun qrl j =>
  ∑ s : Six, star (Paper2FamilyRightFifteen.six (qrl.1.1,qrl.2) s)*
    Paper2SourceSeedMatches.seed86 (qrl.1.2,s) j

noncomputable def trajectoryFifteen : Matrix (Carrier × Fin 15) Q ℂ := fun qrl j =>
  -∑ m : Fin 15, star (Paper2FamilyFifteenIsometry.fifteen (qrl.1.1,qrl.2) m)*
    Paper2FamilyFifteenSeed.seed815 (qrl.1.2,m) j

noncomputable def tensorCoordinates : Matrix (Ambient × Fin 15) (Carrier × Fin 15) ℂ :=
  vectorize⊗ₖ(1 : Matrix (Fin 15) (Fin 15) ℂ)

theorem tensorCoordinates_gram : tensorCoordinatesᴴ*tensorCoordinates=1 := by
  simp only [tensorCoordinates,Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul,vectorize_gram,Matrix.one_mul,Matrix.one_kronecker_one]

theorem tensorCoordinates_apply (B : Matrix (Carrier × Fin 15) Q ℂ)
    (q b c j : Q) (l : Fin 15) :
    (tensorCoordinates*B) ((q,b,c),l) j=∑ r : A,Paper2Adjoint.T r b c*B ((q,r),l) j := by
  simp [tensorCoordinates,vectorize,Paper2Adjoint.inclusion,Matrix.mul_apply,
    Matrix.kronecker_apply,Matrix.one_apply,Fintype.sum_prod_type,ite_and,
    mul_ite,ite_mul,Finset.sum_ite_irrel,Finset.sum_const_zero,eq_comm]

theorem chosenRaw_entry (q b c : Q) (l : Fin 15) : chosenRaw (q,b,c) l=
    ∑ r : A, Paper2Adjoint.T r b c*Paper2CGComplement.cgFifteen (q,r) l := by
  simp [chosenRaw,vectorize,Paper2Adjoint.inclusion,Matrix.mul_apply,
    Matrix.kronecker_apply,Matrix.one_apply,Fintype.sum_prod_type,eq_comm]

theorem seed815_tensor (b c j : Q) (l : Fin 15) :
    (∑ r : A, Paper2Adjoint.T r b c*Paper2FamilyFifteenSeed.seed815 (r,l) j)=
      Paper2FamilyFifteenSeed.weight*chosenRaw (j,c,b) l := by
  have ht (t : A) := congrFun (congrFun Paper2FirstEncoding.transpose8_coefficients (b,c)) t
  simp only [Matrix.mul_apply,Matrix.map_apply,Paper2Adjoint.inclusion] at ht
  have hh (t : A) : star (Paper2Adjoint.T t b c)=Paper2Adjoint.T t c b :=
    congrFun (congrFun (Paper2Adjoint.T_hermitian t) c) b
  simp only [Paper2FamilyFifteenSeed.seed815_entry,chosenRaw_entry,Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl; intro t _
  calc
    _ = Paper2FamilyFifteenSeed.weight*(∑ r : A,
        Paper2Adjoint.T r b c*Paper2FirstEncoding.transpose8 r t)*
          Paper2CGComplement.cgFifteen (j,t) l := by
      simp only [Finset.mul_sum,Finset.sum_mul]
      apply Finset.sum_congr rfl; intro r _; ring
    _ = _ := by rw [ht,hh]; ring

theorem seed86_tensor (b c j : Q) (s : Six) :
    (∑ r : A, Paper2Adjoint.T r b c*Paper2SourceSeedMatches.seed86 (r,s) j)=
      Paper2Symmetric.c*rawSix (j,c,b) s := by
  have h := Paper2FinalSeedMatches.finalSix_vectorized j b c s
  simp only [vectorize,Paper2Adjoint.inclusion,Paper2SecondEncoding.finalSix,
    Matrix.mul_apply,Matrix.kronecker_apply,Matrix.map_apply,Matrix.one_apply,
    Fintype.sum_prod_type,ite_mul,one_mul,zero_mul,Finset.sum_ite_irrel,
    Finset.sum_const_zero,Finset.sum_ite_eq',
    Finset.mem_univ,ite_true] at h
  simp only [eq_comm,Finset.sum_ite_eq,Finset.mem_univ,ite_true] at h
  rw [Paper2SixSeedCoefficients.seed86_cg]
  rw [h,Finset.mul_sum]
  apply Finset.sum_congr rfl; intro r _; ring

private theorem symmetric_contraction (B : Q → Q → ℂ)
    (hB : ∀ a e, B a e=B e a) (j b c : Q) :
    (∑ s : Six, (∑ a : Q, ∑ e : Q,Paper2Symmetric.sym (a,e) s*B a e)*rawSix (j,c,b) s)=
      Paper2Symmetric.c*∑ e : Q,B c e*Qura.Wedge.antisym (j,b) e := by
  have h3 : Paper2Symmetric.c^3=Paper2Symmetric.c/2 := by
    rw [pow_succ,Paper2Symmetric.c_squared]; ring
  fin_cases j <;> fin_cases b <;> fin_cases c <;>
    norm_num [rawSix,Paper2Symmetric.sym,Qura.Wedge.iota,Qura.Wedge.antisym,
      Fin.sum_univ_succ,Paper2Symmetric.c] <;>
    (try simp only [hB 1 0,hB 2 0,hB 2 1]) <;>
    ring_nf <;> norm_num [Paper2Symmetric.c_squared,h3] <;> ring

theorem trajectorySix_tensor (q b c j : Q) (l : Fin 15) :
    (tensorCoordinates*trajectorySix) ((q,b,c),l) j=
      ((Real.sqrt (2/5):ℂ)/2)*
        ∑ e : Q,star (chosenRaw (c,q,e) l)*Qura.Wedge.antisym (j,b) e := by
  have hs : star (Real.sqrt (2/5):ℂ)=(Real.sqrt (2/5):ℂ) := by simp [Complex.star_def]
  have he (s : Six) : fifteen (q,s) l=
      ∑ a : Q,∑ e : Q,Paper2Symmetric.sym (a,e) s*star (chosenRaw (a,q,e) l) := by
    simp [fifteen,lift,Matrix.mul_apply,Matrix.conjTranspose_apply,
      Fintype.sum_prod_type,Paper2Symmetric.sym_real,apply_ite,ite_mul,
      Finset.sum_ite_irrel,Finset.sum_const_zero,eq_comm]
  rw [tensorCoordinates_apply]
  simp only [trajectorySix,Paper2FamilyRightFifteen.six,
    Matrix.smul_apply,smul_eq_mul,star_mul,hs,Paper2FamilyRightFifteen.dual,
    star_star,Finset.mul_sum]
  rw [Finset.sum_comm]
  calc
    _ = (Real.sqrt (2/5):ℂ)*∑ s : Six, fifteen (q,s) l*
        (∑ r : A,Paper2Adjoint.T r b c*Paper2SourceSeedMatches.seed86 (r,s) j) := by
      simp only [Finset.mul_sum]
      apply Finset.sum_congr rfl; intro s _
      apply Finset.sum_congr rfl; intro r _; ring
    _ = (Real.sqrt (2/5):ℂ)*Paper2Symmetric.c*
        ∑ s : Six,(∑ a : Q,∑ e : Q,Paper2Symmetric.sym (a,e) s*star (chosenRaw (a,q,e) l))*
          rawSix (j,c,b) s := by
      simp only [seed86_tensor,he,Finset.mul_sum]
      apply Finset.sum_congr rfl; intro s _; ring
    _ = _ := by
      rw [symmetric_contraction (fun a e => star (chosenRaw (a,q,e) l))
        (fun a e => congrArg star (chosenRaw_symmetric a q e l))]
      have hcc : Paper2Symmetric.c*Paper2Symmetric.c=(1/2:ℂ) := by
        simpa only [← pow_two] using Paper2Symmetric.c_squared
      calc
        _ = (Real.sqrt (2/5):ℂ)*(Paper2Symmetric.c*Paper2Symmetric.c)*
          (∑ e : Q,star (chosenRaw (c,q,e) l)*Qura.Wedge.antisym (j,b) e) := by ring
        _ = _ := by
          rw [hcc]
          simp only [Finset.mul_sum,Finset.sum_mul]
          apply Finset.sum_congr rfl; intro e _; ring

theorem trajectoryFifteen_tensor (q b c j : Q) (l : Fin 15) :
    (tensorCoordinates*trajectoryFifteen) ((q,b,c),l) j=
      -(Real.sqrt (2/3):ℂ)*Paper2FamilyFifteenSeed.weight*
        ((1/2:ℂ)*(∑ e : Q,star (chosenRaw (c,q,e) l)*Qura.Wedge.antisym (j,b) e)-
          ∑ e : Q,star (chosenRaw (c,j,e) l)*Qura.Wedge.antisym (q,b) e) := by
  have hs : star (Real.sqrt (2/3):ℂ)=(Real.sqrt (2/3):ℂ) := by simp [Complex.star_def]
  rw [tensorCoordinates_apply]
  conv =>
    lhs
    simp only [trajectoryFifteen,Paper2FamilyFifteenIsometry.fifteen,
      Matrix.smul_apply,smul_eq_mul,star_mul,hs,Finset.mul_sum,mul_neg,Finset.sum_neg_distrib]
  rw [Finset.sum_comm]
  calc
    _ = -(Real.sqrt (2/3):ℂ)*
        ∑ m : Fin 15, star (Paper2FamilyFifteenTensor.coupling (q,l) m)*
          (∑ r : A,Paper2Adjoint.T r b c*Paper2FamilyFifteenSeed.seed815 (r,m) j) := by
      simp only [Finset.mul_sum,← Finset.sum_neg_distrib]
      apply Finset.sum_congr rfl; intro m _
      apply Finset.sum_congr rfl; intro r _; ring
    _ = _ := by
      simp only [seed815_tensor]
      rw [show (∑ m : Fin 15,star (Paper2FamilyFifteenTensor.coupling (q,l) m)*
          (Paper2FamilyFifteenSeed.weight*chosenRaw (j,c,b) m))=
          Paper2FamilyFifteenSeed.weight*(∑ m : Fin 15,
            star (Paper2FamilyFifteenTensor.coupling (q,l) m)*chosenRaw (j,c,b) m) by
        simp only [Finset.mul_sum]
        apply Finset.sum_congr rfl; intro m _; ring]
      rw [Paper2FamilyRightFifteenContraction.chosen_contraction]
      simp only [mul_sub,mul_assoc,neg_mul,mul_neg]

theorem rightFifteen_reembedding (q b c j : Q) (l : Fin 15) :
    (∑ s : Six,rawSix (q,c,b) s*Paper2FamilyRightSix.fifteen (j,s) l)=
      Paper2Symmetric.c*(∑ e : Q,star (chosenRaw (c,j,e) l)*Qura.Wedge.antisym (q,b) e) := by
  have he (s : Six) : fifteen (j,s) l=
      ∑ a : Q,∑ e : Q,Paper2Symmetric.sym (a,e) s*star (chosenRaw (a,j,e) l) := by
    simp [fifteen,lift,Matrix.mul_apply,Matrix.conjTranspose_apply,
      Fintype.sum_prod_type,Paper2Symmetric.sym_real,apply_ite,ite_mul,
      Finset.sum_ite_irrel,Finset.sum_const_zero,eq_comm]
  simp only [he]
  rw [show (∑ s : Six,rawSix (q,c,b) s*
      (∑ a : Q,∑ e : Q,Paper2Symmetric.sym (a,e) s*star (chosenRaw (a,j,e) l)))=
      ∑ s : Six,(∑ a : Q,∑ e : Q,Paper2Symmetric.sym (a,e) s*star (chosenRaw (a,j,e) l))*
        rawSix (q,c,b) s by
    apply Finset.sum_congr rfl; intro s _; ring]
  exact symmetric_contraction (fun a e => star (chosenRaw (a,j,e) l))
    (fun a e => congrArg star (chosenRaw_symmetric a j e l)) q b c

end Paper2FamilyRightFifteenSeeds


==> anc/lean/FamilyRightSix.lean <==
import RationalFifteenRep
import SymmetricRepresentation
import Mathlib.Data.Matrix.ColumnRowPartitioned

/-! Actual right-six Clebsch--Gordan map: the three columns and the
conjugated initial fifteen columns fill all eighteen coordinates. -/
namespace Paper2FamilyRightSix
open Matrix Paper2InitialCG Paper2S123
open scoped Kronecker
open Paper2CGComplement (cgFifteen)
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 3000000
set_option backward.isDefEq.respectTransparency false

noncomputable def chosenRaw : Matrix Ambient (Fin 15) ℂ := vectorize * cgFifteen

theorem chosenRaw_formula : chosenRaw = Paper2RationalFifteen.raw * Paper2RationalFifteen.inverseChange := by
  rw [← Paper2RationalFifteen.vectorize_coordinates,
    ← Paper2RationalFifteen.coordinates_recovery]
  simp only [chosenRaw, Matrix.mul_assoc, Paper2RationalFifteen.inverseChange_right, Matrix.mul_one]

theorem chosenRaw_symmetric (a b c : Q) (l : Fin 15) :
    chosenRaw (a,b,c) l = chosenRaw (c,b,a) l := by
  simp only [chosenRaw_formula, Matrix.mul_apply, Paper2RationalFifteen.raw_symmetric a b c]

theorem chosenRaw_traceless (a : Q) (l : Fin 15) :
    (∑ b : Q, chosenRaw (a,b,b) l) = 0 := by
  simp only [chosenRaw_formula, Matrix.mul_apply]
  rw [Finset.sum_comm]
  simp only [← Finset.sum_mul, Paper2RationalFifteen.raw_traceless, zero_mul, Finset.sum_const_zero]

theorem chosenRaw_gram : chosenRawᴴ * chosenRaw = 1 := by
  simp only [chosenRaw, Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc vectorizeᴴ, vectorize_gram, Matrix.one_mul, Paper2CGComplement.fifteen_gram]

noncomputable def lift : Matrix Ambient (Q × Six) ℂ :=
  fun abc qs => (if abc.2.1=qs.1 then 1 else 0) * Paper2Symmetric.sym (abc.1,abc.2.2) qs.2

theorem lift_gram : liftᴴ * lift=1 := by
  ext ⟨q,s⟩ ⟨j,t⟩
  have hs := congrFun (congrFun Paper2Symmetric.sym_gram s) t
  simp only [Matrix.mul_apply, Fintype.sum_prod_type, Matrix.conjTranspose_apply,
    Paper2Symmetric.sym_real, Matrix.one_apply] at hs
  simp only [Matrix.mul_apply, Fintype.sum_prod_type, Matrix.conjTranspose_apply,
    lift, starRingEnd_apply, star_mul, apply_ite star, star_one, star_zero,
    Paper2Symmetric.sym_real, ite_mul, mul_ite, one_mul, mul_one, zero_mul, mul_zero,
    Finset.sum_ite_irrel, Finset.sum_const_zero, Finset.sum_ite_eq', Finset.mem_univ, ite_true]
  by_cases h : q=j
  · subst j; simpa [Matrix.one_apply, Prod.ext_iff, eq_comm] using hs
  · simp [h, Ne.symm h, Matrix.one_apply, Prod.ext_iff]

theorem lift_projector (a b c i j k : Q) :
    (lift * liftᴴ) (a,b,c) (i,j,k) =
      (if b=j then (1/2:ℂ)*((if (a,c)=(i,k) then 1 else 0)+
        (if (i,k)=(c,a) then 1 else 0)) else 0) := by
  have hs := congrFun (congrFun Paper2Symmetric.sym_projector (a,c)) (i,k)
  simp only [Matrix.mul_apply, Matrix.conjTranspose_apply, Paper2Symmetric.sym_real,
    Matrix.smul_apply, smul_eq_mul, Matrix.add_apply, Matrix.one_apply,
    Paper2Symmetric.swap] at hs
  simp only [Matrix.mul_apply, Fintype.sum_prod_type, Matrix.conjTranspose_apply,
    lift, starRingEnd_apply, star_mul, apply_ite star, star_one, star_zero,
    Paper2Symmetric.sym_real, ite_mul, mul_ite, one_mul, mul_one, zero_mul, mul_zero,
    Finset.sum_ite_irrel, Finset.sum_const_zero, Finset.sum_ite_eq, Finset.mem_univ, ite_true]
  by_cases h : b=j
  · subst j; simpa using hs
  · simp [h]

theorem lift_recovery : lift * liftᴴ * chosenRaw.map star = chosenRaw.map star := by
  ext ⟨a,b,c⟩ l
  change (∑ i : Ambient, (lift * liftᴴ) (a,b,c) i * star (chosenRaw i l)) = _
  simp only [Fintype.sum_prod_type, lift_projector]
  simp [Matrix.map_apply, Prod.ext_iff, ite_and, mul_ite, ite_mul,
    add_mul, mul_add, Finset.sum_add_distrib, Finset.sum_ite_irrel,
    Finset.sum_const_zero, eq_comm, chosenRaw_symmetric c b a]
  ring

noncomputable def fifteen : Matrix (Q × Six) (Fin 15) ℂ := liftᴴ * chosenRaw.map star

theorem fifteen_gram : fifteenᴴ * fifteen=1 := by
  have hc : (chosenRaw.map star)ᴴ * chosenRaw.map star = 1 := by
    have h := congrArg (fun M => M.map star) chosenRaw_gram
    ext i j
    simpa [Matrix.mul_apply, Matrix.conjTranspose_apply, star_sum, star_mul,
      Matrix.one_apply, mul_comm] using congrFun (congrFun h i) j
  simp only [fifteen, Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose]
  rw [Matrix.mul_assoc, ← Matrix.mul_assoc lift, lift_recovery, hc]

noncomputable def three : Matrix (Q × Six) Q ℂ := Paper2Symmetric.seedOne

theorem lift_three (a b c j : Q) :
    (lift * three) (a,b,c) j = (Paper2Symmetric.c/2) *
      ((if a=b then 1 else 0)*(if c=j then 1 else 0)+
       (if a=j then 1 else 0)*(if c=b then 1 else 0)) := by
  have hs := congrFun (congrFun Paper2Symmetric.sym_projector (a,c)) (b,j)
  simp only [Matrix.mul_apply, Matrix.conjTranspose_apply, Paper2Symmetric.sym_real,
    Matrix.smul_apply, smul_eq_mul, Matrix.add_apply, Matrix.one_apply,
    Paper2Symmetric.swap] at hs
  simp only [Matrix.mul_apply, Fintype.sum_prod_type, lift, three,
    Paper2Symmetric.seedOne, ite_mul, one_mul, zero_mul,
    Finset.sum_ite_irrel, Finset.sum_const_zero, Finset.sum_ite_eq,
    Finset.mem_univ, ite_true]
  have he : (∑ s : Six, Paper2Symmetric.sym (a,c) s * (Paper2Symmetric.c * Paper2Symmetric.sym (b,j) s)) =
      Paper2Symmetric.c * (∑ s : Six, Paper2Symmetric.sym (a,c) s * Paper2Symmetric.sym (b,j) s) := by
    rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro s _; ring
  rw [he, hs]
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases j <;> norm_num <;> ring

theorem three_fifteen_orthogonal : threeᴴ * fifteen=0 := by
  have h : threeᴴ * fifteen = (lift * three)ᴴ * chosenRaw.map star := by
    simp only [fifteen, Matrix.conjTranspose_mul, Matrix.mul_assoc]
  rw [h]
  ext j l
  change (∑ i : Ambient, star ((lift * three) i j) * star (chosenRaw i l)) = 0
  simp only [Fintype.sum_prod_type,
    lift_three, starRingEnd_apply, star_mul, star_add, star_div,
    Paper2Symmetric.c_real, star_ofNat, apply_ite star, star_one, star_zero,
    Matrix.map_apply, mul_add, add_mul, ite_mul, mul_ite, mul_one, one_mul,
    zero_mul, mul_zero, Finset.sum_add_distrib, Finset.sum_ite_irrel,
    Finset.sum_const_zero, Finset.sum_ite_eq, Finset.sum_ite_eq',
    Finset.mem_univ, ite_true, Matrix.zero_apply]
  simp only [← Finset.mul_sum, ← star_sum, chosenRaw_symmetric _ _ j,
    chosenRaw_traceless, star_zero, mul_zero, add_zero]

theorem fifteen_three_orthogonal : fifteenᴴ * three=0 := by
  simpa only [Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose,
    Matrix.conjTranspose_zero] using congrArg Matrix.conjTranspose three_fifteen_orthogonal

noncomputable def cg : Matrix (Q × Six) (Q ⊕ Fin 15) ℂ := Matrix.fromCols three fifteen

theorem cg_gram : cgᴴ*cg=1 := by
  have h3 : threeᴴ*three=1 := Paper2Symmetric.seedOne_gram
  simp only [cg, Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromRows_mul_fromCols, h3,
    fifteen_gram, three_fifteen_orthogonal, fifteen_three_orthogonal,
    Matrix.fromBlocks_one]

theorem cg_complete : cg*cgᴴ=1 := by
  let e : (Q ⊕ Fin 15) ≃ (Q × Six) := Fintype.equivOfCardEq (by decide)
  exact (Matrix.mul_eq_one_comm_of_equiv e).mp cg_gram


private theorem conjugate_mul {m n p : Type*} [Fintype n]
    (B : Matrix m n ℂ) (C : Matrix n p ℂ) : (B*C).map star=B.map star*C.map star := by
  ext i j; simp [Matrix.mul_apply, star_sum, star_mul]

theorem lift_as_permutation : lift = Paper2InitialCGCovariance.permutation *
    ((1 : Matrix Q Q ℂ) ⊗ₖ Paper2Symmetric.sym) := by
  ext ⟨a,b,c⟩ ⟨q,s⟩
  simp [lift, Paper2InitialCGCovariance.permutation, Paper2InitialCGCovariance.swapDB,
    Matrix.mul_apply, Fintype.sum_prod_type, Matrix.kronecker_apply,
    Matrix.one_apply, Prod.ext_iff, ite_and, eq_comm]

noncomputable def action (U : Matrix Q Q ℂ) : Matrix (Q × Six) (Q × Six) ℂ :=
  U.map star ⊗ₖ Paper2PhiCovariance.symRep U

theorem lift_intertwining (U : Matrix Q Q ℂ) :
    (Paper2InitialCGCovariance.ambientRep U).map star * lift = lift * action U := by
  have ha : (Paper2InitialCGCovariance.ambientRep U).map star =
      U ⊗ₖ (U.map star ⊗ₖ U) := by
    ext i j
    simp [Paper2InitialCGCovariance.ambientRep, Paper2Adjoint.queryRep,
      Matrix.kronecker_apply, star_mul]
  rw [ha, lift_as_permutation, ← Matrix.mul_assoc,
    Paper2InitialCGCovariance.permutation_rep (U.map star) U U, Matrix.mul_assoc,
    ← Matrix.mul_kronecker_mul, Matrix.mul_one, Paper2PhiCovariance.sym_intertwining]
  simp only [action, Matrix.mul_assoc, ← Matrix.mul_kronecker_mul, Matrix.one_mul]

theorem chosenRaw_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    Paper2InitialCGCovariance.ambientRep U * chosenRaw =
      chosenRaw * Paper2CGFifteen.repFifteen U := by
  rw [chosenRaw, ← Matrix.mul_assoc, Paper2InitialCGCovariance.vectorize_intertwining U hU,
    Matrix.mul_assoc, Paper2CGFifteen.fifteen_intertwining U hU]
  simp only [Matrix.mul_assoc]

theorem fifteen_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    action U * fifteen = fifteen * (Paper2CGFifteen.repFifteen U).map star := by
  have hc := congrArg (fun M => M.map star) (chosenRaw_intertwining U hU)
  simp only [conjugate_mul] at hc
  have hl : lift*fifteen=chosenRaw.map star := by
    simpa only [fifteen, Matrix.mul_assoc] using lift_recovery
  have he : lift*(action U*fifteen)=lift*(fifteen*(Paper2CGFifteen.repFifteen U).map star) := by
    rw [← Matrix.mul_assoc, ← lift_intertwining, Matrix.mul_assoc, hl, hc,
      ← Matrix.mul_assoc, hl]
  have h := congrArg (fun M => liftᴴ*M) he
  simpa only [← Matrix.mul_assoc, lift_gram, Matrix.one_mul] using h


theorem three_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    action U * three = three * U := by
  have h := Paper2PhiCovariance.seedOne_constraint (U.map star) (specialUnitary_conjugate hU)
  have hh : (U.map star).map star=U := by ext i j; simp
  rw [hh] at h
  exact h.symm

theorem cg_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    action U * cg = cg * Matrix.fromBlocks U 0 0 ((Paper2CGFifteen.repFifteen U).map star) := by
  simp only [cg, Matrix.mul_fromCols, Matrix.fromCols_mul_fromBlocks,
    Matrix.mul_zero, add_zero, zero_add, three_intertwining U hU, fifteen_intertwining U hU]

theorem actual_decomposition (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    action U = cg * Matrix.fromBlocks U 0 0 ((Paper2CGFifteen.repFifteen U).map star) * cgᴴ := by
  rw [← cg_intertwining U hU, Matrix.mul_assoc, cg_complete, Matrix.mul_one]


theorem fifteen_extraction (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    fifteenᴴ * action U = (Paper2CGFifteen.repFifteen U).map star * fifteenᴴ := by
  have he : action U = (three*U)*threeᴴ +
      (fifteen*(Paper2CGFifteen.repFifteen U).map star)*fifteenᴴ := by
    rw [actual_decomposition U hU]
    simp only [cg, Matrix.fromCols_mul_fromBlocks, Matrix.mul_zero, add_zero, zero_add,
      Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose, Matrix.fromCols_mul_fromRows]
  rw [he, Matrix.mul_add]
  simp only [← Matrix.mul_assoc, fifteen_three_orthogonal, Matrix.zero_mul, zero_add,
    fifteen_gram, Matrix.one_mul]


def queryTrace (P : Matrix (Q × Six) (Q × Six) ℂ) : Matrix Six Six ℂ :=
  fun s t => ∑ q : Q, P (q,s) (q,t)

theorem three_partial_trace : queryTrace (three*threeᴴ)=(1/2:ℂ) • (1 : Matrix Six Six ℂ) := by
  ext s t
  have h := congrFun (congrFun Paper2Symmetric.sym_gram s) t
  simp only [Matrix.mul_apply, Matrix.conjTranspose_apply, Fintype.sum_prod_type,
    Paper2Symmetric.sym_real, Matrix.one_apply] at h
  change (∑ q : Q, ∑ j : Q, (Paper2Symmetric.c * Paper2Symmetric.sym (q,j) s) *
    star (Paper2Symmetric.c * Paper2Symmetric.sym (q,j) t)) = _
  simp only [star_mul, Paper2Symmetric.c_real, Paper2Symmetric.sym_real,
    Matrix.smul_apply, smul_eq_mul, Matrix.one_apply]
  calc
    _ = Paper2Symmetric.c^2 * (∑ q : Q, ∑ j : Q,
      Paper2Symmetric.sym (q,j) s * Paper2Symmetric.sym (q,j) t) := by
      simp only [Finset.mul_sum]; apply Finset.sum_congr rfl; intro q _
      apply Finset.sum_congr rfl; intro j _; ring
    _ = _ := by rw [h, Paper2Symmetric.c_squared]

theorem fifteen_partial_trace : queryTrace (fifteen*fifteenᴴ)=(5/2:ℂ) • (1 : Matrix Six Six ℂ) := by
  have hc : three*threeᴴ + fifteen*fifteenᴴ=1 := by
    simpa only [cg, Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
      Matrix.fromCols_mul_fromRows] using cg_complete
  have he : fifteen*fifteenᴴ=1-three*threeᴴ := eq_sub_iff_add_eq.mpr (by simpa only [add_comm] using hc)
  rw [he]
  ext s t
  have ht := congrFun (congrFun three_partial_trace s) t
  simp only [queryTrace, Matrix.smul_apply, smul_eq_mul, Matrix.one_apply] at ht
  simp only [queryTrace, Matrix.sub_apply, Finset.sum_sub_distrib, Matrix.one_apply,
    Prod.mk.injEq, true_and, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
    nsmul_eq_mul, ht, Matrix.smul_apply, smul_eq_mul]
  ring


end Paper2FamilyRightSix


==> anc/lean/FamilyRightSixCompression.lean <==
import FamilyRightSixSeeds

/-! Decode the actual right-six source trajectories, fixing the first
Racah row and the relative sign of the remaining15-dimensional row. -/
namespace Paper2FamilyRightSixCompression
open Matrix Paper2InitialCG Paper2FirstEncoding
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option maxRecDepth 6000
set_option backward.isDefEq.respectTransparency false

noncomputable def threeEmbedding : Matrix (Paper2InitialCG.Carrier × Six) (Q × Six) ℂ :=
  cgThree.map star ⊗ₖ (1 : Matrix Six Six ℂ)

noncomputable def trajectoryThree : Matrix (Paper2InitialCG.Carrier × Six) Q ℂ := fun qrs j =>
  ∑ k : Q, Paper2Symmetric.seedOne (qrs.1.1,qrs.2) k * Paper2SourceSeedMatches.seed83 (qrs.1.2,k) j

theorem threeEmbedding_gram : threeEmbeddingᴴ * threeEmbedding=1 := by
  have h : (cgThree.map star)ᴴ * cgThree.map star=1 := Paper2SecondEncoding.finalThree_gram
  simp only [threeEmbedding,Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul,Matrix.one_mul,h,
    Matrix.one_kronecker_one]

theorem trajectoryThree_entry (q : Q) (r : A) (s : Six) (j : Q) :
    trajectoryThree ((q,r),s) j = (k3*Paper2Symmetric.c) *
      ∑ k : Q, Paper2Symmetric.sym (q,k) s * Paper2Adjoint.T r j k := by
  simp only [trajectoryThree,Paper2Symmetric.seedOne,Paper2SourceSeedMatches.seed83,Finset.mul_sum]
  apply Finset.sum_congr rfl; intro k _; ring

theorem embedded_three_seed (q : Q) (r : A) (s : Six) (j : Q) :
    (threeEmbedding * Paper2Symmetric.seedOne) ((q,r),s) j = (k3*Paper2Symmetric.c) *
      ∑ k : Q, Paper2Symmetric.sym (j,k) s * Paper2Adjoint.T r q k := by
  have hk : star k3=k3 := by simp [k3,Complex.star_def,Paper2Adjoint.r6_conj]
  have ht (k : Q) : star (Paper2Adjoint.T r k q)=Paper2Adjoint.T r q k :=
    congrFun (congrFun (Paper2Adjoint.T_hermitian r) q) k
  simp only [threeEmbedding,Matrix.mul_apply,Matrix.kronecker_apply,Matrix.map_apply,
    Matrix.one_apply,Fintype.sum_prod_type,Paper2DualCG.cgThree_entry,
    star_mul,hk,ht,mul_ite,ite_mul,mul_one,mul_zero,zero_mul,
    Finset.sum_ite_eq',Finset.sum_ite_eq,Finset.mem_univ,ite_true,Paper2Symmetric.seedOne]
  simp only [Finset.mul_sum]
  apply Finset.sum_congr rfl; intro k _
  rw [Paper2Symmetric.sym_swap k j]
  ring

private theorem fierz_contraction (i j : Q) (s : Six) :
    (∑ q : Q, ∑ r : A, ∑ k : Q,
      Paper2Adjoint.T r i q * Paper2Symmetric.sym (q,k) s * Paper2Adjoint.T r j k) =
      (2/3:ℂ) * Paper2Symmetric.sym (i,j) s := by
  calc
    _ = ∑ q : Q, ∑ k : Q, Paper2Symmetric.sym (q,k) s *
        (∑ r : A, Paper2Adjoint.T r i q * Paper2Adjoint.T r j k) := by
      apply Finset.sum_congr rfl; intro q _
      rw [Finset.sum_comm]
      simp only [Finset.mul_sum]
      apply Finset.sum_congr rfl; intro k _
      apply Finset.sum_congr rfl; intro r _; ring
    _ = _ := by
      simp only [Paper2SourceSeedMatches.hermitian_completeness]
      simp [ite_and,mul_sub,mul_ite,ite_mul,Finset.sum_sub_distrib,
        Finset.sum_ite_irrel,Finset.sum_const_zero,eq_comm,Paper2Symmetric.sym_swap j i]
      ring

theorem decode_three_source : threeEmbeddingᴴ * trajectoryThree =
    (1/4:ℂ) • Paper2Symmetric.seedOne := by
  ext ⟨i,s⟩ j
  simp only [threeEmbedding,Matrix.mul_apply,Matrix.conjTranspose_apply,
    Matrix.kronecker_apply,Matrix.map_apply,starRingEnd_apply,star_mul,star_star,
    Matrix.one_apply,apply_ite star,star_one,star_zero,Fintype.sum_prod_type,
    mul_ite,ite_mul,mul_one,mul_zero,zero_mul,Finset.sum_ite_eq,
    Finset.sum_ite_eq',Finset.mem_univ,ite_true,Paper2DualCG.cgThree_entry,
    trajectoryThree_entry,Matrix.smul_apply,smul_eq_mul,Paper2Symmetric.seedOne]
  calc
    _ = k3^2 * Paper2Symmetric.c * (∑ q : Q, ∑ r : A, ∑ k : Q,
        Paper2Adjoint.T r i q * Paper2Symmetric.sym (q,k) s * Paper2Adjoint.T r j k) := by
      simp only [Finset.mul_sum]
      apply Finset.sum_congr rfl; intro q _
      apply Finset.sum_congr rfl; intro r _
      apply Finset.sum_congr rfl; intro k _; ring
    _ = _ := by rw [k3_squared,fierz_contraction]; ring

theorem actual_relative_racah :
    (k3*Paper2Symmetric.c) • Paper2FamilyRightSixSeeds.trajectoryFifteen +
      (Paper2FamilyFifteenSeed.weight/4) • trajectoryThree =
        Paper2FamilyFifteenSeed.weight • (threeEmbedding*Paper2Symmetric.seedOne) := by
  ext ⟨⟨q,r⟩,s⟩ j
  simp only [Matrix.add_apply,Matrix.smul_apply,smul_eq_mul,
    Paper2FamilyRightSixSeeds.trajectoryFifteen_exact,trajectoryThree_entry,embedded_three_seed]
  ring

end Paper2FamilyRightSixCompression


==> anc/lean/FamilyRightSixGeometry.lean <==
import FamilyRightSixCompression
import CGSixTable
import SecondSeedAssembly

/-! Gram geometry and the absent six branch of the actual right-six recoupling. -/
namespace Paper2FamilyRightSixGeometry
open Matrix Paper2InitialCG Paper2FamilyRightSixCompression
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 12000000
set_option maxRecDepth 6000
set_option backward.isDefEq.respectTransparency false

def coordinates : (A × (Q × Six)) ≃ (Carrier × Six) where
  toFun x := ((x.2.1,x.1),x.2.2)
  invFun x := (x.1.2,(x.1.1,x.2))
  left_inv _ := rfl
  right_inv _ := rfl

def route : Matrix (Carrier × Six) (A × (Q × Six)) ℂ :=
  Paper2Placement.basisEmbedding coordinates

theorem route_gram : routeᴴ * route=1 :=
  Paper2Placement.basisEmbedding_gram _ coordinates.injective

theorem trajectoryThree_factorization : trajectoryThree =
    route * ((1 : Matrix A A ℂ) ⊗ₖ Paper2FamilyRightSix.three) *
      Paper2SourceSeedMatches.seed83 := by
  ext ⟨⟨q,r⟩,s⟩ j
  simp [route,Paper2Placement.basisEmbedding,coordinates,trajectoryThree,
    Paper2FamilyRightSix.three,Matrix.mul_apply,Matrix.kronecker_apply,
    Fintype.sum_prod_type,Matrix.one_apply,ite_and,mul_ite,ite_mul,
    Finset.sum_ite_irrel,Finset.sum_const_zero,eq_comm]

theorem trajectoryFifteen_factorization : Paper2FamilyRightSixSeeds.trajectoryFifteen =
    route * ((1 : Matrix A A ℂ) ⊗ₖ Paper2FamilyRightSix.fifteen) *
      Paper2FamilyFifteenSeed.seed815 := by
  ext ⟨⟨q,r⟩,s⟩ j
  simp [route,Paper2Placement.basisEmbedding,coordinates,
    Paper2FamilyRightSixSeeds.trajectoryFifteen,Matrix.mul_apply,Matrix.kronecker_apply,
    Fintype.sum_prod_type,Matrix.one_apply,ite_and,mul_ite,ite_mul,
    Finset.sum_ite_irrel,Finset.sum_const_zero,eq_comm]

theorem trajectoryThree_gram : trajectoryThreeᴴ * trajectoryThree=1 := by
  rw [trajectoryThree_factorization]
  simp only [Matrix.conjTranspose_mul,Matrix.mul_assoc]
  rw [← Matrix.mul_assoc routeᴴ,route_gram,Matrix.one_mul,
    ← Matrix.mul_assoc ((1 : Matrix A A ℂ) ⊗ₖ Paper2FamilyRightSix.three)ᴴ]
  simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul,Matrix.one_mul,Paper2FamilyRightSix.three,
    Paper2Symmetric.seedOne_gram,Matrix.one_kronecker_one,Matrix.one_mul,
    Paper2SecondSeedAssembly.actual_seed83_gram]

theorem trajectoryFifteen_gram :
    Paper2FamilyRightSixSeeds.trajectoryFifteenᴴ * Paper2FamilyRightSixSeeds.trajectoryFifteen=1 := by
  rw [trajectoryFifteen_factorization]
  simp only [Matrix.conjTranspose_mul,Matrix.mul_assoc]
  rw [← Matrix.mul_assoc routeᴴ,route_gram,Matrix.one_mul,
    ← Matrix.mul_assoc ((1 : Matrix A A ℂ) ⊗ₖ Paper2FamilyRightSix.fifteen)ᴴ]
  simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul,Matrix.one_mul,Paper2FamilyRightSix.fifteen_gram,
    Matrix.one_kronecker_one,Matrix.one_mul,Paper2FamilyFifteenSeed.seed815_gram]

theorem trajectories_orthogonal :
    trajectoryThreeᴴ * Paper2FamilyRightSixSeeds.trajectoryFifteen=0 := by
  rw [trajectoryThree_factorization,trajectoryFifteen_factorization]
  simp only [Matrix.conjTranspose_mul,Matrix.mul_assoc]
  rw [← Matrix.mul_assoc routeᴴ,route_gram,Matrix.one_mul,
    ← Matrix.mul_assoc ((1 : Matrix A A ℂ) ⊗ₖ Paper2FamilyRightSix.three)ᴴ]
  simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul,Matrix.one_mul,Paper2FamilyRightSix.three_fifteen_orthogonal,
    Matrix.kronecker_zero,Matrix.zero_mul,Matrix.mul_zero]

noncomputable def sixEmbedding : Matrix (Carrier × Six) (Six × Six) ℂ :=
  cgSix.map star ⊗ₖ (1 : Matrix Six Six ℂ)

theorem six_absent : sixEmbeddingᴴ * trajectoryThree=0 := by
  ext ⟨i,s⟩ j
  simp only [sixEmbedding,Matrix.mul_apply,Matrix.conjTranspose_apply,
    Matrix.kronecker_apply,Matrix.map_apply,starRingEnd_apply,star_mul,star_star,
    Matrix.one_apply,apply_ite star,star_one,star_zero,Fintype.sum_prod_type,
    mul_ite,ite_mul,mul_one,mul_zero,zero_mul,Finset.sum_ite_eq,
    Finset.sum_ite_eq',Finset.mem_univ,ite_true,trajectoryThree_entry,
    Matrix.zero_apply,Paper2CGSixTable.table_correct]
  fin_cases i <;> fin_cases s <;> fin_cases j <;>
    norm_num [Paper2CGSixTable.table,Paper2Symmetric.sym,Paper2Adjoint.T,
      Fin.sum_univ_succ] <;> ring_nf <;>
    norm_num [Paper2Adjoint.r2_sq,Paper2Adjoint.r6_sq,Paper2Symmetric.c_squared] <;> ring

end Paper2FamilyRightSixGeometry


==> anc/lean/FamilyRightSixRacah.lean <==
import FamilyRacah
import FamilyPhaseEncoding

/-! The actual right-six recoupling contraction, with the selected CG
phases. The coefficient identity is exact finite Hermitian-basis algebra. -/
namespace Paper2FamilyRightSixRacah
open Matrix Paper2InitialCG Paper2FirstEncoding
open Paper2CGComplement (cgFifteen projectorFifteen)
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 30000000
set_option maxRecDepth 6000

 theorem projector_from_racah : projectorFifteen =
    (1/2:ℂ) • (1 : Matrix Paper2InitialCG.Carrier Paper2InitialCG.Carrier ℂ) +
    (1/2:ℂ) • Paper2FamilyRacah.contraction - (1/3:ℂ) • (cgThree*cgThreeᴴ) := by
  rw [Paper2CGComplement.projectorFifteen,Paper2FamilyRacah.contraction_projectors]
  ext i j
  simp only [Matrix.sub_apply,Matrix.add_apply,Matrix.smul_apply,smul_eq_mul]
  ring

noncomputable def contraction (q : Q) (r : A) (s : Six) (j : Q) : ℂ :=
  ∑ a : Q, ∑ c : Q, ∑ u : A, ∑ t : A,
    Paper2Symmetric.sym (a,c) s * star (Paper2Adjoint.T u q c) *
      transpose8 r t * projectorFifteen (j,t) (a,u)

theorem contraction_exact (q : Q) (r : A) (s : Six) (j : Q) :
    contraction q r s j =
      (∑ k : Q, Paper2Symmetric.sym (j,k) s * Paper2Adjoint.T r q k) -
      (1/4:ℂ) * (∑ k : Q, Paper2Symmetric.sym (q,k) s * Paper2Adjoint.T r j k) := by
  have hk : (starRingEnd ℂ) k3=k3 := by simp [k3,Paper2Adjoint.r6_conj,map_ofNat]
  have hc : (starRingEnd ℂ) Paper2Symmetric.c=Paper2Symmetric.c := Paper2Symmetric.c_real
  have hr23 : Paper2Adjoint.r2^3=Paper2Adjoint.r2/2 := by rw [pow_succ,Paper2Adjoint.r2_sq]; ring
  have hr63 : Paper2Adjoint.r6^3=Paper2Adjoint.r6/6 := by rw [pow_succ,Paper2Adjoint.r6_sq]; ring
  fin_cases q <;> fin_cases r <;> fin_cases s <;> fin_cases j <;>
    norm_num [contraction,projector_from_racah,Matrix.sub_apply,Matrix.add_apply,
      Matrix.smul_apply,smul_eq_mul,Matrix.one_apply,Prod.ext_iff,
      Paper2FamilyRacah.contraction,Matrix.mul_apply,Matrix.conjTranspose_apply,
      Paper2DualCG.cgThree_entry,transpose8,Matrix.diagonal_apply,
      Paper2Adjoint.T,Paper2Symmetric.sym,Fin.sum_univ_succ,
      Paper2Adjoint.r2_star,Paper2Adjoint.r6_star,Paper2Adjoint.r2_conj,
      Paper2Adjoint.r6_conj,hk,hc,Paper2Symmetric.c_real,map_ofNat] <;>
    (try ring_nf) <;> norm_num [k3_squared,Paper2Adjoint.r2_sq,Paper2Adjoint.r6_sq,
      Paper2Symmetric.c_squared,hr23,hr63] <;> ring

end Paper2FamilyRightSixRacah


==> anc/lean/FamilyRightSixRecoupling.lean <==
import FamilyRightSixGeometry

/-! Actual normalized (15,6) output seed and the right-six Racah matrix. -/
namespace Paper2FamilyRightSixRecoupling
open Matrix Paper2InitialCG Paper2FamilyRightSixCompression Paper2FamilyRightSixGeometry
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option maxRecDepth 6000
set_option backward.isDefEq.respectTransparency false

noncomputable def fifteenEmbedding : Matrix (Carrier × Six) (Fin 15 × Six) ℂ :=
  Paper2CGComplement.cgFifteen.map star ⊗ₖ (1 : Matrix Six Six ℂ)

private theorem conjugate_product {m n p : Type*} [Fintype n]
    (B : Matrix m n ℂ) (C : Matrix n p ℂ) :
    (B*C).map star=B.map star*C.map star := by
  ext i j
  simp [Matrix.mul_apply,star_sum,star_mul]

private theorem conjugate_adjoint {m n : Type*} (B : Matrix m n ℂ) :
    Bᴴ.map star=(B.map star)ᴴ := by ext i j; rfl

theorem fifteenEmbedding_gram : fifteenEmbeddingᴴ*fifteenEmbedding=1 := by
  have h := congrArg (fun M => M.map star) Paper2CGComplement.fifteen_gram
  simp only [conjugate_product,conjugate_adjoint,Matrix.map_one star (star_zero ℂ) (star_one ℂ)] at h
  simp only [fifteenEmbedding,Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul,h,Matrix.one_mul,Matrix.one_kronecker_one]

theorem embedding_complete : threeEmbedding*threeEmbeddingᴴ + sixEmbedding*sixEmbeddingᴴ +
    fifteenEmbedding*fifteenEmbeddingᴴ=1 := by
  have h := congrArg (fun M => M.map star) Paper2CGComplement.three_six_fifteen_complete
  simp only [Matrix.map_add star star_add,conjugate_product,conjugate_adjoint,
    Matrix.map_one star (star_zero ℂ) (star_one ℂ)] at h
  simp only [threeEmbedding,sixEmbedding,fifteenEmbedding,Matrix.conjTranspose_kronecker,
    Matrix.conjTranspose_one,← Matrix.mul_kronecker_mul,Matrix.one_mul,
    ← Matrix.add_kronecker,h,Matrix.one_kronecker_one]

noncomputable def decodedFifteen : Matrix (Fin 15 × Six) Q ℂ :=
  fifteenEmbeddingᴴ*trajectoryThree

theorem reconstruct_three : trajectoryThree =
    (1/4:ℂ) • (threeEmbedding*Paper2Symmetric.seedOne) + fifteenEmbedding*decodedFifteen := by
  have h := congrArg (fun M => M*trajectoryThree) embedding_complete
  simpa only [Matrix.add_mul,Matrix.mul_assoc,decode_three_source,six_absent,
    Matrix.mul_zero,add_zero,Matrix.one_mul,Matrix.mul_smul,decodedFifteen] using h.symm

theorem decodedFifteen_gram : decodedFifteenᴴ*decodedFifteen=(15/16:ℂ) • (1 : Matrix Q Q ℂ) := by
  have hrec : fifteenEmbedding*decodedFifteen=
      trajectoryThree-(1/4:ℂ) • (threeEmbedding*Paper2Symmetric.seedOne) := by
    rw [reconstruct_three]
    abel
  have hd : trajectoryThreeᴴ*threeEmbedding=(1/4:ℂ) • Paper2Symmetric.seedOneᴴ := by
    simpa only [Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose,
      Matrix.conjTranspose_smul,star_div₀,star_one,star_ofNat] using
      congrArg Matrix.conjTranspose decode_three_source
  rw [decodedFifteen,Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose,
    Matrix.mul_assoc]
  change trajectoryThreeᴴ*(fifteenEmbedding*decodedFifteen)=_
  rw [hrec,Matrix.mul_sub,Matrix.mul_smul,trajectoryThree_gram,
    ← Matrix.mul_assoc,hd,Matrix.smul_mul,Paper2Symmetric.seedOne_gram,smul_smul]
  ext i j
  simp only [Matrix.sub_apply,Matrix.smul_apply,smul_eq_mul]
  ring

noncomputable def seed156 : Matrix (Fin 15 × Six) Q ℂ :=
  (4/(Real.sqrt 15:ℂ)) • decodedFifteen

private theorem sqrt15_ne : (Real.sqrt 15:ℂ)≠0 := by
  exact_mod_cast ne_of_gt (Real.sqrt_pos.mpr (by norm_num : (0:ℝ)<15))

private theorem sqrt15_sq : (Real.sqrt 15:ℂ)^2=15 := by
  exact_mod_cast Real.sq_sqrt (by norm_num : (0:ℝ)≤15)

theorem seed156_gram : seed156ᴴ*seed156=1 := by
  simp only [seed156,Matrix.conjTranspose_smul,Matrix.smul_mul,Matrix.mul_smul,
    decodedFifteen_gram,smul_smul,map_div₀,map_ofNat,Complex.star_def,Complex.conj_ofReal]
  have h : (4/(Real.sqrt 15:ℂ))*(4/(Real.sqrt 15:ℂ))*(15/16)=1 := by
    field_simp [sqrt15_ne]
    linear_combination -16 * sqrt15_sq
  rw [← mul_assoc,h,one_smul]

theorem first_racah_row : trajectoryThree =
    (1/4:ℂ) • (threeEmbedding*Paper2Symmetric.seedOne) +
      ((Real.sqrt 15:ℂ)/4) • (fifteenEmbedding*seed156) := by
  rw [seed156,Matrix.mul_smul,smul_smul]
  have h : (Real.sqrt 15:ℂ)/4*(4/(Real.sqrt 15:ℂ))=1 := by field_simp [sqrt15_ne]
  rw [h,one_smul]
  exact reconstruct_three

private theorem weight_ne : Paper2FamilyFifteenSeed.weight≠0 := by
  apply mul_ne_zero
  · apply mul_ne_zero (by norm_num : (3/2:ℂ)≠0)
    apply div_ne_zero
    · exact_mod_cast ne_of_gt (Real.sqrt_pos.mpr (by norm_num : (0:ℝ)<6))
    · norm_num
  · exact_mod_cast ne_of_gt (Real.sqrt_pos.mpr (by norm_num : (0:ℝ)<8/15))

private theorem relative_weight : k3*Paper2Symmetric.c=
    ((Real.sqrt 15:ℂ)/4)*Paper2FamilyFifteenSeed.weight := by
  have hr : Real.sqrt 15*Real.sqrt (8/15)=2*Real.sqrt 2 := by
    calc
      _ = Real.sqrt (15*(8/15)) := (Real.sqrt_mul (by norm_num) _).symm
      _ = Real.sqrt (4*2) := by norm_num
      _ = _ := by
        rw [Real.sqrt_mul (by norm_num)]
        have h4 : Real.sqrt 4=2 := by
          rw [show (4:ℝ)=2^2 by norm_num,Real.sqrt_sq_eq_abs]
          norm_num
        rw [h4]
  have hc : (Real.sqrt 15:ℂ)*(Real.sqrt (8/15):ℂ)=2*(Real.sqrt 2:ℂ) := by
    exact_mod_cast hr
  have h2 : (Real.sqrt 2:ℂ)^2=2 := by
    exact_mod_cast Real.sq_sqrt (by norm_num : (0:ℝ)≤2)
  have hn : (Real.sqrt 2:ℂ)≠0 := by
    exact_mod_cast ne_of_gt (Real.sqrt_pos.mpr (by norm_num : (0:ℝ)<2))
  have he : Paper2Symmetric.c=((Real.sqrt 15:ℂ)/4)*(Real.sqrt (8/15):ℂ) := by
    change (Real.sqrt 2:ℂ)⁻¹=_
    calc
      _ = (Real.sqrt 2:ℂ)/2 := by
        apply (mul_left_cancel₀ hn)
        rw [mul_inv_cancel₀ hn]
        field_simp
        linear_combination -h2
      _ = _ := by linear_combination -hc/4
  rw [he,Paper2FamilyFifteenSeed.weight]
  ring

theorem second_racah_row : Paper2FamilyRightSixSeeds.trajectoryFifteen =
    ((Real.sqrt 15:ℂ)/4) • (threeEmbedding*Paper2Symmetric.seedOne) -
      (1/4:ℂ) • (fifteenEmbedding*seed156) := by
  ext i j
  have he := congrFun (congrFun actual_relative_racah i) j
  have hf := congrFun (congrFun first_racah_row i) j
  simp only [Matrix.add_apply,Matrix.smul_apply,smul_eq_mul,relative_weight] at he hf
  have he' : ((Real.sqrt 15:ℂ)/4)*Paper2FamilyRightSixSeeds.trajectoryFifteen i j +
      (1/4:ℂ)*trajectoryThree i j=(threeEmbedding*Paper2Symmetric.seedOne) i j := by
    apply (mul_left_cancel₀ weight_ne)
    linear_combination he
  simp only [Matrix.sub_apply,Matrix.smul_apply,smul_eq_mul]
  apply (mul_left_cancel₀ (show (Real.sqrt 15:ℂ)/4≠0 from div_ne_zero sqrt15_ne (by norm_num)))
  linear_combination he' - (1/4:ℂ)*hf -
    ((threeEmbedding*Paper2Symmetric.seedOne) i j/16)*sqrt15_sq

end Paper2FamilyRightSixRecoupling


==> anc/lean/FamilyRightSixSeeds.lean <==
import FamilyRightSixRacah
import FamilyFifteenSeed

/-! Connect the exact right-six Racah contraction to the actual CG and
actual first-query seed, including the chosen complex fifteen basis. -/
namespace Paper2FamilyRightSixSeeds
open Matrix Paper2InitialCG Paper2FirstEncoding
open Paper2CGComplement (cgFifteen)
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option maxRecDepth 6000
set_option backward.isDefEq.respectTransparency false

theorem rightFifteen_entry (q : Q) (s : Six) (l : Fin 15) :
    Paper2FamilyRightSix.fifteen (q,s) l =
      ∑ a : Q, ∑ c : Q, ∑ u : A,
        Paper2Symmetric.sym (a,c) s * star (Paper2Adjoint.T u q c) * star (cgFifteen (a,u) l) := by
  simp [Paper2FamilyRightSix.fifteen,Paper2FamilyRightSix.lift,
    Paper2FamilyRightSix.chosenRaw,vectorize,Paper2Adjoint.inclusion,
    Matrix.mul_apply,Matrix.conjTranspose_apply,Matrix.kronecker_apply,
    Fintype.sum_prod_type,Matrix.one_apply,Paper2Symmetric.sym_real,
    star_sum,star_mul,apply_ite,ite_mul,mul_ite,Finset.sum_ite_irrel,
    Finset.sum_const_zero,Finset.mul_sum,mul_assoc,eq_comm]

noncomputable def trajectoryFifteen : Matrix ((Q × A) × Six) Q ℂ := fun qrs j =>
  ∑ l : Fin 15, Paper2FamilyRightSix.fifteen (qrs.1.1,qrs.2) l *
    Paper2FamilyFifteenSeed.seed815 (qrs.1.2,l) j

theorem trajectoryFifteen_contraction (q : Q) (r : A) (s : Six) (j : Q) :
    trajectoryFifteen ((q,r),s) j = Paper2FamilyFifteenSeed.weight *
      Paper2FamilyRightSixRacah.contraction q r s j := by
  simp only [trajectoryFifteen,rightFifteen_entry,Paper2FamilyFifteenSeed.seed815_entry,
    Paper2FamilyRightSixRacah.contraction,
    Paper2CGComplement.projectorFifteen_eq,Matrix.mul_apply,Matrix.conjTranspose_apply]
  simp only [Finset.mul_sum,Finset.sum_mul]
  conv =>
    lhs
    rw [Finset.sum_comm]
    arg 2
    ext a
    rw [Finset.sum_comm]
    arg 2
    ext c
    rw [Finset.sum_comm]
    arg 2
    ext u
    rw [Finset.sum_comm]
  conv =>
    lhs
    rw [Finset.sum_comm]
    arg 2
    ext a
    rw [Finset.sum_comm]
    arg 2
    ext c
    rw [Finset.sum_comm]
  apply Finset.sum_congr rfl; intro a _
  apply Finset.sum_congr rfl; intro c _
  apply Finset.sum_congr rfl; intro u _
  apply Finset.sum_congr rfl; intro t _
  apply Finset.sum_congr rfl; intro l _
  ring

theorem trajectoryFifteen_exact (q : Q) (r : A) (s : Six) (j : Q) :
    trajectoryFifteen ((q,r),s) j = Paper2FamilyFifteenSeed.weight *
      ((∑ k : Q, Paper2Symmetric.sym (j,k) s * Paper2Adjoint.T r q k) -
        (1/4:ℂ)*(∑ k : Q, Paper2Symmetric.sym (q,k) s * Paper2Adjoint.T r j k)) := by
  rw [trajectoryFifteen_contraction,Paper2FamilyRightSixRacah.contraction_exact]

end Paper2FamilyRightSixSeeds


==> anc/lean/FamilySecondEncoding.lean <==
import FamilyAllocation

/-! The actual195-column second encoding on the594-dimensional family
workspace. The right CG maps are constructed, not supplied as premises. -/
namespace Paper2FamilySecondEncoding
open Matrix Paper2InitialCG Paper2FamilyEncodingTypes Paper2FamilyAllocation
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option maxRecDepth 6000
set_option backward.isDefEq.respectTransparency false

abbrev RightOutput := (Q × Six) ⊕ ((Q × Q) ⊕ (Q × Fin 15))
abbrev RoutedOutput := (Q × Six) ⊕ (A × RightOutput)
abbrev GroupedInput := Q ⊕ (A × RightInput)

private instance secondMemoryDecEq : DecidableEq SecondMemory :=
  @instDecidableEqSum Six ((A × Six) ⊕ ((A × Q) ⊕ (A × Fin 15))) inferInstance inferInstance
private instance secondJointDecEq : DecidableEq SecondJoint :=
  @instDecidableEqProd Q SecondMemory inferInstance inferInstance
private instance routedDecEq : DecidableEq RoutedOutput :=
  @instDecidableEqSum (Q × Six) (A × RightOutput) inferInstance inferInstance


private theorem compose_gram {m n p : Type*} [Fintype m] [Fintype n]
    [DecidableEq n] [DecidableEq p] (B : Matrix m n ℂ) (C : Matrix n p ℂ)
    (hB : Bᴴ*B=1) (hC : Cᴴ*C=1) : (B*C)ᴴ*(B*C)=1 := by
  rw [Matrix.conjTranspose_mul, Matrix.mul_assoc, ← Matrix.mul_assoc Bᴴ,
    hB, Matrix.one_mul, hC]

private theorem block_gram {m n p q : Type*} [Fintype m] [Fintype n]
    [DecidableEq p] [DecidableEq q] (B : Matrix m p ℂ) (C : Matrix n q ℂ)
    (hB : Bᴴ*B=1) (hC : Cᴴ*C=1) :
    (Paper2SecondEncoding.blockDiag B C)ᴴ * Paper2SecondEncoding.blockDiag B C = 1 := by
  ext (i|i) (j|j)
  · simpa [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply] using congrFun (congrFun hB i) j
  · simp [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply]
  · simp [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply]
  · simpa [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply] using congrFun (congrFun hC i) j


noncomputable def oldCG : Matrix (Q × Q) (Q ⊕ Six) ℂ :=
  Matrix.fromCols (-Qura.Wedge.iota) Paper2Symmetric.sym

theorem oldCG_gram : oldCGᴴ*oldCG=1 := by
  have hs : Paper2Symmetric.symᴴ * Qura.Wedge.iota=0 := by
    simpa only [Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose,
      Matrix.conjTranspose_zero] using congrArg Matrix.conjTranspose Paper2SecondEncoding.iota_sym_orthogonal
  simp only [oldCG,Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromRows_mul_fromCols,Matrix.conjTranspose_neg,Matrix.neg_mul,
    Matrix.mul_neg,neg_neg,Qura.Wedge.iota_isometry,Paper2Symmetric.sym_gram,
    Paper2SecondEncoding.iota_sym_orthogonal,hs,neg_zero,Matrix.fromBlocks_one]

noncomputable def rightCG : Matrix RightOutput RightAllocated ℂ :=
  Paper2SecondEncoding.blockDiag Paper2FamilyRightSix.cg
    (Paper2SecondEncoding.blockDiag oldCG Paper2FamilyRightFifteenCG.cg)

theorem rightCG_gram : rightCGᴴ*rightCG=1 :=
  block_gram _ _ Paper2FamilyRightSix.cg_gram
    (block_gram _ _ oldCG_gram Paper2FamilyRightFifteenCG.cg_gram)

noncomputable def rightEncoding (a : ℝ) : Matrix RightOutput RightInput ℂ := rightCG * rightSplit a

theorem rightEncoding_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    (rightEncoding a)ᴴ*rightEncoding a=1 :=
  compose_gram _ _ rightCG_gram (rightSplit_gram a ha hb)

def inputCoordinates : SecondInput ≃ GroupedInput where
  toFun := fun i => match i with
    | .inl (.inl q) => .inl q
    | .inl (.inr (.inl (r,q))) => .inr (r,.inl q)
    | .inl (.inr (.inr (r,s))) => .inr (r,.inr (.inl s))
    | .inr (r,l) => .inr (r,.inr (.inr l))
  invFun := fun i => match i with
    | .inl q => .inl (.inl q)
    | .inr (r,.inl q) => .inl (.inr (.inl (r,q)))
    | .inr (r,.inr (.inl s)) => .inl (.inr (.inr (r,s)))
    | .inr (r,.inr (.inr l)) => .inr (r,l)
  left_inv := by rintro ((q|⟨r,q⟩|⟨r,s⟩)|⟨r,l⟩) <;> rfl
  right_inv := by rintro (q|⟨r,q|s|l⟩) <;> rfl

def outputCoordinates : RoutedOutput ≃ SecondJoint where
  toFun := fun i => match i with
    | .inl (q,s) => (q,.inl s)
    | .inr (r,.inl (q,s)) => (q,.inr (.inl (r,s)))
    | .inr (r,.inr (.inl (q,k))) => (q,.inr (.inr (.inl (r,k))))
    | .inr (r,.inr (.inr (q,l))) => (q,.inr (.inr (.inr (r,l))))
  invFun := fun i => match i with
    | (q,.inl s) => .inl (q,s)
    | (q,.inr (.inl (r,s))) => .inr (r,.inl (q,s))
    | (q,.inr (.inr (.inl (r,k)))) => .inr (r,.inr (.inl (q,k)))
    | (q,.inr (.inr (.inr (r,l)))) => .inr (r,.inr (.inr (q,l)))
  left_inv := by rintro (⟨q,s⟩|⟨r,⟨q,s⟩|⟨q,k⟩|⟨q,l⟩⟩) <;> rfl
  right_inv := by rintro ⟨q,s|⟨r,s⟩|⟨r,k⟩|⟨r,l⟩⟩ <;> rfl

noncomputable def E2 (a : ℝ) : Matrix SecondJoint SecondInput ℂ :=
  Paper2Placement.basisEmbedding outputCoordinates *
    Paper2SecondEncoding.blockDiag Paper2Symmetric.seedOne
      ((1 : Matrix A A ℂ) ⊗ₖ rightEncoding a) *
    Paper2Placement.basisEmbedding inputCoordinates

theorem E2_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) : (E2 a)ᴴ*E2 a=1 := by
  apply compose_gram
  · apply compose_gram
    · exact Paper2Placement.basisEmbedding_gram _ outputCoordinates.injective
    · apply block_gram _ _ Paper2Symmetric.seedOne_gram
      simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
        ← Matrix.mul_kronecker_mul,Matrix.one_mul,rightEncoding_gram a ha hb,
        Matrix.one_kronecker_one]
  · exact Paper2Placement.basisEmbedding_gram _ inputCoordinates.injective

noncomputable def memoryCoordinates : SecondMemory ≃ Paper2FamilyFirstEncoding.FamilyMemory :=
  Fintype.equivOfCardEq (by norm_num [SecondMemory,Paper2FamilyFirstEncoding.FamilyMemory,
    Paper2Catalyst.Program,Q,A,Six])

noncomputable def physicalCoordinates : SecondJoint ≃ Paper2FamilyFirstEncoding.Physical :=
  Equiv.prodCongr (Equiv.refl Q) memoryCoordinates

noncomputable def physicalE2 (a : ℝ) : Matrix Paper2FamilyFirstEncoding.Physical SecondInput ℂ :=
  Paper2Placement.basisEmbedding physicalCoordinates * E2 a

theorem physicalE2_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    (physicalE2 a)ᴴ * physicalE2 a=1 :=
  compose_gram _ _ (Paper2Placement.basisEmbedding_gram _ physicalCoordinates.injective) (E2_gram a ha hb)

end Paper2FamilySecondEncoding


==> anc/lean/FamilySecondInput.lean <==
import FamilyFirstDecoded

/-! Exact retained input after the parameter-dependent multiplicity rotation. -/
namespace Paper2FamilySecondInput
open Matrix Paper2InitialCG Paper2FamilyMerge Paper2FamilyFirstEncoding
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false

def input (a : ℝ) (U : Matrix Q Q ℂ) :
    Matrix Paper2FamilyEncodingTypes.SecondInput Q ℂ := fun i j => match i with
  | .inl (.inl q) => ((eta a : ℂ)*(Paper2FamilyWeights.scale a : ℂ))*
      (Real.sqrt 5 : ℂ)⁻¹*U.transpose q j
  | .inl (.inr (.inl x)) => (denominator a : ℂ)*(Paper2FamilyWeights.scale a : ℂ)*
      (Real.sqrt 10 : ℂ)⁻¹*
      ((Paper2Adjoint.R U ⊗ₖ (1 : Matrix Q Q ℂ))*Paper2SourceSeedMatches.seed83*U.transpose) x j
  | .inl (.inr (.inr x)) => (Paper2FamilyWeights.scale a : ℂ)*(Real.sqrt 5 : ℂ)⁻¹*
      ((Paper2Adjoint.R U ⊗ₖ (1 : Matrix Six Six ℂ))*Paper2SourceSeedMatches.seed86*U.transpose) x j
  | .inr x => (theta a : ℂ)*(Paper2FamilyWeights.scale a : ℂ)*(Real.sqrt 10 : ℂ)⁻¹*
      ((Paper2Adjoint.R U ⊗ₖ (1 : Matrix (Fin 15) (Fin 15) ℂ))*
        Paper2FamilyFifteenSeed.seed815*U.transpose) x j

def decoded (a : ℝ) (U : Matrix Q Q ℂ) : Matrix Decoded Q ℂ :=
  Paper2SecondQuery.stack (Paper2FamilyFirstDecoded.decodedScaling a*Paper2FirstDecoded.target U)
    (((theta a : ℂ)*(Paper2FamilyWeights.scale a : ℂ)) •
      ((Paper2Preparation.directRep U ⊗ₖ (1 : Matrix (Fin 15) (Fin 15) ℂ))*
        Paper2FamilyFifteenMatch.target*U.transpose))

theorem old_scaled (a : ℝ) (U : Matrix Q Q ℂ) :
    Paper2FamilyFirstDecoded.decodedScaling a*Paper2FirstDecoded.target U=
    fun i j => match i with
    | .inl (.inl q) => (eta a : ℂ)*(Paper2FamilyWeights.scale a : ℂ)*(Real.sqrt 5 : ℂ)⁻¹*U.transpose q j
    | .inl (.inr (.inl x)) => (eta a : ℂ)*(Paper2FamilyWeights.scale a : ℂ)*(Real.sqrt 10 : ℂ)⁻¹*
        ((Paper2Adjoint.R U ⊗ₖ (1 : Matrix Q Q ℂ))*Paper2SourceSeedMatches.seed83*U.transpose) x j
    | .inl (.inr (.inr x)) => (Paper2FamilyWeights.scale a : ℂ)*(Real.sqrt 5 : ℂ)⁻¹*
        ((Paper2Adjoint.R U ⊗ₖ (1 : Matrix Six Six ℂ))*Paper2SourceSeedMatches.seed86*U.transpose) x j
    | .inr x => (Paper2FamilyWeights.scale a : ℂ)*(Real.sqrt 2 : ℂ)⁻¹*
        ((Paper2Adjoint.R U ⊗ₖ (1 : Matrix Q Q ℂ))*Paper2SourceSeedMatches.seed83*U.transpose) x j := by
  ext ((q|x|x)|x) j <;>
    simp [Paper2FamilyFirstDecoded.decodedScaling,Paper2FamilyFirstDecoded.rawScaling,
      Paper2FirstDecoder.decodedCoordinates,Paper2SecondEncoding.blockDiag,
      Matrix.mul_apply,Matrix.smul_apply,Matrix.one_apply,Fintype.sum_sum_type,
      Paper2FirstDecoded.target,mul_assoc,← Prod.ext_iff]

theorem merge_decoded (a : ℝ) (U : Matrix Q Q ℂ) :
    merge a*decoded a U=retain*input a U := by
  have hs : (Real.sqrt 2 : ℂ)⁻¹=(Real.sqrt 5 : ℂ)*(Real.sqrt 10 : ℂ)⁻¹ := by
    have ht : Real.sqrt 10=Real.sqrt 5*Real.sqrt 2 := by
      rw [← Real.sqrt_mul (by norm_num : (0:ℝ)≤5)]; norm_num
    have hn : (Real.sqrt 5 : ℂ)≠0 := by exact_mod_cast ne_of_gt (Real.sqrt_pos.mpr (by norm_num : (0:ℝ)<5))
    rw [ht,Complex.ofReal_mul,_root_.mul_inv_rev]
    field_simp
  simp only [decoded,old_scaled]
  ext (((q|x|x)|x)|⟨b,l⟩) j
  all_goals try (rcases b with u|r)
  all_goals try cases u
  all_goals
    simp [merge,oldMerge,Paper2FirstMerge.mix,Paper2FirstMerge.coordinates,
      Paper2FirstMerge.pairMix,Paper2SecondEncoding.blockDiag,Paper2SecondQuery.stack,
      retain,retainRoute,Paper2Placement.basisEmbedding,input,Matrix.mul_apply,
      Matrix.smul_apply,Matrix.kronecker_apply,Matrix.one_apply,
      Fintype.sum_sum_type,Fintype.sum_prod_type,Paper2Preparation.directRep,
      Paper2FamilyFifteenMatch.target,eq_comm,← Prod.ext_iff,hs,ite_and]
  all_goals first
    | (have hm := amplitude_merge a ((Paper2FamilyWeights.scale a : ℂ)*(Real.sqrt 10 : ℂ)⁻¹*
        ((Paper2Adjoint.R U ⊗ₖ (1 : Matrix Q Q ℂ))*Paper2SourceSeedMatches.seed83*U.transpose) x j)
       simp [Matrix.mul_apply,Matrix.kroneckerMap_apply,Matrix.one_apply,
         Fintype.sum_prod_type,Matrix.transpose_apply] at hm
       first | linear_combination hm.1 | linear_combination -hm.1 | linear_combination hm.2 | linear_combination -hm.2)
    | (simp only [Finset.mul_sum,Finset.sum_mul]
       apply Finset.sum_congr rfl; intro k _
       try simp only [Finset.mul_sum,Finset.sum_mul]
       apply Finset.sum_congr rfl; intro t _
       ring)

end
end Paper2FamilySecondInput


==> anc/lean/FamilySecondQuery.lean <==
import FamilyPhiReconstruction
import FamilyPhysicalPhi
import FamilyIdentityMatching
import PortCoordinateEmbedding

/-! Actual complete second-query endpoint of the continuous family on the
full594-dimensional workspace. CG matches, weights, covariance, fixed G2,
and midpoint normalization are already constructed; only the parameter
interval and SU(3) membership occur as premises. -/
namespace Paper2FamilySecondQuery
open Matrix Paper2InitialCG Paper2S123 Paper2FamilyFirstEncoding
open Paper2FamilyBlockCoordinates (routing leftAction)
open Paper2FamilyMidpointEmbedding (D physicalD)
open Paper2FamilyActualMidpointGate (G2)
open Paper2FamilyPhysicalPhi (physicalPhi)
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option synthInstance.maxSize 4096
set_option backward.isDefEq.respectTransparency false
noncomputable section
local instance : DecidableEq Paper2FamilyBlockCoordinates.BlockOutput := Classical.typeDecidableEq _
local instance : DecidableEq Paper2FamilyEncodingTypes.SecondJoint := Classical.typeDecidableEq _

theorem actual_block_endpoint (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1)
    (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    Paper2FamilyBlockCovariance.query U*Paper2FamilyCanonicalEncoding.E2 a*
      Paper2FamilySecondInput.input a U=routing*D a*Paper2FamilyPhi.phi a U := by
  rw [Paper2FamilyBlockCovariance.actual_all_oracle_second_query,
    Paper2FamilyIdentityMatching.actual_identity_input_match a ha hb]
  rw [← Matrix.mul_assoc (routing*leftAction U),
    Matrix.mul_assoc routing (leftAction U) (D a),
    Paper2FamilyMidpointIntertwining.D_intertwining a U hU,
    Paper2FamilyPhiReconstruction.actual_reconstruction a U hU]
  simp only [Matrix.mul_assoc]

theorem physical_query_routing (U : Matrix Q Q ℂ) :
    (U⊗ₖ(1 : Matrix FamilyMemory FamilyMemory ℂ))*
      Paper2Placement.basisEmbedding Paper2FamilySecondEncoding.physicalCoordinates=
    Paper2Placement.basisEmbedding Paper2FamilySecondEncoding.physicalCoordinates*
      Paper2FamilyBlockCovariance.query U := by
  exact Paper2PortCoordinateEmbedding.query_port_route Paper2FamilySecondEncoding.memoryCoordinates U

theorem actual_physical_query (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1)
    (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (U⊗ₖ(1 : Matrix FamilyMemory FamilyMemory ℂ))*Paper2FamilyCanonicalEncoding.physicalE2 a*
      Paper2FamilySecondInput.input a U=physicalD a*Paper2FamilyPhi.phi a U := by
  rw [Paper2FamilyCanonicalEncoding.physicalE2,← Matrix.mul_assoc,physical_query_routing]
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (Paper2FamilyBlockCovariance.query U),actual_block_endpoint a ha hb U hU]
  simp only [physicalD,Matrix.mul_assoc]

theorem actual_second_query_endpoint (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1)
    (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    G2 a ha hb*(U⊗ₖ(1 : Matrix FamilyMemory FamilyMemory ℂ))*
      Paper2FamilyCanonicalEncoding.physicalE2 a*Paper2FamilySecondInput.input a U=physicalPhi a U := by
  calc
    _ = G2 a ha hb*((U⊗ₖ(1 : Matrix FamilyMemory FamilyMemory ℂ))*
        Paper2FamilyCanonicalEncoding.physicalE2 a*Paper2FamilySecondInput.input a U) := by
      simp only [Matrix.mul_assoc]
    _ = G2 a ha hb*(physicalD a*Paper2FamilyPhi.phi a U) := by
      rw [actual_physical_query a ha hb U hU]
    _ = _ := by
      rw [← Matrix.mul_assoc,Paper2FamilyActualMidpointGate.G2_image]
      rfl

end
end Paper2FamilySecondQuery


==> anc/lean/FamilyTrajectory.lean <==
import FamilyMerge

/-! Actual first query on the common594-dimensional family workspace. -/
namespace Paper2FamilyTrajectory
open Matrix Paper2InitialCG Paper2FamilyFirstEncoding
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000
set_option backward.isDefEq.respectTransparency false
local instance : DecidableEq Joint := @instDecidableEqSum Paper2FirstEncoding.FirstJoint
  Paper2FamilyFirstEncoding.Extra inferInstance inferInstance
local instance : DecidableEq FirstMemory := @instDecidableEqSum Paper2FirstEncoding.M1
  (Q × Fin 15) inferInstance inferInstance

def memoryInjection : FirstMemory ↪ FamilyMemory where
  toFun m := familyMemoryFin.symm ((firstMemoryFin m).castAdd 63)
  inj' := by
    intro m n h
    apply firstMemoryFin.injective
    apply Fin.ext
    have hh := congrArg familyMemoryFin h
    simp only [Equiv.apply_symm_apply] at hh
    exact congrArg (fun k : Fin 198 => k.val) hh

def routing : Matrix (Q × FirstMemory) Joint ℂ :=
  (1 : Matrix (Q × FirstMemory) (Q × FirstMemory) ℂ).submatrix id jointCoordinates

theorem placement_factor : physicalPlacement=
    Paper2CommonWorkspace.embed (d := Q) memoryInjection*routing := by
  ext ⟨a,r⟩ j
  simp [physicalPlacement,place,routing,Paper2Placement.basisEmbedding,
    Paper2CommonWorkspace.embed,Paper2CommonWorkspace.inclusion,memoryInjection,
    Matrix.mul_apply,Matrix.kronecker_apply,Matrix.one_apply,
    Fintype.sum_prod_type,Prod.ext_iff,ite_and,eq_comm]
  split_ifs <;> simp_all

def query (U : Matrix Q Q ℂ) : Matrix Joint Joint ℂ :=
  (U ⊗ₖ (1 : Matrix FirstMemory FirstMemory ℂ)).submatrix jointCoordinates jointCoordinates

theorem coordinate_query (U : Matrix Q Q ℂ) :
    (U ⊗ₖ (1 : Matrix FirstMemory FirstMemory ℂ))*routing=routing*query U := by
  calc
    _ = ((U ⊗ₖ (1 : Matrix FirstMemory FirstMemory ℂ))*1).submatrix id jointCoordinates := rfl
    _ = _ := by rw [Matrix.mul_one];
                simp only [routing,query,Matrix.submatrix_mul_equiv,Matrix.one_mul]

theorem physical_query_placement (U : Matrix Q Q ℂ) :
    (U ⊗ₖ (1 : Matrix FamilyMemory FamilyMemory ℂ))*physicalPlacement=
      physicalPlacement*query U := by
  rw [placement_factor,← Matrix.mul_assoc,Paper2CommonWorkspace.query_commutes,
    Matrix.mul_assoc,coordinate_query,← Matrix.mul_assoc]

theorem query_gram (U : Matrix Q Q ℂ) (hU : Uᴴ*U=1) : (query U)ᴴ*query U=1 := by
  simp only [query,Matrix.conjTranspose_submatrix,Matrix.submatrix_mul_equiv,
    Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,← Matrix.mul_kronecker_mul,
    hU,Matrix.one_mul,Matrix.one_kronecker_one,Matrix.submatrix_one_equiv]

def trajectory (a : ℝ) (U : Matrix Q Q ℂ) : Matrix Joint Q ℂ :=
  query U*familyE1 a*Paper2FamilyInitialState.initialState a U

theorem trajectory_gram (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1)
    (U : Matrix Q Q ℂ) (hU : Uᴴ*U=1) : (trajectory a U)ᴴ*trajectory a U=1 := by
  simp only [trajectory,Matrix.conjTranspose_mul,Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (query U)ᴴ,query_gram U hU,Matrix.one_mul,
    ← Matrix.mul_assoc (familyE1 a)ᴴ,familyE1_gram a ha hb,Matrix.one_mul,
    Paper2FamilyInitialState.actual_initial_gram a (by linarith) hb U hU]

theorem fixed_G0_first_query (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    ∃ G0 : Matrix Physical Physical ℂ, G0ᴴ*G0=1 ∧ G0*G0ᴴ=1 ∧
      ∀ U : Matrix Q Q ℂ,
        (U ⊗ₖ (1 : Matrix FamilyMemory FamilyMemory ℂ))*G0*
          S4Program.insert (d := Q) (storedFamily a U)=physicalPlacement*trajectory a U := by
  obtain ⟨G0,hG,hGr,he⟩ := Paper2FamilyInitialState.actual_family_G0_decomposed a ha hb
  refine ⟨G0,hG,hGr,?_⟩
  intro U
  rw [Matrix.mul_assoc,he]
  simp only [← Matrix.mul_assoc]
  rw [physical_query_placement]
  simp only [trajectory,Matrix.mul_assoc]

end
end Paper2FamilyTrajectory


==> anc/lean/FamilyWeights.lean <==
import FamilyMerge

/-! Exact family amplitudes before the first-query multiplicity rotation. -/
namespace Paper2FamilyWeights
open Paper2FamilyFirstEncoding
noncomputable section

def scale (a : ℝ) : ℝ := Real.sqrt (a/8)*Real.sqrt 10

theorem retained_singlet (a : ℝ) (ha : (4/5:ℝ)≤a) (hb : a≤1) :
    eta a * scale a / Real.sqrt 5=Real.sqrt (1-a) := by
  have hp : 0<a := by linarith
  have hn : 0≤4*(1-a)/a := div_nonneg (mul_nonneg (by norm_num) (by linarith)) (le_of_lt hp)
  have hdiv : Real.sqrt 10/Real.sqrt 5=Real.sqrt 2 := by
    rw [← Real.sqrt_div (by norm_num : (0:ℝ)≤10)]; norm_num
  calc
    _ = Real.sqrt (4*(1-a)/a) * Real.sqrt (a/8) * Real.sqrt 2 := by
      dsimp [eta,scale]
      rw [mul_assoc, mul_div_assoc, mul_div_assoc (Real.sqrt (a/8)), hdiv]
    _ = Real.sqrt ((4*(1-a)/a)*(a/8)*2) := by
      rw [← Real.sqrt_mul hn,← Real.sqrt_mul (mul_nonneg hn (by positivity))]
    _ = _ := by congr 1; field_simp; ring

theorem scale_square (a : ℝ) (ha : 0≤a) : scale a*scale a=5*a/4 := by
  have h1:=Real.sq_sqrt (show 0≤a/8 by positivity)
  have h2:=Real.sq_sqrt (show (0:ℝ)≤10 by norm_num)
  dsimp [scale]
  nlinarith [sq_nonneg (Real.sqrt (a/8)*Real.sqrt 10)]

end
end Paper2FamilyWeights


==> anc/lean/FifteenCommutant.lean <==
import FifteenWeights
import Mathlib.Tactic.LinearCombination

/-! Exact rational row certificates for the scalar commutant of the
actual fifteen representation in its proved rational coordinates. -/
namespace Paper2FifteenCommutant
open Matrix Paper2InitialCG Paper2RationalFifteen Paper2FifteenWeights
open Paper2SymmetricCommutant Paper2S123
set_option linter.unusedSimpArgs false
set_option linter.unusedTactic false
set_option linter.unreachableTactic false
set_option linter.unnecessarySeqFocus false
set_option maxHeartbeats 8000000
set_option maxRecDepth 4000

def allowed (i j : Fin 15) : Prop := i=j ∨ (i=9 ∧ j=12) ∨ (i=10 ∧ j=13) ∨ (i=11 ∧ j=14) ∨ (i=12 ∧ j=9) ∨ (i=13 ∧ j=10) ∨ (i=14 ∧ j=11)

private theorem scalar_from_weights (a u v : ℂ) (h : a*v=u*a)
    (hne : v-u ≠ 0) : a=0 := by
  have hz : a*(v-u)=0 := by rw [mul_sub,h]; ring
  exact (mul_eq_zero.mp hz).resolve_right hne

theorem offweight (A : Matrix (Fin 15) (Fin 15) ℂ)
    (hA : ∀ U, SpecialUnitary U → A*ratAction U=ratAction U*A)
    (i j : Fin 15) (hij : ¬allowed i j) : A i j=0 := by
  have h0 := congrFun (congrFun (hA phase0 phase0_su) i) j
  have h1 := congrFun (congrFun (hA phase1 phase1_su) i) j
  rw [Paper2FifteenWeights.phase0_rep] at h0
  rw [Paper2FifteenWeights.phase1_rep] at h1
  simp only [Matrix.mul_diagonal, Matrix.diagonal_mul] at h0 h1
  fin_cases i <;> fin_cases j <;> simp only [weights0,weights1,
    Matrix.cons_val_zero, Matrix.cons_val_succ, Matrix.cons_val_fin_one] at h0 h1
  all_goals first
    | (exfalso; apply hij; norm_num [allowed]; done)
    | (apply scalar_from_weights _ _ _ h0; norm_num [Complex.ext_iff]; done)
    | (apply scalar_from_weights _ _ _ h1; norm_num [Complex.ext_iff]; done)

theorem scalar_commutant (A : Matrix (Fin 15) (Fin 15) ℂ)
    (hA : ∀ U, SpecialUnitary U → A*ratAction U=ratAction U*A) :
    A=A 0 0 • (1 : Matrix (Fin 15) (Fin 15) ℂ) := by
  have hz := offweight A hA
  have h0_0_4 : (1:ℂ) * A 0 0 + (-1:ℂ) * A 4 4 = 0 := by
    calc
      _ = (A*ratAction cycle) 0 4 - (ratAction cycle*A) 0 4 := by
        rw [Paper2FifteenWeights.cycle_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, cycleTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 0) 4)
  have h0_1_3 : (1:ℂ) * A 1 1 + (-1:ℂ) * A 3 3 = 0 := by
    calc
      _ = (A*ratAction cycle) 1 3 - (ratAction cycle*A) 1 3 := by
        rw [Paper2FifteenWeights.cycle_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, cycleTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 1) 3)
  have h0_2_5 : (1:ℂ) * A 2 2 + (-1:ℂ) * A 5 5 = 0 := by
    calc
      _ = (A*ratAction cycle) 2 5 - (ratAction cycle*A) 2 5 := by
        rw [Paper2FifteenWeights.cycle_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, cycleTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 2) 5)
  have h0_3_7 : (1:ℂ) * A 3 3 + (-1:ℂ) * A 7 7 = 0 := by
    calc
      _ = (A*ratAction cycle) 3 7 - (ratAction cycle*A) 3 7 := by
        rw [Paper2FifteenWeights.cycle_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, cycleTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 3) 7)
  have h0_4_6 : (1:ℂ) * A 4 4 + (-1:ℂ) * A 6 6 = 0 := by
    calc
      _ = (A*ratAction cycle) 4 6 - (ratAction cycle*A) 4 6 := by
        rw [Paper2FifteenWeights.cycle_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, cycleTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 4) 6)
  have h0_5_8 : (1:ℂ) * A 5 5 + (-1:ℂ) * A 8 8 = 0 := by
    calc
      _ = (A*ratAction cycle) 5 8 - (ratAction cycle*A) 5 8 := by
        rw [Paper2FifteenWeights.cycle_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, cycleTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 5) 8)
  have h0_9_10 : (-1:ℂ) * A 9 9 + (1:ℂ) * A 10 10 = 0 := by
    calc
      _ = (A*ratAction cycle) 9 10 - (ratAction cycle*A) 9 10 := by
        rw [Paper2FifteenWeights.cycle_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, cycleTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 9) 10)
  have h0_9_13 : (1:ℂ) * A 9 12 + (1:ℂ) * A 10 13 = 0 := by
    calc
      _ = (A*ratAction cycle) 9 13 - (ratAction cycle*A) 9 13 := by
        rw [Paper2FifteenWeights.cycle_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, cycleTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 9) 13)
  have h0_10_11 : (-1:ℂ) * A 10 10 + (1:ℂ) * A 11 11 = 0 := by
    calc
      _ = (A*ratAction cycle) 10 11 - (ratAction cycle*A) 10 11 := by
        rw [Paper2FifteenWeights.cycle_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, cycleTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 10) 11)
  have h0_10_14 : (1:ℂ) * A 10 13 + (1:ℂ) * A 11 14 = 0 := by
    calc
      _ = (A*ratAction cycle) 10 14 - (ratAction cycle*A) 10 14 := by
        rw [Paper2FifteenWeights.cycle_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, cycleTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 10) 14)
  have h0_12_10 : (-1:ℂ) * A 12 9 + (-1:ℂ) * A 13 10 = 0 := by
    calc
      _ = (A*ratAction cycle) 12 10 - (ratAction cycle*A) 12 10 := by
        rw [Paper2FifteenWeights.cycle_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, cycleTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 12) 10)
  have h0_12_13 : (1:ℂ) * A 12 12 + (-1:ℂ) * A 13 13 = 0 := by
    calc
      _ = (A*ratAction cycle) 12 13 - (ratAction cycle*A) 12 13 := by
        rw [Paper2FifteenWeights.cycle_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, cycleTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 12) 13)
  have h0_13_11 : (-1:ℂ) * A 13 10 + (-1:ℂ) * A 14 11 = 0 := by
    calc
      _ = (A*ratAction cycle) 13 11 - (ratAction cycle*A) 13 11 := by
        rw [Paper2FifteenWeights.cycle_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, cycleTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 13) 11)
  have h0_13_14 : (1:ℂ) * A 13 13 + (-1:ℂ) * A 14 14 = 0 := by
    calc
      _ = (A*ratAction cycle) 13 14 - (ratAction cycle*A) 13 14 := by
        rw [Paper2FifteenWeights.cycle_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, cycleTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA cycle cycle_su) 13) 14)
  have h1_0_3 : (64/125:ℂ) * A 0 0 + (-64/125:ℂ) * A 3 3 = 0 := by
    calc
      _ = (A*ratAction rotation) 0 3 - (ratAction rotation*A) 0 3 := by
        rw [Paper2FifteenWeights.rotation_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, rotationTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA rotation rotation_su) 0) 3)
  have h1_0_9 : (-96/125:ℂ) * A 0 0 + (96/125:ℂ) * A 9 9 + (-192/125:ℂ) * A 12 9 = 0 := by
    calc
      _ = (A*ratAction rotation) 0 9 - (ratAction rotation*A) 0 9 := by
        rw [Paper2FifteenWeights.rotation_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, rotationTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA rotation rotation_su) 0) 9)
  have h1_0_10 : (-72/125:ℂ) * A 0 0 + (72/125:ℂ) * A 10 10 + (-144/125:ℂ) * A 13 10 = 0 := by
    calc
      _ = (A*ratAction rotation) 0 10 - (ratAction rotation*A) 0 10 := by
        rw [Paper2FifteenWeights.rotation_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, rotationTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA rotation rotation_su) 0) 10)
  have h1_0_12 : (192/125:ℂ) * A 0 0 + (96/125:ℂ) * A 9 12 + (-192/125:ℂ) * A 12 12 = 0 := by
    calc
      _ = (A*ratAction rotation) 0 12 - (ratAction rotation*A) 0 12 := by
        rw [Paper2FifteenWeights.rotation_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, rotationTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA rotation rotation_su) 0) 12)
  have h1_0_13 : (144/125:ℂ) * A 0 0 + (72/125:ℂ) * A 10 13 + (-144/125:ℂ) * A 13 13 = 0 := by
    calc
      _ = (A*ratAction rotation) 0 13 - (ratAction rotation*A) 0 13 := by
        rw [Paper2FifteenWeights.rotation_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, rotationTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA rotation rotation_su) 0) 13)
  have h1_2_11 : (-24/25:ℂ) * A 2 2 + (24/25:ℂ) * A 11 11 = 0 := by
    calc
      _ = (A*ratAction rotation) 2 11 - (ratAction rotation*A) 2 11 := by
        rw [Paper2FifteenWeights.rotation_rep]
        norm_num [Matrix.mul_apply, Fin.sum_univ_succ, rotationTable, hz, allowed]
        <;> ring
      _ = 0 := sub_eq_zero.mpr (congrFun (congrFun (hA rotation rotation_su) 2) 11)
  have a1_1 : A 1 1 = A 0 0 := by
    linear_combination (-125/64) * h1_0_3 + (1) * h0_1_3
  have a2_2 : A 2 2 = A 0 0 := by
    linear_combination (125/192) * h1_0_9 + (1/2) * h0_9_10 + (1) * h0_10_11 + (-1) * h0_12_10 + (125/144) * h1_0_10 + (-25/24) * h1_2_11
  have a3_3 : A 3 3 = A 0 0 := by
    linear_combination (-125/64) * h1_0_3
  have a4_4 : A 4 4 = A 0 0 := by
    linear_combination (-1) * h0_0_4
  have a5_5 : A 5 5 = A 0 0 := by
    linear_combination (125/192) * h1_0_9 + (1/2) * h0_9_10 + (1) * h0_10_11 + (-1) * h0_12_10 + (125/144) * h1_0_10 + (-1) * h0_2_5 + (-25/24) * h1_2_11
  have a6_6 : A 6 6 = A 0 0 := by
    linear_combination (-1) * h0_0_4 + (-1) * h0_4_6
  have a7_7 : A 7 7 = A 0 0 := by
    linear_combination (-125/64) * h1_0_3 + (-1) * h0_3_7
  have a8_8 : A 8 8 = A 0 0 := by
    linear_combination (125/192) * h1_0_9 + (1/2) * h0_9_10 + (1) * h0_10_11 + (-1) * h0_12_10 + (125/144) * h1_0_10 + (-1) * h0_2_5 + (-1) * h0_5_8 + (-25/24) * h1_2_11
  have a9_9 : A 9 9 = A 0 0 := by
    linear_combination (125/192) * h1_0_9 + (-1/2) * h0_9_10 + (-1) * h0_12_10 + (125/144) * h1_0_10
  have a9_12 : A 9 12 = 0 := by
    linear_combination (125/192) * h1_0_12 + (1/2) * h0_9_13 + (1) * h0_12_13 + (-125/144) * h1_0_13
  have a10_10 : A 10 10 = A 0 0 := by
    linear_combination (125/192) * h1_0_9 + (1/2) * h0_9_10 + (-1) * h0_12_10 + (125/144) * h1_0_10
  have a10_13 : A 10 13 = 0 := by
    linear_combination (-125/192) * h1_0_12 + (1/2) * h0_9_13 + (-1) * h0_12_13 + (125/144) * h1_0_13
  have a11_11 : A 11 11 = A 0 0 := by
    linear_combination (125/192) * h1_0_9 + (1/2) * h0_9_10 + (1) * h0_10_11 + (-1) * h0_12_10 + (125/144) * h1_0_10
  have a11_14 : A 11 14 = 0 := by
    linear_combination (125/192) * h1_0_12 + (-1/2) * h0_9_13 + (1) * h0_10_14 + (1) * h0_12_13 + (-125/144) * h1_0_13
  have a12_9 : A 12 9 = 0 := by
    linear_combination (-125/384) * h1_0_9 + (-1/4) * h0_9_10 + (-1/2) * h0_12_10 + (125/288) * h1_0_10
  have a12_12 : A 12 12 = A 0 0 := by
    linear_combination (-125/384) * h1_0_12 + (1/4) * h0_9_13 + (1/2) * h0_12_13 + (-125/288) * h1_0_13
  have a13_10 : A 13 10 = 0 := by
    linear_combination (125/384) * h1_0_9 + (1/4) * h0_9_10 + (-1/2) * h0_12_10 + (-125/288) * h1_0_10
  have a13_13 : A 13 13 = A 0 0 := by
    linear_combination (-125/384) * h1_0_12 + (1/4) * h0_9_13 + (-1/2) * h0_12_13 + (-125/288) * h1_0_13
  have a14_11 : A 14 11 = 0 := by
    linear_combination (-125/384) * h1_0_9 + (-1/4) * h0_9_10 + (1/2) * h0_12_10 + (-1) * h0_13_11 + (125/288) * h1_0_10
  have a14_14 : A 14 14 = A 0 0 := by
    linear_combination (-125/384) * h1_0_12 + (1/4) * h0_9_13 + (-1/2) * h0_12_13 + (-1) * h0_13_14 + (-125/288) * h1_0_13
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [Matrix.smul_apply, smul_eq_mul, Matrix.one_apply, hz, allowed,
      a1_1, a2_2, a3_3, a4_4, a5_5, a6_6, a7_7, a8_8, a9_9, a9_12, a10_10, a10_13, a11_11, a11_14, a12_9, a12_12, a13_10, a13_13, a14_11, a14_14]

end Paper2FifteenCommutant


==> anc/lean/FifteenComplexRep.lean <==
import FifteenPolynomialShapes

/-! The entire actual fifteen image is invariant under the polynomial
dual-tensor extension. The compressed action is a representation on all
complex matrices and restricts to the actual SU(3) representation. -/
noncomputable section
namespace Paper2FifteenComplexRep
open Matrix Paper2InitialCG Paper2RationalFifteen Paper2FifteenHighestWeight
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option linter.unnecessarySeqFocus false
set_option maxHeartbeats 16000000
set_option maxRecDepth 5000

def embedding : Matrix Ambient (Fin 15) ℂ := vectorize*Paper2CGComplement.cgFifteen

theorem embedding_gram : embeddingᴴ*embedding=1 := by
  simp only [embedding,Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc vectorizeᴴ vectorize,vectorize_gram,Matrix.one_mul,
    Paper2CGComplement.fifteen_gram]

theorem embedding_raw : embedding=raw*inverseChange := by
  have hr : embedding*basisChange=raw := by
    simp only [embedding,Matrix.mul_assoc,coordinates_recovery,vectorize_coordinates]
  calc
    _ = embedding*(basisChange*inverseChange) := by rw [inverseChange_right,Matrix.mul_one]
    _ = _ := by rw [← Matrix.mul_assoc,hr]

theorem extension_intertwining (M : Matrix Q Q ℂ) :
    extension M*embedding=embedding*compressedExtension M := by
  have hp : (embedding*embeddingᴴ)*(extension M*raw)=extension M*raw := by
    simpa only [embedding,Matrix.mul_assoc] using
      Paper2IntrinsicFifteen.fifteen_recovery (extension M*raw)
        (transformed_symmetric M) (transformed_traceless M)
  have hi := congrArg (fun W => W*inverseChange) hp
  simp only [Matrix.mul_assoc,← embedding_raw] at hi
  simpa only [compressedExtension,embedding,Matrix.mul_assoc] using hi.symm

theorem compressed_mul (M N : Matrix Q Q ℂ) :
    compressedExtension (M*N)=compressedExtension M*compressedExtension N := by
  change embeddingᴴ*extension (M*N)*embedding=_
  rw [extension_mul]
  simp only [Matrix.mul_assoc,extension_intertwining]
  simp only [compressedExtension,embedding,Matrix.mul_assoc]

theorem compressed_one : compressedExtension (1 : Matrix Q Q ℂ)=1 := by
  change embeddingᴴ*extension (1 : Matrix Q Q ℂ)*embedding=1
  rw [extension_one,Matrix.mul_one,embedding_gram]

end Paper2FifteenComplexRep


==> anc/lean/FifteenFirstSeed.lean <==
import FirstDecomposition
import FirstDecoder
import SourceSeedMatches
import CGPartialTrace

/-! The actual fifteen-dimensional first-query branch, decoded at U=I.
Only its already proved projector I-P3-P6 enters the coefficient calculation;
the arbitrary fixed orthonormal complement basis cancels. -/
noncomputable section
namespace Paper2FifteenFirstSeed
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FirstDecomposition
open Paper2FirstDecoder Paper2CGComplement
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 8000000
set_option maxRecDepth 4000
set_option backward.isDefEq.respectTransparency false

private theorem r2_cube : Paper2Adjoint.r2^3 = Paper2Adjoint.r2/2 := by
  rw [pow_succ, Paper2Adjoint.r2_sq]
  ring

private theorem r6_cube : Paper2Adjoint.r6^3 = Paper2Adjoint.r6/6 := by
  rw [pow_succ, Paper2Adjoint.r6_sq]
  ring

def contraction (P : Matrix Paper2InitialCG.Carrier Paper2InitialCG.Carrier ℂ) :
    Matrix (A × Q) Q ℂ := fun sk j =>
  ∑ q : Q, ∑ r : A, P (q,sk.1) (j,r) * Paper2Adjoint.T r q sk.2

theorem contraction_identity : contraction 1 = fun sk j => Paper2Adjoint.T sk.1 j sk.2 := by
  ext ⟨s,k⟩ j
  simp [contraction, Matrix.one_apply, Prod.ext_iff, ite_and]

theorem contraction_sub (P Q : Matrix Paper2InitialCG.Carrier Paper2InitialCG.Carrier ℂ) :
    contraction (P-Q) = contraction P - contraction Q := by
  ext sk j
  simp [contraction, sub_mul, Finset.sum_sub_distrib]

theorem contraction_three : contraction (cgThree * cgThreeᴴ) =
    fun sk j => (-1/8:ℂ) * Paper2Adjoint.T sk.1 j sk.2 := by
  have hk : (starRingEnd ℂ) k3 = k3 := by simp [k3, Paper2Adjoint.r6_conj, map_ofNat]
  ext ⟨s,k⟩ j
  fin_cases s <;> fin_cases k <;> fin_cases j <;>
    norm_num [contraction, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fin.sum_univ_succ, Paper2CGPartialTrace.cgThree_entry, Paper2Adjoint.T,
      Paper2Adjoint.r2_conj, Paper2Adjoint.r6_conj, Paper2Adjoint.r2_star,
      Paper2Adjoint.r6_star, hk, map_ofNat] <;>
    ring_nf <;> norm_num [k3_squared, Paper2Adjoint.r2_sq, Paper2Adjoint.r6_sq,
      r2_cube, r6_cube] <;> ring

theorem contraction_six : contraction (cgSix * cgSixᴴ) =
    fun sk j => (-3/4:ℂ) * Paper2Adjoint.T sk.1 j sk.2 := by
  have hc : (starRingEnd ℂ) Paper2Symmetric.c = Paper2Symmetric.c := Paper2Symmetric.c_real
  have hc4 : Paper2Symmetric.c^4=(1/4:ℂ) := by
    rw [show (4:ℕ)=2*2 by decide, pow_mul, Paper2Symmetric.c_squared]
    norm_num
  ext ⟨s,k⟩ j
  fin_cases s <;> fin_cases k <;> fin_cases j <;>
    norm_num [contraction, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fin.sum_univ_succ, Paper2CGPartialTrace.cgSix_entry, Paper2Adjoint.T,
      Qura.Wedge.iota, Qura.Wedge.antisym, Paper2Symmetric.sym,
      Paper2Adjoint.r2_conj, Paper2Adjoint.r6_conj, Paper2Adjoint.r2_star,
      Paper2Adjoint.r6_star, hc, Paper2Symmetric.c_real, map_ofNat] <;>
    ring_nf <;> norm_num [Paper2Adjoint.r2_sq, Paper2Adjoint.r6_sq,
      Paper2Symmetric.c_squared, hc4, r2_cube, r6_cube] <;> ring

theorem contraction_fifteen : contraction (cgFifteen * cgFifteenᴴ) =
    fun sk j => (15/8:ℂ) * Paper2Adjoint.T sk.1 j sk.2 := by
  rw [← projectorFifteen_eq, projectorFifteen, contraction_sub, contraction_sub,
    contraction_identity, contraction_three, contraction_six]
  ext sk j
  simp only [Matrix.sub_apply]
  ring

theorem fifteenEncoding_entry (q k : Q) (l a : Fin 15) (s : A) :
    fifteenEncoding (q,(l,k)) (a,s) = if l=a then star (Paper2Adjoint.T s q k) else 0 := by
  simp [fifteenEncoding, queryRoute, Paper2Placement.basisEmbedding,
    Matrix.mul_apply, Matrix.kronecker_apply, Matrix.one_apply,
    Fintype.sum_prod_type, Paper2Adjoint.inclusion, Prod.ext_iff, ite_and, eq_comm]

theorem fifteenDecoder_entry (q k j : Q) (l : Fin 15) (s : A) :
    fifteenDecoder (s,k) (q,(l,j)) =
      if k=j then (Real.sqrt (8/15) : ℂ) * cgFifteen (q,s) l else 0 := by
  simp [fifteenDecoder, associate, Matrix.submatrix_apply, Matrix.kronecker_apply,
    Matrix.conjTranspose_apply, Paper2DualCG.leftFifteen, Paper2DualCG.dual,
    Matrix.one_apply, mul_ite, mul_comm]

theorem transpose8_contraction (a b : Q) (r : A) :
    (∑ s : A, star (Paper2Adjoint.T s a b) * transpose8 s r) = Paper2Adjoint.T r a b := by
  fin_cases a <;> fin_cases b <;> fin_cases r <;>
    norm_num [transpose8, Matrix.diagonal_apply, Paper2Adjoint.T,
      Fin.sum_univ_succ, Paper2Adjoint.r2_conj, Paper2Adjoint.r6_conj,
      Paper2Adjoint.r2_star, Paper2Adjoint.r6_star, map_ofNat]

end Paper2FifteenFirstSeed


==> anc/lean/FifteenHighestWeight.lean <==
import RationalFifteenRep

/-! A concrete highest-weight witness for the actual fifteen complement.
The polynomial dual-tensor extension agrees with the physical SU(3) action.
The unipotent and torus identities below are proved directly; an abstract
highest-weight classification theorem is not assumed or claimed here. -/
noncomputable section
namespace Paper2FifteenHighestWeight
open Matrix Paper2InitialCG Paper2InitialCGCovariance Paper2RationalFifteen Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 5000000

def extension (M : Matrix Q Q ℂ) : Matrix Ambient Ambient ℂ :=
  M.adjugateᵀ ⊗ₖ (M ⊗ₖ M.adjugateᵀ)

theorem extension_mul (M N : Matrix Q Q ℂ) : extension (M*N)=extension M*extension N := by
  simp only [extension,Matrix.adjugate_mul_distrib,Matrix.transpose_mul,
    Matrix.mul_kronecker_mul]

theorem extension_one : extension (1 : Matrix Q Q ℂ)=1 := by
  simp only [extension,Matrix.adjugate_one,Matrix.transpose_one,Matrix.one_kronecker_one]

theorem extension_SU (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    extension U=ambientRep U := by
  rw [extension,Qura.Wedge.adjugate_eq_adjoint U hU.2.1 hU.2.2]
  rfl

def highest : Matrix Ambient Unit ℂ := fun x _ => raw x 1

theorem highest_entry (x : Ambient) (u : Unit) :
    highest x u=if x=(2,0,2) then 1 else 0 := by
  rcases x with ⟨a,b,c⟩
  fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [highest,raw,elementary,pair]

theorem highest_nonzero : highest≠0 := by
  intro h
  have he := congrFun (congrFun h (2,0,2)) ()
  norm_num [highest_entry] at he

def coordinate : Matrix (Fin 15) Unit ℂ :=
  basisChange * (of fun (r : Fin 15) (_ : Unit) => if r=1 then (1 : ℂ) else 0)

theorem actual_coordinate : vectorize * (Paper2CGComplement.cgFifteen * coordinate)=highest := by
  rw [coordinate,← Matrix.mul_assoc Paper2CGComplement.cgFifteen,
    coordinates_recovery,← Matrix.mul_assoc,vectorize_coordinates]
  ext x u
  simp [Matrix.mul_apply,highest]

theorem coordinate_nonzero : coordinate≠0 := by
  intro h
  apply highest_nonzero
  rw [← actual_coordinate,h,Matrix.mul_zero,Matrix.mul_zero]

theorem extension_highest_entry (M : Matrix Q Q ℂ) (a b c : Q) (u : Unit) :
    (extension M*highest) (a,b,c) u = M.adjugate 2 a * (M b 0 * M.adjugate 2 c) := by
  simp [extension,Matrix.mul_apply,Matrix.kroneckerMap_apply,Matrix.transpose_apply,
    highest_entry,Fintype.sum_prod_type,Prod.ext_iff,ite_and,mul_ite,Finset.sum_ite_irrel]

def upper (x y z : ℂ) : Matrix Q Q ℂ := !![1,x,z;0,1,y;0,0,1]
def coroot1 (t : ℂ) : Matrix Q Q ℂ := diagonal ![t,t⁻¹,1]
def coroot2 (t : ℂ) : Matrix Q Q ℂ := diagonal ![1,t,t⁻¹]

theorem upper_det (x y z : ℂ) : (upper x y z).det=1 := by
  norm_num [upper,Matrix.det_fin_three]

theorem upper_fixes (x y z : ℂ) : extension (upper x y z)*highest=highest := by
  ext ⟨a,b,c⟩ u
  rw [extension_highest_entry,highest_entry]
  fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [upper,Matrix.adjugate_fin_three]

theorem coroot1_det (t : ℂ) (ht : t≠0) : (coroot1 t).det=1 := by
  simp [coroot1,Matrix.det_diagonal,Fin.prod_univ_succ,ht]

theorem coroot2_det (t : ℂ) (ht : t≠0) : (coroot2 t).det=1 := by
  simp [coroot2,Matrix.det_diagonal,Fin.prod_univ_succ,ht]

theorem coroot1_weight (t : ℂ) (ht : t≠0) :
    extension (coroot1 t)*highest=t • highest := by
  ext ⟨a,b,c⟩ u
  rw [extension_highest_entry]
  simp only [Matrix.adjugate_fin_three]
  fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [coroot1,Matrix.adjugate_fin_three,Matrix.diagonal_apply,
      Matrix.smul_apply,highest_entry,ht]

theorem coroot2_weight (t : ℂ) (ht : t≠0) :
    extension (coroot2 t)*highest=t^2 • highest := by
  ext ⟨a,b,c⟩ u
  rw [extension_highest_entry]
  simp only [Matrix.adjugate_fin_three]
  fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [coroot2,Matrix.adjugate_fin_three,Matrix.diagonal_apply,
      Matrix.smul_apply,highest_entry,ht,pow_two]

/-- Compression to the actual unitary CG coordinates. This definition does not
postulate that every complex matrix preserves the whole fifteen-dimensional image. -/
def compressedExtension (M : Matrix Q Q ℂ) : Matrix (Fin 15) (Fin 15) ℂ :=
  (vectorize*Paper2CGComplement.cgFifteen)ᴴ * extension M *
    (vectorize*Paper2CGComplement.cgFifteen)

theorem compressedExtension_SU (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    compressedExtension U=Paper2CGFifteen.repFifteen U := by
  rw [compressedExtension,extension_SU U hU]
  simp only [Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc (ambientRep U) vectorize,vectorize_intertwining U hU,
    ← Matrix.mul_assoc vectorizeᴴ vectorize,vectorize_gram,Matrix.one_mul,
    Paper2CGFifteen.repFifteen]

theorem line_transfer (M : Matrix Q Q ℂ) (z : ℂ)
    (hz : extension M*highest=z • highest) :
    compressedExtension M*coordinate=z • coordinate := by
  rw [compressedExtension,Matrix.mul_assoc,Matrix.mul_assoc,Matrix.mul_assoc vectorize,actual_coordinate,hz,
    Matrix.mul_smul,← actual_coordinate]
  simp only [← Matrix.mul_assoc,Matrix.conjTranspose_mul,
    Matrix.mul_assoc,← Matrix.mul_assoc vectorizeᴴ vectorize,vectorize_gram,Matrix.one_mul,
    ← Matrix.mul_assoc Paper2CGComplement.cgFifteenᴴ Paper2CGComplement.cgFifteen,
    Paper2CGComplement.fifteen_gram,Matrix.one_mul]

theorem upper_coordinate (x y z : ℂ) :
    compressedExtension (upper x y z)*coordinate=coordinate := by
  simpa only [one_smul] using line_transfer (upper x y z) 1 (by rw [upper_fixes,one_smul])

theorem coroot1_coordinate (t : ℂ) (ht : t≠0) :
    compressedExtension (coroot1 t)*coordinate=t • coordinate :=
  line_transfer _ _ (coroot1_weight t ht)

theorem coroot2_coordinate (t : ℂ) (ht : t≠0) :
    compressedExtension (coroot2 t)*coordinate=t^2 • coordinate :=
  line_transfer _ _ (coroot2_weight t ht)

end Paper2FifteenHighestWeight


==> anc/lean/FifteenHighestWeightLabel.lean <==
import FifteenComplexRep
import FifteenIrreducible

/-! Explicit highest-weight conditions for the actual irreducible SL3 extension.
This records the concrete (1,2) label data, not a classification of all SL3
representations or an equivalence to a separate pre-existing highest-weight model. -/
namespace Paper2FifteenHighestWeightLabel
open Matrix Paper2InitialCG Paper2S123 Paper2FifteenHighestWeight

theorem complex_invariant_submodule_trivial
    (S : Submodule ℂ (EuclideanSpace ℂ (Fin 15)))
    (hS : ∀ M : Matrix Q Q ℂ, M.det=1 → ∀ x, x∈S →
      WithLp.toLp 2 ((compressedExtension M).mulVec (WithLp.ofLp x))∈S) :
    S=⊥ ∨ S=⊤ := by
  apply Paper2FifteenIrreducible.invariant_submodule_trivial S
  intro U hU x hx
  simpa only [compressedExtension_SU U hU] using hS U hU.2.2 x hx

/-- The standard upper-unipotent and two simple-coroot conditions for weights p,q. -/
def HasHighestWeight (p q : ℕ) (v : Matrix (Fin 15) Unit ℂ) : Prop :=
  v≠0 ∧
    (∀ x y z : ℂ, compressedExtension (upper x y z)*v=v) ∧
    (∀ t : ℂ, t≠0 → compressedExtension (coroot1 t)*v=t^p • v) ∧
    (∀ t : ℂ, t≠0 → compressedExtension (coroot2 t)*v=t^q • v)

theorem highest_weight_one_two : HasHighestWeight 1 2 coordinate := by
  refine ⟨coordinate_nonzero,upper_coordinate,?_,coroot2_coordinate⟩
  intro t ht
  simpa only [pow_one] using coroot1_coordinate t ht

end Paper2FifteenHighestWeightLabel


==> anc/lean/FifteenIrreducible.lean <==
import FifteenCommutant
import ScalarCommutantIrreducible

/-! Irreducibility of the actual unitary fifteen-dimensional CG complement.
The rational certificate is transported through the proved invertible
coordinate change, then applied to arbitrary complex invariant submodules. -/
namespace Paper2FifteenIrreducible
open Matrix Paper2InitialCG Paper2RationalFifteen Paper2S123

theorem actual_scalar_commutant (A : Matrix (Fin 15) (Fin 15) ℂ)
    (hA : ∀ U, SpecialUnitary U → A*Paper2CGFifteen.repFifteen U =
      Paper2CGFifteen.repFifteen U*A) : ∃ z : ℂ, A=z • (1 : Matrix (Fin 15) (Fin 15) ℂ) := by
  let B := inverseChange * A * basisChange
  have hb : ∀ U, SpecialUnitary U → B*ratAction U=ratAction U*B := by
    intro U hU
    calc
      _ = inverseChange * (A*Paper2CGFifteen.repFifteen U) * basisChange := by
        simp only [B, ratAction_basisChange U hU, Matrix.mul_assoc,
          ← Matrix.mul_assoc basisChange inverseChange, inverseChange_right, Matrix.one_mul]
      _ = inverseChange * (Paper2CGFifteen.repFifteen U*A) * basisChange := by rw [hA U hU]
      _ = _ := by
        simp only [B, ratAction_basisChange U hU, Matrix.mul_assoc,
          ← Matrix.mul_assoc basisChange inverseChange, inverseChange_right, Matrix.one_mul]
  have hs := Paper2FifteenCommutant.scalar_commutant B hb
  have hback : A=basisChange*B*inverseChange := by
    simp only [B, Matrix.mul_assoc, ← Matrix.mul_assoc basisChange inverseChange,
      inverseChange_right, Matrix.one_mul, Matrix.mul_one]
  refine ⟨B 0 0, ?_⟩
  rw [hback, hs, Matrix.mul_smul, Matrix.smul_mul, Matrix.mul_one, inverseChange_right]
  simp

theorem invariant_submodule_trivial (S : Submodule ℂ (EuclideanSpace ℂ (Fin 15)))
    (hS : ∀ U, SpecialUnitary U → ∀ x, x∈S →
      WithLp.toLp 2 ((Paper2CGFifteen.repFifteen U).mulVec (WithLp.ofLp x))∈S) :
    S=⊥ ∨ S=⊤ := by
  refine Paper2ScalarCommutantIrreducible.invariant_submodule_trivial
    (fun U : {U : Matrix Q Q ℂ // SpecialUnitary U} => Paper2CGFifteen.repFifteen U.val)
    (fun U => Paper2CGFifteen.fifteen_unitary U.val U.property) ?_ S ?_
  · intro A hA
    exact actual_scalar_commutant A (fun U hU => hA ⟨U,hU⟩)
  · intro U
    exact hS U.val U.property

end Paper2FifteenIrreducible


==> anc/lean/FifteenPolynomialShapes.lean <==
import IntrinsicFifteen

/-! The entire actual fifteen image is invariant under the polynomial
dual-tensor extension. The compressed action is a representation on all
complex matrices and restricts to the actual SU(3) representation. -/
noncomputable section
namespace Paper2FifteenComplexRep
open Matrix Paper2InitialCG Paper2RationalFifteen Paper2FifteenHighestWeight
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option linter.unnecessarySeqFocus false
set_option maxHeartbeats 16000000
set_option maxRecDepth 5000

theorem transformed_symmetric (M : Matrix Q Q ℂ) (a b c : Q) (r : Fin 15) :
    (extension M*raw) (a,b,c) r=(extension M*raw) (c,b,a) r := by
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases r <;>
    norm_num [extension,Matrix.mul_apply,Matrix.kroneckerMap_apply,
      Matrix.transpose_apply,Fintype.sum_prod_type,Fin.sum_univ_succ,
      raw,elementary,pair] <;> ring

theorem transformed_traceless (M : Matrix Q Q ℂ) (a : Q) (r : Fin 15) :
    (∑ b : Q, (extension M*raw) (a,b,b) r)=0 := by
  fin_cases a <;> fin_cases r <;>
    norm_num [extension,Matrix.mul_apply,Matrix.kroneckerMap_apply,
      Matrix.transpose_apply,Fintype.sum_prod_type,Fin.sum_univ_succ,
      raw,elementary,pair,Matrix.adjugate_fin_three] <;> ring

end Paper2FifteenComplexRep


==> anc/lean/FifteenSeedMatch.lean <==
import FifteenFirstSeed

/-! The actual first encoder and decoder send the fifteen-dimensional
input program branch to exactly S83/sqrt(2). All three data columns and
all 24 decoded coordinates are included. -/
noncomputable section
namespace Paper2FifteenSeedMatch
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FirstDecomposition
open Paper2FirstDecoder Paper2CGComplement Paper2FifteenFirstSeed
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false

theorem encoded_branch_entry (q k j : Q) (l : Fin 15) :
    (fifteenEncoding * branch cgFifteen (1 : Matrix Q Q ℂ)) (q,(l,k)) j =
      (Real.sqrt 10 : ℂ)⁻¹ * ∑ r : A, star (cgFifteen (j,r) l) * Paper2Adjoint.T r q k := by
  simp [Matrix.mul_apply, Fintype.sum_prod_type, fifteenEncoding_entry,
    branch, Paper2Adjoint.R_identity, Matrix.one_apply, Finset.mul_sum,
    Finset.sum_mul, eq_comm, ite_mul, Finset.sum_ite_irrel]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro r _
  rw [← transpose8_contraction q k r]
  simp only [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro s _
  simp only [Complex.star_def]
  ring

theorem decoded_branch_projector :
    fifteenDecoder * fifteenEncoding * branch cgFifteen (1 : Matrix Q Q ℂ) =
      ((Real.sqrt (8/15) : ℂ) * (Real.sqrt 10 : ℂ)⁻¹) •
        contraction (cgFifteen*cgFifteenᴴ) := by
  rw [Matrix.mul_assoc]
  ext ⟨s,k⟩ j
  change (∑ i : Q × (Fin 15 × Q), fifteenDecoder (s,k) i *
    (fifteenEncoding * branch cgFifteen 1) i j) = _
  simp only [Fintype.sum_prod_type, fifteenDecoder_entry, encoded_branch_entry]
  simp only [ite_mul, zero_mul, Finset.sum_ite_eq, Finset.mem_univ, ite_true]
  simp only [contraction, Matrix.smul_apply, smul_eq_mul,
    Matrix.mul_apply, Matrix.conjTranspose_apply]
  simp only [Finset.mul_sum, Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro q _
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro r _
  apply Finset.sum_congr rfl
  intro l _
  ring

theorem normalization :
    (Real.sqrt (8/15) : ℂ) * (Real.sqrt 10 : ℂ)⁻¹ * (15/8:ℂ) =
      (Real.sqrt 2 : ℂ)⁻¹ * k3 := by
  have h10 : (Real.sqrt 10 : ℂ)≠0 := by
    exact_mod_cast ne_of_gt (Real.sqrt_pos.2 (show (0:ℝ)<10 by norm_num))
  have h2 : (Real.sqrt 2 : ℂ)≠0 := by
    exact_mod_cast ne_of_gt (Real.sqrt_pos.2 (show (0:ℝ)<2 by norm_num))
  have h : (Real.sqrt (8/15) : ℂ) * (Real.sqrt 2 : ℂ) * (15/8:ℂ) =
      k3 * (Real.sqrt 10 : ℂ) := by
    have hl : (Real.sqrt (8/15) : ℂ) * (Real.sqrt 2 : ℂ) =
        (4/15:ℂ) * (Real.sqrt 15 : ℂ) := by
      have hr : Real.sqrt (8/15) * Real.sqrt 2 = (4/15:ℝ) * Real.sqrt 15 := by
        rw [← Real.sqrt_mul (by norm_num)]
        rw [show (8/15:ℝ)*2=(4/15)^2*15 by norm_num,
          Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq_eq_abs]
        norm_num
      simpa only [Complex.ofReal_mul, Complex.ofReal_div, Complex.ofReal_ofNat] using
        congrArg (fun x : ℝ => (x : ℂ)) hr
    have hr : (Real.sqrt 6 : ℂ) * (Real.sqrt 10 : ℂ) = 2 * (Real.sqrt 15 : ℂ) := by
      exact_mod_cast (show Real.sqrt 6 * Real.sqrt 10 = 2 * Real.sqrt 15 by
        rw [← Real.sqrt_mul (by norm_num)]
        rw [show (6:ℝ)*10=2^2*15 by norm_num,
          Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq_eq_abs]
        norm_num)
    rw [hl]
    simp only [k3, Paper2Adjoint.r6]
    calc
      _ = ((Real.sqrt 6 : ℂ) * (Real.sqrt 10 : ℂ))/4 := by rw [hr]; ring
      _ = _ := by ring
  apply (mul_right_cancel₀ (mul_ne_zero h10 h2))
  calc
    _ = (Real.sqrt (8/15) : ℂ) * (Real.sqrt 2 : ℂ) * (15/8:ℂ) := by
      field_simp
    _ = k3 * (Real.sqrt 10 : ℂ) := h
    _ = _ := by field_simp

theorem fifteen_first_seed_match :
    fifteenDecoder * fifteenEncoding * branch cgFifteen (1 : Matrix Q Q ℂ) =
      (Real.sqrt 2 : ℂ)⁻¹ • Paper2SourceSeedMatches.seed83 := by
  rw [decoded_branch_projector, contraction_fifteen]
  ext sk j
  simp only [Matrix.smul_apply, smul_eq_mul, Paper2SourceSeedMatches.seed83]
  rw [← mul_assoc, normalization, mul_assoc]

end Paper2FifteenSeedMatch


==> anc/lean/FifteenSeparation.lean <==
import FifteenIrreducible
import Mathlib.LinearAlgebra.Matrix.Rank

/-! The concrete fifteen-dimensional representation cannot receive an
intertwiner from a smaller unitary matrix family. Scalar commutation is
proved for the actual fifteen action; no irreducibility premise is supplied. -/
noncomputable section
namespace Paper2FifteenSeparation
open Matrix Paper2S123 Paper2CGFifteen Paper2InitialCG
open scoped ComplexOrder
set_option linter.unusedSimpArgs false

theorem smaller_fifteen_intertwiner_zero {n : Type*} [Fintype n] [DecidableEq n]
    (hn : Fintype.card n < 15) (R : Matrix Q Q ℂ → Matrix n n ℂ)
    (hR : ∀ U, SpecialUnitary U → (R U)ᴴ * R U = 1)
    (B : Matrix (Fin 15) n ℂ)
    (hB : ∀ U, SpecialUnitary U → repFifteen U * B = B * R U) : B=0 := by
  have hc : ∀ U, SpecialUnitary U → (B*Bᴴ) * repFifteen U = repFifteen U * (B*Bᴴ) := by
    intro U hU
    have he := Paper2Embedding.block_extraction B (repFifteen U) (R U)
      (fifteen_unitary U hU) (mul_eq_one_comm.mp (hR U hU)) (hB U hU)
    rw [Matrix.mul_assoc, he, ← Matrix.mul_assoc, ← hB U hU, Matrix.mul_assoc]
  obtain ⟨a, hs⟩ := Paper2FifteenIrreducible.actual_scalar_commutant (B*Bᴴ) hc
  by_contra hz
  have ha : a≠0 := by
    intro h
    apply hz
    apply Matrix.self_mul_conjTranspose_eq_zero.mp
    rw [hs, h, zero_smul]
  let C : Matrix n (Fin 15) ℂ := a⁻¹ • Bᴴ
  have hs' : B*Bᴴ=a•1 := hs
  have hBC : B*C=1 := by
    change B*(a⁻¹•Bᴴ)=1
    rw [Matrix.mul_smul, hs', smul_smul]
    change (a⁻¹*a) • (1 : Matrix (Fin 15) (Fin 15) ℂ) = 1
    rw [inv_mul_cancel₀ ha, one_smul]
  have hdim := (Matrix.rank_mul_le_left B C).trans (Matrix.rank_le_card_width B)
  rw [hBC, Matrix.rank_one] at hdim
  exact (not_le_of_gt hn) (by simpa using hdim)


theorem reverse_smaller_fifteen_intertwiner_zero {n : Type*} [Fintype n] [DecidableEq n]
    (hn : Fintype.card n < 15) (R : Matrix Q Q ℂ → Matrix n n ℂ)
    (hR : ∀ U, SpecialUnitary U → (R U)ᴴ * R U = 1)
    (B : Matrix n (Fin 15) ℂ)
    (hB : ∀ U, SpecialUnitary U → B * repFifteen U = R U * B) : B=0 := by
  have hz : Bᴴ=0 := by
    apply smaller_fifteen_intertwiner_zero hn R hR
    intro U hU
    exact (Paper2Embedding.block_extraction B (R U) (repFifteen U)
      (hR U hU) (fifteen_unitary_right U hU) (hB U hU).symm).symm
  simpa only [Matrix.conjTranspose_conjTranspose,Matrix.conjTranspose_zero] using
    congrArg Matrix.conjTranspose hz

end Paper2FifteenSeparation


==> anc/lean/FifteenWeights.lean <==
import RationalFifteenRep

/-! Exact finite SU(3) action tables in the rational fifteen coordinates.
The generated rational tables are checked entry by entry by the kernel. -/
noncomputable section
namespace Paper2FifteenWeights
open Matrix Paper2InitialCG Paper2InitialCGCovariance Paper2RationalFifteen
open Paper2SymmetricCommutant Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 12000000
set_option maxRecDepth 4000

def weights0 : Fin 15 → ℂ := ![-1,-1,1,Complex.I,-Complex.I,-1,-Complex.I,Complex.I,-1,1,-Complex.I,Complex.I,1,-Complex.I,Complex.I]

def weights1 : Fin 15 → ℂ := ![Complex.I,-Complex.I,-1,-1,-1,1,Complex.I,-Complex.I,-1,-Complex.I,1,Complex.I,-Complex.I,1,Complex.I]

def cycleTable : Matrix (Fin 15) (Fin 15) ℂ := !![
  0,0,0,0,1,0,0,0,0,0,0,0,0,0,0;
  0,0,0,1,0,0,0,0,0,0,0,0,0,0,0;
  0,0,0,0,0,1,0,0,0,0,0,0,0,0,0;
  0,0,0,0,0,0,0,1,0,0,0,0,0,0,0;
  0,0,0,0,0,0,1,0,0,0,0,0,0,0,0;
  0,0,0,0,0,0,0,0,1,0,0,0,0,0,0;
  1,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,1,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,1,0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0;
  0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0;
  0,0,0,0,0,0,0,0,0,1,0,0,0,0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,1,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,1;
  0,0,0,0,0,0,0,0,0,0,0,0,1,0,0]

def rotationTable : Matrix (Fin 15) (Fin 15) ℂ := !![
  (27/125),0,0,(64/125),0,0,0,0,0,(-96/125),(-72/125),0,(192/125),(144/125),0;
  0,(3/5),0,0,(4/5),0,0,0,0,0,0,0,0,0,0;
  0,0,(9/25),0,0,(-16/25),0,0,0,0,0,(-24/25),0,0,0;
  (-64/125),0,0,(27/125),0,0,0,0,0,(72/125),(-96/125),0,(-144/125),(192/125),0;
  0,(-4/5),0,0,(3/5),0,0,0,0,0,0,0,0,0,0;
  0,0,(-16/25),0,0,(9/25),0,0,0,0,0,(-24/25),0,0,0;
  0,0,0,0,0,0,(9/25),(16/25),(24/25),0,0,0,0,0,0;
  0,0,0,0,0,0,(16/25),(9/25),(-24/25),0,0,0,0,0,0;
  0,0,0,0,0,0,(-12/25),(12/25),(-7/25),0,0,0,0,0,0;
  (-24/125),0,0,(-18/125),0,0,0,0,0,(27/125),(64/125),0,(96/125),(72/125),0;
  (18/125),0,0,(-24/125),0,0,0,0,0,(-64/125),(27/125),0,(-72/125),(96/125),0;
  0,0,(12/25),0,0,(12/25),0,0,0,0,0,(-7/25),0,0,0;
  (24/125),0,0,(18/125),0,0,0,0,0,(48/125),(36/125),0,(-21/125),(28/125),0;
  (-18/125),0,0,(24/125),0,0,0,0,0,(-36/125),(48/125),0,(-28/125),(-21/125),0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]

theorem phase0_raw : ambientRep phase0 * raw = raw * (Matrix.diagonal weights0) := by
  ext ⟨a,b,c⟩ r
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases r <;>
    norm_num [ambientRep, Paper2Adjoint.queryRep, phase0, weights0,
      Matrix.mul_apply, Matrix.kroneckerMap_apply, Matrix.map_apply,
      Fintype.sum_prod_type, Fin.sum_univ_succ, raw, elementary, pair,
      Matrix.diagonal_apply, Complex.star_def, map_ofNat, Complex.I_sq, mul_comm]

theorem phase0_rep : ratAction phase0 = Matrix.diagonal weights0 := by
  have h := congrArg (fun X => gramInv * rawᴴ * X) phase0_raw
  have hg : gramInv * rawᴴ * raw = 1 := by
    rw [Matrix.mul_assoc, raw_gram, gramInv_gram]
  simpa only [ratAction, ← Matrix.mul_assoc, hg, Matrix.one_mul] using h

theorem phase1_raw : ambientRep phase1 * raw = raw * (Matrix.diagonal weights1) := by
  ext ⟨a,b,c⟩ r
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases r <;>
    norm_num [ambientRep, Paper2Adjoint.queryRep, phase1, weights1,
      Matrix.mul_apply, Matrix.kroneckerMap_apply, Matrix.map_apply,
      Fintype.sum_prod_type, Fin.sum_univ_succ, raw, elementary, pair,
      Matrix.diagonal_apply, Complex.star_def, map_ofNat, Complex.I_sq, mul_comm]

theorem phase1_rep : ratAction phase1 = Matrix.diagonal weights1 := by
  have h := congrArg (fun X => gramInv * rawᴴ * X) phase1_raw
  have hg : gramInv * rawᴴ * raw = 1 := by
    rw [Matrix.mul_assoc, raw_gram, gramInv_gram]
  simpa only [ratAction, ← Matrix.mul_assoc, hg, Matrix.one_mul] using h

theorem cycle_raw : ambientRep cycle * raw = raw * (cycleTable) := by
  ext ⟨a,b,c⟩ r
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases r <;>
    norm_num [ambientRep, Paper2Adjoint.queryRep, cycle, cycleTable,
      Matrix.mul_apply, Matrix.kroneckerMap_apply, Matrix.map_apply,
      Fintype.sum_prod_type, Fin.sum_univ_succ, raw, elementary, pair,
      Matrix.diagonal_apply, Complex.star_def, map_ofNat, Complex.I_sq, mul_comm]

theorem cycle_rep : ratAction cycle = cycleTable := by
  have h := congrArg (fun X => gramInv * rawᴴ * X) cycle_raw
  have hg : gramInv * rawᴴ * raw = 1 := by
    rw [Matrix.mul_assoc, raw_gram, gramInv_gram]
  simpa only [ratAction, ← Matrix.mul_assoc, hg, Matrix.one_mul] using h

theorem rotation_raw : ambientRep rotation * raw = raw * (rotationTable) := by
  ext ⟨a,b,c⟩ r
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases r <;>
    norm_num [ambientRep, Paper2Adjoint.queryRep, rotation, rotationTable,
      Matrix.mul_apply, Matrix.kroneckerMap_apply, Matrix.map_apply,
      Fintype.sum_prod_type, Fin.sum_univ_succ, raw, elementary, pair,
      Matrix.diagonal_apply, Complex.star_def, map_ofNat, Complex.I_sq, mul_comm]

theorem rotation_rep : ratAction rotation = rotationTable := by
  have h := congrArg (fun X => gramInv * rawᴴ * X) rotation_raw
  have hg : gramInv * rawᴴ * raw = 1 := by
    rw [Matrix.mul_assoc, raw_gram, gramInv_gram]
  simpa only [ratAction, ← Matrix.mul_assoc, hg, Matrix.one_mul] using h

end Paper2FifteenWeights


==> anc/lean/FinalSeedMatches.lean <==
import SecondEncoding

/-! The actual final CG columns, after the Hermitian-basis conjugation, give
exactly the manuscript's u2 and (u2+2v2)/sqrt(3) tensors. All 243 entries are
proved, including the radical normalization; the matching is not an input. -/
namespace Paper2FinalSeedMatches
open Matrix Paper2InitialCG Paper2SecondEncoding
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option linter.unnecessarySeqFocus false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false

abbrev Four := Ambient × Q
abbrev Intrinsic := Carrier × Q

noncomputable def fourVectorize : Matrix Four Intrinsic ℂ :=
  vectorize ⊗ₖ (1 : Matrix Q Q ℂ)

theorem fourVectorize_gram : fourVectorizeᴴ * fourVectorize = 1 := by
  simp only [fourVectorize, Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul, vectorize_gram, Matrix.one_mul, Matrix.one_kronecker_one]

private theorem vectorize_star_entry (a b c : Q) (i : Carrier) :
    star (vectorize (a,c,b) i) = vectorize (a,b,c) i := by
  have h := congrFun (congrFun (Paper2Adjoint.T_hermitian i.2) b) c
  simp only [Matrix.conjTranspose_apply] at h
  simp only [vectorize, Matrix.kroneckerMap_apply, Paper2Adjoint.inclusion,
    Matrix.one_apply, star_mul]
  split_ifs <;> simp_all

theorem vectorize_conjugate {n : Type*} (B : Matrix Carrier n ℂ)
    (a b c : Q) (j : n) :
    (vectorize * B.map star) (a,b,c) j = star ((vectorize * B) (a,c,b) j) := by
  simp only [Matrix.mul_apply, Matrix.map_apply, star_sum, star_mul]
  apply Finset.sum_congr rfl
  intro i _
  rw [vectorize_star_entry]
  ring

private theorem iota_real (ab : Q × Q) (j : Q) :
    star (Qura.Wedge.iota ab j) = Qura.Wedge.iota ab j := by
  rcases ab with ⟨a,b⟩
  fin_cases a <;> fin_cases b <;> fin_cases j <;>
    simp [Qura.Wedge.iota, Qura.Wedge.antisym, Paper2Symmetric.c_real]

private theorem rawThree_formula (a b c j : Q) :
    rawThree (a,b,c) j = k3 * ((if a=b then 1 else 0) * (if c=j then 1 else 0) -
      (1/3:ℂ) * (if a=j then 1 else 0) * (if b=c then 1 else 0)) := rfl

theorem finalThree_vectorized (a b c j : Q) :
    (vectorize * finalThree) (a,b,c) j = rawThree (a,c,b) j := by
  rw [finalThree, vectorize_conjugate, vectorize_three]
  rw [rawThree_formula]
  split_ifs <;> simp [k3, Paper2Adjoint.r6_star, star_mul, mul_comm]

theorem finalSix_vectorized (a b c : Q) (r : Six) :
    (vectorize * finalSix) (a,b,c) r = rawSix (a,c,b) r := by
  rw [finalSix, vectorize_conjugate, vectorize_six]
  simp only [rawSix, star_sum, star_mul, iota_real, Paper2Symmetric.sym_real]
  apply Finset.sum_congr rfl
  intro i _
  ring

theorem k3_times_c : k3 * Paper2Symmetric.c = (Real.sqrt 3 : ℂ) / 4 := by
  have h2 : (Real.sqrt 2 : ℂ) ≠ 0 := by
    exact_mod_cast ne_of_gt (Real.sqrt_pos.2 (show (0:ℝ)<2 by norm_num))
  have h6 : (Real.sqrt 6 : ℂ) = (Real.sqrt 3 : ℂ) * (Real.sqrt 2 : ℂ) := by
    exact_mod_cast (show Real.sqrt 6 = Real.sqrt 3 * Real.sqrt 2 by
      rw [← Real.sqrt_mul (show (0:ℝ) ≤ 3 by norm_num)]; norm_num)
  simp only [k3, Paper2Adjoint.r6, Paper2Symmetric.c, Qura.Wedge.normalization]
  rw [h6]
  field_simp
  <;> ring

def regroup (i : Four) : Q × Q × Q × Q := (i.1.1,i.1.2.1,i.1.2.2,i.2)
noncomputable def u : Matrix Four Q ℂ := fun i j =>
  Paper2Complexify.complexify Paper2Pairings.u2 (regroup i) j
noncomputable def v : Matrix Four Q ℂ := fun i j =>
  Paper2Complexify.complexify Paper2Pairings.v2 (regroup i) j
noncomputable def target : Matrix Four Q ℂ := fun i j =>
  Paper2Complexify.complexify Paper2Pairings.targetB (regroup i) j

noncomputable def intrinsicThree : Matrix Intrinsic Q ℂ :=
  (finalThree ⊗ₖ (1 : Matrix Q Q ℂ)) * Qura.Wedge.iota
noncomputable def intrinsicSix : Matrix Intrinsic Q ℂ :=
  (finalSix ⊗ₖ (1 : Matrix Q Q ℂ)) * Paper2Symmetric.seedTwo

theorem actual_three_seed_match : fourVectorize * intrinsicThree = u := by
  rw [intrinsicThree, ← Matrix.mul_assoc, fourVectorize, ← Matrix.mul_kronecker_mul,
    Matrix.one_mul]
  ext ⟨⟨a,b,c⟩,d⟩ j
  change (∑ i : Q × Q, (vectorize * finalThree) (a,b,c) i.1 *
    (1 : Matrix Q Q ℂ) d i.2 * Qura.Wedge.iota i j) = _
  simp only [finalThree_vectorized, Fintype.sum_prod_type, Matrix.one_apply]
  simp only [mul_ite, mul_one, mul_zero, Finset.sum_ite_eq', Finset.mem_univ, ite_true]
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases d <;> fin_cases j <;>
    norm_num [rawThree_formula, Qura.Wedge.iota, Qura.Wedge.antisym,
      u, regroup, Paper2Complexify.complexify, Paper2Pairings.u2, Paper2Pairings.u2num,
      Paper2Pairings.delta, Paper2Pairings.epsilon, Fin.sum_univ_succ] <;>
    ring_nf <;> simp only [mul_comm Paper2Symmetric.c k3, k3_times_c] <;> ring

theorem actual_six_seed_match : fourVectorize * intrinsicSix = target := by
  rw [intrinsicSix, ← Matrix.mul_assoc, fourVectorize, ← Matrix.mul_kronecker_mul,
    Matrix.one_mul]
  ext ⟨⟨a,b,c⟩,d⟩ j
  change (∑ i : Six × Q, (vectorize * finalSix) (a,b,c) i.1 *
    (1 : Matrix Q Q ℂ) d i.2 * Paper2Symmetric.seedTwo i j) = _
  simp only [finalSix_vectorized, Fintype.sum_prod_type, Matrix.one_apply]
  simp only [mul_ite, mul_one, mul_zero, Finset.sum_ite_eq', Finset.mem_univ, ite_true]
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases d <;> fin_cases j <;>
    norm_num [rawSix, Qura.Wedge.iota, Qura.Wedge.antisym, Paper2Symmetric.sym,
      Paper2Symmetric.seedTwo, target, regroup, Paper2Complexify.complexify,
      Paper2Pairings.targetB, Paper2Pairings.u2, Paper2Pairings.v2,
      Paper2Pairings.u2num, Paper2Pairings.v2num, Paper2Pairings.delta,
      Paper2Pairings.epsilon, Fin.sum_univ_succ] <;>
    ring_nf <;> norm_num [show Paper2Symmetric.c^4 = (1/4:ℂ) by
      rw [show (4:ℕ)=2*2 by decide, pow_mul, Paper2Symmetric.c_squared]; norm_num,
      Paper2Symmetric.c_squared]

theorem intrinsic_three_recovery : fourVectorizeᴴ * u = intrinsicThree := by
  rw [← actual_three_seed_match, ← Matrix.mul_assoc, fourVectorize_gram, Matrix.one_mul]

theorem intrinsic_six_recovery : fourVectorizeᴴ * target = intrinsicSix := by
  rw [← actual_six_seed_match, ← Matrix.mul_assoc, fourVectorize_gram, Matrix.one_mul]

end Paper2FinalSeedMatches


==> anc/lean/FinalTrajectory.lean <==
import FinalSeedMatches
import InitialCGCovariance
import SymmetricRepresentation

/-! The actual final CG seed matches are propagated through the actual
SU(3) action. The fixed full-space G2 decodes the resulting all-U family.
The first oracle stage and G1 are separate obligations, not assumptions here. -/
namespace Paper2FinalTrajectory
open Matrix Paper2InitialCG Paper2SecondEncoding Paper2FinalSeedMatches
open Paper2S123 Paper2Phi Paper2PhiCovariance
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000
set_option backward.isDefEq.respectTransparency false

private theorem conjugate_mul {m n p : Type*} [Fintype n]
    (B : Matrix m n ℂ) (C : Matrix n p ℂ) :
    (B*C).map star = B.map star * C.map star := by
  ext i j
  simp [Matrix.mul_apply, star_sum, star_mul, mul_comm]

private theorem conjugate_kronecker {m n p q : Type*}
    (B : Matrix m n ℂ) (C : Matrix p q ℂ) :
    (B ⊗ₖ C).map star = B.map star ⊗ₖ C.map star := by
  ext ⟨i,j⟩ ⟨k,l⟩
  simp [Matrix.kronecker_apply, mul_comm]

private theorem R_map_star (U : Matrix Q Q ℂ) :
    (Paper2Adjoint.R U).map star = Paper2Adjoint.R U := by
  ext i j
  exact Paper2Adjoint.R_real U i j

theorem finalThree_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (U ⊗ₖ Paper2Adjoint.R U) * finalThree = finalThree * U := by
  have h := congrArg (fun M => M.map star)
    (Paper2InitialCGCovariance.three_intertwining U hU)
  have hd : (U.map star).map star = U := by ext i j; simp
  simpa only [conjugate_mul, Paper2InitialCGCovariance.carrierRep,
    conjugate_kronecker, hd, R_map_star, finalThree] using h

theorem finalSix_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (U ⊗ₖ Paper2Adjoint.R U) * finalSix = finalSix * symRep (U.map star) := by
  have h := congrArg (fun M => M.map star)
    (Paper2InitialCGCovariance.six_intertwining U hU)
  have hd : (U.map star).map star = U := by ext i j; simp
  simpa only [conjugate_mul, Paper2InitialCGCovariance.carrierRep,
    conjugate_kronecker, hd, R_map_star, finalSix,
    ← Paper2SymmetricRepresentation.symRep_conjugate] using h

noncomputable def leftAction (U : Matrix Q Q ℂ) : Matrix Intrinsic Intrinsic ℂ :=
  (U ⊗ₖ Paper2Adjoint.R U) ⊗ₖ (1 : Matrix Q Q ℂ)

theorem actual_three_trajectory (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    leftAction U * intrinsicThree * U.transpose =
      (finalThree ⊗ₖ (1 : Matrix Q Q ℂ)) * phiThree U := by
  have h := seed_reconstruction phiThree_covariant hU
  have ho : (1 : Matrix Q Q ℂ).map star = 1 := by simp
  simp only [ho, phiThree_identity] at h
  rw [h, intrinsicThree, leftAction, ← Matrix.mul_assoc, ← Matrix.mul_kronecker_mul,
    finalThree_intertwining U hU, Matrix.one_mul]
  simp only [← Matrix.mul_assoc]
  rw [← Matrix.mul_kronecker_mul, Matrix.one_mul]

theorem actual_six_trajectory (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    leftAction U * intrinsicSix * U.transpose =
      (finalSix ⊗ₖ (1 : Matrix Q Q ℂ)) * phiTwo U := by
  have h := seed_reconstruction phiTwo_covariant hU
  have ho : (1 : Matrix Q Q ℂ).map star = 1 := by simp
  simp only [ho, phiTwo_identity] at h
  rw [h, intrinsicSix, leftAction, ← Matrix.mul_assoc, ← Matrix.mul_kronecker_mul,
    finalSix_intertwining U hU, Matrix.one_mul]
  simp only [← Matrix.mul_assoc]
  rw [← Matrix.mul_kronecker_mul, Matrix.one_mul]

noncomputable def Xi : Matrix Intrinsic Q ℂ :=
  (Real.sqrt (3/5) : ℂ) • intrinsicThree + (Real.sqrt (1/5) : ℂ) • intrinsicSix

/-- Actual query output in the 18 + 72 carrier. The second branch is the
weighted pairing seed propagated by U tensor Ad(U), then U-transpose. -/
noncomputable def postQuery (U : Matrix Q Q ℂ) : Matrix Joint Q ℂ := fun i j =>
  match i with
  | .inl ar => (Real.sqrt (1/5) : ℂ) * phiOne U ar j
  | .inr abr => (leftAction U * Xi * U.transpose) abr j

theorem actual_postQuery_endpoint (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    postQuery U = finalSource * phi (1/5) U := by
  have hx : leftAction U * Xi * U.transpose =
      (Real.sqrt (3/5) : ℂ) • ((finalThree ⊗ₖ (1 : Matrix Q Q ℂ)) * phiThree U) +
      (Real.sqrt (1/5) : ℂ) • ((finalSix ⊗ₖ (1 : Matrix Q Q ℂ)) * phiTwo U) := by
    simp only [Xi, Matrix.mul_add, Matrix.add_mul, Matrix.mul_smul, Matrix.smul_mul,
      actual_three_trajectory U hU, actual_six_trajectory U hU]
  ext (ar|abr) j
  · simp [postQuery, finalSource, Paper2SecondEncoding.blockDiag, phi, Matrix.mul_apply,
      Fintype.sum_sum_type, Matrix.one_apply]
  · change (leftAction U * Xi * U.transpose) abr j = _
    rw [hx]
    simp only [Matrix.add_apply, Matrix.smul_apply, smul_eq_mul,
      finalSource, Paper2SecondEncoding.blockDiag, Paper2Complexify.joinColumns, phi, Matrix.mul_apply,
      Fintype.sum_sum_type, zero_mul, Finset.sum_const_zero, zero_add]
    norm_num
    simp only [Finset.mul_sum]
    rw [add_comm]
    congr 1 <;> apply Finset.sum_congr rfl <;> intro i _ <;> ring

theorem actual_fixed_G2_endpoint :
    ∃ G2 : Matrix Processing Processing ℂ,
      G2ᴴ*G2=1 ∧ G2*G2ᴴ=1 ∧
      ∀ U : Matrix Q Q ℂ, SpecialUnitary U →
        G2 * (jointInclusion * postQuery U) = Paper2PhysicalMidpoint.physicalPhi (1/5) U := by
  obtain ⟨G2,hG2,hG2r,hmap⟩ := fixed_G2
  change G2 * (jointInclusion * finalSource) = _ at hmap
  refine ⟨G2,hG2,hG2r,?_⟩
  intro U hU
  rw [actual_postQuery_endpoint U hU, ← Matrix.mul_assoc jointInclusion,
    ← Matrix.mul_assoc G2, hmap]
  rfl

end Paper2FinalTrajectory


==> anc/lean/FiniteAdaptive.lean <==
import DeferredInstrument

/-! Finite, causally ordered instruments with arbitrary finite stage spaces.
The choice at stage k is allowed to depend on the entire previous outcome
history. A concrete recursively composed coherent circuit reproduces every
trajectory Kraus operator and therefore the complete discarded-record channel. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix
open scoped BigOperators ComplexOrder

def History (R : ℕ → Type*) : ℕ → Type _
  | 0 => PUnit
  | k + 1 => History R k × R k

instance historyFintype (R : ℕ → Type*) [∀ k, Fintype (R k)] (k : ℕ) :
    Fintype (History R k) := by
  induction k with
  | zero => exact inferInstanceAs (Fintype PUnit)
  | succ k ih =>
    letI := ih
    exact inferInstanceAs (Fintype (History R k × R k))

instance historyDecidableEq (R : ℕ → Type*) [∀ k, DecidableEq (R k)] (k : ℕ) :
    DecidableEq (History R k) := by
  induction k with
  | zero => exact inferInstanceAs (DecidableEq PUnit)
  | succ k ih =>
    letI := ih
    exact inferInstanceAs (DecidableEq (History R k × R k))

variable (S R : ℕ → Type*) [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]

def trajectory
    (K : ∀ k, History R k → R k → Matrix (S (k+1)) (S k) ℂ) :
    (k : ℕ) → History R k → Matrix (S k) (S 0) ℂ
  | 0 => fun _ => 1
  | k + 1 => adaptiveKraus (trajectory K k) (K k)

/-- The actual pure circuit is the product of explicit controlled dilations. -/
def coherentRun
    (K : ∀ k, History R k → R k → Matrix (S (k+1)) (S k) ℂ) :
    (k : ℕ) → Matrix (S k × History R k) (S 0) ℂ
  | 0 => dilation (fun _ : History R 0 => (1 : Matrix (S 0) (S 0) ℂ))
  | k + 1 => controlledDilation (K k) * coherentRun K k

theorem trajectory_complete
    (K : ∀ k, History R k → R k → Matrix (S (k+1)) (S k) ℂ)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1) (q : ℕ) :
    (∑ h, (trajectory S R K q h)ᴴ * trajectory S R K q h) = 1 := by
  induction q with
  | zero =>
    change (∑ _h : PUnit, (1 : Matrix (S 0) (S 0) ℂ)ᴴ * 1) = 1
    rw [Fintype.sum_unique]
    simp
  | succ q ih => exact adaptive_kraus_complete (trajectory S R K q) (K q) ih (hK q)

theorem coherentRun_eq_dilation
    (K : ∀ k, History R k → R k → Matrix (S (k+1)) (S k) ℂ) (q : ℕ) :
    coherentRun S R K q = dilation (trajectory S R K q) := by
  induction q with
  | zero => rfl
  | succ q ih =>
    change controlledDilation (K q) * coherentRun S R K q = _
    rw [ih, controlled_dilation_compose]
    rfl

theorem coherentRun_isometry
    (K : ∀ k, History R k → R k → Matrix (S (k+1)) (S k) ℂ)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1) (q : ℕ) :
    (coherentRun S R K q)ᴴ * coherentRun S R K q = 1 := by
  rw [coherentRun_eq_dilation]
  exact dilation_isometry _ (trajectory_complete S R K hK q)

/-- Equality of the complete output channel for arbitrary input operators,
not only probabilities of basis inputs or individual branches. -/
theorem coherentRun_channel
    (K : ∀ k, History R k → R k → Matrix (S (k+1)) (S k) ℂ)
    (q : ℕ) (M : Matrix (S 0) (S 0) ℂ) :
    partialTrace (coherentRun S R K q * M * (coherentRun S R K q)ᴴ) =
      ∑ h, trajectory S R K q h * M * (trajectory S R K q h)ᴴ := by
  rw [coherentRun_eq_dilation, partialTrace_dilation]
  rfl

theorem trajectory_channel_step
    (K : ∀ k, History R k → R k → Matrix (S (k+1)) (S k) ℂ)
    (q : ℕ) (M : Matrix (S 0) (S 0) ℂ) :
    channel (trajectory S R K (q+1)) M =
      ∑ h, channel (K q h) (trajectory S R K q h * M * (trajectory S R K q h)ᴴ) := by
  exact adaptive_channel _ _ _

end FinitePure


==> anc/lean/FiniteStinespring.lean <==
import RoutedBounds

/-! Actual finite Kraus dilation, including the discarded-environment channel
and explicit preservation of a finite instrument's outcome blocks. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix
open scoped BigOperators Kronecker ComplexOrder
variable {n m r : Type*} [Fintype n] [DecidableEq n]
  [Fintype m] [DecidableEq m] [Fintype r] [DecidableEq r]

def channel (K : r → Matrix m n ℂ) (M : Matrix n n ℂ) : Matrix m m ℂ :=
  ∑ j, K j * M * (K j)ᴴ

/-- Keep the Kraus label coherently as an orthonormal environment coordinate. -/
def dilation (K : r → Matrix m n ℂ) : Matrix (m × r) n ℂ :=
  Matrix.of (fun ar b => K ar.2 ar.1 b)

def partialTrace (A : Matrix (m × r) (m × r) ℂ) : Matrix m m ℂ :=
  Matrix.of (fun a b => ∑ j, A (a,j) (b,j))

theorem dilation_gram (K : r → Matrix m n ℂ) :
    (dilation K)ᴴ * dilation K = ∑ j, (K j)ᴴ * K j := by
  ext a b
  simp only [Matrix.mul_apply, Matrix.conjTranspose_apply, dilation, Matrix.of_apply,
    Fintype.sum_prod_type, Matrix.sum_apply]
  exact Finset.sum_comm

/-- Trace preservation of the supplied finite Kraus family constructs an isometry. -/
theorem dilation_isometry (K : r → Matrix m n ℂ)
    (hK : (∑ j, (K j)ᴴ * K j) = 1) : (dilation K)ᴴ * dilation K = 1 := by
  rw [dilation_gram, hK]

/-- Exact entrywise dilation formula, including off-diagonal environment coherences. -/
theorem dilation_block (K : r → Matrix m n ℂ) (M : Matrix n n ℂ)
    (a b : m) (j k : r) :
    (dilation K * M * (dilation K)ᴴ) (a,j) (b,k) = (K j * M * (K k)ᴴ) a b := by
  simp only [Matrix.mul_apply, Matrix.conjTranspose_apply, dilation, Matrix.of_apply]

/-- Discarding the coherent finite environment gives exactly the original channel. -/
theorem partialTrace_dilation (K : r → Matrix m n ℂ) (M : Matrix n n ℂ) :
    partialTrace (dilation K * M * (dilation K)ᴴ) = channel K M := by
  ext a b
  simp only [partialTrace, Matrix.of_apply, dilation_block, channel, Matrix.sum_apply]

theorem channel_trace (K : r → Matrix m n ℂ) (M : Matrix n n ℂ) :
    (channel K M).trace = ((∑ j, (K j)ᴴ * K j) * M).trace := by
  simp only [channel, Matrix.trace_sum, Matrix.sum_mul]
  apply Finset.sum_congr rfl
  intro j _
  rw [Matrix.trace_mul_comm, ← Matrix.mul_assoc]

theorem channel_trace_preserving (K : r → Matrix m n ℂ)
    (hK : (∑ j, (K j)ᴴ * K j) = 1) (M : Matrix n n ℂ) :
    (channel K M).trace = M.trace := by
  rw [channel_trace, hK, Matrix.one_mul]

/-- The retained outcome-j block is the actual corresponding Kraus operation. -/
theorem instrument_outcome_block (K : r → Matrix m n ℂ) (M : Matrix n n ℂ) (j : r) :
    (dilation K * M * (dilation K)ᴴ).submatrix (fun a => (a,j)) (fun b => (b,j)) =
      K j * M * (K j)ᴴ := by
  ext a b
  exact dilation_block K M a b j j

theorem channel_matrix_unit (K : r → Matrix m n ℂ) (i j : n) (a b : m) :
    channel K (Matrix.single i j 1) a b = ∑ k, K k a i * star (K k b j) := by
  simp [channel, Matrix.sum_apply, Matrix.mul_apply, Matrix.conjTranspose_apply,
    Matrix.single, ite_and, Finset.sum_mul, Finset.mul_sum]

end FinitePure


==> anc/lean/FirstBeforeQuery.lean <==
import FirstQueryCovariance

/-! The actual encoded first input covaries on the left representation leg
before applying any query. All right encodings are the constructed CG maps. -/
namespace Paper2FirstBeforeQuery
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FirstDecomposition
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option backward.isDefEq.respectTransparency false

private def encode {n k a : Type*} [Fintype n] [Fintype k] [DecidableEq n]
    [DecidableEq k] (B : Matrix (Q × k) a ℂ) : Matrix (Q × (n × k)) (n × a) ℂ :=
  Paper2Placement.basisEmbedding (queryRoute n k)*((1 : Matrix n n ℂ) ⊗ₖ B)

private theorem encode_entry {n k a : Type*} [Fintype n] [Fintype k] [DecidableEq n]
    [DecidableEq k] (B : Matrix (Q × k) a ℂ) (q : Q) (l i : n) (c : k) (b : a) :
    encode (n := n) B (q,(l,c)) (i,b)=if l=i then B (q,c) b else 0 := by
  simp [encode,Paper2Placement.basisEmbedding,queryRoute,Matrix.mul_apply,
    Matrix.kronecker_apply,Matrix.one_apply,Fintype.sum_prod_type,Prod.ext_iff,ite_and,eq_comm]

theorem encoded_memory {n k a : Type*} [Fintype n] [Fintype k] [Fintype a]
    [DecidableEq n] [DecidableEq k] [DecidableEq a]
    (B : Matrix (Q × k) a ℂ) (V : Matrix n n ℂ) :
    encode (n := n) B*(V ⊗ₖ (1 : Matrix a a ℂ))=
      ((1 : Matrix Q Q ℂ) ⊗ₖ (V ⊗ₖ (1 : Matrix k k ℂ)))*encode (n := n) B := by
  ext ⟨q,l,c⟩ ⟨i,b⟩
  simp [Matrix.mul_apply,Fintype.sum_prod_type,encode_entry,
    Matrix.kronecker_apply,Matrix.one_apply,eq_comm]
  ring

def memoryAction (U : Matrix Q Q ℂ) : Matrix FirstJoint FirstJoint ℂ :=
  Paper2SecondEncoding.blockDiag
    ((1 : Matrix Q Q ℂ) ⊗ₖ (U.map star ⊗ₖ (1 : Matrix Q Q ℂ)))
    (Paper2SecondEncoding.blockDiag
      ((1 : Matrix Q Q ℂ) ⊗ₖ (Paper2PhiCovariance.symRep U ⊗ₖ (1 : Matrix Six Six ℂ)))
      ((1 : Matrix Q Q ℂ) ⊗ₖ (Paper2CGFifteen.repFifteen U ⊗ₖ (1 : Matrix Q Q ℂ))))

theorem small_before (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    smallEncoding*Paper2SmallFirstSeed.smallState U=
      ((1 : Matrix Q Q ℂ) ⊗ₖ (U.map star ⊗ₖ (1 : Matrix Q Q ℂ)))*
        (smallEncoding*Paper2SmallFirstSeed.smallState 1)*U.transpose := by
  rw [Paper2FirstQueryCovariance.small_reconstruction U hU]
  have he := encoded_memory (Paper2Preparation.schur.map star) (U.map star)
  change smallEncoding*(U.map star ⊗ₖ (1 : Matrix Paper2Preparation.Block Paper2Preparation.Block ℂ))=
    _ at he
  simp only [← Matrix.mul_assoc,he]
  rfl

theorem six_before (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    sixEncoding*branch cgSix U=
      ((1 : Matrix Q Q ℂ) ⊗ₖ (Paper2PhiCovariance.symRep U ⊗ₖ (1 : Matrix Six Six ℂ)))*
        (sixEncoding*branch cgSix 1)*U.transpose := by
  rw [Paper2FirstCovariance.six_branch_reconstruction U hU]
  have he := encoded_memory (n := Six) rightSix (Paper2PhiCovariance.symRep U)
  change sixEncoding*(Paper2PhiCovariance.symRep U ⊗ₖ (1 : Matrix A A ℂ))=_ at he
  simp only [← Matrix.mul_assoc,he]
  rfl

theorem fifteen_before (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    fifteenEncoding*branch Paper2CGComplement.cgFifteen U=
      ((1 : Matrix Q Q ℂ) ⊗ₖ (Paper2CGFifteen.repFifteen U ⊗ₖ (1 : Matrix Q Q ℂ)))*
        (fifteenEncoding*branch Paper2CGComplement.cgFifteen 1)*U.transpose := by
  rw [Paper2FirstCovariance.fifteen_branch_reconstruction U hU]
  have he := encoded_memory (n := Fifteen) (Paper2Adjoint.inclusion.map star)
    (Paper2CGFifteen.repFifteen U)
  change fifteenEncoding*(Paper2CGFifteen.repFifteen U ⊗ₖ (1 : Matrix A A ℂ))=_ at he
  simp only [← Matrix.mul_assoc,he]
  rfl

private def rows {m n p q : Type*} (B : Matrix m q ℂ) (C : Matrix n q ℂ)
    (D : Matrix p q ℂ) : Matrix (m ⊕ (n ⊕ p)) q ℂ :=
  fun i j => Sum.elim (fun r => B r j) (Sum.elim (fun r => C r j) (fun r => D r j)) i

private theorem rows_right {m n p q t : Type*} [Fintype q]
    (B : Matrix m q ℂ) (C : Matrix n q ℂ) (D : Matrix p q ℂ) (R : Matrix q t ℂ) :
    rows B C D*R=rows (B*R) (C*R) (D*R) := by
  ext (i|i|i) j <;> rfl

private theorem block_rows {m n p a b c q : Type*}
    [Fintype a] [Fintype b] [Fintype c]
    (L : Matrix m a ℂ) (M : Matrix n b ℂ) (N : Matrix p c ℂ)
    (B : Matrix a q ℂ) (C : Matrix b q ℂ) (D : Matrix c q ℂ) :
    Paper2SecondEncoding.blockDiag L (Paper2SecondEncoding.blockDiag M N)*rows B C D=
      rows (L*B) (M*C) (N*D) := by
  ext (i|i|i) j <;>
    simp [rows,Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Fintype.sum_sum_type]

theorem actual_before_covariance (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    E1*initialState U=memoryAction U*(E1*initialState 1)*U.transpose := by
  have hi (V : Matrix Q Q ℂ) : initialState V=rows
      (Paper2SmallFirstSeed.smallState V) (branch cgSix V)
      (branch Paper2CGComplement.cgFifteen V) := by ext (i|i|i) j <;> rfl
  rw [hi U,hi 1]
  simp only [E1,memoryAction,block_rows,rows_right]
  rw [small_before U hU,six_before U hU,fifteen_before U hU]

end
end Paper2FirstBeforeQuery


==> anc/lean/FirstBranchExtraction.lean <==
import DualCG
import Embedding

/-! Actual first-query Bell-dual block extraction, with both unitary
representations and their intertwining proved from the concrete CG maps. -/
namespace Paper2FirstBranchExtraction
open Matrix Paper2InitialCG Paper2S123 Paper2DualCG
open scoped Kronecker

theorem six_extraction (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    leftSixᴴ * (U ⊗ₖ Paper2PhiCovariance.symRep U) = Paper2Adjoint.R U * leftSixᴴ := by
  have hu : (U ⊗ₖ Paper2PhiCovariance.symRep U)ᴴ *
      (U ⊗ₖ Paper2PhiCovariance.symRep U) = 1 := by
    simp only [Matrix.conjTranspose_kronecker, ← Matrix.mul_kronecker_mul,
      hU.1, Paper2PhiCovariance.symRep_unitary U hU, Matrix.one_kronecker_one]
  exact Paper2Embedding.block_extraction leftSix _ _ hu
    (mul_eq_one_comm.mp (Paper2Adjoint.R_unitary U hU.1))
    (leftSix_intertwining U hU)

theorem fifteen_extraction (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    leftFifteenᴴ * (U ⊗ₖ Paper2CGFifteen.repFifteen U) =
      Paper2Adjoint.R U * leftFifteenᴴ := by
  have hu : (U ⊗ₖ Paper2CGFifteen.repFifteen U)ᴴ *
      (U ⊗ₖ Paper2CGFifteen.repFifteen U) = 1 := by
    simp only [Matrix.conjTranspose_kronecker, ← Matrix.mul_kronecker_mul,
      hU.1, Paper2CGFifteen.fifteen_unitary U hU, Matrix.one_kronecker_one]
  exact Paper2Embedding.block_extraction leftFifteen _ _ hu
    (mul_eq_one_comm.mp (Paper2Adjoint.R_unitary U hU.1))
    (leftFifteen_intertwining U hU)

end Paper2FirstBranchExtraction


==> anc/lean/FirstCovariance.lean <==
import FirstDecomposition
import TensorHom

/-! Reconstruction of the actual initial3/6/15 branches from their concrete
U=I coefficients, using the proved CG extraction identities. -/
namespace Paper2FirstCovariance
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FirstDecomposition Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000
set_option backward.isDefEq.respectTransparency false

private theorem unreshape_left {n : Type*} [Fintype n] [DecidableEq n]
    (L : Matrix n n ℂ) (B : Matrix n (Q × A) ℂ) :
    Paper2TensorHom.unreshape (L*B) =
      (L ⊗ₖ (1 : Matrix A A ℂ)) * Paper2TensorHom.unreshape B := by
  apply Paper2TensorHom.reshape_injective
  simp only [Paper2TensorHom.reshape_unreshape, Paper2TensorHom.reshape_left,
    Matrix.transpose_one, Matrix.one_kronecker_one, Matrix.mul_one]

private theorem unreshape_right {n : Type*} [Fintype n]
    (B : Matrix n (Q × A) ℂ) (U : Matrix Q Q ℂ) :
    Paper2TensorHom.unreshape (B*(U ⊗ₖ (1 : Matrix A A ℂ))) =
      Paper2TensorHom.unreshape B * U := by
  apply Paper2TensorHom.reshape_injective
  simp only [Paper2TensorHom.reshape_unreshape, Paper2TensorHom.reshape_right]

theorem branch_tensor_formula {n : Type*} [Fintype n] [DecidableEq n]
    (C : Matrix Paper2InitialCG.Carrier n ℂ) (U : Matrix Q Q ℂ) :
    branch C U = (Real.sqrt 10 : ℂ)⁻¹ •
      (((1 : Matrix n n ℂ) ⊗ₖ transpose8) *
        Paper2TensorHom.unreshape (Cᴴ * ((1 : Matrix Q Q ℂ) ⊗ₖ Paper2Adjoint.R U))) := by
  ext ⟨l,s⟩ j
  simp [branch, Paper2TensorHom.unreshape, Matrix.mul_apply, Matrix.conjTranspose_apply,
    Matrix.kronecker_apply, Matrix.one_apply, Fintype.sum_prod_type, Finset.mul_sum,
    eq_comm]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro r _
  apply Finset.sum_congr rfl
  intro t _
  ring

private theorem reconstruct_branch {n : Type*} [Fintype n] [DecidableEq n]
    (C : Matrix Paper2InitialCG.Carrier n ℂ) (L : Matrix n n ℂ)
    (U : Matrix Q Q ℂ) (hU : SpecialUnitary U)
    (he : Cᴴ * (U.map star ⊗ₖ Paper2Adjoint.R U) = L * Cᴴ) :
    branch C U = (L ⊗ₖ (1 : Matrix A A ℂ)) * branch C 1 * U.transpose := by
  have hr := congrArg (fun M => M * (U.transpose ⊗ₖ (1 : Matrix A A ℂ))) he
  simp only [Matrix.mul_assoc, ← Matrix.mul_kronecker_mul,
    conjugate_mul_transpose hU, Matrix.mul_one] at hr
  rw [branch_tensor_formula, hr, ← Matrix.mul_assoc, unreshape_right, unreshape_left,
    branch_tensor_formula]
  simp only [Paper2Adjoint.R_identity, Matrix.one_kronecker_one, Matrix.mul_one,
    Matrix.mul_smul, Matrix.smul_mul, ← Matrix.mul_assoc]
  congr 1
  rw [← Matrix.mul_kronecker_mul, Matrix.one_mul, Matrix.mul_one,
    ← Matrix.mul_kronecker_mul, Matrix.one_mul, Matrix.mul_one]

theorem three_branch_reconstruction (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    branch cgThree U = (U.map star ⊗ₖ (1 : Matrix A A ℂ)) * branch cgThree 1 * U.transpose :=
  reconstruct_branch cgThree _ U hU (Paper2CGFifteen.three_extraction U hU)

theorem six_branch_reconstruction (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    branch cgSix U = (Paper2PhiCovariance.symRep U ⊗ₖ (1 : Matrix A A ℂ)) *
      branch cgSix 1 * U.transpose :=
  reconstruct_branch cgSix _ U hU (Paper2CGFifteen.six_extraction U hU)

theorem fifteen_branch_reconstruction (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    branch Paper2CGComplement.cgFifteen U =
      (Paper2CGFifteen.repFifteen U ⊗ₖ (1 : Matrix A A ℂ)) *
        branch Paper2CGComplement.cgFifteen 1 * U.transpose :=
  reconstruct_branch Paper2CGComplement.cgFifteen _ U hU
    (Paper2CGFifteen.fifteen_extraction U hU)

end Paper2FirstCovariance


==> anc/lean/FirstDecoded.lean <==
import FirstQueryGeometry
import FirstSixMatch
import FifteenSeedMatch
import FirstMerge

/-! Assembly of all actual first-query seeds and their exact99-to75 merge.
Every coefficient in the resulting input to the second query is instantiated. -/
namespace Paper2FirstDecoded
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FirstDecomposition
open Paper2FirstDecoder Paper2FirstQueryGeometry Paper2SourceSeedMatches Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false

noncomputable def seed : Matrix NinetyNine Q ℂ := fun i j => match i with
  | .inl (.inl q) => (Real.sqrt 5 : ℂ)⁻¹ * (if q=j then 1 else 0)
  | .inl (.inr (.inl x)) => (Real.sqrt 10 : ℂ)⁻¹ * seed83 x j
  | .inl (.inr (.inr x)) => (Real.sqrt 5 : ℂ)⁻¹ * seed86 x j
  | .inr x => (Real.sqrt 2 : ℂ)⁻¹ * seed83 x j

noncomputable def target (U : Matrix Q Q ℂ) : Matrix NinetyNine Q ℂ := fun i j => match i with
  | .inl (.inl q) => (Real.sqrt 5 : ℂ)⁻¹ * U.transpose q j
  | .inl (.inr (.inl x)) => (Real.sqrt 10 : ℂ)⁻¹ *
      ((Paper2Adjoint.R U ⊗ₖ (1 : Matrix Q Q ℂ))*seed83*U.transpose) x j
  | .inl (.inr (.inr x)) => (Real.sqrt 5 : ℂ)⁻¹ *
      ((Paper2Adjoint.R U ⊗ₖ (1 : Matrix Six Six ℂ))*seed86*U.transpose) x j
  | .inr x => (Real.sqrt 2 : ℂ)⁻¹ *
      ((Paper2Adjoint.R U ⊗ₖ (1 : Matrix Q Q ℂ))*seed83*U.transpose) x j

theorem decoded_seed_exact : decodedSeed = seed := by
  rw [decoded_seed_rows, Paper2SmallFirstSeed.small_first_seed_match,
    Paper2FirstSixMatch.six_first_seed_match, Paper2FifteenSeedMatch.fifteen_first_seed_match]
  ext ((q|i|i)|i) j <;> rfl

theorem target_covariance (U : Matrix Q Q ℂ) :
    decodedAction U * seed * U.transpose = target U := by
  ext ((q|⟨r,q⟩|⟨r,s⟩)|⟨r,q⟩) j <;>
    simp [decodedAction, decodedCoordinates, Paper2SecondEncoding.blockDiag,
      Paper2Preparation.directRep, seed, target, Matrix.mul_apply, Matrix.kronecker_apply,
      Matrix.one_apply, Fintype.sum_sum_type, Fintype.sum_prod_type,
      Finset.mul_sum, mul_assoc, mul_left_comm, eq_comm]
  all_goals
    simp only [Finset.sum_mul, Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro i _
    apply Finset.sum_congr rfl
    intro k _
    ring

theorem actual_decoded_output (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    D1 * trajectory U = target U := by
  rw [full_query_covariance U hU, decoded_seed_exact, target_covariance]

private theorem inv_sqrt (n : ℝ) : (Real.sqrt n : ℂ)⁻¹ = (Real.sqrt (1/n) : ℂ) := by
  simp [Real.sqrt_div]

private theorem retained_input_inl (U : Matrix Q Q ℂ) (i : Paper2SecondEncoding.M2) (j : Q) :
    (Paper2FirstMerge.retain * Paper2SecondQuery.input U) (.inl i) j =
      Paper2SecondQuery.input U i j := by
  simp [Paper2FirstMerge.retain, Paper2Placement.basisEmbedding, Matrix.mul_apply]
private theorem retained_input_inr (U : Matrix Q Q ℂ) (i : A×Q) (j : Q) :
    (Paper2FirstMerge.retain * Paper2SecondQuery.input U) (.inr i) j = 0 := by
  simp [Paper2FirstMerge.retain, Paper2Placement.basisEmbedding, Matrix.mul_apply]

theorem merge_target (U : Matrix Q Q ℂ) :
    Paper2FirstMerge.merge * target U = Paper2FirstMerge.retain * Paper2SecondQuery.input U := by
  ext ((q|x|x)|x) j
  · change Paper2FirstMerge.merge.mulVec (fun i => target U i j) (.inl (.inl q)) = _
    rw [Paper2FirstMerge.merge_row_singlet, retained_input_inl]
    simp only [target, Paper2SecondQuery.input, Paper2SecondQuery.stack,
      Sum.elim_inl, Matrix.smul_apply, smul_eq_mul, inv_sqrt]
  · change Paper2FirstMerge.merge.mulVec (fun i => target U i j) (.inl (.inr (.inl x))) = _
    rw [Paper2FirstMerge.merge_row_first, retained_input_inl]
    simp only [target, Paper2SecondQuery.input, Paper2SecondQuery.stack,
      Sum.elim_inl, Sum.elim_inr, Matrix.smul_apply, smul_eq_mul, inv_sqrt]
    simpa only [mul_assoc] using (Paper2FirstMerge.amplitude_merge
      (((Paper2Adjoint.R U ⊗ₖ (1 : Matrix Q Q ℂ))*seed83*U.transpose) x j)).1
  · change Paper2FirstMerge.merge.mulVec (fun i => target U i j) (.inl (.inr (.inr x))) = _
    rw [Paper2FirstMerge.merge_row_symmetric, retained_input_inl]
    simp only [target, Paper2SecondQuery.input, Paper2SecondQuery.stack,
      Sum.elim_inl, Sum.elim_inr, Matrix.smul_apply, smul_eq_mul, inv_sqrt]
  · change Paper2FirstMerge.merge.mulVec (fun i => target U i j) (.inr x) = _
    rw [Paper2FirstMerge.merge_row_second, retained_input_inr]
    simp only [target, inv_sqrt]
    simpa only [mul_assoc] using (Paper2FirstMerge.amplitude_merge
      (((Paper2Adjoint.R U ⊗ₖ (1 : Matrix Q Q ℂ))*seed83*U.transpose) x j)).2

theorem actual_first_query_merge (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    Paper2FirstMerge.merge * (D1 * trajectory U) =
      Paper2FirstMerge.retain * Paper2SecondQuery.input U := by
  rw [actual_decoded_output U hU, merge_target]

end Paper2FirstDecoded


==> anc/lean/FirstDecoder.lean <==
import FirstEncoding

/-! The actual99-column surviving first-query subspace and its decoder.
The three blocks use the complete singlet/adjoint basis, negative leftSix,
and leftFifteen, including their actual CG normalizations and phases. -/
namespace Paper2FirstDecoder
open Matrix Paper2InitialCG Paper2DualCG
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000
set_option backward.isDefEq.respectTransparency false

abbrev NinetyNine := Paper2SecondEncoding.M2 ⊕ (A × Q)
abbrev RawDecoded := (Paper2Preparation.Block × Q) ⊕ ((A × Six) ⊕ (A × Q))

def associate (m n : Type*) : (Q × (m × n)) ≃ ((Q × m) × n) where
  toFun := fun i => ((i.1,i.2.1),i.2.2)
  invFun := fun i => (i.1.1,(i.1.2,i.2))
  left_inv := fun _ => rfl
  right_inv := fun _ => rfl

noncomputable def smallDecoder : Matrix (Paper2Preparation.Block × Q)
    (Q × (Q × Q)) ℂ :=
  (Paper2Preparation.schurᴴ ⊗ₖ (1 : Matrix Q Q ℂ)).submatrix id (associate Q Q)
noncomputable def sixDecoder : Matrix (A × Six) (Q × (Six × Six)) ℂ :=
  ((-leftSixᴴ) ⊗ₖ (1 : Matrix Six Six ℂ)).submatrix id (associate Six Six)
noncomputable def fifteenDecoder : Matrix (A × Q) (Q × (Fin 15 × Q)) ℂ :=
  (leftFifteenᴴ ⊗ₖ (1 : Matrix Q Q ℂ)).submatrix id (associate (Fin 15) Q)

theorem smallDecoder_cogram : smallDecoder * smallDecoderᴴ = 1 := by
  simp only [smallDecoder, Matrix.conjTranspose_submatrix]
  rw [Matrix.submatrix_mul_equiv]
  simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    Matrix.conjTranspose_conjTranspose, ← Matrix.mul_kronecker_mul,
    Paper2Preparation.schur_gram, Matrix.one_mul, Matrix.one_kronecker_one,
    Matrix.submatrix_id_id]

theorem sixDecoder_cogram : sixDecoder * sixDecoderᴴ = 1 := by
  simp only [sixDecoder, Matrix.conjTranspose_submatrix]
  rw [Matrix.submatrix_mul_equiv]
  simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    Matrix.conjTranspose_neg, Matrix.conjTranspose_conjTranspose,
    ← Matrix.mul_kronecker_mul, Matrix.neg_mul, Matrix.mul_neg, neg_neg,
    leftSix_gram, Matrix.one_mul, Matrix.one_kronecker_one, Matrix.submatrix_id_id]

theorem fifteenDecoder_cogram : fifteenDecoder * fifteenDecoderᴴ = 1 := by
  simp only [fifteenDecoder, Matrix.conjTranspose_submatrix]
  rw [Matrix.submatrix_mul_equiv]
  simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    Matrix.conjTranspose_conjTranspose, ← Matrix.mul_kronecker_mul,
    leftFifteen_gram, Matrix.one_mul, Matrix.one_kronecker_one, Matrix.submatrix_id_id]

def decodedCoordinates : NinetyNine ≃ RawDecoded where
  toFun := fun i => match i with
    | .inl (.inl q) => .inl (.inl (),q)
    | .inl (.inr (.inl (r,q))) => .inl (.inr r,q)
    | .inl (.inr (.inr (r,s))) => .inr (.inl (r,s))
    | .inr (r,q) => .inr (.inr (r,q))
  invFun := fun i => match i with
    | .inl (.inl _,q) => .inl (.inl q)
    | .inl (.inr r,q) => .inl (.inr (.inl (r,q)))
    | .inr (.inl (r,s)) => .inl (.inr (.inr (r,s)))
    | .inr (.inr (r,q)) => .inr (r,q)
  left_inv := by rintro ((q|i|i)|i) <;> rfl
  right_inv := by
    rintro (⟨u|r,q⟩|i|i)
    · cases u; rfl
    · rfl
    · rfl
    · rfl

noncomputable def D1 : Matrix NinetyNine Paper2FirstEncoding.FirstJoint ℂ :=
  (Paper2SecondEncoding.blockDiag smallDecoder
    (Paper2SecondEncoding.blockDiag sixDecoder fifteenDecoder)).submatrix decodedCoordinates id

private theorem block_cogram {m n p q : Type*} [Fintype p] [Fintype q]
    [DecidableEq m] [DecidableEq n] (B : Matrix m p ℂ) (C : Matrix n q ℂ)
    (hB : B*Bᴴ=1) (hC : C*Cᴴ=1) :
    Paper2SecondEncoding.blockDiag B C * (Paper2SecondEncoding.blockDiag B C)ᴴ = 1 := by
  ext (i|i) (j|j)
  · simpa [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply] using congrFun (congrFun hB i) j
  · simp [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply]
  · simp [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply]
  · simpa [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply] using congrFun (congrFun hC i) j

theorem D1_cogram : D1 * D1ᴴ = 1 := by
  have h := block_cogram _ _ smallDecoder_cogram
    (block_cogram _ _ sixDecoder_cogram fifteenDecoder_cogram)
  simp only [D1, Matrix.conjTranspose_submatrix]
  rw [← Equiv.coe_refl, Matrix.submatrix_mul_equiv, h, Matrix.submatrix_one_equiv]

theorem actual_surviving_dimension : Fintype.card NinetyNine = 99 := by
  norm_num [NinetyNine, Paper2SecondEncoding.M2, Q, A, Six]

end Paper2FirstDecoder


==> anc/lean/FirstDecomposition.lean <==
import FirstEncoding
import Program

/-! Actual c4(U) input through the fixed 195-column G0. The decomposition is
computed from its exact coefficients, for all three complex input columns. -/
namespace Paper2FirstDecomposition
open Matrix Paper2InitialCG Paper2FirstEncoding
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000
set_option backward.isDefEq.respectTransparency false

noncomputable def branch {n : Type*} (C : Matrix Paper2InitialCG.Carrier n ℂ)
    (U : Matrix Q Q ℂ) : Matrix (n × A) Q ℂ := fun ls j =>
  ∑ r : A, ∑ t : A, star (C (j,r) ls.1) * transpose8 ls.2 t *
    ((Real.sqrt 10 : ℂ)⁻¹ * Paper2Adjoint.R U r t)

noncomputable def initialState (U : Matrix Q Q ℂ) : Matrix M0 Q ℂ := fun i j =>
  match i with
  | .inl (q,.inl _) => if q=j then (Real.sqrt 5 : ℂ)⁻¹ else 0
  | .inl (q,.inr r) => branch cgThree U (q,r) j
  | .inr (.inl (s,r)) => branch cgSix U (s,r) j
  | .inr (.inr (l,r)) => branch Paper2CGComplement.cgFifteen U (l,r) j

theorem actual_initial_decomposition (U : Matrix Q Q ℂ) :
    initialCG * S4Program.insert (Paper2Catalyst.c4 U) = initialState U := by
  ext (⟨q,u|r⟩|⟨s,r⟩|⟨l,r⟩) j <;>
    simp [initialCG, inputCoordinates, outputCoordinates, initialState, branch,
      Paper2SecondEncoding.blockDiag, Paper2CGComplement.cgAll, Paper2CGComplement.firstNine,
      Matrix.submatrix_apply, Matrix.conjTranspose_apply, Matrix.fromCols,
      Matrix.mul_apply, Matrix.kronecker_apply, Matrix.one_apply,
      Fintype.sum_prod_type, Fintype.sum_sum_type, S4Program.insert, Paper2Catalyst.c4,
      eq_comm]

theorem actual_initial_gram (U : Matrix Q Q ℂ) (hU : Uᴴ*U=1) :
    (initialState U)ᴴ * initialState U = 1 := by
  have hn := S4Program.normalized_insert (d := Q) (Paper2Catalyst.c4 U)
    (Paper2Catalyst.c4_normalized U hU)
  rw [← actual_initial_decomposition, Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc initialCGᴴ, initialCG_gram, Matrix.one_mul, hn]

theorem input_program_placement (U : Matrix Q Q ℂ) :
    inputPlacement * S4Program.insert (Paper2Catalyst.c4 U) =
      S4Program.insert (Paper2Catalyst.storedC4 U) := by
  ext ⟨q,p|k⟩ j <;>
    simp [inputPlacement, Paper2Placement.basisEmbedding, S4Program.insert,
      Paper2Catalyst.storedC4, Matrix.mul_apply, Fintype.sum_prod_type,
      Prod.ext_iff, ite_and, eq_comm]

theorem fixed_G0_actual_input : ∃ G0 : Matrix Processing Processing ℂ,
    G0ᴴ*G0=1 ∧ G0*G0ᴴ=1 ∧
    ∀ U : Matrix Q Q ℂ,
      G0 * S4Program.insert (Paper2Catalyst.storedC4 U) =
        physicalPlacement * E1 * initialState U := by
  obtain ⟨G0,hG0,hG0r,hmap⟩ := fixed_G0
  refine ⟨G0,hG0,hG0r,?_⟩
  intro U
  rw [← input_program_placement, ← Matrix.mul_assoc, hmap, prescribedG0,
    Matrix.mul_assoc _ initialCG, actual_initial_decomposition]

end Paper2FirstDecomposition


==> anc/lean/FirstEncoding.lean <==
import DualCG
import SecondEncoding

/-! The complete 195-column first encoding, with a concrete 270-coordinate
placement and fixed full-space G0. The query trajectory remains separate. -/
namespace Paper2FirstEncoding
open Matrix Paper2InitialCG Paper2DualCG
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000
set_option backward.isDefEq.respectTransparency false

abbrev Fifteen := Fin 15
abbrev Small := Q × Paper2Preparation.Block
abbrev M0 := Small ⊕ ((Six × A) ⊕ (Fifteen × A))
abbrev M1 := (Q × Q) ⊕ ((Six × Six) ⊕ (Fifteen × Q))
abbrev FirstJoint := (Q × (Q × Q)) ⊕ ((Q × (Six × Six)) ⊕ (Q × (Fifteen × Q)))
abbrev Input := Q × Paper2Catalyst.Program
abbrev Processing := Paper2PhysicalMidpoint.Processing

private theorem conjugate_gram {m n : Type*} [Fintype m] [DecidableEq n]
    (B : Matrix m n ℂ) (hB : Bᴴ*B=1) : (B.map star)ᴴ * B.map star = 1 := by
  have h := congrArg (fun M => M.map star) hB
  ext i j
  simpa [Matrix.mul_apply, Matrix.conjTranspose_apply, star_sum, star_mul, mul_comm, Matrix.one_apply]
    using congrFun (congrFun h i) j

private theorem compose_gram {m n p : Type*} [Fintype m] [Fintype n]
    [DecidableEq n] [DecidableEq p] (B : Matrix m n ℂ) (C : Matrix n p ℂ)
    (hB : Bᴴ*B=1) (hC : Cᴴ*C=1) : (B*C)ᴴ*(B*C)=1 := by
  rw [Matrix.conjTranspose_mul, Matrix.mul_assoc, ← Matrix.mul_assoc Bᴴ,
    hB, Matrix.one_mul, hC]

private theorem block_gram {m n p q : Type*} [Fintype m] [Fintype n]
    [DecidableEq p] [DecidableEq q] (B : Matrix m p ℂ) (C : Matrix n q ℂ)
    (hB : Bᴴ*B=1) (hC : Cᴴ*C=1) :
    (Paper2SecondEncoding.blockDiag B C)ᴴ * Paper2SecondEncoding.blockDiag B C = 1 := by
  ext (i|i) (j|j)
  · simpa [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply] using congrFun (congrFun hB i) j
  · simp [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply]
  · simp [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply]
  · simpa [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply] using congrFun (congrFun hC i) j

def queryRoute (l r : Type*) : (l × (Q × r)) ≃ (Q × (l × r)) where
  toFun := fun i => (i.2.1,(i.1,i.2.2))
  invFun := fun i => (i.2.1,(i.1,i.2.2))
  left_inv := fun _ => rfl
  right_inv := fun _ => rfl

noncomputable def rightSix : Matrix (Q × Six) A ℂ := -(leftSix.map star)
theorem rightSix_gram : rightSixᴴ * rightSix = 1 := by
  simp only [rightSix, Matrix.conjTranspose_neg, Matrix.neg_mul, Matrix.mul_neg, neg_neg]
  exact conjugate_gram leftSix leftSix_gram

noncomputable def smallEncoding : Matrix (Q × (Q × Q)) Small ℂ :=
  Paper2Placement.basisEmbedding (queryRoute Q Q) *
    ((1 : Matrix Q Q ℂ) ⊗ₖ Paper2Preparation.schur.map star)
noncomputable def sixEncoding : Matrix (Q × (Six × Six)) (Six × A) ℂ :=
  Paper2Placement.basisEmbedding (queryRoute Six Six) *
    ((1 : Matrix Six Six ℂ) ⊗ₖ rightSix)
noncomputable def fifteenEncoding : Matrix (Q × (Fifteen × Q)) (Fifteen × A) ℂ :=
  Paper2Placement.basisEmbedding (queryRoute Fifteen Q) *
    ((1 : Matrix Fifteen Fifteen ℂ) ⊗ₖ Paper2Adjoint.inclusion.map star)

theorem smallEncoding_gram : smallEncodingᴴ * smallEncoding = 1 := by
  apply compose_gram _ _ (Paper2Placement.basisEmbedding_gram _ (queryRoute Q Q).injective)
  simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul, Matrix.one_mul,
    conjugate_gram _ Paper2Preparation.schur_gram, Matrix.one_kronecker_one]

theorem sixEncoding_gram : sixEncodingᴴ * sixEncoding = 1 := by
  apply compose_gram _ _ (Paper2Placement.basisEmbedding_gram _ (queryRoute Six Six).injective)
  simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul, Matrix.one_mul, rightSix_gram, Matrix.one_kronecker_one]

theorem fifteenEncoding_gram : fifteenEncodingᴴ * fifteenEncoding = 1 := by
  apply compose_gram _ _ (Paper2Placement.basisEmbedding_gram _ (queryRoute Fifteen Q).injective)
  simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul, Matrix.one_mul,
    conjugate_gram _ Paper2Adjoint.inclusion_gram, Matrix.one_kronecker_one]

noncomputable def E1 : Matrix FirstJoint M0 ℂ :=
  Paper2SecondEncoding.blockDiag smallEncoding
    (Paper2SecondEncoding.blockDiag sixEncoding fifteenEncoding)

theorem E1_gram : E1ᴴ * E1 = 1 :=
  block_gram _ _ smallEncoding_gram (block_gram _ _ sixEncoding_gram fifteenEncoding_gram)

def transpose8 : Matrix A A ℂ := Matrix.diagonal ![1,1,1,-1,1,-1,1,-1]

theorem transpose8_gram : transpose8ᴴ * transpose8 = 1 := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [transpose8, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Matrix.diagonal_apply, Fin.sum_univ_succ]

theorem transpose8_coefficients :
    Paper2Adjoint.inclusion * transpose8 = Paper2Adjoint.inclusion.map star := by
  ext ⟨a,b⟩ r
  fin_cases a <;> fin_cases b <;> fin_cases r <;>
    norm_num [transpose8, Matrix.mul_apply, Matrix.diagonal_apply,
      Paper2Adjoint.inclusion, Paper2Adjoint.T, Fin.sum_univ_succ,
      Paper2Adjoint.r2_star, Paper2Adjoint.r6_star, Paper2Adjoint.r2_conj,
      Paper2Adjoint.r6_conj, map_ofNat]

def inputCoordinates : Input ≃ (Q ⊕ (Paper2InitialCG.Carrier × A)) where
  toFun := fun i => match i.2 with
    | .inl _ => .inl i.1
    | .inr (r,s) => .inr ((i.1,r),s)
  invFun := fun i => match i with
    | .inl q => (q,.inl ())
    | .inr ((q,r),s) => (q,.inr (r,s))
  left_inv := by
    rintro ⟨q,u|⟨r,s⟩⟩
    · cases u; rfl
    · rfl
  right_inv := by intro i; rcases i with i|i <;> rfl

def outputCoordinates : M0 ≃ (Q ⊕ ((Paper2CGComplement.Nine ⊕ Fifteen) × A)) where
  toFun := fun i => match i with
    | .inl (q,.inl _) => .inl q
    | .inl (q,.inr r) => .inr (.inl (.inl q),r)
    | .inr (.inl (s,r)) => .inr (.inl (.inr s),r)
    | .inr (.inr (l,r)) => .inr (.inr l,r)
  invFun := fun i => match i with
    | .inl q => .inl (q,.inl ())
    | .inr (.inl (.inl q),r) => .inl (q,.inr r)
    | .inr (.inl (.inr s),r) => .inr (.inl (s,r))
    | .inr (.inr l,r) => .inr (.inr (l,r))
  left_inv := by
    rintro (⟨q,u|r⟩|⟨s,r⟩|⟨l,r⟩)
    · cases u; rfl
    · rfl
    · rfl
    · rfl
  right_inv := by rintro (q|⟨((q|s)|l),r⟩) <;> rfl

noncomputable def initialCG : Matrix M0 Input ℂ :=
  (Paper2SecondEncoding.blockDiag (1 : Matrix Q Q ℂ)
    (Paper2CGComplement.cgAllᴴ ⊗ₖ transpose8)).submatrix outputCoordinates inputCoordinates

theorem initialCG_gram : initialCGᴴ * initialCG = 1 := by
  have hb : (Paper2SecondEncoding.blockDiag (1 : Matrix Q Q ℂ)
      (Paper2CGComplement.cgAllᴴ ⊗ₖ transpose8))ᴴ *
      Paper2SecondEncoding.blockDiag (1 : Matrix Q Q ℂ)
        (Paper2CGComplement.cgAllᴴ ⊗ₖ transpose8) = 1 := by
    apply block_gram _ _ (by simp)
    simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_conjTranspose,
      ← Matrix.mul_kronecker_mul, Paper2CGComplement.cgAll_complete,
      transpose8_gram, Matrix.one_kronecker_one]
  simp only [initialCG, Matrix.conjTranspose_submatrix]
  rw [Matrix.submatrix_mul_equiv, hb, Matrix.submatrix_one_equiv]

def jointCoordinates : FirstJoint ≃ Q × M1 where
  toFun := fun i => match i with
    | .inl (q,r) => (q,.inl r)
    | .inr (.inl (q,r)) => (q,.inr (.inl r))
    | .inr (.inr (q,r)) => (q,.inr (.inr r))
  invFun := fun i => match i.2 with
    | .inl r => .inl (i.1,r)
    | .inr (.inl r) => .inr (.inl (i.1,r))
    | .inr (.inr r) => .inr (.inr (i.1,r))
  left_inv := by rintro (i|i|i) <;> rfl
  right_inv := by rintro ⟨q,(i|i|i)⟩ <;> rfl

def memoryCoordinates : M1 ≃ Fin 90 :=
  (Equiv.sumCongr (@finProdFinEquiv 3 3)
    ((Equiv.sumCongr (@finProdFinEquiv 6 6) (@finProdFinEquiv 15 3)).trans
      finSumFinEquiv)).trans finSumFinEquiv

def physicalCoordinates : FirstJoint ≃ Processing :=
  jointCoordinates.trans (Equiv.prodCongr (Equiv.refl Q)
    (memoryCoordinates.trans Paper2PhysicalMidpoint.memoryFin.symm))

def physicalPlacement : Matrix Processing FirstJoint ℂ :=
  Paper2Placement.basisEmbedding physicalCoordinates

theorem physicalPlacement_gram : physicalPlacementᴴ * physicalPlacement = 1 :=
  Paper2Placement.basisEmbedding_gram _ physicalCoordinates.injective

noncomputable def prescribedG0 : Matrix Processing Input ℂ := physicalPlacement * E1 * initialCG

theorem prescribedG0_gram : prescribedG0ᴴ * prescribedG0 = 1 :=
  compose_gram _ _ (compose_gram _ _ physicalPlacement_gram E1_gram) initialCG_gram

def inputPlacement : Matrix Processing Input ℂ :=
  Paper2Placement.basisEmbedding (fun i : Input => (i.1,Sum.inl i.2))

theorem inputPlacement_gram : inputPlacementᴴ * inputPlacement = 1 := by
  apply Paper2Placement.basisEmbedding_gram
  intro i j h
  apply Prod.ext
  · exact congrArg (fun x : Processing => x.1) h
  · exact Sum.inl.inj (congrArg (fun x : Processing => x.2) h)

theorem fixed_G0 : ∃ G0 : Matrix Processing Processing ℂ,
    G0ᴴ*G0=1 ∧ G0*G0ᴴ=1 ∧ G0*inputPlacement=prescribedG0 :=
  Paper2Completion.matrix_unitary_completion _ _ inputPlacement_gram prescribedG0_gram

theorem actual_dimensions : Fintype.card Input=195 ∧ Fintype.card M0=195 ∧
    Fintype.card M1=90 ∧ Fintype.card FirstJoint=270 := by
  norm_num [Input,M0,M1,FirstJoint,Small,Paper2Catalyst.Program,Paper2Preparation.Block,
    Q,A,Six,Fifteen]

end Paper2FirstEncoding


==> anc/lean/FirstMerge.lean <==
import FirstEncoding

/-! The complete 99-coordinate merge and retained 75-dimensional source
subspace for a fixed physical G1. -/
namespace Paper2FirstMerge
open Matrix Paper2InitialCG Paper2SecondEncoding
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
abbrev NinetyNine := M2 ⊕ (A × Q)
abbrev Stable := Q ⊕ (A × Six)
abbrev Copies := (A × Q) ⊕ (A × Q)

def coordinates : NinetyNine ≃ Stable ⊕ Copies where
  toFun i := match i with
    | .inl (.inl q) => .inl (.inl q)
    | .inl (.inr (.inl x)) => .inr (.inl x)
    | .inl (.inr (.inr x)) => .inl (.inr x)
    | .inr x => .inr (.inr x)
  invFun i := match i with
    | .inl (.inl q) => .inl (.inl q)
    | .inl (.inr x) => .inl (.inr (.inr x))
    | .inr (.inl x) => .inl (.inr (.inl x))
    | .inr (.inr x) => .inr x
  left_inv := by rintro ((q|x|x)|x) <;> rfl
  right_inv := by rintro ((q|x)|(x|x)) <;> rfl

def pairMix (a b : ℝ) : Matrix Copies Copies ℂ :=
  Matrix.fromBlocks ((a:ℂ) • (1 : Matrix (A×Q) (A×Q) ℂ))
    ((b:ℂ) • 1) ((b:ℂ) • 1) ((-a:ℂ) • 1)

theorem pairMix_gram (a b : ℝ) (h : a*a+b*b=1) :
    (pairMix a b)ᴴ*pairMix a b=1 := by
  have hc : (a:ℂ)*(a:ℂ)+(b:ℂ)*(b:ℂ)=1 := by exact_mod_cast h
  ext (i|i) (j|j) <;>
    simp [pairMix, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply, Matrix.smul_apply, hc]
  all_goals split_ifs <;> simp_all <;> first | (ring; done) | linear_combination hc

def mix (a b : ℝ) : Matrix NinetyNine NinetyNine ℂ :=
  (Paper2SecondEncoding.blockDiag (1 : Matrix Stable Stable ℂ) (pairMix a b)).submatrix coordinates coordinates

theorem mix_gram (a b : ℝ) (h : a*a+b*b=1) : (mix a b)ᴴ*mix a b=1 := by
  have hb : (Paper2SecondEncoding.blockDiag (1 : Matrix Stable Stable ℂ) (pairMix a b))ᴴ*
      Paper2SecondEncoding.blockDiag (1 : Matrix Stable Stable ℂ) (pairMix a b)=1 := by
    ext (i|i) (j|j)
    · simp [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
        Fintype.sum_sum_type, Matrix.one_apply, eq_comm]
    · simp [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
        Fintype.sum_sum_type]
    · simp [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
        Fintype.sum_sum_type]
    · simpa [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
        Fintype.sum_sum_type, Matrix.one_apply] using
        congrFun (congrFun (pairMix_gram a b h) i) j
  simp only [mix, Matrix.conjTranspose_submatrix]
  rw [Matrix.submatrix_mul_equiv, hb, Matrix.submatrix_one_equiv]

def a : ℝ := 1/Real.sqrt 6
def b : ℝ := Real.sqrt 5/Real.sqrt 6

theorem coefficients_normalized : a*a+b*b=1 := by
  have hs : Real.sqrt 6 * Real.sqrt 6=6 := by nlinarith [Real.sq_sqrt (by norm_num : (0:ℝ)≤6)]
  have ht : Real.sqrt 5 * Real.sqrt 5=5 := by nlinarith [Real.sq_sqrt (by norm_num : (0:ℝ)≤5)]
  have hn : Real.sqrt 6 ≠ 0 := by nlinarith
  dsimp [a,b]
  field_simp
  nlinarith

def merge : Matrix NinetyNine NinetyNine ℂ := mix a b

theorem merge_unitary : mergeᴴ*merge=1 ∧ merge*mergeᴴ=1 := by
  have h := mix_gram a b coefficients_normalized
  exact ⟨h, mul_eq_one_comm.mp h⟩

def retain : Matrix NinetyNine M2 ℂ := Paper2Placement.basisEmbedding Sum.inl

theorem retain_gram : retainᴴ*retain=1 :=
  Paper2Placement.basisEmbedding_gram _ Sum.inl_injective

def source (D1 : Matrix NinetyNine Paper2FirstEncoding.FirstJoint ℂ) :
    Matrix Processing M2 ℂ :=
  Paper2FirstEncoding.physicalPlacement*D1ᴴ*mergeᴴ*retain

theorem source_gram (D1 : Matrix NinetyNine Paper2FirstEncoding.FirstJoint ℂ)
    (hD : D1*D1ᴴ=1) : (source D1)ᴴ*source D1=1 := by
  simp only [source, Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose]
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc Paper2FirstEncoding.physicalPlacementᴴ,
    Paper2FirstEncoding.physicalPlacement_gram, Matrix.one_mul]
  rw [← Matrix.mul_assoc D1, hD, Matrix.one_mul,
    ← Matrix.mul_assoc merge, merge_unitary.2, Matrix.one_mul, retain_gram]

theorem fixed_G1 (D1 : Matrix NinetyNine Paper2FirstEncoding.FirstJoint ℂ)
    (hD : D1*D1ᴴ=1) : ∃ G1 : Matrix Processing Processing ℂ,
    G1ᴴ*G1=1 ∧ G1*G1ᴴ=1 ∧ G1*source D1=physicalE2 :=
  Paper2Completion.matrix_unitary_completion _ _ (source_gram D1 hD) physicalE2_gram

theorem first_amplitude : a*Real.sqrt (3/5)=Real.sqrt (1/10) := by
  dsimp [a]
  rw [div_mul_eq_mul_div, one_mul, ← Real.sqrt_div (by norm_num : (0:ℝ)≤3/5)]
  norm_num

theorem second_amplitude : b*Real.sqrt (3/5)=Real.sqrt (1/2) := by
  dsimp [b]
  rw [div_mul_eq_mul_div, ← Real.sqrt_mul (by norm_num : (0:ℝ)≤5),
    ← Real.sqrt_div (by norm_num : (0:ℝ)≤5*(3/5))]
  norm_num

theorem merge_row_first (x : A×Q) (v : NinetyNine → ℂ) :
    merge.mulVec v (.inl (.inr (.inl x)))=
      (a:ℂ)*v (.inl (.inr (.inl x)))+(b:ℂ)*v (.inr x) := by
  simp [merge, mix, coordinates, Paper2SecondEncoding.blockDiag,
    pairMix, Matrix.mulVec, dotProduct, Fintype.sum_sum_type,
    Matrix.smul_apply, Matrix.one_apply]

theorem merge_row_second (x : A×Q) (v : NinetyNine → ℂ) :
    merge.mulVec v (.inr x)=
      (b:ℂ)*v (.inl (.inr (.inl x)))-(a:ℂ)*v (.inr x) := by
  simp [merge, mix, coordinates, Paper2SecondEncoding.blockDiag,
    pairMix, Matrix.mulVec, dotProduct, Fintype.sum_sum_type,
    Matrix.smul_apply, Matrix.one_apply, sub_eq_add_neg]

theorem merge_row_singlet (q : Q) (v : NinetyNine → ℂ) :
    merge.mulVec v (.inl (.inl q))=v (.inl (.inl q)) := by
  simp [merge, mix, coordinates, Paper2SecondEncoding.blockDiag,
    Matrix.mulVec, dotProduct, Fintype.sum_sum_type, Matrix.one_apply]

theorem merge_row_symmetric (x : A×Six) (v : NinetyNine → ℂ) :
    merge.mulVec v (.inl (.inr (.inr x)))=v (.inl (.inr (.inr x))) := by
  simp [merge, mix, coordinates, Paper2SecondEncoding.blockDiag,
    Matrix.mulVec, dotProduct, Fintype.sum_sum_type, Matrix.one_apply]

theorem amplitude_merge (z : ℂ) :
    (a:ℂ)*((Real.sqrt (1/10):ℝ):ℂ)*z+
      (b:ℂ)*((Real.sqrt (1/2):ℝ):ℂ)*z = ((Real.sqrt (3/5):ℝ):ℂ)*z ∧
    (b:ℂ)*((Real.sqrt (1/10):ℝ):ℂ)*z-
      (a:ℂ)*((Real.sqrt (1/2):ℝ):ℂ)*z=0 := by
  have h1 : ((Real.sqrt (1/10):ℝ):ℂ)=(a:ℂ)*((Real.sqrt (3/5):ℝ):ℂ) := by
    exact_mod_cast first_amplitude.symm
  have h2 : ((Real.sqrt (1/2):ℝ):ℂ)=(b:ℂ)*((Real.sqrt (3/5):ℝ):ℂ) := by
    exact_mod_cast second_amplitude.symm
  have hc : (a:ℂ)*(a:ℂ)+(b:ℂ)*(b:ℂ)=1 := by exact_mod_cast coefficients_normalized
  rw [h1,h2]
  constructor
  · calc
      _ = ((a:ℂ)*(a:ℂ)+(b:ℂ)*(b:ℂ))*((Real.sqrt (3/5):ℝ):ℂ)*z := by ring
      _ = _ := by rw [hc,one_mul]
  · ring

end
end Paper2FirstMerge


==> anc/lean/FirstMergeGate.lean <==
import FirstMerge
import FirstDecoder

/-! The fixed physical merge gate is instantiated with the actual first
decoder. Its coisometry is proved from the literal CG blocks. -/
namespace Paper2FirstMergeGate
open Matrix Paper2FirstMerge Paper2SecondEncoding

theorem actual_source_gram : (source Paper2FirstDecoder.D1)ᴴ*
    source Paper2FirstDecoder.D1=1 :=
  source_gram _ Paper2FirstDecoder.D1_cogram

theorem actual_fixed_G1 : ∃ G1 : Matrix Processing Processing ℂ,
    G1ᴴ*G1=1 ∧ G1*G1ᴴ=1 ∧ G1*source Paper2FirstDecoder.D1=physicalE2 :=
  fixed_G1 _ Paper2FirstDecoder.D1_cogram

end Paper2FirstMergeGate


==> anc/lean/FirstPairingGeometry.lean <==
import FirstPairingSeed
import Complexify

/-! The literal source w1 is the actual normalized orthogonal Bell seed. -/
namespace Paper2FirstPairingGeometry
open Matrix Paper2FirstPairingSeed

theorem w1_eq : w1=Paper2Complexify.complexify Paper2Complexify.firstW := by
  ext i j
  simp [w1,u1,v1,Paper2Complexify.complexify,Paper2Complexify.firstW]

theorem source_first_orthonormal : v1ᴴ*v1=1 ∧ w1ᴴ*w1=1 ∧ v1ᴴ*w1=0 := by
  rw [w1_eq]
  exact ⟨Paper2Complexify.first_pairings_complex_gram.2.1,
    Paper2Complexify.firstW_complex_gram.1,Paper2Complexify.firstW_complex_gram.2⟩

end Paper2FirstPairingGeometry


==> anc/lean/FirstPairingSeed.lean <==
import SmallFirstSeed
import Pairings

/-! Literal first-query Bell pairings, including the source's orthogonal w1 seed. -/
namespace Paper2FirstPairingSeed
open Matrix Paper2InitialCG Paper2FirstEncoding
noncomputable section
set_option linter.unusedSimpArgs false
def u1 : Matrix (Q × (Q × Q)) Q ℂ := Paper2Pairings.u1.map Complex.ofReal
def v1 : Matrix (Q × (Q × Q)) Q ℂ := Paper2Pairings.v1.map Complex.ofReal
def w1 : Matrix (Q × (Q × Q)) Q ℂ :=
  (Real.sqrt 8 : ℂ)⁻¹ • ((3 : ℂ) • u1-v1)

private theorem amplitude_w :
    (Real.sqrt 10 : ℂ)⁻¹*(Real.sqrt 8 : ℂ)⁻¹*(Real.sqrt 3 : ℂ)⁻¹=
      ((Real.sqrt 10 : ℂ)⁻¹*k3)/3 := by
  have hp : Real.sqrt 8*Real.sqrt 3=2*Real.sqrt 6 := by
    rw [← Real.sqrt_mul (by norm_num : (0:ℝ)≤8)]
    have he : (8*3 : ℝ)=2^2*6 := by norm_num
    rw [he,Real.sqrt_mul (by positivity),Real.sqrt_sq (by norm_num)]
  have hc : (Real.sqrt 8 : ℂ)*(Real.sqrt 3 : ℂ)=2*(Real.sqrt 6 : ℂ) := by
    exact_mod_cast hp
  have hs : (Real.sqrt 6 : ℂ)^2=6 := by
    exact_mod_cast Real.sq_sqrt (show (0:ℝ)≤6 by norm_num)
  have hn (t : ℝ) (ht : 0<t) : (Real.sqrt t : ℂ)≠0 := by
    exact_mod_cast ne_of_gt (Real.sqrt_pos.2 ht)
  dsimp [k3,Paper2Adjoint.r6]
  field_simp [hn 10 (by norm_num),hn 8 (by norm_num),hn 3 (by norm_num)]
  linear_combination -(Real.sqrt 6 : ℂ)*hc-2*hs

private theorem amplitude_v :
    (Real.sqrt 5 : ℂ)⁻¹*(Real.sqrt 3 : ℂ)⁻¹=
      (4/3 : ℂ)*((Real.sqrt 10 : ℂ)⁻¹*k3) := by
  have h35 : Real.sqrt 3*Real.sqrt 5=Real.sqrt 15 := by
    rw [← Real.sqrt_mul (by norm_num : (0:ℝ)≤3)]; norm_num
  have h615 : Real.sqrt 6*Real.sqrt 15=3*Real.sqrt 10 := by
    rw [← Real.sqrt_mul (by norm_num : (0:ℝ)≤6)]
    have he : (6*15 : ℝ)=3^2*10 := by norm_num
    rw [he,Real.sqrt_mul (by positivity),Real.sqrt_sq (by norm_num)]
  have hc35 : (Real.sqrt 3 : ℂ)*(Real.sqrt 5 : ℂ)=(Real.sqrt 15 : ℂ) := by exact_mod_cast h35
  have hc615 : (Real.sqrt 6 : ℂ)*(Real.sqrt 15 : ℂ)=3*(Real.sqrt 10 : ℂ) := by exact_mod_cast h615
  have hn (t : ℝ) (ht : 0<t) : (Real.sqrt t : ℂ)≠0 := by
    exact_mod_cast ne_of_gt (Real.sqrt_pos.2 ht)
  dsimp [k3,Paper2Adjoint.r6]
  field_simp [hn 5 (by norm_num),hn 3 (by norm_num),hn 10 (by norm_num)]
  linear_combination -4*hc615-4*(Real.sqrt 6 : ℂ)*hc35

theorem actual_small_weighted_seed :
    smallEncoding*Paper2SmallFirstSeed.smallState 1=
      (Real.sqrt 5 : ℂ)⁻¹ • v1+(Real.sqrt 10 : ℂ)⁻¹ • w1 := by
  have hid (x y : ℂ) : ((Real.sqrt 10 : ℂ)⁻¹*k3)*(x+y)=
      (Real.sqrt 5 : ℂ)⁻¹*((Real.sqrt 3 : ℂ)⁻¹*y)+
        (Real.sqrt 10 : ℂ)⁻¹*((Real.sqrt 8 : ℂ)⁻¹*
          (3*((Real.sqrt 3 : ℂ)⁻¹*x)-(Real.sqrt 3 : ℂ)⁻¹*y)) := by
    linear_combination (-3*x+y)*amplitude_w-y*amplitude_v
  ext ⟨a,l,c⟩ j
  rw [Paper2SmallFirstSeed.small_encoded_seed]
  simp only [u1,v1,w1,Paper2Pairings.u1,Paper2Pairings.v1,Matrix.map_apply,
    Matrix.smul_apply,Matrix.add_apply,Matrix.sub_apply,smul_eq_mul,
    Complex.ofReal_mul,Complex.ofReal_inv,Paper2Pairings.u1num,Paper2Pairings.v1num,
    Paper2Pairings.delta,apply_ite Complex.ofReal,Complex.ofReal_zero,Complex.ofReal_one]
  simp only [ite_mul,mul_ite,zero_mul,mul_zero,one_mul,mul_one,← ite_and]
  simpa only [mul_ite,mul_one,mul_zero,and_comm] using
    hid (if a=l ∧ c=j then 1 else 0) (if a=c ∧ l=j then 1 else 0)

end
end Paper2FirstPairingSeed


==> anc/lean/FirstQueryCovariance.lean <==
import SmallFirstSeed
import FirstBranchExtraction

/-! Actual first-query covariance for all three encoded branches. The fixed
right encodings, left CG decoders, and every representation are instantiated. -/
namespace Paper2FirstQueryCovariance
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FirstDecomposition
open Paper2FirstDecoder Paper2SmallFirstSeed Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false

private noncomputable def encode {n k a : Type*} [Fintype n] [Fintype k] [DecidableEq n]
    [DecidableEq k] (B : Matrix (Q × k) a ℂ) : Matrix (Q × (n × k)) (n × a) ℂ :=
  Paper2Placement.basisEmbedding (queryRoute n k) * ((1 : Matrix n n ℂ) ⊗ₖ B)

private theorem encode_entry {n k a : Type*} [Fintype n] [Fintype k] [DecidableEq n]
    [DecidableEq k] (B : Matrix (Q × k) a ℂ) (q : Q) (l i : n) (c : k) (b : a) :
    encode (n := n) B (q,(l,c)) (i,b) = if l=i then B (q,c) b else 0 := by
  simp [encode, Paper2Placement.basisEmbedding, queryRoute,
    Matrix.mul_apply, Matrix.kronecker_apply, Matrix.one_apply,
    Fintype.sum_prod_type, Prod.ext_iff, ite_and, eq_comm]

private theorem encoded_memory {n k a : Type*} [Fintype n] [Fintype k] [Fintype a]
    [DecidableEq n] [DecidableEq k] [DecidableEq a]
    (B : Matrix (Q × k) a ℂ) (V : Matrix n n ℂ) :
    encode (n := n) B * (V ⊗ₖ (1 : Matrix a a ℂ)) =
      ((1 : Matrix Q Q ℂ) ⊗ₖ (V ⊗ₖ (1 : Matrix k k ℂ))) * encode (n := n) B := by
  ext ⟨q,l,c⟩ ⟨i,b⟩
  simp [Matrix.mul_apply, Fintype.sum_prod_type, encode_entry,
    Matrix.kronecker_apply, Matrix.one_apply, eq_comm]
  ring

private theorem queried_memory {n k : Type*} [Fintype n] [Fintype k]
    [DecidableEq n] [DecidableEq k] (U : Matrix Q Q ℂ) (V : Matrix n n ℂ) :
    (U ⊗ₖ (1 : Matrix (n × k) (n × k) ℂ)) *
      ((1 : Matrix Q Q ℂ) ⊗ₖ (V ⊗ₖ (1 : Matrix k k ℂ))) =
      ((U ⊗ₖ V) ⊗ₖ (1 : Matrix k k ℂ)).submatrix (associate n k) (associate n k) := by
  rw [← Matrix.mul_kronecker_mul, Matrix.mul_one, Matrix.one_mul]
  ext ⟨q,l,c⟩ ⟨i,m,d⟩
  simp [Matrix.kronecker_apply, associate, mul_assoc]

private theorem decoded_action {n k r : Type*} [Fintype n] [Fintype k] [Fintype r]
    [DecidableEq n] [DecidableEq k] [DecidableEq r]
    (L : Matrix r (Q × n) ℂ) (U : Matrix Q Q ℂ) (V : Matrix n n ℂ)
    (R : Matrix r r ℂ) (he : L*(U ⊗ₖ V)=R*L) :
    (L ⊗ₖ (1 : Matrix k k ℂ)).submatrix id (associate n k) *
      ((U ⊗ₖ V) ⊗ₖ (1 : Matrix k k ℂ)).submatrix (associate n k) (associate n k) =
      (R ⊗ₖ (1 : Matrix k k ℂ)) *
        (L ⊗ₖ (1 : Matrix k k ℂ)).submatrix id (associate n k) := by
  rw [Matrix.submatrix_mul_equiv, ← Matrix.mul_kronecker_mul, he, Matrix.one_mul]
  have hk : (R*L) ⊗ₖ (1 : Matrix k k ℂ) =
      (R ⊗ₖ (1 : Matrix k k ℂ)) * (L ⊗ₖ (1 : Matrix k k ℂ)) := by
    rw [← Matrix.mul_kronecker_mul, Matrix.one_mul]
  rw [hk]
  ext i j
  rfl

private theorem encoded_trajectory {n k a r : Type*}
    [Fintype n] [Fintype k] [Fintype a] [Fintype r]
    [DecidableEq n] [DecidableEq k] [DecidableEq a] [DecidableEq r]
    (B : Matrix (Q × k) a ℂ) (L : Matrix r (Q × n) ℂ)
    (U : Matrix Q Q ℂ) (V : Matrix n n ℂ) (R : Matrix r r ℂ)
    (S : Matrix (n × a) Q ℂ) (he : L*(U ⊗ₖ V)=R*L) :
    (L ⊗ₖ (1 : Matrix k k ℂ)).submatrix id (associate n k) *
      (U ⊗ₖ (1 : Matrix (n × k) (n × k) ℂ)) * encode (n := n) B *
      ((V ⊗ₖ (1 : Matrix a a ℂ))*S*U.transpose) =
      (R ⊗ₖ (1 : Matrix k k ℂ)) *
        ((L ⊗ₖ (1 : Matrix k k ℂ)).submatrix id (associate n k) * encode (n := n) B * S) *
        U.transpose := by
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (encode (n := n) B), encoded_memory]
  rw [← Matrix.mul_assoc _ _ (S * U.transpose),
    ← Matrix.mul_assoc _ _ (encode (n := n) B), queried_memory]
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc _ _ (encode (n := n) B * (S * U.transpose)),
    decoded_action L U V R he]
  simp only [Matrix.mul_assoc]

theorem small_reconstruction (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    smallState U = (U.map star ⊗ₖ (1 : Matrix Paper2Preparation.Block Paper2Preparation.Block ℂ)) *
      smallState 1 * U.transpose := by
  have hb := Paper2FirstCovariance.three_branch_reconstruction U hU
  have hu := conjugate_mul_transpose hU
  ext ⟨l,b|r⟩ j
  · have he := congrFun (congrFun hu l) j
    simp only [Matrix.mul_apply, Matrix.map_apply, Matrix.transpose_apply] at he
    simp [smallState, initialState, Matrix.mul_apply, Matrix.kronecker_apply,
      Matrix.one_apply, Fintype.sum_prod_type, Fintype.sum_sum_type, eq_comm]
    have hs : (∑ x : Q, (starRingEnd ℂ) (U l x) * (Real.sqrt 5 : ℂ)⁻¹ * U j x) =
        (Real.sqrt 5 : ℂ)⁻¹ * (∑ x : Q, star (U l x) * U j x) := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro x _
      change star (U l x) * _ * _ = _
      ring
    rw [hs, he]
    simp [Matrix.one_apply]
  · simpa [smallState, initialState, Matrix.mul_apply, Matrix.kronecker_apply,
      Matrix.one_apply, Fintype.sum_prod_type, Fintype.sum_sum_type, eq_comm]
      using congrFun (congrFun hb (l,r)) j

theorem small_extraction (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    Paper2Preparation.schurᴴ * (U ⊗ₖ U.map star) =
      Paper2Preparation.directRep U * Paper2Preparation.schurᴴ := by
  have he := Paper2Preparation.queryRep_schur U hU.1 hU.2.1
  change Paper2Preparation.schurᴴ * Paper2Adjoint.queryRep U = _
  calc
    _ = Paper2Preparation.schurᴴ * Paper2Adjoint.queryRep U *
        (Paper2Preparation.schur * Paper2Preparation.schurᴴ) := by
      rw [Paper2Preparation.schur_cogram, Matrix.mul_one]
    _ = Paper2Preparation.schurᴴ *
        (Paper2Adjoint.queryRep U * Paper2Preparation.schur) * Paper2Preparation.schurᴴ := by
      simp only [Matrix.mul_assoc]
    _ = Paper2Preparation.schurᴴ *
        (Paper2Preparation.schur * Paper2Preparation.directRep U) * Paper2Preparation.schurᴴ := by rw [he]
    _ = _ := by
      rw [← Matrix.mul_assoc Paper2Preparation.schurᴴ,
        Paper2Preparation.schur_gram, Matrix.one_mul]

theorem small_first_query_covariance (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    smallDecoder * (U ⊗ₖ (1 : Matrix (Q × Q) (Q × Q) ℂ)) * smallEncoding * smallState U =
      (Paper2Preparation.directRep U ⊗ₖ (1 : Matrix Q Q ℂ)) *
        (smallDecoder * smallEncoding * smallState 1) * U.transpose := by
  rw [small_reconstruction U hU]
  exact encoded_trajectory (Paper2Preparation.schur.map star) Paper2Preparation.schurᴴ
    U (U.map star) (Paper2Preparation.directRep U) (smallState 1) (small_extraction U hU)

theorem six_first_query_covariance (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    sixDecoder * (U ⊗ₖ (1 : Matrix (Six × Six) (Six × Six) ℂ)) * sixEncoding * branch cgSix U =
      (Paper2Adjoint.R U ⊗ₖ (1 : Matrix Six Six ℂ)) *
        (sixDecoder * sixEncoding * branch cgSix 1) * U.transpose := by
  rw [Paper2FirstCovariance.six_branch_reconstruction U hU]
  apply encoded_trajectory rightSix (-Paper2DualCG.leftSixᴴ)
  simpa only [Matrix.neg_mul, Matrix.mul_neg] using
    congrArg Neg.neg (Paper2FirstBranchExtraction.six_extraction U hU)

theorem fifteen_first_query_covariance (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    fifteenDecoder * (U ⊗ₖ (1 : Matrix (Fifteen × Q) (Fifteen × Q) ℂ)) * fifteenEncoding *
      branch Paper2CGComplement.cgFifteen U =
      (Paper2Adjoint.R U ⊗ₖ (1 : Matrix Q Q ℂ)) *
        (fifteenDecoder * fifteenEncoding * branch Paper2CGComplement.cgFifteen 1) * U.transpose := by
  rw [Paper2FirstCovariance.fifteen_branch_reconstruction U hU]
  exact encoded_trajectory (Paper2Adjoint.inclusion.map star) Paper2DualCG.leftFifteenᴴ
    U (Paper2CGFifteen.repFifteen U) (Paper2Adjoint.R U)
    (branch Paper2CGComplement.cgFifteen 1) (Paper2FirstBranchExtraction.fifteen_extraction U hU)

end Paper2FirstQueryCovariance


==> anc/lean/FirstQueryGeometry.lean <==
import FirstQueryCovariance
import CommonWorkspace
import SecondQuery

/-! Whole 270-coordinate first-query trajectory and its actual 99-coordinate
covariance, with the query routed to the same physical qutrit throughout. -/
namespace Paper2FirstQueryGeometry
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FirstDecomposition
open Paper2FirstDecoder Paper2FirstQueryCovariance Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false

noncomputable def firstQuery (U : Matrix Q Q ℂ) : Matrix FirstJoint FirstJoint ℂ :=
  Paper2SecondEncoding.blockDiag (U ⊗ₖ (1 : Matrix (Q×Q) (Q×Q) ℂ))
    (Paper2SecondEncoding.blockDiag (U ⊗ₖ (1 : Matrix (Six×Six) (Six×Six) ℂ))
      (U ⊗ₖ (1 : Matrix (Fifteen×Q) (Fifteen×Q) ℂ)))

noncomputable def decodedAction (U : Matrix Q Q ℂ) : Matrix NinetyNine NinetyNine ℂ :=
  (Paper2SecondEncoding.blockDiag
    (Paper2Preparation.directRep U ⊗ₖ (1 : Matrix Q Q ℂ))
    (Paper2SecondEncoding.blockDiag (Paper2Adjoint.R U ⊗ₖ (1 : Matrix Six Six ℂ))
      (Paper2Adjoint.R U ⊗ₖ (1 : Matrix Q Q ℂ)))).submatrix decodedCoordinates decodedCoordinates

noncomputable def trajectory (U : Matrix Q Q ℂ) : Matrix FirstJoint Q ℂ :=
  firstQuery U * E1 * initialState U
noncomputable def decodedSeed : Matrix NinetyNine Q ℂ := D1 * E1 * initialState 1

private theorem block_mul {m n p q r s : Type*}
    [Fintype p] [Fintype q] (B : Matrix m p ℂ) (C : Matrix n q ℂ)
    (X : Matrix p r ℂ) (Y : Matrix q s ℂ) :
    Paper2SecondEncoding.blockDiag B C * Paper2SecondEncoding.blockDiag X Y =
      Paper2SecondEncoding.blockDiag (B*X) (C*Y) := by
  ext (i|i) (j|j) <;>
    simp [Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Fintype.sum_sum_type]

private theorem block_rows {m n p q r : Type*} [Fintype p] [Fintype q]
    (B : Matrix m p ℂ) (C : Matrix n q ℂ) (X : Matrix p r ℂ) (Y : Matrix q r ℂ) :
    Paper2SecondEncoding.blockDiag B C * Paper2SecondQuery.stack X Y =
      Paper2SecondQuery.stack (B*X) (C*Y) := by
  ext (i|i) j <;>
    simp [Paper2SecondEncoding.blockDiag, Paper2SecondQuery.stack,
      Matrix.mul_apply, Fintype.sum_sum_type]

private theorem rows_mul {m n p q : Type*} [Fintype p]
    (X : Matrix m p ℂ) (Y : Matrix n p ℂ) (B : Matrix p q ℂ) :
    Paper2SecondQuery.stack X Y * B = Paper2SecondQuery.stack (X*B) (Y*B) := by
  ext (i|i) j <;> rfl

private theorem row_reindex_mul {m n p q : Type*} [Fintype n]
    (B : Matrix m n ℂ) (C : Matrix n p ℂ) (e : q → m) :
    B.submatrix e id * C = (B*C).submatrix e id := rfl

private theorem initialState_stack (U : Matrix Q Q ℂ) :
    initialState U = Paper2SecondQuery.stack (Paper2SmallFirstSeed.smallState U)
      (Paper2SecondQuery.stack (branch cgSix U) (branch Paper2CGComplement.cgFifteen U)) := by
  ext (⟨q,u|r⟩|i|i) j <;> rfl

private theorem decoded_trajectory_rows (U : Matrix Q Q ℂ) :
    D1 * trajectory U =
      (Paper2SecondQuery.stack
        (smallDecoder * (U ⊗ₖ (1 : Matrix (Q×Q) (Q×Q) ℂ)) * smallEncoding * Paper2SmallFirstSeed.smallState U)
        (Paper2SecondQuery.stack
          (sixDecoder * (U ⊗ₖ (1 : Matrix (Six×Six) (Six×Six) ℂ)) * sixEncoding * branch cgSix U)
          (fifteenDecoder * (U ⊗ₖ (1 : Matrix (Fifteen×Q) (Fifteen×Q) ℂ)) * fifteenEncoding *
            branch Paper2CGComplement.cgFifteen U))).submatrix decodedCoordinates id := by
  simp only [trajectory, D1, firstQuery, E1, row_reindex_mul,
    ← Matrix.mul_assoc, block_mul, initialState_stack, block_rows]

theorem decoded_seed_rows :
    decodedSeed = (Paper2SecondQuery.stack
      (smallDecoder * smallEncoding * Paper2SmallFirstSeed.smallState 1)
      (Paper2SecondQuery.stack (sixDecoder * sixEncoding * branch cgSix 1)
        (fifteenDecoder * fifteenEncoding * branch Paper2CGComplement.cgFifteen 1))).submatrix decodedCoordinates id := by
  simp only [decodedSeed, D1, E1, row_reindex_mul, block_mul,
    initialState_stack, block_rows]

theorem full_query_covariance (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    D1 * trajectory U = decodedAction U * decodedSeed * U.transpose := by
  rw [decoded_trajectory_rows, small_first_query_covariance U hU,
    six_first_query_covariance U hU, fifteen_first_query_covariance U hU,
    decoded_seed_rows, decodedAction, Matrix.submatrix_mul_equiv]
  simp only [block_rows, row_reindex_mul, rows_mul]

def memoryInjection : M1 ↪ Paper2Catalyst.Memory :=
  (memoryCoordinates.trans Paper2PhysicalMidpoint.memoryFin.symm).toEmbedding

def coordinateRouting : Matrix (Q × M1) FirstJoint ℂ :=
  Paper2Placement.basisEmbedding jointCoordinates

theorem physical_placement_factor : physicalPlacement =
    Paper2CommonWorkspace.embed (d := Q) memoryInjection * coordinateRouting := by
  ext ⟨a,r⟩ j
  simp [physicalPlacement, physicalCoordinates, coordinateRouting,
    Paper2Placement.basisEmbedding, Paper2CommonWorkspace.embed,
    Paper2CommonWorkspace.inclusion, memoryInjection, Matrix.mul_apply,
    Matrix.kronecker_apply, Matrix.one_apply, Fintype.sum_prod_type,
    Prod.ext_iff, ite_and, eq_comm]
  split_ifs <;> simp_all

theorem coordinate_query (U : Matrix Q Q ℂ) :
    (U ⊗ₖ (1 : Matrix M1 M1 ℂ)) * coordinateRouting = coordinateRouting * firstQuery U := by
  ext ⟨a,(r|r|r)⟩ (j|j|j) <;>
    simp [coordinateRouting, Paper2Placement.basisEmbedding, jointCoordinates,
      firstQuery, Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.kronecker_apply,
      Matrix.one_apply, Fintype.sum_sum_type, Fintype.sum_prod_type,
      Prod.ext_iff, ite_and, eq_comm]

theorem physical_query_placement (U : Matrix Q Q ℂ) :
    (U ⊗ₖ (1 : Matrix Paper2Catalyst.Memory Paper2Catalyst.Memory ℂ)) * physicalPlacement =
      physicalPlacement * firstQuery U := by
  rw [physical_placement_factor, ← Matrix.mul_assoc,
    Paper2CommonWorkspace.query_commutes, Matrix.mul_assoc, coordinate_query,
    ← Matrix.mul_assoc]

private theorem block_adjoint {m n p q : Type*} (B : Matrix m p ℂ) (C : Matrix n q ℂ) :
    (Paper2SecondEncoding.blockDiag B C)ᴴ = Paper2SecondEncoding.blockDiag Bᴴ Cᴴ := by
  ext (i|i) (j|j) <;> simp [Paper2SecondEncoding.blockDiag, Matrix.conjTranspose_apply]
private theorem block_one {m n : Type*} [DecidableEq m] [DecidableEq n] :
    Paper2SecondEncoding.blockDiag (1 : Matrix m m ℂ) (1 : Matrix n n ℂ) = 1 := by
  ext (i|i) (j|j) <;> simp [Paper2SecondEncoding.blockDiag, Matrix.one_apply]

theorem firstQuery_gram (U : Matrix Q Q ℂ) (hU : Uᴴ*U=1) :
    (firstQuery U)ᴴ * firstQuery U = 1 := by
  simp only [firstQuery, block_adjoint, block_mul, Matrix.conjTranspose_kronecker,
    Matrix.conjTranspose_one, ← Matrix.mul_kronecker_mul, hU,
    Matrix.one_mul, Matrix.one_kronecker_one, block_one]

theorem trajectory_gram (U : Matrix Q Q ℂ) (hU : Uᴴ*U=1) :
    (trajectory U)ᴴ * trajectory U = 1 := by
  simp only [trajectory, Matrix.conjTranspose_mul, Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (firstQuery U)ᴴ, firstQuery_gram U hU, Matrix.one_mul,
    ← Matrix.mul_assoc E1ᴴ, E1_gram, Matrix.one_mul, actual_initial_gram U hU]

theorem fixed_G0_first_query : ∃ G0 : Matrix Processing Processing ℂ,
    G0ᴴ*G0=1 ∧ G0*G0ᴴ=1 ∧ ∀ U : Matrix Q Q ℂ,
      (U ⊗ₖ (1 : Matrix Paper2Catalyst.Memory Paper2Catalyst.Memory ℂ)) *
        G0 * S4Program.insert (Paper2Catalyst.storedC4 U) = physicalPlacement * trajectory U := by
  obtain ⟨G0,hG,hGr,he⟩ := fixed_G0_actual_input
  refine ⟨G0,hG,hGr,?_⟩
  intro U
  rw [Matrix.mul_assoc, he]
  simp only [← Matrix.mul_assoc]
  rw [physical_query_placement]
  simp only [trajectory, Matrix.mul_assoc]

end Paper2FirstQueryGeometry


==> anc/lean/FirstRecouplingLiteral.lean <==
import FirstPairingGeometry
import Rotations

/-! The manuscript's literal complex Bell-pairing basis change, not just the
numerical orthogonality of its 2-by-2 coefficient matrix. -/
namespace Paper2FirstRecouplingLiteral
open Matrix Paper2InitialCG Paper2FirstPairingSeed
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false

def targetW : Matrix Ambient Q ℂ := (Real.sqrt 8 : ℂ)⁻¹ • ((3 : ℂ) • v1-u1)
def sourcePair : Matrix Ambient (Fin 2 × Q) ℂ := fun i j => if j.1=0 then v1 i j.2 else w1 i j.2
def targetPair : Matrix Ambient (Fin 2 × Q) ℂ := fun i j => if j.1=0 then u1 i j.2 else targetW i j.2

private theorem root8_ne : (Real.sqrt 8 : ℂ)≠0 := by
  exact_mod_cast ne_of_gt (Real.sqrt_pos.2 (by norm_num : (0 : ℝ)<8))
private theorem root8_sq : (Real.sqrt 8 : ℂ)^2=8 := by
  exact_mod_cast Real.sq_sqrt (by norm_num : (0 : ℝ)≤8)

theorem first_column : u1=(1/3 : ℂ) • v1+(Real.sqrt 8/3 : ℂ) • w1 := by
  ext i j
  simp only [w1,Matrix.add_apply,Matrix.sub_apply,Matrix.smul_apply,smul_eq_mul]
  field_simp [root8_ne]
  ring

theorem second_column : targetW=(Real.sqrt 8/3 : ℂ) • v1-(1/3 : ℂ) • w1 := by
  ext i j
  simp only [targetW,w1,Matrix.sub_apply,Matrix.smul_apply,smul_eq_mul]
  field_simp [root8_ne]
  linear_combination -(v1 i j)*root8_sq

theorem basis_recoupling : targetPair=sourcePair*
    (Paper2Lean.Rotations.R1.map Complex.ofReal ⊗ₖ (1 : Matrix Q Q ℂ)) := by
  ext i ⟨j,k⟩
  fin_cases j
  · have h := congrFun (congrFun first_column i) k
    simpa [sourcePair,targetPair,Matrix.mul_apply,Fintype.sum_prod_type,
      Fin.sum_univ_two,Matrix.kronecker_apply,Matrix.one_apply,
      Paper2Lean.Rotations.R1,Paper2Lean.Rotations.reflection,mul_comm] using h
  · have h := congrFun (congrFun second_column i) k
    simpa [sourcePair,targetPair,Matrix.mul_apply,Fintype.sum_prod_type,
      Fin.sum_univ_two,Matrix.kronecker_apply,Matrix.one_apply,
      Paper2Lean.Rotations.R1,Paper2Lean.Rotations.reflection,mul_comm,sub_eq_add_neg] using h

private theorem roots_product : (Real.sqrt 2 : ℂ)*(Real.sqrt 8 : ℂ)=4 := by
  have h : Real.sqrt 2*Real.sqrt 8=4 := by
    rw [← Real.sqrt_mul (by norm_num : (0 : ℝ)≤2)]
    rw [show (2*8 : ℝ)=4^2 by norm_num,Real.sqrt_sq (by norm_num : (0 : ℝ)≤4)]
  exact_mod_cast h

theorem seed_match_left : (Real.sqrt 2 : ℂ) • v1+w1=
    (3/(Real.sqrt 8) : ℂ) • (u1+v1) := by
  ext i j
  simp only [w1,Matrix.add_apply,Matrix.sub_apply,Matrix.smul_apply,smul_eq_mul]
  field_simp [root8_ne]
  linear_combination (v1 i j)*roots_product

theorem seed_match_right : (3/(Real.sqrt 8) : ℂ) • (u1+v1)=
    (Real.sqrt 2 : ℂ) • u1+targetW := by
  ext i j
  simp only [targetW,Matrix.add_apply,Matrix.sub_apply,Matrix.smul_apply,smul_eq_mul]
  field_simp [root8_ne]
  linear_combination -(u1 i j)*roots_product

end
end Paper2FirstRecouplingLiteral


==> anc/lean/FirstSixMatch.lean <==
import FirstSixSeed
import FirstSixNormalization

namespace Paper2FirstSixMatch
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FirstDecoder
open Paper2FirstSixSeed Paper2FirstSixNormalization Paper2SixSeedCoefficients
noncomputable section
set_option linter.unusedSimpArgs false
set_option backward.isDefEq.respectTransparency false

theorem decoded_contraction :
    sixDecoder*sixEncoding*Paper2FirstDecomposition.branch cgSix 1=
      ((Real.sqrt (8/6):ℂ)^2*(Real.sqrt 10:ℂ)⁻¹) • contraction := by
  ext ⟨r,s⟩ j
  rw [decoded_entry]
  simp only [leftSix_adjoint_entry,rightSix_entry,branch_identity,
    contraction,Matrix.smul_apply,smul_eq_mul,Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro q _
  apply Finset.sum_congr rfl
  intro l _
  apply Finset.sum_congr rfl
  intro t _
  ring

theorem six_first_seed_match :
    sixDecoder*sixEncoding*Paper2FirstDecomposition.branch cgSix 1=
      (Real.sqrt 5:ℂ)⁻¹ • Paper2SourceSeedMatches.seed86 := by
  rw [decoded_contraction,contraction_value,seed86_cg]
  ext rs j
  change (Real.sqrt (8/6):ℂ)^2*(Real.sqrt 10:ℂ)⁻¹*
    ((3/4:ℂ)*star (cgSix (j,rs.1) rs.2))=
    (Real.sqrt 5:ℂ)⁻¹*(Paper2Symmetric.c*star (cgSix (j,rs.1) rs.2))
  rw [dual_squared]
  have h : (4/3:ℂ)*(Real.sqrt 10:ℂ)⁻¹*(3/4)=(Real.sqrt 10:ℂ)⁻¹ := by ring
  calc
    _ = (Real.sqrt 10:ℂ)⁻¹*star (cgSix (j,rs.1) rs.2) := by rw [← mul_assoc,h]
    _ = _ := by rw [scalar_normalization]; ring

end
end Paper2FirstSixMatch


==> anc/lean/FirstSixNormalization.lean <==
import SixSeedCoefficients
import FirstDecomposition
import FirstEncoding

namespace Paper2FirstSixNormalization
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2DualCG
noncomputable section
set_option linter.unusedSimpArgs false

theorem branch_identity (l : Six) (r : A) (j : Q) :
    Paper2FirstDecomposition.branch cgSix 1 (l,r) j=
      star (cgSix (j,r) l)*transpose8 r r*(Real.sqrt 10:ℂ)⁻¹ := by
  simp [Paper2FirstDecomposition.branch,Paper2Adjoint.R_identity,
    transpose8,Matrix.diagonal_apply,Matrix.one_apply,eq_comm,mul_assoc]

theorem rightSix_entry (q : Q) (s : Six) (r : A) :
    rightSix (q,s) r=-(Real.sqrt (8/6):ℂ)*cgSix (q,r) s := by
  simp [rightSix,leftSix,dual,Matrix.map_apply,star_mul,star_star]

theorem leftSix_adjoint_entry (q : Q) (s : Six) (r : A) :
    star (leftSix (q,s) r)=(Real.sqrt (8/6):ℂ)*cgSix (q,r) s := by
  simp [leftSix,dual,star_mul,star_star,mul_comm]

theorem dual_squared : (Real.sqrt (8/6):ℂ)^2=(4/3:ℂ) := by
  have h : (Real.sqrt (8/6):ℂ)^2=(8/6:ℂ) := by
    simpa only [Complex.ofReal_pow,Complex.ofReal_div,Complex.ofReal_ofNat] using
      congrArg (fun x : ℝ => (x:ℂ)) (Real.sq_sqrt (by norm_num : (0:ℝ)≤8/6))
  norm_num at h ⊢
  exact h

theorem scalar_normalization :
    (Real.sqrt 10:ℂ)⁻¹=(Real.sqrt 5:ℂ)⁻¹*Paper2Symmetric.c := by
  have h2 : (Real.sqrt 2:ℂ)≠0 := by
    exact_mod_cast ne_of_gt (Real.sqrt_pos.mpr (by norm_num : (0:ℝ)<2))
  have h5 : (Real.sqrt 5:ℂ)≠0 := by
    exact_mod_cast ne_of_gt (Real.sqrt_pos.mpr (by norm_num : (0:ℝ)<5))
  have hp : (Real.sqrt 2:ℂ)*(Real.sqrt 5:ℂ)=(Real.sqrt 10:ℂ) := by
    exact_mod_cast (Real.sqrt_mul (by norm_num : (0:ℝ)≤2) 5).symm
  change (Real.sqrt 10:ℂ)⁻¹=(Real.sqrt 5:ℂ)⁻¹*(Real.sqrt 2:ℂ)⁻¹
  rw [← hp,_root_.mul_inv_rev]

end
end Paper2FirstSixNormalization


==> anc/lean/FirstSixSeed.lean <==
import CGSixTable
import FirstDecoder
import FirstDecomposition
import SourceSeedMatches

namespace Paper2FirstSixSeed
open Matrix Paper2InitialCG Paper2DualCG Paper2FirstEncoding Paper2FirstDecoder
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 8000000
set_option backward.isDefEq.respectTransparency false

theorem decoder_entry (r : A) (s l t : Six) (q : Q) :
    sixDecoder (r,s) (q,(l,t))=if s=t then -star (leftSix (q,l) r) else 0 := by
  simp [sixDecoder, associate, Matrix.kronecker_apply,
    Matrix.conjTranspose_apply, Matrix.one_apply]

theorem encoder_entry (q : Q) (l s k : Six) (r : A) :
    sixEncoding (q,(l,s)) (k,r)=if l=k then rightSix (q,s) r else 0 := by
  simp [sixEncoding, queryRoute, Paper2Placement.basisEmbedding,
    Matrix.mul_apply, Fintype.sum_prod_type, Matrix.kronecker_apply,
    Matrix.one_apply, Prod.ext_iff, ite_and, eq_comm]

theorem encoded_entry (q j : Q) (l s : Six) :
    (sixEncoding*Paper2FirstDecomposition.branch cgSix 1) (q,(l,s)) j=
      ∑ t : A, rightSix (q,s) t*Paper2FirstDecomposition.branch cgSix 1 (l,t) j := by
  simp [Matrix.mul_apply, Fintype.sum_prod_type, encoder_entry, eq_comm]

theorem decoded_entry (r : A) (s : Six) (j : Q) :
    (sixDecoder*sixEncoding*Paper2FirstDecomposition.branch cgSix 1) (r,s) j=
      ∑ q : Q, ∑ l : Six, ∑ t : A,
        -star (leftSix (q,l) r)*rightSix (q,s) t*
          Paper2FirstDecomposition.branch cgSix 1 (l,t) j := by
  rw [Matrix.mul_assoc]
  change (∑ i : Q×(Six×Six), sixDecoder (r,s) i *
    (sixEncoding*Paper2FirstDecomposition.branch cgSix 1) i j)=_
  simp only [Fintype.sum_prod_type, decoder_entry, encoded_entry,
    ite_mul, zero_mul, Finset.sum_ite_irrel, Finset.sum_const_zero,
    Finset.sum_ite_eq, Finset.sum_ite_eq', Finset.mem_univ, ite_true,
    Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro q _
  apply Finset.sum_congr rfl
  intro l _
  apply Finset.sum_congr rfl
  intro t _
  ring



def contraction : Matrix (A×Six) Q ℂ := fun rs j =>
  ∑ q : Q, ∑ l : Six, ∑ t : A,
    cgSix (q,rs.1) l*cgSix (q,t) rs.2*transpose8 t t*star (cgSix (j,t) l)

theorem contraction_value : contraction = fun rs j => (3/4:ℂ)*star (cgSix (j,rs.1) rs.2) := by
  have hc : (starRingEnd ℂ) Paper2Symmetric.c=Paper2Symmetric.c := Paper2Symmetric.c_real
  have hc3 : Paper2Symmetric.c^3=Paper2Symmetric.c/2 := by
    rw [pow_succ,Paper2Symmetric.c_squared]; ring
  have hc4 : Paper2Symmetric.c^4=(1/4:ℂ) := by
    rw [show (4:ℕ)=2*2 by decide,pow_mul,Paper2Symmetric.c_squared]; norm_num
  have hc5 : Paper2Symmetric.c^5=Paper2Symmetric.c/4 := by
    rw [pow_succ,hc4]; ring
  have hc6 : Paper2Symmetric.c^6=(1/8:ℂ) := by
    calc
      _ = (Paper2Symmetric.c^3)^2 := by ring
      _ = (Paper2Symmetric.c/2)^2 := by rw [hc3]
      _ = _ := by rw [div_pow,Paper2Symmetric.c_squared]; norm_num
  have hr23 : Paper2Adjoint.r2^3=Paper2Adjoint.r2/2 := by
    rw [pow_succ,Paper2Adjoint.r2_sq]; ring
  have hr63 : Paper2Adjoint.r6^3=Paper2Adjoint.r6/6 := by
    rw [pow_succ,Paper2Adjoint.r6_sq]; ring
  ext ⟨r,s⟩ j
  fin_cases r <;> fin_cases s <;> fin_cases j <;>
    norm_num [contraction,Paper2CGSixTable.table_correct,Paper2CGSixTable.table,
      transpose8, Matrix.diagonal_apply, Fin.sum_univ_succ,
      Paper2Adjoint.r2_conj,Paper2Adjoint.r6_conj,Paper2Adjoint.r2_star,
      Paper2Adjoint.r6_star,hc,Paper2Symmetric.c_real,map_ofNat] <;>
    ring_nf <;> norm_num [Paper2Adjoint.r2_sq,Paper2Adjoint.r6_sq,
      Paper2Symmetric.c_squared,hc3,hc4,hc5,hc6,hr23,hr63] <;> ring

end
end Paper2FirstSixSeed


==> anc/lean/FirstTrajectoryLiteral.lean <==
import FirstPairingSeed
import InitialBranchWeights
import ReverseFourthFormula

/-! Explicit normalized first-query and reverse-fourth-query branches.
All amplitudes and chi seeds are actual constructed matrices. -/
namespace Paper2FirstTrajectoryLiteral
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FirstDecomposition
open Paper2FirstPairingSeed Paper2InitialBranchWeights Paper2FirstBeforeQuery
open Paper2FirstQueryGeometry Paper2ReverseFourthQuery
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option backward.isDefEq.respectTransparency false

def smallSeed : Matrix Ambient Q ℂ :=
  (Real.sqrt 5 : ℂ)⁻¹ • v1+(Real.sqrt 10 : ℂ)⁻¹ • w1

def weightedSeed : Matrix FirstJoint Q ℂ :=
  Paper2SecondQuery.stack smallSeed (Paper2SecondQuery.stack
    ((Real.sqrt 5 : ℂ)⁻¹ • chiSix) ((Real.sqrt 2 : ℂ)⁻¹ • chiFifteen))

def literalRows (U V : Matrix Q Q ℂ) : Matrix FirstJoint Q ℂ :=
  Paper2SecondQuery.stack
    ((V ⊗ₖ (U.map star ⊗ₖ (1 : Matrix Q Q ℂ)))*smallSeed)
    (Paper2SecondQuery.stack
      ((Real.sqrt 5 : ℂ)⁻¹ • ((V ⊗ₖ (Paper2PhiCovariance.symRep U ⊗ₖ
        (1 : Matrix Six Six ℂ)))*chiSix))
      ((Real.sqrt 2 : ℂ)⁻¹ • ((V ⊗ₖ (Paper2CGFifteen.repFifteen U ⊗ₖ
        (1 : Matrix Q Q ℂ)))*chiFifteen)))

private theorem block_rows {m n p q r : Type*} [Fintype p] [Fintype q]
    (B : Matrix m p ℂ) (C : Matrix n q ℂ) (X : Matrix p r ℂ) (Y : Matrix q r ℂ) :
    Paper2SecondEncoding.blockDiag B C * Paper2SecondQuery.stack X Y =
      Paper2SecondQuery.stack (B*X) (C*Y) := by
  ext (i|i) j <;>
    simp [Paper2SecondEncoding.blockDiag,Paper2SecondQuery.stack,
      Matrix.mul_apply,Fintype.sum_sum_type]

theorem actual_weighted_seed : E1*initialState 1=weightedSeed := by
  have hi : initialState (1 : Matrix Q Q ℂ)=
      Paper2SecondQuery.stack (Paper2SmallFirstSeed.smallState 1)
        (Paper2SecondQuery.stack (branch cgSix 1) (branch Paper2CGComplement.cgFifteen 1)) := by
    ext (⟨q,u|r⟩|i|i) j <;> rfl
  rw [hi]
  simp only [E1,block_rows,actual_small_weighted_seed,six_encoded_weight,
    fifteen_encoded_weight,weightedSeed,smallSeed]

theorem memory_seed_rows (U : Matrix Q Q ℂ) :
    memoryAction U*weightedSeed=literalRows U 1 := by
  simp only [memoryAction,weightedSeed,block_rows,Matrix.mul_smul,literalRows]

theorem query_seed_rows (U V : Matrix Q Q ℂ) :
    firstQuery V*memoryAction U*weightedSeed=literalRows U V := by
  rw [Matrix.mul_assoc,memory_seed_rows]
  simp only [firstQuery,literalRows,block_rows,← Matrix.mul_assoc,
    Matrix.mul_smul,← Matrix.mul_kronecker_mul,Matrix.mul_one,Matrix.one_mul]

theorem first_query_before (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    E1*initialState U=literalRows U 1*U.transpose := by
  rw [actual_before_covariance U hU,actual_weighted_seed,memory_seed_rows]

theorem fourth_query_before (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    beforeFourth U=literalRows Uᴴ Uᴴ := by
  rw [Paper2ReverseFourthFormula.beforeFourth_formula U hU,actual_weighted_seed,
    query_seed_rows]

theorem fourth_query_after (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    afterFourth U=literalRows Uᴴ 1 := by
  rw [Paper2ReverseFourthFormula.afterFourth_formula U hU,actual_weighted_seed,
    memory_seed_rows]

end
end Paper2FirstTrajectoryLiteral


==> anc/lean/Flip.lean <==
import Mathlib.LinearAlgebra.Matrix.ConjTranspose
import Mathlib.Basic.Complex.Basic

/-!
# The actual 45-dimensional flip J of S3

The carrier is (3 x 6) + (6 x 3) + (3 x 3), in the manuscript's natural
representation order. J swaps the first two sectors and is negative SWAP on
the third. This verifies its full matrix, not a fixed input ket. Covariance and
seed invariance for the actual Phi maps remain separate obligations.
-/
namespace Paper2Flip
open Matrix
abbrev Mid := (Fin 3 × Fin 6) ⊕ ((Fin 6 × Fin 3) ⊕ (Fin 3 × Fin 3))

def flipIndex : Mid → Mid
  | Sum.inl (a,b) => Sum.inr (Sum.inl (b,a))
  | Sum.inr (Sum.inl (a,b)) => Sum.inl (b,a)
  | Sum.inr (Sum.inr (a,b)) => Sum.inr (Sum.inr (b,a))

def sign : Mid → ℂ
  | Sum.inl _ => 1
  | Sum.inr (Sum.inl _) => 1
  | Sum.inr (Sum.inr _) => -1

theorem flipIndex_involutive (i : Mid) : flipIndex (flipIndex i) = i := by
  rcases i with i | (i | i) <;> rfl

theorem sign_flipIndex (i : Mid) : sign (flipIndex i) = sign i := by
  rcases i with i | (i | i) <;> rfl

theorem sign_squared (i : Mid) : sign i * sign i = 1 := by
  rcases i with i | (i | i) <;> simp [sign]

theorem sign_real (i : Mid) : star (sign i) = sign i := by
  rcases i with i | (i | i) <;> simp [sign]

def J : Matrix Mid Mid ℂ := fun i j => if j = flipIndex i then sign i else 0

/-- The matrix implements exactly the three signed exchanges in S3. -/
theorem J_action (v : Mid → ℂ) (i : Mid) : J.mulVec v i = sign i * v (flipIndex i) := by
  simp [J, Matrix.mulVec, dotProduct, ite_mul]

/-- Every one of the 45 columns is restored after two flips. -/
theorem J_involutive : J * J = (1 : Matrix Mid Mid ℂ) := by
  ext i j
  simp only [Matrix.mul_apply, J, ite_mul, zero_mul, Finset.sum_ite_eq',
    Finset.mem_univ, ite_true, flipIndex_involutive, sign_flipIndex]
  by_cases hij : i = j
  · subst j
    simp [sign_squared]
  · simp [hij, Ne.symm hij]

/-- The actual flip is Hermitian, including the minus sign on the last sector. -/
theorem J_adjoint : Jᴴ = J := by
  ext i j
  have heq : i = flipIndex j ↔ j = flipIndex i := by
    constructor
    · intro h
      rw [h, flipIndex_involutive]
    · intro h
      rw [h, flipIndex_involutive]
  by_cases hij : j = flipIndex i
  · have hji := heq.mpr hij
    simp only [Matrix.conjTranspose_apply, J, ite_eq_left hji, ite_eq_left hij, sign_real]
    rw [hij, sign_flipIndex]
  · have hji : ¬ i = flipIndex j := by exact fun h => hij (heq.mp h)
    simp [Matrix.conjTranspose_apply, J, hij, hji]

/-- Both unitary equations for the actual 45-dimensional J. -/
theorem J_unitary : Jᴴ * J = (1 : Matrix Mid Mid ℂ) ∧ J * Jᴴ = 1 := by
  rw [J_adjoint, J_involutive]
  exact ⟨rfl, rfl⟩

end Paper2Flip


==> anc/lean/FourQueryCatalyst.lean <==
import ActualCatalyticClosure
import TwoQueryEncoder

/-! Actual fixed four-query processor, with the encoder constructed internally. -/
namespace Paper2FourQueryCatalyst
open Matrix Paper2PhysicalMidpoint Paper2Catalyst Paper2S123
open scoped Kronecker
noncomputable section

theorem actual_four_query_catalyst :
    ∃ G : ℕ → Matrix Processing Processing ℂ,
      (∀ j, (G j)ᴴ*G j=1 ∧ G j*(G j)ᴴ=1) ∧
      ∀ U : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ, SpecialUnitary U →
        S4Word.word G (Paper2ActualCatalyticClosure.query U) 4 *
          S4Program.insert (storedC4 U) =
          S4Program.insert (storedC4 U)*U.transpose := by
  obtain ⟨G0,G1,G2,h0,h0r,h1,h1r,h2,h2r,he⟩ :=
    Paper2TwoQueryEncoder.actual_two_query_endpoint
  refine ⟨Paper2ActualCatalyticClosure.gates G0 G1 G2, ?_, ?_⟩
  · exact Paper2ActualCatalyticClosure.gates_unitary G0 G1 G2
      ⟨h0,h0r⟩ ⟨h1,h1r⟩ ⟨h2,h2r⟩
  · apply Paper2ActualCatalyticClosure.closure_word G0 G1 G2
      ⟨h0,h0r⟩ ⟨h1,h1r⟩ ⟨h2,h2r⟩
    intro U hU
    simpa only [Paper2ActualCatalyticClosure.encoder,
      Paper2ActualCatalyticClosure.query,Paper2TwoQueryEncoder.query] using he U hU

theorem actual_four_query_joint_input
    {r : Type*} [Fintype r] [DecidableEq r] :
    ∃ G : ℕ → Matrix Processing Processing ℂ,
      (∀ j, (G j)ᴴ*G j=1 ∧ G j*(G j)ᴴ=1) ∧
      ∀ U : Matrix Paper2Adjoint.Q Paper2Adjoint.Q ℂ, SpecialUnitary U →
      ∀ psi : Paper2Adjoint.Q × r → ℂ,
        ((S4Word.word G (Paper2ActualCatalyticClosure.query U) 4 ⊗ₖ
          (1 : Matrix r r ℂ)) *
          (S4Program.insert (storedC4 U) ⊗ₖ (1 : Matrix r r ℂ))) *ᵥ psi =
        ((S4Program.insert (storedC4 U) ⊗ₖ (1 : Matrix r r ℂ)) *
          (U.transpose ⊗ₖ (1 : Matrix r r ℂ))) *ᵥ psi := by
  obtain ⟨G,hG,he⟩ := actual_four_query_catalyst
  refine ⟨G,hG,?_⟩
  intro U hU psi
  exact Paper2Lean.endpoint_on_joint_input _ _ _ (he U hU) psi

end
end Paper2FourQueryCatalyst


==> anc/lean/FullInputTree.lean <==
import CPNativeOracleTree

/-! An explicit fixed data/program input isometry is absorbed into the first physical
instrument, preserving queries. This allows independently compiled stages
to share the actual prepared program and align their data factors. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
universe u
variable {d m p : Type u} [Fintype d] [DecidableEq d]
  [Fintype m] [DecidableEq m] [Fintype p] [DecidableEq p]

def fullInputProcessorKraus {R : ℕ → Type u}
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × m) (d × m) ℂ)
    (A : Matrix (d × m) (d × p) ℂ) : ∀ k, History.{u,0} R k → R k →
      Matrix (d × FollowingMemory p (fun _ => m) (k+1))
        (d × FollowingMemory p (fun _ => m) k) ℂ
  | 0, h, j => K 0 h j * A
  | k+1, h, j => K (k+1) h j

theorem fullInputProcessor_complete {R : ℕ → Type u} [∀ k, Fintype (R k)]
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × m) (d × m) ℂ)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (A : Matrix (d × m) (d × p) ℂ) (hA : Aᴴ * A = 1) :
    ∀ k h, (∑ j, (fullInputProcessorKraus K A k h j)ᴴ * fullInputProcessorKraus K A k h j) = 1 := by
  intro k h
  cases k with
  | zero =>
    change (∑ j, (K 0 h j * _)ᴴ * (K 0 h j * _)) = _
    simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc]
    simp_rw [← Matrix.mul_assoc (K 0 h _)ᴴ (K 0 h _)]
    rw [← Matrix.mul_sum, ← Matrix.sum_mul, hK, Matrix.one_mul]
    exact hA
  | succ k => exact hK (k+1) h

theorem fullInputProcessor_trajectory {R : ℕ → Type u}
    [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × m) (d × m) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool) (A : Matrix (d × m) (d × p) ℂ)
    (U : Matrix d d ℂ) (q : ℕ) (h : History.{u,0} R (q+1)) :
    trajectory (fun k => d × FollowingMemory p (fun _ => m) k) R
      (selectiveInstruments d (FollowingMemory p (fun _ => m)) R
        (fullInputProcessorKraus K A) active U) (q+1) h =
      trajectory (fun _ => d × m) R
        (selectiveInstruments d (fun _ => m) R K active U) (q+1) h *
          A := by
  induction q with
  | zero => simp only [trajectory, adaptiveKraus, selectiveInstruments, fullInputProcessorKraus, Matrix.mul_one, ite_true]
  | succ q ih =>
    change (K (q+1) h.1 h.2 *
      (if active (q+1) h.1 then U ⊗ₖ (1 : Matrix m m ℂ) else 1)) * _ =
      ((K (q+1) h.1 h.2 * (if active (q+1) h.1 then U ⊗ₖ (1 : Matrix m m ℂ) else 1)) * _) * _
    simp only [ih, Matrix.mul_assoc]

variable {a : Type u} [Fintype a] [DecidableEq a]

def physicalFullInputTreeChannel (prep : OracleTree (d × a)) (proc : OracleTree (d × m))
    (A : Matrix (d × m) (d × (d × a)) ℂ) (ρ : Matrix (d × a) (d × a) ℂ)
    (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (proc.evaluate (U ⊗ₖ (1 : Matrix m m ℂ))
    (A * (M ⊗ₖ prep.evaluate (U ⊗ₖ (1 : Matrix a a ℂ)) ρ) * Aᴴ))

theorem full_input_tree_channel_compilation (prep : OracleTree (d × a))
    (proc : OracleTree (d × m)) (A : Matrix (d × m) (d × (d × a)) ℂ)
    (n q : ℕ) (hn : prep.queryBudget ≤ n) (hq : proc.queryBudget ≤ q)
    (ρ : Matrix (d × a) (d × a) ℂ) (U M : Matrix d d ℂ) :
    physicalMixedInitialChannel d (fun _ => a) (fun _ => prep.Label) (fun _ => m)
      (fun _ => proc.Label) n q prep.scheduledKraus prep.scheduledActive
      (fullInputProcessorKraus proc.scheduledKraus A) proc.scheduledActive ρ U M =
      physicalFullInputTreeChannel prep proc A ρ U M := by
  unfold physicalMixedInitialChannel physicalFullInputTreeChannel
  rw [funext (fullInputProcessor_trajectory proc.scheduledKraus proc.scheduledActive A U q)]
  rw [channel_right_rect]
  rw [proc.query_slot_compilation q hq, prep.query_slot_compilation n hn]

end FinitePure


==> anc/lean/FullInputTreeBounds.lean <==
import FullInputTree

/-! Lower bounds after a fixed, proved-isometric data/program input encoding. The
encoding is implemented in the literal first instrument and costs no queries. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
universe u
variable {d m w : Type u} [Fintype d] [DecidableEq d] [Nonempty d]
  [Fintype m] [DecidableEq m] [Fintype w] [DecidableEq w]

theorem full_input_tree_transpose_query_bound (prep : OracleTree (d × m))
    (proc : OracleTree (d × w)) (A : Matrix (d × w) (d × (d × m)) ℂ) (hA : Aᴴ * A = 1)
    (ρ : Matrix (d × m) (d × m) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d) (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalFullInputTreeChannel prep proc A ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ proc.queryBudget := by
  apply mixed_initial_transpose_query_bound d (fun _ => m) (fun _ => prep.Label)
    (fun _ => w) (fun _ => proc.Label) prep.queryBudget proc.queryBudget
    prep.scheduledKraus prep.scheduledActive (fullInputProcessorKraus proc.scheduledKraus A)
    proc.scheduledActive prep.scheduledKraus_complete
    (fullInputProcessor_complete proc.scheduledKraus proc.scheduledKraus_complete A hA)
    ρ hρ htrace i₀ hd
  intro U hU x hx
  rw [full_input_tree_channel_compilation prep proc A _ _ le_rfl le_rfl]
  exact hcorrect U hU x hx

theorem full_input_tree_inversion_query_bound (prep : OracleTree (d × m))
    (proc : OracleTree (d × w)) (A : Matrix (d × w) (d × (d × m)) ℂ) (hA : Aᴴ * A = 1)
    (ρ : Matrix (d × m) (d × m) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalFullInputTreeChannel prep proc A ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ proc.queryBudget + 1 := by
  apply mixed_initial_inversion_query_bound d (fun _ => m) (fun _ => prep.Label)
    (fun _ => w) (fun _ => proc.Label) prep.queryBudget proc.queryBudget
    prep.scheduledKraus prep.scheduledActive (fullInputProcessorKraus proc.scheduledKraus A)
    proc.scheduledActive prep.scheduledKraus_complete
    (fullInputProcessor_complete proc.scheduledKraus proc.scheduledKraus_complete A hA)
    ρ hρ htrace i₀
  intro U hU x hx
  rw [full_input_tree_channel_compilation prep proc A _ _ le_rfl le_rfl]
  exact hcorrect U hU x hx

end FinitePure

namespace FinitePure
open Matrix Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable {m w : Type} [Fintype m] [DecidableEq m] [Fintype w] [DecidableEq w]

theorem full_input_tree_preparation_bound (prep : OracleTree (Fin 3 × m))
    (proc : OracleTree (Fin 3 × w)) (A : Matrix (Fin 3 × w) (Fin 3 × (Fin 3 × m)) ℂ) (hA : Aᴴ * A = 1) (hq : proc.queryBudget ≤ 4)
    (ρ : Matrix (Fin 3 × m) (Fin 3 × m) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalFullInputTreeChannel prep proc A ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ prep.queryBudget := by
  apply mixed_initial_preparation_bound (fun _ => m) (fun _ => prep.Label)
    (fun _ => w) (fun _ => proc.Label) prep.queryBudget
    prep.scheduledKraus prep.scheduledActive (fullInputProcessorKraus proc.scheduledKraus A)
    proc.scheduledActive prep.scheduledKraus_complete
    (fullInputProcessor_complete proc.scheduledKraus proc.scheduledKraus_complete A hA) ρ hρ htrace
  intro U hU x hx
  rw [full_input_tree_channel_compilation prep proc A _ _ le_rfl hq]
  exact hcorrect U hU x hx

end FinitePure


==> anc/lean/FullPreparation.lean <==
import Placement
import Word

/-! A genuine full-workspace fixed-unitary preparation, including a known
computational input and reset of the temporary qutrit and seven padding slots.
The existential fixed gates precede every oracle quantifier. -/
namespace Paper2FullPreparation
open Matrix Paper2Adjoint Paper2Catalyst Paper2Preparation Paper2Placement
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 1000000

def IsUnitary (M : Matrix Physical Physical ℂ) : Prop := Mᴴ * M = 1 ∧ M * Mᴴ = 1

def column {n : Type*} (v : n → ℂ) : Matrix n Unit ℂ := fun i _ => v i

private theorem mul_column {m n : Type*} [Fintype n]
    (M : Matrix m n ℂ) (v : n → ℂ) : M * column v = column (M *ᵥ v) := rfl

/-- Fixed computational all-zero input of the entire 216-coordinate workspace. -/
def initialIndex : Physical := ((0,(0,0)),0)
def initialColumn : Matrix Physical Unit ℂ := basisEmbedding (fun _ : Unit => initialIndex)

theorem initial_gram : initialColumnᴴ * initialColumn = 1 :=
  basisEmbedding_gram _ (fun _ _ _ => Subsingleton.elim _ _)

noncomputable def seedColumn : Matrix Physical Unit ℂ :=
  storage * column (paddedCatalyst 1)

theorem seed_gram : seedColumnᴴ * seedColumn = 1 := by
  rw [seedColumn, Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc storageᴴ, storage_gram, Matrix.one_mul]
  ext u v
  simpa only [Matrix.mul_apply, Matrix.conjTranspose_apply, column,
    Matrix.one_apply, Subsingleton.elim u v, ite_true]
    using padded_normalized (1 : Matrix Q Q ℂ) (by simp)

/-- Both fixed full-workspace gates are constructed from already proved Grams. -/
theorem fixed_fullspace_gates :
    ∃ G H : Matrix Physical Physical ℂ,
      IsUnitary G ∧ IsUnitary H ∧ G * storage = encoded ∧
      H * initialColumn = seedColumn := by
  obtain ⟨G, hGl, hGr, hG⟩ := Paper2Completion.matrix_unitary_completion
    storage encoded storage_gram encoded_gram
  obtain ⟨H, hHl, hHr, hH⟩ := Paper2Completion.matrix_unitary_completion
    initialColumn seedColumn initial_gram seed_gram
  exact ⟨G,H,⟨hGl,hGr⟩,⟨hHl,hHr⟩,hG,hH⟩

theorem oracle3_isometry (U : Matrix Q Q ℂ) (hU : Uᴴ * U = 1) :
    (oracle3 U)ᴴ * oracle3 U = 1 := by
  simp only [oracle3, threeQuery, Matrix.conjTranspose_kronecker,
    Matrix.conjTranspose_one, ← Matrix.mul_kronecker_mul, hU,
    Matrix.one_mul, Matrix.one_kronecker_one]

theorem encoded_column_preparation (U : Matrix Q Q ℂ)
    (hl : Uᴴ * U = 1) (hr : U * Uᴴ = 1) (hd : U.det = 1) :
    oracle3 U * (encoded * column (paddedCatalyst 1)) =
      encoded * column (paddedCatalyst U) := by
  simp only [mul_column, encoded_preparation U hl hr hd]

/-- Full-workspace seed preparation, encoding, three forward oracle actions and
unitary decoding return the actual catalyst with all auxiliary coordinates reset. -/
theorem fixed_unitary_c4_preparation :
    ∃ G H : Matrix Physical Physical ℂ,
      IsUnitary G ∧ IsUnitary H ∧
      ∀ U : Matrix Q Q ℂ, Uᴴ * U = 1 → U * Uᴴ = 1 → U.det = 1 →
        (Gᴴ * oracle3 U * G * H) * initialColumn =
          storage * column (paddedCatalyst U) := by
  obtain ⟨G,H,hG,hH,hencode,hseed⟩ := fixed_fullspace_gates
  refine ⟨G,H,hG,hH,?_⟩
  intro U hl hr hd
  calc
    (Gᴴ * oracle3 U * G * H) * initialColumn =
        Gᴴ * (oracle3 U * (G * (H * initialColumn))) := by simp only [Matrix.mul_assoc]
    _ = Gᴴ * (oracle3 U * (encoded * column (paddedCatalyst 1))) := by
      rw [hseed, seedColumn, ← Matrix.mul_assoc G, hencode]
    _ = Gᴴ * (encoded * column (paddedCatalyst U)) := by
      rw [encoded_column_preparation U hl hr hd]
    _ = storage * column (paddedCatalyst U) := by
      rw [← hencode]
      simp only [Matrix.mul_assoc]
      rw [← Matrix.mul_assoc Gᴴ, hG.1, Matrix.one_mul]

/-- Readout is the actual program value when the temporary qutrit is zero,
and vanishes at every other qutrit coordinate and all seven padded slots. -/
theorem decoded_coordinates (U : Matrix Q Q ℂ) (p : Program) (k : Fin 7) (z : Q) :
    (storage * column (paddedCatalyst U)) (wire (.inl p,z)) () =
      (if z = 0 then c4 U p else 0) ∧
    (storage * column (paddedCatalyst U)) (wire (.inr k,z)) () = 0 := by
  simp only [mul_column, column, storage_output, paddedCatalyst, Sum.elim_inl,
    Sum.elim_inr, ite_self, and_self]

end Paper2FullPreparation


==> anc/lean/FullResponse.lean <==
import ScalarRepresentation

/-! The actual finite Kraus response supplies complex linearity and star
preservation. Directionwise scalar identities now imply the complete response
formula, its Hermitian representative, trace normalization, and query budget. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace S4FullResponse
open Matrix S4Scalar S4Word S4Response S4Program
open scoped BigOperators Kronecker ComplexOrder
variable {d s p : Type*} [Fintype d] [DecidableEq d] [Nonempty d]
  [Fintype s] [Fintype p] [DecidableEq p]

def krausLinear (K : s → Matrix d d ℂ) : Matrix d d ℂ →ₗ[ℂ] Matrix d d ℂ where
  toFun M := S45.krausResponse K M
  map_add' M N := by
    simp only [S45.krausResponse, Matrix.mul_add, Matrix.add_mul, Finset.sum_add_distrib]
  map_smul' z M := by
    simp only [S45.krausResponse, Matrix.mul_smul, Matrix.smul_mul, Finset.smul_sum, RingHom.id_apply]

def transposeLinear : Matrix d d ℂ →ₗ[ℂ] Matrix d d ℂ where
  toFun M := Mᵀ
  map_add' M N := Matrix.transpose_add M N
  map_smul' z M := Matrix.transpose_smul z M

def transposeDifference (K : s → Matrix d d ℂ) : Matrix d d ℂ →ₗ[ℂ] Matrix d d ℂ :=
  krausLinear K - transposeLinear

def inversionDifference (K : s → Matrix d d ℂ) : Matrix d d ℂ →ₗ[ℂ] Matrix d d ℂ :=
  krausLinear K + LinearMap.id

theorem kraus_star (K : s → Matrix d d ℂ) (M : Matrix d d ℂ) :
    S45.krausResponse K Mᴴ = (S45.krausResponse K M)ᴴ := by
  simp only [S45.krausResponse, Matrix.conjTranspose_sum, Matrix.conjTranspose_mul,
    Matrix.conjTranspose_conjTranspose, Matrix.mul_assoc]

theorem transpose_difference_star (K : s → Matrix d d ℂ) (M : Matrix d d ℂ) :
    (transposeDifference K) Mᴴ = ((transposeDifference K) M)ᴴ := by
  change S45.krausResponse K Mᴴ - (Mᴴ)ᵀ = (S45.krausResponse K M - Mᵀ)ᴴ
  rw [Matrix.conjTranspose_sub, kraus_star, Matrix.transpose_conjTranspose, Matrix.conjTranspose_transpose]

theorem inversion_difference_star (K : s → Matrix d d ℂ) (M : Matrix d d ℂ) :
    (inversionDifference K) Mᴴ = ((inversionDifference K) M)ᴴ := by
  change S45.krausResponse K Mᴴ + Mᴴ = (S45.krausResponse K M + M)ᴴ
  rw [Matrix.conjTranspose_add, kraus_star]

/-- The actual response defines a single explicit Hermitian F for transposition.
Only scalarity on traceless Hermitian directions is assumed; not F or its formula. -/
theorem transpose_full_response (K : s → Matrix d d ℂ) (q : ℕ) (i₀ : d)
    (hI : S45.krausResponse K 1 = (q : ℂ) • (1 : Matrix d d ℂ))
    (hH : ∀ H : Matrix d d ℂ, Hᴴ = H → H.trace = 0 →
      ∃ c : ℂ, S45.krausResponse K H = Hᵀ + c • (1 : Matrix d d ℂ)) :
    let F := traceRepresentative (scalarFunctional (transposeDifference K) i₀)
    Fᴴ = F ∧ F.trace = (q : ℂ) - 1 ∧
      ∀ M, S45.krausResponse K M = Mᵀ + (F * M).trace • (1 : Matrix d d ℂ) := by
  have hi : ∃ c : ℂ, (transposeDifference K) 1 = c • (1 : Matrix d d ℂ) := by
    refine ⟨(q : ℂ) - 1, ?_⟩
    change S45.krausResponse K 1 - (1 : Matrix d d ℂ)ᵀ = _
    rw [hI, Matrix.transpose_one, sub_smul, one_smul]
  have hh : ∀ H : Matrix d d ℂ, Hᴴ = H → H.trace = 0 →
      ∃ c : ℂ, (transposeDifference K) H = c • (1 : Matrix d d ℂ) := by
    intro H hherm ht
    obtain ⟨c, hc⟩ := hH H hherm ht
    refine ⟨c, ?_⟩
    change S45.krausResponse K H - Hᵀ = _
    rw [hc]
    abel
  obtain ⟨hf, hr⟩ := hermitian_trace_representation (transposeDifference K) i₀
    (transpose_difference_star K) hi hh
  have hform (M : Matrix d d ℂ) : S45.krausResponse K M = Mᵀ +
      (traceRepresentative (scalarFunctional (transposeDifference K) i₀) * M).trace •
        (1 : Matrix d d ℂ) := by
    have hm := hr M
    change S45.krausResponse K M - Mᵀ = _ at hm
    exact (sub_eq_iff_eq_add.mp hm).trans (add_comm _ _)
  exact ⟨hf, S4Budget.transpose_trace_budget _ _ q hI hform, hform⟩

/-- Inversion has the same explicit full-algebra Hermitian representation. -/
theorem inversion_full_response (K : s → Matrix d d ℂ) (q : ℕ) (i₀ : d)
    (hI : S45.krausResponse K 1 = (q : ℂ) • (1 : Matrix d d ℂ))
    (hH : ∀ H : Matrix d d ℂ, Hᴴ = H → H.trace = 0 →
      ∃ c : ℂ, S45.krausResponse K H = -H + c • (1 : Matrix d d ℂ)) :
    let F := traceRepresentative (scalarFunctional (inversionDifference K) i₀)
    Fᴴ = F ∧ F.trace = (q : ℂ) + 1 ∧
      ∀ M, S45.krausResponse K M = -M + (F * M).trace • (1 : Matrix d d ℂ) := by
  have hi : ∃ c : ℂ, (inversionDifference K) 1 = c • (1 : Matrix d d ℂ) := by
    refine ⟨(q : ℂ) + 1, ?_⟩
    change S45.krausResponse K 1 + (1 : Matrix d d ℂ) = _
    rw [hI, add_smul, one_smul]
  have hh : ∀ H : Matrix d d ℂ, Hᴴ = H → H.trace = 0 →
      ∃ c : ℂ, (inversionDifference K) H = c • (1 : Matrix d d ℂ) := by
    intro H hherm ht
    obtain ⟨c, hc⟩ := hH H hherm ht
    refine ⟨c, ?_⟩
    change S45.krausResponse K H + H = _
    rw [hc]
    abel
  obtain ⟨hf, hr⟩ := hermitian_trace_representation (inversionDifference K) i₀
    (inversion_difference_star K) hi hh
  have hform (M : Matrix d d ℂ) : S45.krausResponse K M = -M +
      (traceRepresentative (scalarFunctional (inversionDifference K) i₀) * M).trace •
        (1 : Matrix d d ℂ) := by
    have hm := hr M
    change S45.krausResponse K M + M = _ at hm
    rw [← hm]
    abel
  exact ⟨hf, S4Budget.inversion_trace_budget _ _ q hI hform, hform⟩

/-- The actual finite processor satisfies the transposition bound once all
traceless Hermitian directional scalar identities have been supplied. -/
theorem physical_transpose_bound_from_directions
    (G : ℕ → Matrix (d × p) (d × p) ℂ) (U : Matrix d d ℂ)
    (cin : p → ℂ) (q : ℕ) (i₀ : d) (hd : 2 ≤ Fintype.card d)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hU : Uᴴ * U = 1) (hcin : bracket cin cin = 1)
    (hH : ∀ H : Matrix d d ℂ, Hᴴ = H → H.trace = 0 →
      ∃ c : ℂ, S45.krausResponse (wordKraus G U (insert cin) q) H =
        Hᵀ + c • (1 : Matrix d d ℂ)) : Fintype.card d + 1 ≤ q := by
  have hu := physical_response_one G U (insert cin) hG hU (normalized_insert cin hcin) q
  obtain ⟨_, _, hform⟩ := transpose_full_response _ q i₀ hu hH
  exact S4Budget.physical_transpose_bound_of_response_formula G U _ cin q hd hG hU hcin hform

theorem physical_inversion_bound_from_directions
    (G : ℕ → Matrix (d × p) (d × p) ℂ) (U : Matrix d d ℂ)
    (cin : p → ℂ) (q : ℕ) (i₀ : d)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hU : Uᴴ * U = 1) (hcin : bracket cin cin = 1)
    (hH : ∀ H : Matrix d d ℂ, Hᴴ = H → H.trace = 0 →
      ∃ c : ℂ, S45.krausResponse (wordKraus G U (insert cin) q) H =
        -H + c • (1 : Matrix d d ℂ)) : Fintype.card d ^ 2 ≤ q + 1 := by
  have hu := physical_response_one G U (insert cin) hG hU (normalized_insert cin hcin) q
  obtain ⟨_, _, hform⟩ := inversion_full_response _ q i₀ hu hH
  exact S4Budget.physical_inversion_bound_of_response_formula G U _ cin q hG hU hcin hform

end S4FullResponse


==> anc/lean/FundamentalIrreducible.lean <==
import ThreeSixSeparation
import ScalarCommutantIrreducible

/-! Actual conjugate-fundamental scalar commutant and irreducibility. -/
namespace Paper2FundamentalIrreducible
open Matrix Paper2Symmetric Paper2S123 Paper2SymmetricCommutant
open Paper2ThreeSixSeparation
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 1000000

private theorem weights_zero (a u v : ℂ) (h : a*v=u*a) (hne : v-u≠0) : a=0 := by
  have hz : a*(v-u)=0 := by rw [mul_sub,h]; ring
  exact (mul_eq_zero.mp hz).resolve_right hne

theorem offdiagonal (A : Matrix Q Q ℂ)
    (hA : ∀ U, SpecialUnitary U → A*U.map star=U.map star*A)
    (i j : Q) (hij : i≠j) : A i j=0 := by
  have h := congrFun (congrFun (hA phase0 phase0_su) i) j
  rw [phase0_conjugate] at h
  simp only [Matrix.mul_diagonal,Matrix.diagonal_mul] at h
  fin_cases i <;> fin_cases j
  all_goals first
    | (exfalso; exact hij rfl)
    | (apply weights_zero _ _ _ h; norm_num [Complex.ext_iff])

theorem scalar_commutant (A : Matrix Q Q ℂ)
    (hA : ∀ U, SpecialUnitary U → A*U.map star=U.map star*A) :
    A=A 0 0 • (1 : Matrix Q Q ℂ) := by
  have hz := offdiagonal A hA
  have h01 := congrFun (congrFun (hA cycle cycle_su) 0) 1
  have h12 := congrFun (congrFun (hA cycle cycle_su) 1) 2
  norm_num [cycle,Matrix.map_apply,Matrix.mul_apply,Fin.sum_univ_succ] at h01 h12
  ext i j
  fin_cases i <;> fin_cases j <;> simp [Matrix.smul_apply,Matrix.one_apply,hz,h01,h12]

theorem invariant_submodule_trivial (S : Submodule ℂ (EuclideanSpace ℂ Q))
    (hS : ∀ U, SpecialUnitary U → ∀ x, x∈S →
      WithLp.toLp 2 ((U.map star).mulVec (WithLp.ofLp x))∈S) : S=⊥ ∨ S=⊤ := by
  refine Paper2ScalarCommutantIrreducible.invariant_submodule_trivial
    (fun U : {U : Matrix Q Q ℂ // SpecialUnitary U} => U.val.map star)
    (fun U => (specialUnitary_conjugate U.property).1) ?_ S ?_
  · intro A hA
    exact ⟨A 0 0,scalar_commutant A (fun U hU => hA ⟨U,hU⟩)⟩
  · intro U
    exact hS U.val U.property

end Paper2FundamentalIrreducible


==> anc/lean/GlobalPolynomial.lean <==
import CPNativeTreeBounds
import Mathlib.Analysis.Calculus.ContDiff.Operations
import Mathlib.Analysis.Matrix.Normed
import Mathlib.LinearAlgebra.Matrix.Adjugate

/-! Global multivariate polynomials for finite oracle words and their input
programs. On SU(d), the cofactor polynomial is exactly complex conjugation. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace S4GlobalPolynomial
open Matrix S4Word S4Program
open scoped BigOperators Kronecker ContDiff Matrix.Norms.Elementwise
variable {d a : Type*} [Fintype d] [DecidableEq d] [Fintype a] [DecidableEq a]

abbrev Poly (d : Type*) := MvPolynomial (d × d) ℂ

def evalAt (U : Matrix d d ℂ) : Poly d →+* ℂ := MvPolynomial.eval (fun ij => U ij.1 ij.2)

theorem adjugate_eq_adjoint (U : Matrix d d ℂ) (hU : Paper2S123.SpecialUnitary U) :
    U.adjugate = Uᴴ := by
  calc
    U.adjugate = (Uᴴ * U) * U.adjugate := by rw [hU.1, Matrix.one_mul]
    _ = Uᴴ * (U * U.adjugate) := Matrix.mul_assoc _ _ _
    _ = Uᴴ := by rw [Matrix.mul_adjugate, hU.2.2, one_smul, Matrix.mul_one]

theorem eval_adjugate (U : Matrix d d ℂ) :
    (evalAt U).mapMatrix (Matrix.mvPolynomialX d d ℂ).adjugate = U.adjugate := by
  rw [RingHom.map_adjugate]
  congr 1
  exact Matrix.mvPolynomialX_mapMatrix_eval U

theorem conjugate_is_cofactor (U : Matrix d d ℂ) (hU : Paper2S123.SpecialUnitary U)
    (i j : d) : evalAt U ((Matrix.mvPolynomialX d d ℂ).adjugate j i) = star (U i j) := by
  have h := congrFun (congrFun (eval_adjugate U) j) i
  rw [adjugate_eq_adjoint U hU] at h
  exact h

theorem evalAt_contDiff (P : Poly d) :
    ContDiff ℝ ∞ (fun U : Matrix d d ℂ => evalAt U P) := by
  induction P using MvPolynomial.induction_on with
  | C c => simpa only [evalAt, MvPolynomial.eval_C] using
      (contDiff_const : ContDiff ℝ ∞ (fun _ : Matrix d d ℂ => c))
  | add P Q hP hQ => simpa only [map_add] using hP.add hQ
  | mul_X P ij hP =>
    simpa only [evalAt, map_mul, MvPolynomial.eval_X] using
      hP.mul (contDiff_apply_apply ℝ ℂ ij.1 ij.2)

theorem word_map {h R S : Type*} [Fintype h] [DecidableEq h]
    [Semiring R] [Semiring S] (f : R →+* S)
    (G : ℕ → Matrix h h R) (Q : Matrix h h R) (q : ℕ) :
    f.mapMatrix (word G Q q) = word (fun j => f.mapMatrix (G j)) (f.mapMatrix Q) q := by
  induction q with
  | zero => rfl
  | succ q ih => simp only [word, map_mul, ih]

def circuitPolynomial (G : ℕ → Matrix (d × a) (d × a) ℂ) (q : ℕ) :
    Matrix (d × a) (d × a) (Poly d) :=
  word (fun j => (G j).map MvPolynomial.C)
    (Matrix.mvPolynomialX d d ℂ ⊗ₖ (1 : Matrix a a (Poly d))) q

theorem eval_circuitPolynomial (G : ℕ → Matrix (d × a) (d × a) ℂ)
    (q : ℕ) (U : Matrix d d ℂ) :
    (evalAt U).mapMatrix (circuitPolynomial G q) = word G (U ⊗ₖ (1 : Matrix a a ℂ)) q := by
  unfold circuitPolynomial
  rw [word_map]
  have hG : (fun j => (evalAt U).mapMatrix ((G j).map MvPolynomial.C)) = G := by
    funext j
    ext x y
    simp [evalAt]
  have hQ : (evalAt U).mapMatrix (Matrix.mvPolynomialX d d ℂ ⊗ₖ (1 : Matrix a a (Poly d))) =
      U ⊗ₖ (1 : Matrix a a ℂ) := by
    ext ⟨i,r⟩ ⟨j,s⟩
    by_cases hrs : r = s <;> simp [evalAt, Matrix.kronecker_apply, Matrix.one_apply, Matrix.mvPolynomialX_apply, hrs]
  rw [hG, hQ]

def preparedPolynomial (G : ℕ → Matrix (d × a) (d × a) ℂ)
    (seed : d × a → ℂ) (n : ℕ) (r : d × a) : Poly d :=
  ∑ s, circuitPolynomial G n r s * MvPolynomial.C (seed s)

theorem eval_preparedPolynomial (G : ℕ → Matrix (d × a) (d × a) ℂ)
    (seed : d × a → ℂ) (n : ℕ) (U : Matrix d d ℂ) (r : d × a) :
    evalAt U (preparedPolynomial G seed n r) =
      ((word G (U ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) r := by
  have h (s : d × a) := congrFun (congrFun (eval_circuitPolynomial G n U) r) s
  simp only [preparedPolynomial, map_sum, map_mul, evalAt, MvPolynomial.eval_C,
    Matrix.mulVec, dotProduct]
  apply Finset.sum_congr rfl
  intro s _
  rw [show (MvPolynomial.eval fun ij => U ij.1 ij.2) (circuitPolynomial G n r s) =
    word G (U ⊗ₖ (1 : Matrix a a ℂ)) n r s from h s]

theorem circuit_entries_contDiff (G : ℕ → Matrix (d × a) (d × a) ℂ)
    (q : ℕ) (r s : d × a) :
    ContDiff ℝ ∞ (fun U : Matrix d d ℂ => word G (U ⊗ₖ (1 : Matrix a a ℂ)) q r s) := by
  have h := evalAt_contDiff (circuitPolynomial G q r s)
  have he : (fun U => evalAt U (circuitPolynomial G q r s)) =
      (fun U => word G (U ⊗ₖ (1 : Matrix a a ℂ)) q r s) := by
    funext U
    exact congrFun (congrFun (eval_circuitPolynomial G q U) r) s
  rwa [he] at h

theorem prepared_entries_contDiff (G : ℕ → Matrix (d × a) (d × a) ℂ)
    (seed : d × a → ℂ) (n : ℕ) (r : d × a) :
    ContDiff ℝ ∞ (fun U : Matrix d d ℂ => ((word G (U ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) r) := by
  simpa only [eval_preparedPolynomial] using evalAt_contDiff (preparedPolynomial G seed n r)

theorem circuit_contDiff (G : ℕ → Matrix (d × a) (d × a) ℂ) (q : ℕ) :
    ContDiff ℝ ∞ (fun U : Matrix d d ℂ => word G (U ⊗ₖ (1 : Matrix a a ℂ)) q) := by
  exact contDiff_pi.mpr fun r => contDiff_pi.mpr fun s => circuit_entries_contDiff G q r s

theorem prepared_contDiff (G : ℕ → Matrix (d × a) (d × a) ℂ)
    (seed : d × a → ℂ) (n : ℕ) :
    ContDiff ℝ ∞ (fun U : Matrix d d ℂ => (word G (U ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) := by
  exact contDiff_pi.mpr fun r => prepared_entries_contDiff G seed n r

end S4GlobalPolynomial


==> anc/lean/GlobalProtocol.lean <==
import SpecialCurve

/-! The response of one fixed finite exact SU(d) protocol is valid in every
traceless Hermitian direction. Oracle curves and both program derivatives are
constructed by preceding modules; neither is a hypothesis here. -/
noncomputable section
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option backward.isDefEq.respectTransparency false
namespace S4GlobalProtocol
open Matrix S4Word S4Program S4Response S4Analytic
open scoped Kronecker ComplexOrder
variable {d a : Type*} [Fintype d] [DecidableEq d] [Fintype a] [DecidableEq a]

/-- A fixed finite exact transpose protocol has the calculated response in
every traceless Hermitian direction at every SU(d) base point. -/
theorem transpose_direction
    (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (U H : Matrix d d ℂ) (seed : d × a → ℂ)
    (cout : Matrix d d ℂ → d × a → ℂ) (i₀ : d) (n q : ℕ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hU : Paper2S123.SpecialUnitary U) (hH : H.IsHermitian) (htrace : H.trace = 0)
    (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix d d ℂ, Paper2S123.SpecialUnitary V →
      word G (V ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
        insert (d:=d) ((word Gp (V ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
        insert (d:=d) (cout V) * Vᵀ) :
    let cin := (word Gp (U ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed
    let K := wordKraus G U (insert (d:=d) cin) q
    ∃ α : ℂ, α.im = 0 ∧ S45.krausResponse K H = Hᵀ + α • (1 : Matrix d d ℂ) ∧
      S45.krausResponse K 1 = (q : ℂ) • (1 : Matrix d d ℂ) ∧
      (S45.choi (S45.krausResponse K)).PosSemidef := by
  obtain ⟨γ,hzero,hsu,hd⟩ := S4SpecialCurve.exists_special_unitary_curve H hH htrace U hU
  have hd' : MatrixDeriv γ (Complex.I • (H * γ 0)) 0 := by simpa only [hzero] using hd
  have r := finite_transpose_response Gp G γ H seed (fun t => cout (γ t)) i₀ 0 n q
    hGp hG (fun t => (hsu t).1) hd' hseed (fun t => hend (γ t) (hsu t))
  simpa only [hzero] using r

/-- Inversion has the same all-direction interface, with the calculated -H target. -/
theorem inversion_direction
    (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (U H : Matrix d d ℂ) (seed : d × a → ℂ)
    (cout : Matrix d d ℂ → d × a → ℂ) (i₀ : d) (n q : ℕ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hU : Paper2S123.SpecialUnitary U) (hH : H.IsHermitian) (htrace : H.trace = 0)
    (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix d d ℂ, Paper2S123.SpecialUnitary V →
      word G (V ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
        insert (d:=d) ((word Gp (V ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
        insert (d:=d) (cout V) * Vᴴ) :
    let cin := (word Gp (U ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed
    let K := wordKraus G U (insert (d:=d) cin) q
    ∃ α : ℂ, α.im = 0 ∧ S45.krausResponse K H = -H + α • (1 : Matrix d d ℂ) ∧
      S45.krausResponse K 1 = (q : ℂ) • (1 : Matrix d d ℂ) ∧
      (S45.choi (S45.krausResponse K)).PosSemidef := by
  obtain ⟨γ,hzero,hsu,hd⟩ := S4SpecialCurve.exists_special_unitary_curve H hH htrace U hU
  have hd' : MatrixDeriv γ (Complex.I • (H * γ 0)) 0 := by simpa only [hzero] using hd
  have r := finite_inversion_response Gp G γ H seed (fun t => cout (γ t)) i₀ 0 n q
    hGp hG (fun t => (hsu t).1) hH hd' hseed (fun t => hend (γ t) (hsu t))
  simpa only [hzero] using r

end S4GlobalProtocol


==> anc/lean/HermitianExtension.lean <==
import DiagonalExtension
import PolyUnitary

/-! The missing U(3)-to-all-complex-matrices polynomial extension.
First diagonal phase interpolation and the Hermitian spectral theorem imply
vanishing on every Hermitian matrix. Every complex matrix is H+iK, and
one-variable polynomial uniqueness on H+tK for all real t completes the proof.
No SVD, density premise, or all-matrix symmetry premise is assumed. -/
namespace S5HermitianExtension
open Matrix S5PolynomialLine S5DiagonalExtension
set_option linter.unusedSimpArgs false
abbrev Q := Fin 3

theorem defect_hermitian (c : Q → Q → Fin 45 → ℂ)
    (hU : ∀ U : Matrix Q Q ℂ, Uᴴ * U = 1 → U * Uᴴ = 1 → defect c U = 0)
    (H : Matrix Q Q ℂ) (hH : H.IsHermitian) : defect c H = 0 := by
  let V : Matrix Q Q ℂ := hH.eigenvectorUnitary
  have hl : Vᴴ * V = 1 := by
    simpa only [Matrix.star_eq_conjTranspose] using
      Unitary.coe_star_mul_self hH.eigenvectorUnitary
  have hr : V * Vᴴ = 1 := mul_eq_one_comm.mp hl
  have hd (d : Q → ℂ) : defect c (V * Matrix.diagonal d * Vᴴ) = 0 := by
    have he : d = ![d 0,d 1,d 2] := by
      ext i; fin_cases i <;> rfl
    rw [he]
    exact defect_diagonal_conjugate c hU V hl hr (d 0) (d 1) (d 2)
  have hs : H = V * Matrix.diagonal (RCLike.ofReal ∘ hH.eigenvalues) * Vᴴ := by
    simpa only [Unitary.conjStarAlgAut_apply, Matrix.star_eq_conjTranspose,
      Function.comp_apply] using hH.spectral_theorem
  rw [hs]
  exact hd _

noncomputable def hermitianPart (M : Matrix Q Q ℂ) : Matrix Q Q ℂ := (1 / 2 : ℂ) • (M + Mᴴ)

noncomputable def imaginaryPart (M : Matrix Q Q ℂ) : Matrix Q Q ℂ :=
  (-Complex.I / 2 : ℂ) • (M - Mᴴ)

theorem hermitianPart_isHermitian (M : Matrix Q Q ℂ) : (hermitianPart M).IsHermitian := by
  change (hermitianPart M)ᴴ = hermitianPart M
  simp [hermitianPart, add_comm]

theorem imaginaryPart_isHermitian (M : Matrix Q Q ℂ) : (imaginaryPart M).IsHermitian := by
  change (imaginaryPart M)ᴴ = imaginaryPart M
  simp only [imaginaryPart, Matrix.conjTranspose_smul, Matrix.conjTranspose_sub,
    Matrix.conjTranspose_conjTranspose, star_div₀, star_neg, Complex.star_def,
    Complex.conj_I, map_ofNat, neg_neg]
  ext i j
  simp only [Matrix.smul_apply, Matrix.sub_apply, smul_eq_mul]
  ring

theorem hermitian_decomposition (M : Matrix Q Q ℂ) :
    hermitianPart M + Complex.I • imaginaryPart M = M := by
  ext i j
  simp only [hermitianPart, imaginaryPart, Matrix.add_apply, Matrix.smul_apply,
    Matrix.sub_apply, smul_eq_mul]
  ring_nf
  simp only [Complex.I_sq]
  ring

theorem hermitian_real_line (H K : Matrix Q Q ℂ)
    (hH : H.IsHermitian) (hK : K.IsHermitian) (t : ℝ) :
    (H + (t : ℂ) • K).IsHermitian := by
  change (H + (t : ℂ) • K)ᴴ = H + (t : ℂ) • K
  simp only [Matrix.conjTranspose_add, Matrix.conjTranspose_smul, hH.eq, hK.eq,
    Complex.star_def, Complex.conj_ofReal]

/-- The actual cubic defect vanishes on every complex matrix, including singular ones. -/
theorem defect_unitary_to_all (c : Q → Q → Fin 45 → ℂ)
    (hU : ∀ U : Matrix Q Q ℂ, Uᴴ * U = 1 → U * Uᴴ = 1 → defect c U = 0)
    (M : Matrix Q Q ℂ) : defect c M = 0 := by
  rw [← hermitian_decomposition M]
  apply defect_line_reals
  intro t
  apply defect_hermitian c hU
  exact hermitian_real_line _ _ (hermitianPart_isHermitian M) (imaginaryPart_isHermitian M) t

/-- U(3) symmetry of the complete quadratic representation implies all-M symmetry. -/
theorem quadratic_symmetry_unitary_to_all (c : Q → Q → Fin 45 → ℂ)
    (hU : ∀ U : Matrix Q Q ℂ, Uᴴ * U = 1 → U * Uᴴ = 1 →
      (U * S45Minors.quadMatrix c U)ᵀ = U * S45Minors.quadMatrix c U)
    (M : Matrix Q Q ℂ) :
    (M * S45Minors.quadMatrix c M)ᵀ = M * S45Minors.quadMatrix c M := by
  apply (defect_zero_iff c M).mp
  apply defect_unitary_to_all
  intro U hl hr
  exact (defect_zero_iff c U).mpr (hU U hl hr)

/-- Complete SU(3)-to-all-M extension for the actual 45-coefficient quadratic slices. -/
theorem quadratic_symmetry_SU_to_all (c : Q → Q → Fin 45 → ℂ)
    (hSU : ∀ U : Matrix Q Q ℂ, Paper2S123.SpecialUnitary U →
      (U * S45Minors.quadMatrix c U)ᵀ = U * S45Minors.quadMatrix c U)
    (M : Matrix Q Q ℂ) :
    (M * S45Minors.quadMatrix c M)ᵀ = M * S45Minors.quadMatrix c M := by
  apply quadratic_symmetry_unitary_to_all
  exact S5PolyUnitary.quadratic_symmetry_SU_to_unitary c hSU

end S5HermitianExtension


==> anc/lean/HistoryProjection.lean <==
import MixedBounds

/-! Observable outcomes and internal Kraus labels have separate histories.
The projection used by a physical controller discards every internal label. -/
set_option linter.unusedSimpArgs false
noncomputable section
namespace FinitePure
universe u
variable (R T : ℕ → Type u)

def historyZip : (q : ℕ) → History.{u,0} R q → History.{u,0} T q →
    History.{u,0} (fun k => R k × T k) q
  | 0, _, _ => PUnit.unit
  | q+1, h, a => (historyZip q h.1 a.1, (h.2,a.2))

def historyLeft : (q : ℕ) → History.{u,0} (fun k => R k × T k) q → History.{u,0} R q
  | 0, _ => PUnit.unit
  | q+1, h => (historyLeft q h.1,h.2.1)

def historyRight : (q : ℕ) → History.{u,0} (fun k => R k × T k) q → History.{u,0} T q
  | 0, _ => PUnit.unit
  | q+1, h => (historyRight q h.1,h.2.2)

theorem historyLeft_zip (q : ℕ) (h : History.{u,0} R q) (a : History.{u,0} T q) :
    historyLeft R T q (historyZip R T q h a) = h := by
  induction q with
  | zero => cases h; rfl
  | succ q ih => cases h; simp only [historyZip, historyLeft, ih]; rfl

theorem historyRight_zip (q : ℕ) (h : History.{u,0} R q) (a : History.{u,0} T q) :
    historyRight R T q (historyZip R T q h a) = a := by
  induction q with
  | zero => cases h; rfl
  | succ q ih => cases a; simp only [historyZip, historyRight, ih]; rfl

theorem historyZip_split (q : ℕ) (h : History.{u,0} (fun k => R k × T k) q) :
    historyZip R T q (historyLeft R T q h) (historyRight R T q h) = h := by
  induction q with
  | zero => cases h; rfl
  | succ q ih => cases h; simp only [historyZip, historyLeft, historyRight, ih, Prod.eta]; rfl

def historyProductEquiv (q : ℕ) :
    (History.{u,0} R q × History.{u,0} T q) ≃ History.{u,0} (fun k => R k × T k) q where
  toFun h := historyZip R T q h.1 h.2
  invFun h := (historyLeft R T q h, historyRight R T q h)
  left_inv h := by simp only [historyLeft_zip, historyRight_zip]
  right_inv h := historyZip_split R T q h

theorem sum_history_product [∀ k, Fintype (R k)] [∀ k, Fintype (T k)]
    {A : Type*} [AddCommMonoid A] (q : ℕ)
    (f : History.{u,0} (fun k => R k × T k) q → A) :
    ∑ h, f h = ∑ h, ∑ a, f (historyZip R T q h a) := by
  calc
    _ = ∑ ha, f (historyProductEquiv R T q ha) := (Equiv.sum_comp (historyProductEquiv R T q) f).symm
    _ = _ := Fintype.sum_prod_type _

end FinitePure


==> anc/lean/InitialBranchWeights.lean <==
import NormalizedInitialSeeds

/-! The literal three normalized CG seeds and four separate amplitudes of the fixed catalyst. -/
namespace Paper2InitialBranchWeights
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FirstDecomposition
open Paper2NormalizedInitialSeeds
noncomputable section

theorem inverse_sqrt_product (s t : ℝ) (hs : 0≤s) :
    (Real.sqrt (s*t) : ℂ)⁻¹=(Real.sqrt s : ℂ)⁻¹*(Real.sqrt t : ℂ)⁻¹ := by
  rw [Real.sqrt_mul hs,Complex.ofReal_mul,mul_inv]

theorem three_weight : branch cgThree 1=(Real.sqrt 10 : ℂ)⁻¹ • seedThree := by
  rw [actual_branch_one]
  simp only [seedThree,normalized,Real.sqrt_one,Complex.ofReal_one,inv_one,one_smul]

theorem six_weight : branch cgSix 1=(Real.sqrt 5 : ℂ)⁻¹ • seedSix := by
  rw [actual_branch_one]
  simp only [seedSix,normalized,smul_smul]
  congr 1
  simpa only [show (5*2 : ℝ)=10 by norm_num] using
    inverse_sqrt_product 5 2 (by norm_num)

theorem fifteen_weight : branch Paper2CGComplement.cgFifteen 1=
    (Real.sqrt 2 : ℂ)⁻¹ • seedFifteen := by
  rw [actual_branch_one]
  simp only [seedFifteen,normalized,smul_smul]
  congr 1
  simpa only [show (2*5 : ℝ)=10 by norm_num] using
    inverse_sqrt_product 2 5 (by norm_num)

def chiSix := sixEncoding*seedSix
def chiFifteen := fifteenEncoding*seedFifteen

theorem chiSix_gram : chiSixᴴ*chiSix=1 := by
  rw [chiSix,Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc sixEncodingᴴ,sixEncoding_gram,Matrix.one_mul,seedSix_gram]

theorem chiFifteen_gram : chiFifteenᴴ*chiFifteen=1 := by
  rw [chiFifteen,Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc fifteenEncodingᴴ,fifteenEncoding_gram,Matrix.one_mul,seedFifteen_gram]

theorem six_encoded_weight : sixEncoding*branch cgSix 1=(Real.sqrt 5 : ℂ)⁻¹ • chiSix := by
  rw [six_weight,Matrix.mul_smul]
  rfl

theorem fifteen_encoded_weight : fifteenEncoding*branch Paper2CGComplement.cgFifteen 1=
    (Real.sqrt 2 : ℂ)⁻¹ • chiFifteen := by
  rw [fifteen_weight,Matrix.mul_smul]
  rfl

end
end Paper2InitialBranchWeights


==> anc/lean/InitialCG.lean <==
import PhiCovariance
import Adjoint

/-! The actual 24-by-3 and 24-by-6 CG embeddings of S3. All Gram and
traceless-range claims are proved from the displayed coefficient formulas. -/
namespace Paper2InitialCG
open Matrix
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false
abbrev Q := Fin 3
abbrev A := Fin 8
abbrev Six := Fin 6
abbrev Ambient := Q × (Q × Q)
abbrev Carrier := Q × A

private def delta (i j : Q) : ℂ := if i=j then 1 else 0
noncomputable def k3 : ℂ := (3/2 : ℂ) * Paper2Adjoint.r6
private theorem k3_star : star k3 = k3 := by simp [k3, star_mul, Paper2Adjoint.r6_star, mul_comm]
private theorem k3_conj : (starRingEnd ℂ) k3 = k3 := k3_star
theorem k3_squared : k3^2 = (3/8 : ℂ) := by
  rw [k3, mul_pow, Paper2Adjoint.r6_sq]
  norm_num

noncomputable def rawThree : Matrix Ambient Q ℂ := fun abc j =>
  k3 * (delta abc.1 abc.2.1 * delta abc.2.2 j - (1/3:ℂ) * delta abc.1 j * delta abc.2.1 abc.2.2)

noncomputable def rawSix : Matrix Ambient Six ℂ := fun abc r =>
  ∑ t : Q, Qura.Wedge.iota (abc.1,abc.2.2) t * Paper2Symmetric.sym (abc.2.1,t) r

noncomputable def vectorize : Matrix Ambient Carrier ℂ :=
  (1 : Matrix Q Q ℂ) ⊗ₖ Paper2Adjoint.inclusion
noncomputable def tracer : Matrix (Q × Unit) Ambient ℂ :=
  (1 : Matrix Q Q ℂ) ⊗ₖ Paper2Adjoint.bellᴴ

theorem vectorize_gram : vectorizeᴴ * vectorize = 1 := by
  simp only [vectorize, Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul, Matrix.one_mul, Paper2Adjoint.inclusion_gram,
    Matrix.one_kronecker_one]

theorem rawThree_gram : rawThreeᴴ * rawThree = 1 := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [rawThree, delta, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_prod_type, Fin.sum_univ_succ, k3_star, k3_conj] <;>
    ring_nf <;> norm_num [k3_squared]

theorem rawSix_gram : rawSixᴴ * rawSix = 1 := by
  have hc : (starRingEnd ℂ) Paper2Symmetric.c = Paper2Symmetric.c := Paper2Symmetric.c_real
  have h4 : Paper2Symmetric.c^4 = (1/4:ℂ) := by
    rw [show (4:ℕ)=2*2 by decide, pow_mul, Paper2Symmetric.c_squared]
    norm_num
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [rawSix, Qura.Wedge.iota, Qura.Wedge.antisym, Paper2Symmetric.sym,
      Matrix.mul_apply, Matrix.conjTranspose_apply, Fintype.sum_prod_type,
      Fin.sum_univ_succ, Paper2Symmetric.c_real, hc] <;>
    ring_nf <;> norm_num [Paper2Symmetric.c_squared, h4]

theorem rawThree_rawSix : rawThreeᴴ * rawSix = 0 := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [rawThree, rawSix, delta, Qura.Wedge.iota, Qura.Wedge.antisym,
      Paper2Symmetric.sym, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_prod_type, Fin.sum_univ_succ, k3_star, k3_conj]

theorem trace_rawThree : tracer * rawThree = 0 := by
  ext ⟨i,u⟩ j
  fin_cases i <;> fin_cases j <;>
    norm_num [tracer, vectorize, rawThree, delta, Paper2Adjoint.bell,
      Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.kronecker_apply,
      Fintype.sum_prod_type, Fin.sum_univ_succ, Matrix.one_apply] <;> ring

theorem trace_rawSix : tracer * rawSix = 0 := by
  ext ⟨i,u⟩ j
  fin_cases i <;> fin_cases j <;>
    norm_num [tracer, rawSix, Paper2Adjoint.bell, Qura.Wedge.iota,
      Qura.Wedge.antisym, Paper2Symmetric.sym,
      Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.kronecker_apply,
      Fintype.sum_prod_type, Fin.sum_univ_succ]

theorem vectorize_projector :
    vectorize * vectorizeᴴ = 1 - (1/3 : ℂ) • (tracerᴴ * tracer) := by
  simp only [vectorize, tracer, Matrix.conjTranspose_kronecker,
    Matrix.conjTranspose_one, Matrix.conjTranspose_conjTranspose,
    ← Matrix.mul_kronecker_mul, Matrix.one_mul, Paper2Adjoint.inclusion_projector,
    Matrix.kronecker_smul, Matrix.one_kronecker_one]
  ext ⟨a,b,c⟩ ⟨i,j,k⟩
  simp only [Matrix.kronecker_apply, Matrix.sub_apply, Matrix.smul_apply,
    smul_eq_mul, Matrix.one_apply, Prod.mk.injEq]
  by_cases ha : a=i <;> by_cases hb : (b,c)=(j,k) <;> simp_all

private theorem recover {n : Type*} (B : Matrix Ambient n ℂ) (hB : tracer * B = 0) :
    vectorize * (vectorizeᴴ * B) = B := by
  rw [← Matrix.mul_assoc, vectorize_projector, Matrix.sub_mul,
    Matrix.one_mul, Matrix.smul_mul, Matrix.mul_assoc, hB, Matrix.mul_zero,
    smul_zero, sub_zero]

noncomputable def cgThree : Matrix Carrier Q ℂ := vectorizeᴴ * rawThree
noncomputable def cgSix : Matrix Carrier Six ℂ := vectorizeᴴ * rawSix

theorem vectorize_three : vectorize * cgThree = rawThree := recover _ trace_rawThree
theorem vectorize_six : vectorize * cgSix = rawSix := recover _ trace_rawSix

theorem three_gram : cgThreeᴴ * cgThree = 1 := by
  have h := congrArg (fun M => Mᴴ * M) vectorize_three
  simpa only [Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc vectorizeᴴ, vectorize_gram, Matrix.one_mul, rawThree_gram] using h

theorem six_gram : cgSixᴴ * cgSix = 1 := by
  have h := congrArg (fun M => Mᴴ * M) vectorize_six
  simpa only [Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc vectorizeᴴ, vectorize_gram, Matrix.one_mul, rawSix_gram] using h

theorem three_six_orthogonal : cgThreeᴴ * cgSix = 0 := by
  have h : (vectorize * cgThree)ᴴ * (vectorize * cgSix) = 0 := by
    rw [vectorize_three, vectorize_six, rawThree_rawSix]
  simpa only [Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc vectorizeᴴ, vectorize_gram, Matrix.one_mul] using h

end Paper2InitialCG


==> anc/lean/InitialCGCovariance.lean <==
import InitialCG

/-! Equivariance of the actual initial CG coefficients, required for the
full-oracle branch identities. No intertwining equation is assumed. -/
namespace Paper2InitialCGCovariance
open Matrix Paper2InitialCG Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000
set_option backward.isDefEq.respectTransparency false

def ambientRep (g : Matrix Q Q ℂ) : Matrix Ambient Ambient ℂ :=
  g.map star ⊗ₖ Paper2Adjoint.queryRep g
noncomputable def carrierRep (g : Matrix Q Q ℂ) : Matrix Carrier Carrier ℂ :=
  g.map star ⊗ₖ Paper2Adjoint.R g

theorem vectorize_intertwining (g : Matrix Q Q ℂ) (hg : SpecialUnitary g) :
    ambientRep g * vectorize = vectorize * carrierRep g := by
  simp only [ambientRep, carrierRep, vectorize, ← Matrix.mul_kronecker_mul,
    Matrix.mul_one, Matrix.one_mul, Paper2Adjoint.queryRep_inclusion g hg.1]

def swapDB : Ambient ≃ Ambient where
  toFun := fun x => (x.2.1,x.1,x.2.2)
  invFun := fun x => (x.2.1,x.1,x.2.2)
  left_inv := fun _ => rfl
  right_inv := fun _ => rfl

def permutation : Matrix Ambient Ambient ℂ := fun i j => if i = swapDB j then 1 else 0

private theorem permutation_left {n : Type*} (B : Matrix Ambient n ℂ) (i : Ambient) (j : n) :
    (permutation * B) i j = B (swapDB i) j := by
  have h : ∀ x, i = swapDB x ↔ x = swapDB i := by
    intro x
    constructor <;> intro hx
    · simpa only [swapDB, Equiv.coe_fn_mk] using congrArg swapDB hx.symm
    · rw [hx]; rfl
  simp [permutation, Matrix.mul_apply, h]

private theorem permutation_right {n : Type*} (B : Matrix n Ambient ℂ) (i : n) (j : Ambient) :
    (B * permutation) i j = B i (swapDB j) := by
  simp [permutation, Matrix.mul_apply]

theorem permutation_rep (L M N : Matrix Q Q ℂ) :
    (M ⊗ₖ (L ⊗ₖ N)) * permutation = permutation * (L ⊗ₖ (M ⊗ₖ N)) := by
  ext ⟨a,b,c⟩ ⟨i,j,k⟩
  rw [permutation_left, permutation_right]
  simp only [Matrix.kronecker_apply, swapDB, Equiv.coe_fn_mk]
  ring

theorem rawSix_tensor_formula :
    rawSix = permutation * ((1 : Matrix Q Q ℂ) ⊗ₖ Qura.Wedge.iota) * Paper2Symmetric.sym := by
  rw [Matrix.mul_assoc]
  ext ⟨a,b,c⟩ r
  rw [permutation_left]
  simp [rawSix, Matrix.mul_apply, Fintype.sum_prod_type, Matrix.kronecker_apply,
    Matrix.one_apply, swapDB, mul_comm]

theorem rawSix_intertwining (g : Matrix Q Q ℂ) (hg : SpecialUnitary g) :
    ambientRep g * rawSix = rawSix * Paper2PhiCovariance.symRep g := by
  have hgg : (g.map star).map star = g := by ext i j; simp
  have hw := Qura.Wedge.two_query_conjugate (g.map star)
    (specialUnitary_conjugate hg).2.1 (specialUnitary_conjugate hg).2.2
  rw [hgg] at hw
  rw [rawSix_tensor_formula, ambientRep, Paper2Adjoint.queryRep]
  calc
    _ = permutation * (g ⊗ₖ (g.map star ⊗ₖ g.map star)) *
        ((1 : Matrix Q Q ℂ) ⊗ₖ Qura.Wedge.iota) * Paper2Symmetric.sym := by
      rw [← Matrix.mul_assoc, ← Matrix.mul_assoc, permutation_rep]
    _ = permutation * ((1 : Matrix Q Q ℂ) ⊗ₖ Qura.Wedge.iota) *
        (g ⊗ₖ g) * Paper2Symmetric.sym := by
      congr 1
      rw [Matrix.mul_assoc, ← Matrix.mul_kronecker_mul, Matrix.mul_one, hw]
      rw [Matrix.mul_assoc, ← Matrix.mul_kronecker_mul, Matrix.one_mul]
    _ = _ := by
      rw [Matrix.mul_assoc _ (g ⊗ₖ g), Paper2PhiCovariance.sym_intertwining g]
      simp only [Matrix.mul_assoc]

theorem six_intertwining (g : Matrix Q Q ℂ) (hg : SpecialUnitary g) :
    carrierRep g * cgSix = cgSix * Paper2PhiCovariance.symRep g := by
  have h : vectorize * (carrierRep g * cgSix) = vectorize * (cgSix * Paper2PhiCovariance.symRep g) := by
    rw [← Matrix.mul_assoc, ← vectorize_intertwining g hg, Matrix.mul_assoc,
      vectorize_six, rawSix_intertwining g hg, ← vectorize_six, Matrix.mul_assoc]
  have hh := congrArg (fun M => vectorizeᴴ * M) h
  simpa only [← Matrix.mul_assoc, vectorize_gram, Matrix.one_mul] using hh

def bellTail : Matrix Ambient Q ℂ := fun abc j =>
  (if abc.1=j then 1 else 0) * (if abc.2.1=abc.2.2 then 1 else 0)

theorem rawThree_bell_formula :
    rawThree = k3 • (Paper2Phi.bellLeft - (1/3:ℂ) • bellTail) := by
  ext ⟨a,b,c⟩ j
  change k3 * ((if a=b then 1 else 0) * (if c=j then 1 else 0) -
    (1/3:ℂ) * (if a=j then 1 else 0) * (if b=c then 1 else 0)) =
    k3 * ((if a=b then 1 else 0) * (if c=j then 1 else 0) -
    (1/3:ℂ) * ((if a=j then 1 else 0) * (if b=c then 1 else 0)))
  ring

theorem bellLeft_intertwining (g : Matrix Q Q ℂ) (hg : SpecialUnitary g) :
    ambientRep g * Paper2Phi.bellLeft = Paper2Phi.bellLeft * g.map star := by
  ext ⟨a,b,c⟩ j
  have h := congrFun (congrFun (conjugate_mul_transpose hg) a) b
  simp only [Matrix.mul_apply, Matrix.map_apply, Matrix.transpose_apply, Matrix.one_apply] at h
  simp [ambientRep, Paper2Adjoint.queryRep, Paper2Phi.bellLeft, Matrix.mul_apply,
    Fintype.sum_prod_type, Matrix.kronecker_apply, mul_assoc, eq_comm]
  simp only [Complex.star_def] at h
  simp only [← mul_assoc]
  rw [← Finset.sum_mul, h]
  by_cases hab : a=b <;> simp [hab]

theorem bellTail_intertwining (g : Matrix Q Q ℂ) (hg : SpecialUnitary g) :
    ambientRep g * bellTail = bellTail * g.map star := by
  ext ⟨a,b,c⟩ j
  have h := congrFun (congrFun hg.2.1 b) c
  simp only [Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.one_apply] at h
  simp [ambientRep, Paper2Adjoint.queryRep, bellTail, Matrix.mul_apply,
    Fintype.sum_prod_type, Matrix.kronecker_apply, mul_assoc, eq_comm]
  simp only [Complex.star_def] at h
  rw [← Finset.mul_sum, h]
  by_cases hbc : b=c <;> simp [hbc]

theorem rawThree_intertwining (g : Matrix Q Q ℂ) (hg : SpecialUnitary g) :
    ambientRep g * rawThree = rawThree * g.map star := by
  rw [rawThree_bell_formula]
  simp only [Matrix.mul_smul, Matrix.smul_mul, Matrix.mul_sub, Matrix.sub_mul,
    bellLeft_intertwining g hg, bellTail_intertwining g hg]

theorem three_intertwining (g : Matrix Q Q ℂ) (hg : SpecialUnitary g) :
    carrierRep g * cgThree = cgThree * g.map star := by
  have h : vectorize * (carrierRep g * cgThree) = vectorize * (cgThree * g.map star) := by
    rw [← Matrix.mul_assoc, ← vectorize_intertwining g hg, Matrix.mul_assoc,
      vectorize_three, rawThree_intertwining g hg, ← vectorize_three, Matrix.mul_assoc]
  have hh := congrArg (fun M => vectorizeᴴ * M) h
  simpa only [← Matrix.mul_assoc, vectorize_gram, Matrix.one_mul] using hh

end Paper2InitialCGCovariance


==> anc/lean/InitialCommutant.lean <==
import FundamentalIrreducible
import FifteenSeparation

/-! Exact three-scalar commutant of the actual 24-dimensional bar3 tensor 8
carrier. The three CG blocks, scalar commutants and all cross-block exclusions
are proved for the concrete SU(3) action. -/
namespace Paper2InitialCommutant
open Matrix Paper2InitialCG Paper2InitialCGCovariance Paper2CGComplement
open Paper2CGFifteen Paper2S123 Paper2PhiCovariance
set_option linter.unusedSimpArgs false

private theorem compressed_intertwines {a b : Type*} [Fintype a] [Fintype b]
    (A : Matrix Paper2InitialCG.Carrier Paper2InitialCG.Carrier ℂ)
    (hA : ∀ U, SpecialUnitary U → A*carrierRep U=carrierRep U*A)
    (C : Matrix Paper2InitialCG.Carrier a ℂ) (D : Matrix Paper2InitialCG.Carrier b ℂ)
    (R : Matrix Q Q ℂ → Matrix a a ℂ) (S : Matrix Q Q ℂ → Matrix b b ℂ)
    (hC : ∀ U, SpecialUnitary U → Cᴴ*carrierRep U=R U*Cᴴ)
    (hD : ∀ U, SpecialUnitary U → carrierRep U*D=D*S U) :
    ∀ U, SpecialUnitary U → (Cᴴ*A*D)*S U=R U*(Cᴴ*A*D) := by
  intro U hU
  calc
    _ = Cᴴ*A*(D*S U) := by simp only [Matrix.mul_assoc]
    _ = Cᴴ*(A*carrierRep U)*D := by rw [← hD U hU]; simp only [Matrix.mul_assoc]
    _ = Cᴴ*(carrierRep U*A)*D := by rw [hA U hU]
    _ = (Cᴴ*carrierRep U)*A*D := by simp only [Matrix.mul_assoc]
    _ = _ := by rw [hC U hU]; simp only [Matrix.mul_assoc]

theorem three_scalar_commutant (A : Matrix Paper2InitialCG.Carrier Paper2InitialCG.Carrier ℂ)
    (hA : ∀ U, SpecialUnitary U → A*carrierRep U=carrierRep U*A) :
    ∃ z3 z6 z15 : ℂ, A=z3 • (cgThree*cgThreeᴴ) +
      z6 • (cgSix*cgSixᴴ) + z15 • (cgFifteen*cgFifteenᴴ) := by
  have hb3_3 := compressed_intertwines A hA cgThree cgThree (fun U => U.map star) (fun U => U.map star)
    three_extraction three_intertwining
  have hb3_6 := compressed_intertwines A hA cgThree cgSix (fun U => U.map star) symRep
    three_extraction six_intertwining
  have hb3_15 := compressed_intertwines A hA cgThree cgFifteen (fun U => U.map star) repFifteen
    three_extraction fifteen_intertwining
  have hb6_3 := compressed_intertwines A hA cgSix cgThree symRep (fun U => U.map star)
    six_extraction three_intertwining
  have hb6_6 := compressed_intertwines A hA cgSix cgSix symRep symRep
    six_extraction six_intertwining
  have hb6_15 := compressed_intertwines A hA cgSix cgFifteen symRep repFifteen
    six_extraction fifteen_intertwining
  have hb15_3 := compressed_intertwines A hA cgFifteen cgThree repFifteen (fun U => U.map star)
    fifteen_extraction three_intertwining
  have hb15_6 := compressed_intertwines A hA cgFifteen cgSix repFifteen symRep
    fifteen_extraction six_intertwining
  have hb15_15 := compressed_intertwines A hA cgFifteen cgFifteen repFifteen repFifteen
    fifteen_extraction fifteen_intertwining
  have h3 := Paper2FundamentalIrreducible.scalar_commutant _ hb3_3
  have h6 := Paper2SymmetricCommutant.scalar_commutant _ hb6_6
  obtain ⟨z15,h15⟩ := Paper2FifteenIrreducible.actual_scalar_commutant _ hb15_15
  have h6_3 := Paper2ThreeSixSeparation.zero_intertwiner _ hb6_3
  have h3_6 := Paper2ThreeSixSeparation.zero_reverse_intertwiner _ hb3_6
  have h15_3 := Paper2FifteenSeparation.smaller_fifteen_intertwiner_zero (by decide)
    (fun U => U.map star) (fun U hU => (specialUnitary_conjugate hU).1) _
    (fun U hU => (hb15_3 U hU).symm)
  have h15_6 := Paper2FifteenSeparation.smaller_fifteen_intertwiner_zero (by decide)
    symRep symRep_unitary _ (fun U hU => (hb15_6 U hU).symm)
  have h3_15 := Paper2FifteenSeparation.reverse_smaller_fifteen_intertwiner_zero (by decide)
    (fun U => U.map star) (fun U hU => (specialUnitary_conjugate hU).1) _ hb3_15
  have h6_15 := Paper2FifteenSeparation.reverse_smaller_fifteen_intertwiner_zero (by decide)
    symRep symRep_unitary _ hb6_15
  refine ⟨(cgThreeᴴ*A*cgThree) 0 0, (cgSixᴴ*A*cgSix) 0 0, z15, ?_⟩
  calc
    A = (cgThree*cgThreeᴴ + cgSix*cgSixᴴ + cgFifteen*cgFifteenᴴ)*A*
        (cgThree*cgThreeᴴ + cgSix*cgSixᴴ + cgFifteen*cgFifteenᴴ) := by
      rw [three_six_fifteen_complete, Matrix.one_mul,Matrix.mul_one]
    _ = cgThree*(cgThreeᴴ*A*cgThree)*cgThreeᴴ +
      cgThree*(cgThreeᴴ*A*cgSix)*cgSixᴴ +
      cgThree*(cgThreeᴴ*A*cgFifteen)*cgFifteenᴴ +
      cgSix*(cgSixᴴ*A*cgThree)*cgThreeᴴ +
      cgSix*(cgSixᴴ*A*cgSix)*cgSixᴴ +
      cgSix*(cgSixᴴ*A*cgFifteen)*cgFifteenᴴ +
      cgFifteen*(cgFifteenᴴ*A*cgThree)*cgThreeᴴ +
      cgFifteen*(cgFifteenᴴ*A*cgSix)*cgSixᴴ +
      cgFifteen*(cgFifteenᴴ*A*cgFifteen)*cgFifteenᴴ := by
      simp only [Matrix.mul_add,Matrix.add_mul,Matrix.mul_assoc]
      abel
    _ = _ := by
      rw [h3,h6,h15,h6_3,h3_6,h15_3,h15_6,h3_15,h6_15]
      simp only [Matrix.mul_zero,Matrix.zero_mul,add_zero,zero_add,
        Matrix.mul_smul,Matrix.smul_mul,Matrix.mul_one]
      simp

private theorem projector_commutes {a : Type*} [Fintype a]
    (C : Matrix Paper2InitialCG.Carrier a ℂ)
    (R : Matrix Q Q ℂ → Matrix a a ℂ)
    (hC : ∀ U, SpecialUnitary U → Cᴴ*carrierRep U=R U*Cᴴ)
    (hD : ∀ U, SpecialUnitary U → carrierRep U*C=C*R U)
    (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (C*Cᴴ)*carrierRep U=carrierRep U*(C*Cᴴ) := by
  rw [Matrix.mul_assoc,hC U hU,← Matrix.mul_assoc,← hD U hU,Matrix.mul_assoc]

theorem scalar_projectors_commute (z3 z6 z15 : ℂ)
    (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (z3 • (cgThree*cgThreeᴴ) + z6 • (cgSix*cgSixᴴ) + z15 • (cgFifteen*cgFifteenᴴ))*carrierRep U=
    carrierRep U*(z3 • (cgThree*cgThreeᴴ) + z6 • (cgSix*cgSixᴴ) + z15 • (cgFifteen*cgFifteenᴴ)) := by
  simp only [Matrix.add_mul,Matrix.mul_add,Matrix.smul_mul,Matrix.mul_smul,
    projector_commutes cgThree (fun U => U.map star) three_extraction three_intertwining U hU,
    projector_commutes cgSix symRep six_extraction six_intertwining U hU,
    projector_commutes cgFifteen repFifteen fifteen_extraction fifteen_intertwining U hU]

theorem commutant_iff (A : Matrix Paper2InitialCG.Carrier Paper2InitialCG.Carrier ℂ) :
    (∀ U, SpecialUnitary U → A*carrierRep U=carrierRep U*A) ↔
    ∃ z3 z6 z15 : ℂ, A=z3 • (cgThree*cgThreeᴴ) +
      z6 • (cgSix*cgSixᴴ) + z15 • (cgFifteen*cgFifteenᴴ) := by
  constructor
  · exact three_scalar_commutant A
  · rintro ⟨z3,z6,z15,rfl⟩
    exact scalar_projectors_commute z3 z6 z15

theorem scalar_projectors_independent (z3 z6 z15 : ℂ)
    (h : z3 • (cgThree*cgThreeᴴ) + z6 • (cgSix*cgSixᴴ) +
      z15 • (cgFifteen*cgFifteenᴴ)=0) : z3=0 ∧ z6=0 ∧ z15=0 := by
  have h63 : cgSixᴴ*cgThree=0 := by
    simpa only [Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose,
      Matrix.conjTranspose_zero] using congrArg Matrix.conjTranspose three_six_orthogonal
  have h153 : cgFifteenᴴ*cgThree=0 := by
    simpa only [Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose,
      Matrix.conjTranspose_zero] using congrArg Matrix.conjTranspose three_fifteen_orthogonal
  have h156 : cgFifteenᴴ*cgSix=0 := by
    simpa only [Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose,
      Matrix.conjTranspose_zero] using congrArg Matrix.conjTranspose six_fifteen_orthogonal
  have h3 := congrArg (fun A => cgThreeᴴ*A*cgThree) h
  have h6 := congrArg (fun A => cgSixᴴ*A*cgSix) h
  have h15 := congrArg (fun A => cgFifteenᴴ*A*cgFifteen) h
  simp only [Matrix.mul_add,Matrix.add_mul,Matrix.mul_smul,Matrix.smul_mul,
    ← Matrix.mul_assoc,three_gram,six_gram,fifteen_gram,three_six_orthogonal,
    three_fifteen_orthogonal,six_fifteen_orthogonal,h63,h153,h156,
    Matrix.one_mul,Matrix.zero_mul,Matrix.mul_zero,smul_zero,add_zero,zero_add] at h3 h6 h15
  exact ⟨by simpa using congrFun (congrFun h3 0) 0,
    by simpa using congrFun (congrFun h6 0) 0,
    by simpa using congrFun (congrFun h15 0) 0⟩

end Paper2InitialCommutant


==> anc/lean/InitialNormalizedFormula.lean <==
import InitialBranchWeights

/-! The actual initial decomposition with normalized seeds and separated weights. -/
namespace Paper2InitialNormalizedFormula
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FirstDecomposition
open Paper2NormalizedInitialSeeds
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false

theorem three_weighted (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    branch cgThree U=(Real.sqrt 10 : ℂ)⁻¹ •
      ((U.map star ⊗ₖ (1 : Matrix A A ℂ))*seedThree*U.transpose) := by
  rw [Paper2FirstCovariance.three_branch_reconstruction U hU,
    Paper2InitialBranchWeights.three_weight,Matrix.mul_smul,Matrix.smul_mul]

theorem six_weighted (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    branch cgSix U=(Real.sqrt 5 : ℂ)⁻¹ •
      ((Paper2PhiCovariance.symRep U ⊗ₖ (1 : Matrix A A ℂ))*seedSix*U.transpose) := by
  rw [Paper2FirstCovariance.six_branch_reconstruction U hU,
    Paper2InitialBranchWeights.six_weight,Matrix.mul_smul,Matrix.smul_mul]

theorem fifteen_weighted (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    branch Paper2CGComplement.cgFifteen U=(Real.sqrt 2 : ℂ)⁻¹ •
      ((Paper2CGFifteen.repFifteen U ⊗ₖ (1 : Matrix A A ℂ))*seedFifteen*U.transpose) := by
  rw [Paper2FirstCovariance.fifteen_branch_reconstruction U hU,
    Paper2InitialBranchWeights.fifteen_weight,Matrix.mul_smul,Matrix.smul_mul]

def normalizedInitial (U : Matrix Q Q ℂ) : Matrix M0 Q ℂ := fun i j =>
  match i with
  | .inl (q,.inl _) => ((Real.sqrt 5 : ℂ)⁻¹ • (1 : Matrix Q Q ℂ)) q j
  | .inl (q,.inr r) => ((Real.sqrt 10 : ℂ)⁻¹ •
      ((U.map star ⊗ₖ (1 : Matrix A A ℂ))*seedThree*U.transpose)) (q,r) j
  | .inr (.inl (s,r)) => ((Real.sqrt 5 : ℂ)⁻¹ •
      ((Paper2PhiCovariance.symRep U ⊗ₖ (1 : Matrix A A ℂ))*seedSix*U.transpose)) (s,r) j
  | .inr (.inr (l,r)) => ((Real.sqrt 2 : ℂ)⁻¹ •
      ((Paper2CGFifteen.repFifteen U ⊗ₖ (1 : Matrix A A ℂ))*seedFifteen*U.transpose)) (l,r) j

theorem actual_normalized_initial (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    initialState U=normalizedInitial U := by
  ext (⟨q,u|r⟩|⟨s,r⟩|⟨l,r⟩) j
  · simp [initialState,normalizedInitial,Matrix.one_apply]
  · exact congrFun (congrFun (three_weighted U hU) (q,r)) j
  · exact congrFun (congrFun (six_weighted U hU) (s,r)) j
  · exact congrFun (congrFun (fifteen_weighted U hU) (l,r)) j

theorem actual_program_normalized_decomposition (U : Matrix Q Q ℂ)
    (hU : Paper2S123.SpecialUnitary U) :
    initialCG*S4Program.insert (Paper2Catalyst.c4 U)=normalizedInitial U := by
  rw [actual_initial_decomposition,actual_normalized_initial U hU]

end
end Paper2InitialNormalizedFormula


==> anc/lean/InitialReference.lean <==
import BothDiscardedBounds
import PurificationEvolution

/-! Every finite density matrix is purified by a constructed normalized seed.
The reference is carried through all actual preparation instruments and oracle
slots by identity, and is discarded before the physical program is supplied. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix S4Program Paper2CommonWorkspace Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
universe u
variable {d m n e r : Type u} [Fintype d] [DecidableEq d]
  [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]
  [Fintype e] [DecidableEq e] [Fintype r] [DecidableEq r]

theorem carryEnvironment_channel_discard (K : r → Matrix (d × n) (d × m) ℂ)
    (X : Matrix (d × (m × e)) (d × (m × e)) ℂ) :
    partialTrace ((channel (fun j => carryEnvironment (p:=e) (K j)) X).submatrix
      (Equiv.prodAssoc d n e) (Equiv.prodAssoc d n e)) =
      channel K (partialTrace (X.submatrix (Equiv.prodAssoc d m e) (Equiv.prodAssoc d m e))) := by
  have he : (channel (fun j => carryEnvironment (p:=e) (K j)) X).submatrix
      (Equiv.prodAssoc d n e) (Equiv.prodAssoc d n e) =
    channel (fun j => K j ⊗ₖ (1 : Matrix e e ℂ))
      (X.submatrix (Equiv.prodAssoc d m e) (Equiv.prodAssoc d m e)) := by
    unfold channel
    ext a b
    simp only [Matrix.submatrix_apply, Matrix.sum_apply]
    apply Finset.sum_congr rfl
    intro j _
    exact congrArg (fun A => A a b) (carryEnvironment_action (K j) X)
  rw [he, partialTrace_environment_channel]

theorem reference_reindexed_seed (K : r → Matrix (d × n) (d × m) ℂ)
    (seed : (d × m) × e → ℂ) :
    partialTrace (inclusion (Equiv.prodAssoc d n e).symm.toEmbedding *
      channel (fun j => carryEnvironment (p:=e) (K j))
        (outer ((inclusion (Equiv.prodAssoc d m e).toEmbedding).mulVec seed)
          ((inclusion (Equiv.prodAssoc d m e).toEmbedding).mulVec seed)) *
        (inclusion (Equiv.prodAssoc d n e).symm.toEmbedding)ᴴ) =
      channel K (partialTrace (outer seed seed)) := by
  rw [inclusion_equiv_conjugation, Equiv.symm_symm, carryEnvironment_channel_discard, outer_mulVec,
    inclusion_equiv_conjugation]
  simp only [Matrix.submatrix_submatrix, Equiv.symm_comp_self, Matrix.submatrix_id_id]

variable (P R : ℕ → Type u) [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]

/-- The normalized seed and reference are chosen before U and uniformly
reproduce the physical mixed initial state for every causal slot prefix. -/
theorem mixed_initial_preparation
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool)
    (ρ : Matrix (d × P 0) (d × P 0) ℂ) (hp : ρ.PosSemidef) (ht : ρ.trace = 1) :
    ∃ seed : d × (P 0 × (d × P 0)) → ℂ, bracket seed seed = 1 ∧
      ∀ (U : Matrix d d ℂ) (q : ℕ),
        partialTrace (inclusion (Equiv.prodAssoc d (P (q+1)) (d × P 0)).symm.toEmbedding *
          channel (trajectory (fun k => d × (P k × (d × P 0))) R
            (selectiveInstruments d (fun k => P k × (d × P 0)) R
              (environmentInstruments (e:=d × P 0) P R K) active U) (q+1)) (outer seed seed) *
          (inclusion (Equiv.prodAssoc d (P (q+1)) (d × P 0)).symm.toEmbedding)ᴴ) =
        channel (trajectory (fun k => d × P k) R (selectiveInstruments d P R K active U) (q+1)) ρ := by
  obtain ⟨c, hc, hr⟩ := Paper2MixedStatePurification.normalized_purification ρ hp ht
  refine ⟨(inclusion (Equiv.prodAssoc d (P 0) (d × P 0)).toEmbedding).mulVec c,
    gram_mulVec_normalized _ (inclusion_gram _) c hc, ?_⟩
  intro U q
  rw [funext (environment_selective_trajectory (e:=d × P 0) P R K active U (q+1)),
    reference_reindexed_seed, hr]

end FinitePure


==> anc/lean/InitialWeightedFormula.lean <==
import FirstPairingSeed
import InitialBranchWeights
import ReverseFourthFormula

/-! Literal weighted initial seed and the matching forward/reverse source states. -/
namespace Paper2InitialWeightedFormula
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FirstDecomposition
open Paper2InitialBranchWeights Paper2FirstPairingSeed
noncomputable section
set_option linter.unusedSimpArgs false

def initialSeed : Matrix FirstJoint Q ℂ :=
  Matrix.fromRows ((Real.sqrt 5 : ℂ)⁻¹ • v1+(Real.sqrt 10 : ℂ)⁻¹ • w1)
    (Matrix.fromRows ((Real.sqrt 5 : ℂ)⁻¹ • chiSix)
      ((Real.sqrt 2 : ℂ)⁻¹ • chiFifteen))

private theorem block_rows {m n p q r : Type*} [Fintype p] [Fintype q]
    (A : Matrix m p ℂ) (B : Matrix n q ℂ) (C : Matrix p r ℂ) (D : Matrix q r ℂ) :
    Paper2SecondEncoding.blockDiag A B*Matrix.fromRows C D=
      Matrix.fromRows (A*C) (B*D) := by
  ext (i|i) j <;>
    simp [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Fintype.sum_sum_type]

theorem actual_initial_seed : E1*initialState 1=initialSeed := by
  have hi : initialState 1=Matrix.fromRows (Paper2SmallFirstSeed.smallState 1)
      (Matrix.fromRows (branch cgSix 1) (branch Paper2CGComplement.cgFifteen 1)) := by
    ext (i|i|i) j <;> rfl
  rw [hi,E1,block_rows,block_rows,actual_small_weighted_seed,six_encoded_weight,
    fifteen_encoded_weight]
  rfl

theorem actual_forward_before (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    E1*initialState U=Paper2FirstBeforeQuery.memoryAction U*initialSeed*U.transpose := by
  rw [Paper2FirstBeforeQuery.actual_before_covariance U hU,actual_initial_seed]

theorem actual_reverse_after (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    Paper2ReverseFourthQuery.afterFourth U=Paper2FirstBeforeQuery.memoryAction Uᴴ*initialSeed := by
  rw [Paper2ReverseFourthFormula.afterFourth_formula U hU,actual_initial_seed]

theorem actual_reverse_before (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    Paper2ReverseFourthQuery.beforeFourth U=
      Paper2FirstQueryGeometry.firstQuery Uᴴ*Paper2FirstBeforeQuery.memoryAction Uᴴ*initialSeed := by
  rw [Paper2ReverseFourthFormula.beforeFourth_formula U hU,actual_initial_seed]

end
end Paper2InitialWeightedFormula


==> anc/lean/IntrinsicFifteen.lean <==
import FifteenHighestWeight
import Mathlib.Tactic.LinearCombination

/-! Intrinsic symmetric-tracefree characterization of the actual fifteen image. -/
namespace Paper2IntrinsicFifteen
open Matrix Paper2InitialCG Paper2InitialCGCovariance Paper2CGComplement
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 6000000

theorem vectorize_recovery {k : Type*} (W : Matrix Ambient k ℂ)
    (ht : ∀ a r, (∑ b : Q, W (a,b,b) r)=0) :
    vectorize*(vectorizeᴴ*W)=W := by
  have hp : vectorize*vectorizeᴴ=(1 : Matrix Q Q ℂ) ⊗ₖ
      (1-(1/3:ℂ) • (Paper2Adjoint.bell*Paper2Adjoint.bellᴴ)) := by
    simp only [vectorize,Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul,Matrix.one_mul,Paper2Adjoint.inclusion_projector]
  rw [← Matrix.mul_assoc,hp]
  ext ⟨a,b,c⟩ r
  simp [Matrix.mul_apply,Matrix.kronecker_apply,Fintype.sum_prod_type,
    Matrix.one_apply,Paper2Adjoint.bell,Matrix.conjTranspose_apply,
    Prod.ext_iff,mul_sub,sub_mul,Finset.sum_sub_distrib,mul_ite,ite_mul,
    Finset.sum_ite_irrel,ht,eq_comm,ite_and,← Finset.mul_sum]
  have hz : (∑ x : Q, ∑ y : Q, if a=x then (3:ℂ)⁻¹*W (x,y,y) r else 0)=0 := by
    rw [Finset.sum_comm]
    simp [eq_comm,← Finset.mul_sum,ht]
  rw [hz]
  simp

theorem three_orthogonal {k : Type*} (W : Matrix Ambient k ℂ)
    (hs : ∀ a b c r, W (a,b,c) r=W (c,b,a) r)
    (ht : ∀ a r, (∑ b : Q, W (a,b,b) r)=0) : rawThreeᴴ*W=0 := by
  rw [rawThree_bell_formula]
  ext j r
  have htj := ht j r
  fin_cases j <;>
    norm_num [Matrix.mul_apply,Matrix.conjTranspose_apply,Paper2Phi.bellLeft,bellTail,
      Fintype.sum_prod_type,Fin.sum_univ_succ,Matrix.smul_apply] at htj ⊢
  all_goals simp only [hs] at htj ⊢
  all_goals linear_combination (2/3 : ℂ)*((starRingEnd ℂ) k3)*htj

theorem six_orthogonal {k : Type*} (W : Matrix Ambient k ℂ)
    (hs : ∀ a b c r, W (a,b,c) r=W (c,b,a) r) : rawSixᴴ*W=0 := by
  ext j r
  fin_cases j <;>
    norm_num [rawSix,Matrix.mul_apply,Matrix.conjTranspose_apply,
      Fintype.sum_prod_type,Fin.sum_univ_succ,Qura.Wedge.iota,Qura.Wedge.antisym,
      Paper2Symmetric.sym,Paper2Symmetric.c_real,Complex.star_def,map_ofNat]
  all_goals simp only [hs]
  all_goals ring

theorem fifteen_recovery {k : Type*} (W : Matrix Ambient k ℂ)
    (hs : ∀ a b c r, W (a,b,c) r=W (c,b,a) r)
    (ht : ∀ a r, (∑ b : Q, W (a,b,b) r)=0) :
    (vectorize*cgFifteen)*((vectorize*cgFifteen)ᴴ*W)=W := by
  have h3 : cgThreeᴴ*(vectorizeᴴ*W)=0 := by
    rw [← Matrix.mul_assoc,← Matrix.conjTranspose_mul,vectorize_three,three_orthogonal W hs ht]
  have h6 : cgSixᴴ*(vectorizeᴴ*W)=0 := by
    rw [← Matrix.mul_assoc,← Matrix.conjTranspose_mul,vectorize_six,six_orthogonal W hs]
  have hc : (cgFifteen*cgFifteenᴴ)*(vectorizeᴴ*W)=vectorizeᴴ*W := by
    rw [← projectorFifteen_eq,projectorFifteen]
    simp only [Matrix.sub_mul,Matrix.one_mul,Matrix.mul_assoc,h3,h6,Matrix.mul_zero,sub_zero]
  calc
    _ = vectorize*((cgFifteen*cgFifteenᴴ)*(vectorizeᴴ*W)) := by
      simp only [Matrix.conjTranspose_mul,Matrix.mul_assoc]
    _ = W := by rw [hc,vectorize_recovery W ht]

end Paper2IntrinsicFifteen


==> anc/lean/IntrinsicTwentySeven.lean <==
import TwentySeven

/-! Symmetric trace-free four-tensor coordinates for the actual 27 image.
The two fundamental indices are d,b and the two dual indices are a,c. -/
noncomputable section
namespace Paper2IntrinsicTwentySeven
open Matrix Paper2S123 Paper2ThreeFifteenTen Paper2ThreeFifteenComplement
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 8000000
set_option maxRecDepth 4000
set_option backward.isDefEq.respectTransparency false
abbrev Q := Fin 3

theorem lift_recovery {k : Type*} (W : Matrix Quad k ℂ)
    (hs : ∀ d a b c r, W (d,a,b,c) r=W (d,c,b,a) r)
    (ht : ∀ d a r, (∑ b : Q, W (d,a,b,b) r)=0) :
    lift*(liftᴴ*W)=W := by
  rw [← Matrix.mul_assoc]
  simp only [lift,Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul,Matrix.one_mul]
  ext ⟨d,a,b,c⟩ r
  have h := Paper2IntrinsicFifteen.fifteen_recovery
    (of fun x r => W (d,x) r) (hs d) (ht d)
  rw [← Matrix.mul_assoc] at h
  have he := congrFun (congrFun h (a,b,c)) r
  simpa [Paper2FifteenComplexRep.embedding,Matrix.mul_apply,Matrix.kronecker_apply,
    Matrix.one_apply,Fintype.sum_prod_type,Matrix.of_apply] using he

theorem rawTen_antisymmetric (d a b c : Q) (t : Fin 10) :
    rawTen (d,a,b,c) t = -rawTen (b,a,d,c) t := by
  simp only [rawTen_entry]
  rw [← Finset.sum_neg_distrib]
  apply Finset.sum_congr rfl
  intro e _
  have hi : Qura.Wedge.iota (d,b) e = -Qura.Wedge.iota (b,d) e := by
    fin_cases d <;> fin_cases b <;> fin_cases e <;>
      norm_num [Qura.Wedge.iota,Qura.Wedge.antisym]
  rw [hi,neg_mul]

theorem ten_orthogonal {k : Type*} (W : Matrix Quad k ℂ)
    (hs : ∀ d a b c r, W (d,a,b,c) r=W (b,a,d,c) r) :
    rawTenᴴ*W=0 := by
  ext t r
  let e : Quad ≃ Quad :=
    { toFun := fun x => (x.2.2.1,x.2.1,x.1,x.2.2.2)
      invFun := fun x => (x.2.2.1,x.2.1,x.1,x.2.2.2)
      left_inv := fun _ => rfl
      right_inv := fun _ => rfl }
  have hn : (rawTenᴴ*W) t r = -(rawTenᴴ*W) t r := by
    simp only [Matrix.mul_apply,Matrix.conjTranspose_apply,← Finset.sum_neg_distrib]
    apply Fintype.sum_equiv e
    intro ⟨d,a,b,c⟩
    change star (rawTen (d,a,b,c) t)*W (d,a,b,c) r =
      -(star (rawTen (b,a,d,c) t)*W (b,a,d,c) r)
    rw [rawTen_antisymmetric d a b c,hs d a b c,star_neg,neg_mul]
  have hz : (rawTenᴴ*W) t r=0 := by linear_combination (1/2:ℂ)*hn
  exact hz

theorem trace_other {k : Type*} (W : Matrix Quad k ℂ)
    (hf : ∀ d a b c r, W (d,a,b,c) r=W (b,a,d,c) r)
    (hs : ∀ d a b c r, W (d,a,b,c) r=W (d,c,b,a) r)
    (ht : ∀ d a r, (∑ b : Q, W (d,a,b,b) r)=0) (b c : Q) (r : k) :
    (∑ q : Q, W (q,q,b,c) r)=0 := by
  calc
    _ = ∑ q : Q, W (b,c,q,q) r := by
      apply Finset.sum_congr rfl
      intro q _
      rw [hf q q b c,hs b q q c]
    _ = 0 := ht b c r

theorem cgFifteen_entry (q : Q) (r : Fin 8) (l : Fin 15) :
    Paper2CGComplement.cgFifteen (q,r) l =
      ∑ b : Q, ∑ c : Q, star (Paper2Adjoint.T r b c) *
        Paper2FifteenComplexRep.embedding (q,b,c) l := by
  have h : Paper2InitialCG.vectorizeᴴ*Paper2FifteenComplexRep.embedding=
      Paper2CGComplement.cgFifteen := by
    rw [Paper2FifteenComplexRep.embedding,← Matrix.mul_assoc,
      Paper2InitialCG.vectorize_gram,Matrix.one_mul]
  have he := congrFun (congrFun h (q,r)) l
  simpa [Paper2InitialCG.vectorize,Matrix.mul_apply,Matrix.conjTranspose_apply,
    Matrix.kronecker_apply,Fintype.sum_prod_type,Matrix.one_apply,
    Paper2Adjoint.inclusion,apply_ite,ite_mul,Finset.sum_ite_irrel] using he.symm

theorem eight_contraction {k : Type*} (C : Matrix Paper2ThreeFifteenTen.Carrier k ℂ)
    (r : Fin 8) (j : k) :
    (eightᴴ*C) r j = (Real.sqrt (8/15) : ℂ) *
      ∑ b : Q, ∑ c : Q, star (Paper2Adjoint.T r b c) *
        ∑ q : Q, (lift*C) (q,q,b,c) j := by
  have hl (q a b c : Q) : (lift*C) (q,a,b,c) j =
      ∑ l : Fin 15, Paper2FifteenComplexRep.embedding (a,b,c) l*C (q,l) j := by
    simp [lift,Matrix.mul_apply,Matrix.kronecker_apply,Fintype.sum_prod_type,Matrix.one_apply]
  calc
    _ = (Real.sqrt (8/15) : ℂ) * ∑ q : Q, ∑ l : Fin 15,
        Paper2CGComplement.cgFifteen (q,r) l*C (q,l) j := by
      simp [eight,Paper2DualCG.leftFifteen,Paper2DualCG.dual,Matrix.mul_apply,
        Matrix.conjTranspose_apply,Fintype.sum_prod_type,Matrix.smul_apply,
        Finset.mul_sum,mul_assoc]
    _ = _ := by
      congr 1
      simp only [cgFifteen_entry,Finset.sum_mul,Finset.mul_sum,hl]
      rw [Finset.sum_comm]
      conv_lhs => arg 2; ext l; rw [Finset.sum_comm]
      conv_lhs => rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro b _
      rw [Finset.sum_comm]
      conv_lhs => arg 2; ext q; rw [Finset.sum_comm]
      conv_lhs => rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro c _
      apply Finset.sum_congr rfl
      intro q _
      apply Finset.sum_congr rfl
      intro l _
      ring

theorem twentyseven_recovery {k : Type*} (W : Matrix Quad k ℂ)
    (hf : ∀ d a b c r, W (d,a,b,c) r=W (b,a,d,c) r)
    (hs : ∀ d a b c r, W (d,a,b,c) r=W (d,c,b,a) r)
    (ht : ∀ d a r, (∑ b : Q, W (d,a,b,b) r)=0) :
    (lift*cgTwentySeven)*((lift*cgTwentySeven)ᴴ*W)=W := by
  have hr := lift_recovery W hs ht
  have h8 : eightᴴ*(liftᴴ*W)=0 := by
    ext r j
    rw [eight_contraction,hr]
    simp only [trace_other W hf hs ht,mul_zero,Finset.sum_const_zero,Matrix.zero_apply]
  have h10 : tenᴴ*(liftᴴ*W)=0 := by
    rw [← Matrix.mul_assoc,← Matrix.conjTranspose_mul,lift_ten,ten_orthogonal W hf]
  have hp : (cgTwentySeven*cgTwentySevenᴴ)*(liftᴴ*W)=liftᴴ*W := by
    rw [← projectorTwentySeven_eq,projectorTwentySeven]
    simp only [Matrix.sub_mul,Matrix.one_mul,Matrix.mul_assoc,h8,h10,Matrix.mul_zero,sub_zero]
  calc
    _ = lift*((cgTwentySeven*cgTwentySevenᴴ)*(liftᴴ*W)) := by
      simp only [Matrix.conjTranspose_mul,Matrix.mul_assoc]
    _ = W := by rw [hp,hr]

end Paper2IntrinsicTwentySeven


==> anc/lean/InvariantSubspaceCoordinates.lean <==
import Completion

/-! Every finite-dimensional Hilbert subspace has actual orthonormal matrix
coordinates. Projection and Gram equations are derived from its basis. -/
namespace Paper2InvariantSubspaceCoordinates
open Matrix
open scoped InnerProductSpace
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
variable {n r : Type*} [Fintype n] [DecidableEq n] [Fintype r] [DecidableEq r]

def columns (S : Submodule ℂ (EuclideanSpace ℂ n)) (b : OrthonormalBasis r ℂ S) :
    Matrix n r ℂ := fun i j => ((b j : S) : EuclideanSpace ℂ n) i

theorem columns_gram (S : Submodule ℂ (EuclideanSpace ℂ n))
    (b : OrthonormalBasis r ℂ S) : (columns S b)ᴴ*columns S b=1 := by
  ext i j
  have h := b.inner_eq_ite i j
  simpa only [columns, Submodule.coe_inner, EuclideanSpace.inner_eq_star_dotProduct,
    dotProduct, Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.one_apply,
    Pi.star_apply, mul_comm] using h

theorem columns_project_mem (S : Submodule ℂ (EuclideanSpace ℂ n))
    (b : OrthonormalBasis r ℂ S) (v : S) :
    (columns S b * (columns S b)ᴴ).mulVec (WithLp.ofLp (v : EuclideanSpace ℂ n)) =
      WithLp.ofLp (v : EuclideanSpace ℂ n) := by
  have h := b.sum_repr' v
  rw [← Matrix.mulVec_mulVec]
  ext i
  have he := congrArg (fun w : S => WithLp.ofLp (w : EuclideanSpace ℂ n)) h
  have hei := congrFun he i
  simpa only [Submodule.coe_sum, Submodule.coe_smul, WithLp.ofLp_sum,
    WithLp.ofLp_smul, Finset.sum_apply, Pi.smul_apply, smul_eq_mul, Submodule.coe_inner,
    EuclideanSpace.inner_eq_star_dotProduct, dotProduct, columns,
    Matrix.mulVec, Matrix.conjTranspose_apply, Pi.star_apply, mul_comm] using hei

theorem invariant_columns_intertwining (S : Submodule ℂ (EuclideanSpace ℂ n))
    (b : OrthonormalBasis r ℂ S) (T : Matrix n n ℂ)
    (hT : ∀ x : EuclideanSpace ℂ n, x∈S → WithLp.toLp 2 (T.mulVec (WithLp.ofLp x))∈S) :
    T*columns S b=columns S b*((columns S b)ᴴ*T*columns S b) := by
  calc
    T*columns S b=(columns S b*(columns S b)ᴴ)*(T*columns S b) := by
      ext i j
      let v : S := ⟨WithLp.toLp 2 (T.mulVec (WithLp.ofLp ((b j:S):EuclideanSpace ℂ n))),
        hT _ (b j).property⟩
      have hp := congrFun (columns_project_mem S b v) i
      simpa only [v, WithLp.ofLp_toLp, Matrix.mulVec_mulVec,
        Matrix.mulVec, dotProduct, Matrix.mul_apply, columns] using hp.symm
    _ = _ := by simp only [Matrix.mul_assoc]

theorem invariant_compression_unitary (S : Submodule ℂ (EuclideanSpace ℂ n))
    (b : OrthonormalBasis r ℂ S) (T : Matrix n n ℂ) (hu : Tᴴ*T=1)
    (hT : ∀ x : EuclideanSpace ℂ n, x∈S → WithLp.toLp 2 (T.mulVec (WithLp.ofLp x))∈S) :
    let σ := (columns S b)ᴴ*T*columns S b
    σᴴ*σ=1 ∧ σ*σᴴ=1 := by
  dsimp only
  have hg := columns_gram S b
  have hl : ((columns S b)ᴴ*T*columns S b)ᴴ*((columns S b)ᴴ*T*columns S b)=1 := by
    let A := columns S b
    let σ := Aᴴ*T*A
    change σᴴ*σ=1
    calc
      σᴴ*σ=σᴴ*(Aᴴ*A)*σ := by rw [hg]; simp only [Matrix.mul_one]
      _ = (A*σ)ᴴ*(A*σ) := by simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc]
      _ = (T*A)ᴴ*(T*A) := by rw [← invariant_columns_intertwining S b T hT]
      _ = Aᴴ*(Tᴴ*T)*A := by simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc]
      _ = 1 := by rw [hu, Matrix.mul_one]; exact hg
  exact ⟨hl,mul_eq_one_comm.mp hl⟩

end
end Paper2InvariantSubspaceCoordinates


==> anc/lean/IrreducibleHomLine.lean <==
import IrreducibleIntertwiner
import Mathlib.LinearAlgebra.Matrix.ToLin

/-! A nonzero intertwiner spans the complete Hom space of two irreducible families. -/
namespace Paper2IrreducibleHomLine
open Matrix
noncomputable section
set_option linter.unusedSectionVars false
variable {g n m : Type*} [Fintype n] [DecidableEq n] [Nonempty n]
  [Fintype m] [DecidableEq m]

theorem inverse_matrix (R : g → Matrix n n ℂ) (H : g → Matrix m m ℂ)
    (hR : ∀ S : Submodule ℂ (n → ℂ), (∀ x v, v∈S → R x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (hH : ∀ S : Submodule ℂ (m → ℂ), (∀ x v, v∈S → H x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (T : Matrix m n ℂ) (hT : ∀ x, H x*T=T*R x) (hn : T≠0) :
    ∃ Q : Matrix n m ℂ, Q*T=1 ∧ T*Q=1 ∧ ∀ x, Q*H x=R x*Q := by
  obtain ⟨E,he,_⟩ := Paper2IrreducibleIntertwiner.exists_equivalence R H hR hH T hT hn
  let Q := LinearMap.toMatrix' E.symm.toLinearMap
  have hev (v : n → ℂ) : E v=T*ᵥ v := congrArg (fun L => L v) he
  have hqv (v : m → ℂ) : Q*ᵥ v=E.symm v := LinearMap.toMatrix'_mulVec _ _
  have hqt : Q*T=1 := by
    apply Matrix.ext_iff_mulVec.mpr; intro v
    rw [← Matrix.mulVec_mulVec,← hev,hqv,E.symm_apply_apply,Matrix.one_mulVec]
  have htq : T*Q=1 := by
    apply Matrix.ext_iff_mulVec.mpr; intro v
    rw [← Matrix.mulVec_mulVec,hqv,← hev,E.apply_symm_apply,Matrix.one_mulVec]
  refine ⟨Q,hqt,htq,?_⟩
  intro x
  calc
    Q*H x = Q*H x*(T*Q) := by rw [htq,Matrix.mul_one]
    _ = Q*(H x*T)*Q := by simp only [Matrix.mul_assoc]
    _ = Q*(T*R x)*Q := by rw [hT x]
    _ = R x*Q := by rw [← Matrix.mul_assoc Q T,hqt,Matrix.one_mul]

theorem every_intertwiner_scalar (R : g → Matrix n n ℂ) (H : g → Matrix m m ℂ)
    (hR : ∀ S : Submodule ℂ (n → ℂ), (∀ x v, v∈S → R x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (hH : ∀ S : Submodule ℂ (m → ℂ), (∀ x v, v∈S → H x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (T : Matrix m n ℂ) (hT : ∀ x, H x*T=T*R x) (hn : T≠0)
    (S : Matrix m n ℂ) (hS : ∀ x, H x*S=S*R x) : ∃ c : ℂ, S=c • T := by
  obtain ⟨Q,hqt,htq,hQ⟩ := inverse_matrix R H hR hH T hT hn
  have hc : ∀ x, (Q*S)*R x=R x*(Q*S) := by
    intro x
    rw [Matrix.mul_assoc,← hS x,← Matrix.mul_assoc,hQ x,Matrix.mul_assoc]
  obtain ⟨c,he⟩ := Paper2IrreducibleSchur.scalar_commutant R hR (Q*S) hc
  refine ⟨c,?_⟩
  calc
    S = T*(Q*S) := by rw [← Matrix.mul_assoc,htq,Matrix.one_mul]
    _ = c • T := by rw [he,Matrix.mul_smul,Matrix.mul_one]

end
end Paper2IrreducibleHomLine


==> anc/lean/IrreducibleIntertwiner.lean <==
import IrreducibleSeparation

/-! Nonzero intertwiners of actual irreducible families are genuine isomorphisms. -/
namespace Paper2IrreducibleIntertwiner
open Matrix
noncomputable section
set_option linter.unusedSectionVars false
variable {g n m : Type*} [Fintype n] [DecidableEq n] [Fintype m] [DecidableEq m]

theorem bijective (R : g → Matrix n n ℂ) (H : g → Matrix m m ℂ)
    (hR : ∀ S : Submodule ℂ (n → ℂ), (∀ x v, v∈S → R x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (hH : ∀ S : Submodule ℂ (m → ℂ), (∀ x v, v∈S → H x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (T : Matrix m n ℂ) (hT : ∀ x, H x*T=T*R x) (hn : T≠0) :
    Function.Bijective T.mulVecLin := by
  let f : (n → ℂ) →ₗ[ℂ] (m → ℂ) := T.mulVecLin
  have hf : f≠0 := by
    intro hz; apply hn; apply Matrix.ext_iff_mulVec.mpr; intro v
    have hv := congrArg (fun L : (n → ℂ) →ₗ[ℂ] (m → ℂ) => L v) hz
    simpa [f] using hv
  have hk : ∀ x v, v∈LinearMap.ker f → R x *ᵥ v∈LinearMap.ker f := by
    intro x v hv
    change T *ᵥ v=0 at hv
    change T *ᵥ (R x *ᵥ v)=0
    rw [Matrix.mulVec_mulVec,← hT,← Matrix.mulVec_mulVec,hv,Matrix.mulVec_zero]
  have hr : ∀ x v, v∈LinearMap.range f → H x *ᵥ v∈LinearMap.range f := by
    intro x v hv
    obtain ⟨u,hu⟩ := hv
    refine ⟨R x *ᵥ u,?_⟩
    change T *ᵥ (R x *ᵥ u)=H x *ᵥ v
    rw [Matrix.mulVec_mulVec,← hT,← Matrix.mulVec_mulVec,show T *ᵥ u=v from hu]
  have hkb : LinearMap.ker f=⊥ := (hR _ hk).resolve_right (by simpa using hf)
  have hrt : LinearMap.range f=⊤ := (hH _ hr).resolve_left
    (fun hb => hf (LinearMap.range_eq_bot.mp hb))
  exact ⟨LinearMap.ker_eq_bot.mp hkb,LinearMap.range_eq_top.mp hrt⟩

theorem exists_equivalence (R : g → Matrix n n ℂ) (H : g → Matrix m m ℂ)
    (hR : ∀ S : Submodule ℂ (n → ℂ), (∀ x v, v∈S → R x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (hH : ∀ S : Submodule ℂ (m → ℂ), (∀ x v, v∈S → H x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (T : Matrix m n ℂ) (hT : ∀ x, H x*T=T*R x) (hn : T≠0) :
    ∃ E : (n → ℂ) ≃ₗ[ℂ] (m → ℂ),
      E.toLinearMap=T.mulVecLin ∧ ∀ x v, E (R x *ᵥ v)=H x *ᵥ E v := by
  let E := LinearEquiv.ofBijective T.mulVecLin (bijective R H hR hH T hT hn)
  refine ⟨E,rfl,?_⟩
  intro x v
  change T *ᵥ (R x *ᵥ v)=H x *ᵥ (T *ᵥ v)
  rw [Matrix.mulVec_mulVec,← hT,← Matrix.mulVec_mulVec]

theorem inequivalent_zero (R : g → Matrix n n ℂ) (H : g → Matrix m m ℂ)
    (hR : ∀ S : Submodule ℂ (n → ℂ), (∀ x v, v∈S → R x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (hH : ∀ S : Submodule ℂ (m → ℂ), (∀ x v, v∈S → H x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (hi : ¬∃ E : (n → ℂ) ≃ₗ[ℂ] (m → ℂ), ∀ x v, E (R x *ᵥ v)=H x *ᵥ E v)
    (T : Matrix m n ℂ) (hT : ∀ x, H x*T=T*R x) : T=0 := by
  by_contra hn
  obtain ⟨E,_,hE⟩ := exists_equivalence R H hR hH T hT hn
  exact hi ⟨E,hE⟩

end
end Paper2IrreducibleIntertwiner


==> anc/lean/IrreducibleSchur.lean <==
import ScalarCommutantIrreducible
import Mathlib.LinearAlgebra.Eigenspace.Triangularizable
import Mathlib.Analysis.Complex.Polynomial.Basic

/-! Schur scalar uniqueness from actual invariant-subspace irreducibility. -/
namespace Paper2IrreducibleSchur
open Matrix
noncomputable section
variable {g n : Type*} [Fintype n] [DecidableEq n] [Nonempty n]

theorem scalar_commutant (R : g → Matrix n n ℂ)
    (hi : ∀ S : Submodule ℂ (n → ℂ),
      (∀ x v, v∈S → R x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (P : Matrix n n ℂ) (hc : ∀ x, P*R x=R x*P) :
    ∃ c : ℂ, P=c • 1 := by
  let f : Module.End ℂ (n → ℂ) := P.mulVecLin
  obtain ⟨c,he⟩ := f.exists_eigenvalue
  have hinv : ∀ x v, v∈f.eigenspace c → R x *ᵥ v∈f.eigenspace c := by
    intro x v hv
    rw [Module.End.mem_eigenspace_iff] at hv ⊢
    change P *ᵥ (R x *ᵥ v)=c • (R x *ᵥ v)
    calc
      _ = R x *ᵥ (P *ᵥ v) := by rw [Matrix.mulVec_mulVec,hc,← Matrix.mulVec_mulVec]
      _ = _ := by rw [show P *ᵥ v=c • v from hv,Matrix.mulVec_smul]
  have ht : f.eigenspace c=⊤ := (hi _ hinv).resolve_left he
  refine ⟨c,Matrix.ext_iff_mulVec.mpr ?_⟩
  intro v
  have hv : v∈f.eigenspace c := by rw [ht]; trivial
  rw [Module.End.mem_eigenspace_iff] at hv
  simpa [f,Matrix.smul_mulVec] using hv

theorem scalar_commutant_euclidean (R : g → Matrix n n ℂ)
    (hi : ∀ S : Submodule ℂ (EuclideanSpace ℂ n),
      (∀ x v, v∈S → WithLp.toLp 2 (R x *ᵥ WithLp.ofLp v)∈S) → S=⊥ ∨ S=⊤)
    (P : Matrix n n ℂ) (hc : ∀ x, P*R x=R x*P) : ∃ c : ℂ, P=c • 1 := by
  apply scalar_commutant R ?_ P hc
  intro S hS
  let e := WithLp.linearEquiv 2 ℂ (n → ℂ)
  have hInv : ∀ x v, v∈S.comap e.toLinearMap →
      WithLp.toLp 2 (R x *ᵥ WithLp.ofLp v)∈S.comap e.toLinearMap := by
    intro x v hv
    exact hS x (WithLp.ofLp v) hv
  rcases hi (S.comap e.toLinearMap) hInv with hb | ht
  · left
    apply Submodule.comap_injective_of_surjective e.surjective
    simpa using hb
  · right
    apply Submodule.comap_injective_of_surjective e.surjective
    simpa using ht

end
end Paper2IrreducibleSchur


==> anc/lean/IrreducibleSeparation.lean <==
import IrreducibleSchur

/-! Different finite dimensions separate irreducible matrix families. -/
namespace Paper2IrreducibleSeparation
open Matrix
noncomputable section
set_option linter.unusedSectionVars false
variable {g n m : Type*} [Fintype n] [DecidableEq n]
  [Fintype m] [DecidableEq m]

theorem different_dimensions_zero (R : g → Matrix n n ℂ) (H : g → Matrix m m ℂ)
    (hR : ∀ S : Submodule ℂ (n → ℂ), (∀ x v, v∈S → R x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (hH : ∀ S : Submodule ℂ (m → ℂ), (∀ x v, v∈S → H x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (hd : Fintype.card n≠Fintype.card m)
    (T : Matrix m n ℂ) (hT : ∀ x, H x*T=T*R x) : T=0 := by
  by_contra hn
  let f : (n → ℂ) →ₗ[ℂ] (m → ℂ) := T.mulVecLin
  have hf : f≠0 := by
    intro hzero
    apply hn
    apply Matrix.ext_iff_mulVec.mpr
    intro v
    have hv := congrArg (fun L : (n → ℂ) →ₗ[ℂ] (m → ℂ) => L v) hzero
    simpa [f] using hv
  have hk : ∀ x v, v∈LinearMap.ker f → R x *ᵥ v∈LinearMap.ker f := by
    intro x v hv
    change T *ᵥ v=0 at hv
    change T *ᵥ (R x *ᵥ v)=0
    rw [Matrix.mulVec_mulVec,← hT,← Matrix.mulVec_mulVec,hv,Matrix.mulVec_zero]
  have hr : ∀ x v, v∈LinearMap.range f → H x *ᵥ v∈LinearMap.range f := by
    intro x v hv
    obtain ⟨u,hu⟩ := hv
    refine ⟨R x *ᵥ u,?_⟩
    change T *ᵥ (R x *ᵥ u)=H x *ᵥ v
    rw [Matrix.mulVec_mulVec,← hT,← Matrix.mulVec_mulVec,show T *ᵥ u=v from hu]
  have hkb : LinearMap.ker f=⊥ := (hR _ hk).resolve_right (by simpa using hf)
  have hrt : LinearMap.range f=⊤ := (hH _ hr).resolve_left
    (fun hb => hf (LinearMap.range_eq_bot.mp hb))
  let E := LinearEquiv.ofBijective f
    ⟨LinearMap.ker_eq_bot.mp hkb,LinearMap.range_eq_top.mp hrt⟩
  apply hd
  simpa using E.finrank_eq

end
end Paper2IrreducibleSeparation


==> anc/lean/IsotypicIrreducible.lean <==
import IsotypicTensor
import ScalarCommutantIrreducible

/-! The constructed right multiplicity action is irreducible whenever the
original commuting pair is jointly irreducible. -/
noncomputable section
namespace Paper2IsotypicTensor
open Matrix
open scoped Kronecker
set_option linter.unusedSectionVars false
set_option linter.unusedSimpArgs false
set_option backward.isDefEq.respectTransparency false
variable {g h n m k : Type*} [Fintype n] [DecidableEq n] [Nonempty n]
  [Fintype m] [DecidableEq m] [Nonempty m]
  [Fintype k] [DecidableEq k] [Nonempty k]

theorem conjugated_commutes (A : Matrix m k ℂ) (hA : Aᴴ*A=1)
    (M N : Matrix k k ℂ) (hc : M*N=N*M) :
    (A*M*Aᴴ)*(A*N*Aᴴ)=(A*N*Aᴴ)*(A*M*Aᴴ) := by
  simp only [Matrix.mul_assoc,← Matrix.mul_assoc Aᴴ A,hA,Matrix.one_mul]
  rw [← Matrix.mul_assoc M N,hc]
  simp only [Matrix.mul_assoc]

theorem multiplicity_scalar_commutant
    (H : g → Matrix m m ℂ) (T : h → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (D : h → Matrix k k ℂ) (A : Matrix m (n × k) ℂ)
    (hA : Aᴴ*A=1) (hfull : A*Aᴴ=1)
    (hleft : ∀ x, H x*A=A*(R x ⊗ₖ (1 : Matrix k k ℂ)))
    (hright : ∀ y, T y*A=A*((1 : Matrix n n ℂ) ⊗ₖ D y))
    (hiJoint : ∀ S : Submodule ℂ (m → ℂ),
      (∀ x v, v∈S → H x *ᵥ v∈S) →
      (∀ y v, v∈S → T y *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (P : Matrix k k ℂ) (hc : ∀ y, P*D y=D y*P) : ∃ c : ℂ, P=c • 1 := by
  let Q := A*((1 : Matrix n n ℂ) ⊗ₖ P)*Aᴴ
  have hH x : H x=A*(R x ⊗ₖ (1 : Matrix k k ℂ))*Aᴴ := by
    rw [← hleft,Matrix.mul_assoc,hfull,Matrix.mul_one]
  have hT y : T y=A*((1 : Matrix n n ℂ) ⊗ₖ D y)*Aᴴ := by
    rw [← hright,Matrix.mul_assoc,hfull,Matrix.mul_one]
  obtain ⟨c,hcQ⟩ := Paper2IrreducibleSchur.scalar_commutant (Sum.elim H T)
    (fun S hS => hiJoint S (fun x => hS (.inl x)) (fun y => hS (.inr y))) Q (by
      intro z
      rcases z with x | y
      · change Q*H x=H x*Q
        rw [hH]
        apply conjugated_commutes A hA
        simp only [← Matrix.mul_kronecker_mul,Matrix.one_mul,Matrix.mul_one]
      · change Q*T y=T y*Q
        rw [hT]
        apply conjugated_commutes A hA
        simp only [← Matrix.mul_kronecker_mul,Matrix.one_mul,hc])
  have he := congrArg (fun M => Aᴴ*M*A) hcQ
  change Aᴴ*(A*(1 ⊗ₖ P)*Aᴴ)*A=Aᴴ*(c • 1)*A at he
  simp only [Matrix.mul_assoc,← Matrix.mul_assoc Aᴴ A,hA,Matrix.one_mul,
    Matrix.mul_smul,Matrix.smul_mul,Matrix.mul_one] at he
  obtain ⟨i₀⟩ := ‹Nonempty n›
  refine ⟨c,?_⟩
  ext j l
  have hh := congrArg (fun M : Matrix (n × k) (n × k) ℂ => M (i₀,j) (i₀,l)) he
  simpa [Matrix.kroneckerMap_apply,Matrix.smul_apply,Matrix.one_apply] using hh

theorem multiplicity_irreducible
    (H : g → Matrix m m ℂ) (T : h → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (D : h → Matrix k k ℂ) (A : Matrix m (n × k) ℂ)
    (hA : Aᴴ*A=1) (hfull : A*Aᴴ=1)
    (hleft : ∀ x, H x*A=A*(R x ⊗ₖ (1 : Matrix k k ℂ)))
    (hright : ∀ y, T y*A=A*((1 : Matrix n n ℂ) ⊗ₖ D y))
    (hu : ∀ y, (D y)ᴴ*D y=1)
    (hiJoint : ∀ S : Submodule ℂ (m → ℂ),
      (∀ x v, v∈S → H x *ᵥ v∈S) →
      (∀ y v, v∈S → T y *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (S : Submodule ℂ (k → ℂ))
    (hS : ∀ y v, v∈S → D y *ᵥ v∈S) : S=⊥ ∨ S=⊤ := by
  let e := WithLp.linearEquiv 2 ℂ (k → ℂ)
  have hi : ∀ y v, v∈S.comap e.toLinearMap →
      WithLp.toLp 2 (D y *ᵥ WithLp.ofLp v)∈S.comap e.toLinearMap := by
    intro y v hv
    exact hS y (WithLp.ofLp v) hv
  have hs := Paper2ScalarCommutantIrreducible.invariant_submodule_trivial D hu
    (multiplicity_scalar_commutant H T R D A hA hfull hleft hright hiJoint) _ hi
  rcases hs with hb | ht
  · left
    apply Submodule.comap_injective_of_surjective e.surjective
    simpa using hb
  · right
    apply Submodule.comap_injective_of_surjective e.surjective
    simpa using ht

end Paper2IsotypicTensor


==> anc/lean/IsotypicTensor.lean <==
import CommutantMultiplicity

/-! A joint irreducible pair of commuting unitary actions is entirely the
isotypic component of any one of its left irreducible types. The tensor
coordinates and the right multiplicity action are constructed internally. -/
noncomputable section
namespace Paper2IsotypicTensor
open Matrix Paper2SeedMultiplicity Paper2SeedCopies Paper2CommutantMultiplicity
open scoped Kronecker
set_option linter.unusedSectionVars false
set_option linter.unusedSimpArgs false
set_option backward.isDefEq.respectTransparency false
variable {g h n m : Type*} [Fintype n] [DecidableEq n] [Nonempty n]
  [Fintype m] [DecidableEq m]

theorem tensor_coordinates_from_left_type
    (H : g → Matrix m m ℂ) (T : h → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (hH : ∀ x, (H x)ᴴ*H x=1) (hT : ∀ y, (T y)ᴴ*T y=1)
    (hR : ∀ x, (R x)ᴴ*R x=1)
    (hc : ∀ x y, H x*T y=T y*H x)
    (hiR : ∀ S : Submodule ℂ (n → ℂ),
      (∀ x v, v∈S → R x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (hiJoint : ∀ S : Submodule ℂ (m → ℂ),
      (∀ x v, v∈S → H x *ᵥ v∈S) →
      (∀ y v, v∈S → T y *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (B : Matrix m n ℂ) (hB : ∀ x, H x*B=B*R x) (hn : B≠0) :
    ∃ (k : ℕ), 0<k ∧ ∃ (A : Matrix m (n × Fin k) ℂ) (D : h → Matrix (Fin k) (Fin k) ℂ),
      Aᴴ*A=1 ∧ A*Aᴴ=1 ∧
      (∀ x, H x*A=A*(R x ⊗ₖ (1 : Matrix (Fin k) (Fin k) ℂ))) ∧
      (∀ y, T y*A=A*((1 : Matrix n n ℂ) ⊗ₖ D y)) ∧
      (∀ y, (D y)ᴴ*D y=1) := by
  obtain ⟨k,C,P,hC,ho,_hph,_hpp,_hpc,_hcomp,_hz,hex,hdim⟩ :=
    actual_seed_copies H R hH hR hiR
  have hk : 0<k := by
    by_contra hk
    have hk0 : k=0 := by omega
    obtain ⟨c,he,_⟩ := hex B hB
    apply hn
    clear hdim
    subst k
    simpa using he
  obtain ⟨i₀⟩ := ‹Nonempty n›
  let A := copyTensor C
  let D := fun y => multiplicityMatrix C i₀ (T y)
  have hspan : ∀ B : Matrix m n ℂ, (∀ x, H x*B=B*R x) →
      ∃ c : Fin k → ℂ, B=∑ j, c j • C j := fun B hb => (hex B hb).exists
  have hA : Aᴴ*A=1 := copyTensor_gram C ho
  have hleft : ∀ x, H x*A=A*(R x ⊗ₖ (1 : Matrix (Fin k) (Fin k) ℂ)) :=
    copyTensor_left H R C hC
  have hright : ∀ y, T y*A=A*((1 : Matrix n n ℂ) ⊗ₖ D y) :=
    fun y => copyTensor_right H R C hC ho hspan i₀ (T y) (fun x => hc x y)
  have hir : ∀ x v, v∈LinearMap.range A.mulVecLin → H x *ᵥ v∈LinearMap.range A.mulVecLin := by
    intro x v hv
    obtain ⟨w,hw⟩ := hv
    refine ⟨(R x ⊗ₖ (1 : Matrix (Fin k) (Fin k) ℂ)) *ᵥ w,?_⟩
    change A *ᵥ ((R x ⊗ₖ 1) *ᵥ w)=H x *ᵥ v
    rw [Matrix.mulVec_mulVec,← hleft,← Matrix.mulVec_mulVec,show A *ᵥ w=v from hw]
  have hit : ∀ y v, v∈LinearMap.range A.mulVecLin → T y *ᵥ v∈LinearMap.range A.mulVecLin := by
    intro y v hv
    obtain ⟨w,hw⟩ := hv
    refine ⟨((1 : Matrix n n ℂ) ⊗ₖ D y) *ᵥ w,?_⟩
    change A *ᵥ ((1 ⊗ₖ D y) *ᵥ w)=T y *ᵥ v
    rw [Matrix.mulVec_mulVec,← hright,← Matrix.mulVec_mulVec,show A *ᵥ w=v from hw]
  have hrange : LinearMap.range A.mulVecLin=⊤ := by
    apply (hiJoint _ hir hit).resolve_left
    intro hz
    have hm : A=0 := by
      apply Matrix.ext_iff_mulVec.mpr
      intro v
      have h := congrArg (fun f : (n × Fin k → ℂ) →ₗ[ℂ] (m → ℂ) => f v) (LinearMap.range_eq_bot.mp hz)
      simpa using h
    have hnz := congrArg (fun M : Matrix (n × Fin k) (n × Fin k) ℂ => M (i₀,⟨0,hk⟩) (i₀,⟨0,hk⟩)) hA
    simp [hm] at hnz
  have hfull : A*Aᴴ=1 := by
    apply Matrix.ext_iff_mulVec.mpr
    intro v
    obtain ⟨w,hw⟩ := LinearMap.range_eq_top.mp hrange v
    rw [← Matrix.mulVec_mulVec]
    rw [← hw]
    change A *ᵥ (Aᴴ *ᵥ (A *ᵥ w))=1 *ᵥ (A *ᵥ w)
    simp only [Matrix.mulVec_mulVec,Matrix.mul_assoc,hA,Matrix.mul_one,Matrix.one_mul,Matrix.one_mulVec]
  refine ⟨k,hk,A,D,hA,hfull,hleft,hright,?_⟩
  exact fun y => multiplicityMatrix_unitary H R C hC ho hspan i₀ (T y) (fun x => hc x y) (hT y)

end Paper2IsotypicTensor


==> anc/lean/JointTensorFactorization.lean <==
import SubspaceCompression
import IsotypicIrreducible

/-! Every nonzero finite joint irreducible pair of commuting unitary actions
has actual irreducible tensor factors, with a constructed unitary coordinate map. -/
noncomputable section
namespace Paper2JointTensorFactorization
open Matrix Paper2SubspaceCompression Paper2IsotypicTensor
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option backward.isDefEq.respectTransparency false
variable {g h m : Type*} [Fintype m] [DecidableEq m] [Nonempty m]

theorem exists_tensor_factors
    (H : g → Matrix m m ℂ) (T : h → Matrix m m ℂ)
    (hH : ∀ x, (H x)ᴴ*H x=1) (hT : ∀ y, (T y)ᴴ*T y=1)
    (hc : ∀ x y, H x*T y=T y*H x)
    (hiJoint : ∀ S : Submodule ℂ (m → ℂ),
      (∀ x v, v∈S → H x *ᵥ v∈S) →
      (∀ y v, v∈S → T y *ᵥ v∈S) → S=⊥ ∨ S=⊤) :
    ∃ (r k : ℕ), 0<r ∧ 0<k ∧
      ∃ (R : g → Matrix (Fin r) (Fin r) ℂ) (D : h → Matrix (Fin k) (Fin k) ℂ)
        (A : Matrix m (Fin r × Fin k) ℂ),
      Aᴴ*A=1 ∧ A*Aᴴ=1 ∧
      (∀ x, H x*A=A*(R x ⊗ₖ (1 : Matrix (Fin k) (Fin k) ℂ))) ∧
      (∀ y, T y*A=A*((1 : Matrix (Fin r) (Fin r) ℂ) ⊗ₖ D y)) ∧
      (∀ x y, (H x*T y)*A=A*(R x ⊗ₖ D y)) ∧
      (∀ x, (R x)ᴴ*R x=1) ∧ (∀ y, (D y)ᴴ*D y=1) ∧
      (∀ V : Submodule ℂ (Fin r → ℂ), (∀ x v, v∈V → R x *ᵥ v∈V) → V=⊥ ∨ V=⊤) ∧
      (∀ V : Submodule ℂ (Fin k → ℂ), (∀ y v, v∈V → D y *ᵥ v∈V) → V=⊥ ∨ V=⊤) := by
  obtain ⟨r,hr,R,B,hB,hBR,hR,hiR⟩ := exists_irreducible_matrix_copy H hH
  let : Nonempty (Fin r) := ⟨⟨0,hr⟩⟩
  have hn : B≠0 := by
    intro hz
    rw [hz] at hB
    simp at hB
  obtain ⟨k,hk,A,D,hA,hfull,hleft,hright,hD⟩ :=
    tensor_coordinates_from_left_type H T R hH hT hR hc hiR hiJoint B hBR hn
  let : Nonempty (Fin k) := ⟨⟨0,hk⟩⟩
  refine ⟨r,k,hr,hk,R,D,A,hA,hfull,hleft,hright,?_,hR,hD,hiR,?_⟩
  · intro x y
    rw [Matrix.mul_assoc,hright,← Matrix.mul_assoc,hleft,Matrix.mul_assoc,
      ← Matrix.mul_kronecker_mul,Matrix.mul_one,Matrix.one_mul]
  · exact multiplicity_irreducible H T R D A hA hfull hleft hright hD hiJoint

end Paper2JointTensorFactorization


==> anc/lean/Kernel.lean <==
import Mathlib.Analysis.Matrix.Order
import Mathlib.LinearAlgebra.Matrix.Notation
import Mathlib.Tactic.FinCases

/-! The two finite-dimensional rank-one-vanishing arguments used in S5.
These lemmas do not assume that L itself vanishes. The still external step is
the differentiable-symmetry reduction producing their stated hypotheses. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
namespace S45Kernel
open Matrix
open scoped BigOperators ComplexOrder
variable {n : Type*} [Fintype n] [DecidableEq n]

/-- If A B is symmetric for every 2-by-n A, the n-by-2 matrix B vanishes. -/
theorem all_left_products_symmetric_zero (B : Matrix n (Fin 2) ℂ)
    (hB : ∀ A : Matrix (Fin 2) n ℂ, (A * B)ᵀ = A * B) : B = 0 := by
  ext i j
  fin_cases j
  · have h := congrFun (congrFun (hB (Matrix.single 1 i 1)) 0) 1
    simpa [Matrix.transpose_apply, Matrix.mul_apply, Matrix.single, ite_and] using h
  · have h := congrFun (congrFun (hB (Matrix.single 0 i 1)) 1) 0
    simpa [Matrix.transpose_apply, Matrix.mul_apply, Matrix.single, ite_and] using h

/-- Matrix-vector multiplication distributes over a finite sum of matrices. -/
theorem sum_mulVec {s : Type*} [Fintype s] (A : s → Matrix n n ℂ) (v : n → ℂ) :
    (∑ j, A j) *ᵥ v = ∑ j, (A j *ᵥ v) := by
  ext i
  simp only [Matrix.mulVec, dotProduct, Matrix.sum_apply, Finset.sum_apply, Finset.sum_mul]
  exact Finset.sum_comm

/-- A scalar Gram isometry with a nonzero common kernel vector has zero scalar. -/
theorem common_kernel_scalar_zero {s : Type*} [Fintype s]
    (L : s → Matrix n n ℂ) (γ : ℂ)
    (hgram : (∑ j, (L j)ᴴ * L j) = γ • (1 : Matrix n n ℂ))
    (v : n → ℂ) (hv : v ≠ 0) (hker : ∀ j, L j *ᵥ v = 0) : γ = 0 := by
  have hzero : (∑ j, (L j)ᴴ * L j) *ᵥ v = 0 := by
    rw [sum_mulVec]
    have hj (j : s) : ((L j)ᴴ * L j) *ᵥ v = 0 := by
      rw [← Matrix.mulVec_mulVec, hker, Matrix.mulVec_zero]
    simp [hj]
  rw [hgram, Matrix.smul_mulVec, Matrix.one_mulVec] at hzero
  obtain ⟨i,hi⟩ : ∃ i, v i ≠ 0 := by
    by_contra hn
    apply hv
    ext i
    simpa using not_exists.mp hn i
  have hprod : γ * v i = 0 := congrFun hzero i
  exact (mul_eq_zero.mp hprod).resolve_right hi

/-- A zero sum of slice Gram matrices forces every slice to vanish. -/
theorem gram_sum_zero_slices_zero {s : Type*} [Fintype s]
    (L : s → Matrix n n ℂ) (hgram : (∑ j, (L j)ᴴ * L j) = 0) :
    ∀ j, L j = 0 := by
  intro j
  ext a b
  have hdiag : (∑ j, ∑ k, star (L j k b) * L j k b) = 0 := by
    simpa [Matrix.sum_apply, Matrix.mul_apply, Matrix.conjTranspose_apply] using
      congrFun (congrFun hgram b) b
  have hj : (∑ k, star (L j k b) * L j k b) = 0 :=
    congrFun ((Fintype.sum_eq_zero_iff_of_nonneg (fun r =>
      Finset.sum_nonneg (fun k _ => star_mul_self_nonneg (L r k b)))).mp hdiag) j
  have ha : star (L j a b) * L j a b = 0 :=
    congrFun ((Fintype.sum_eq_zero_iff_of_nonneg (fun k => star_mul_self_nonneg (L j k b))).mp hj) a
  exact star_mul_self_eq_zero.mp ha

/-- S5: common nonzero kernel plus scalar Gram identity annihilates every slice. -/
theorem common_kernel_slices_zero {s : Type*} [Fintype s]
    (L : s → Matrix n n ℂ) (γ : ℂ)
    (hgram : (∑ j, (L j)ᴴ * L j) = γ • (1 : Matrix n n ℂ))
    (v : n → ℂ) (hv : v ≠ 0) (hker : ∀ j, L j *ᵥ v = 0) : ∀ j, L j = 0 := by
  have hγ := common_kernel_scalar_zero L γ hgram v hv hker
  apply gram_sum_zero_slices_zero L
  simpa [hγ] using hgram

#print axioms all_left_products_symmetric_zero
#print axioms sum_mulVec
#print axioms common_kernel_scalar_zero
#print axioms gram_sum_zero_slices_zero
#print axioms common_kernel_slices_zero
end S45Kernel


==> anc/lean/LinearSymmetry.lean <==
import Preserver
import Mathlib.Tactic.LinearCombination
import Mathlib.Tactic.FinCases

/-!
S5 bridge from the actual linearized symmetry to fixed right multiplication.
Unlike Preserver.lean, this module does not assume preservation of rank-one
left factors. It derives the needed matrix-unit support from polarization and
the presence of a third qutrit row.
-/
set_option linter.unusedSimpArgs false
namespace S45LinearSymmetry
open Matrix
open scoped BigOperators
abbrev Q := Fin 3

def Symmetry (T : Matrix Q Q ℂ →ₗ[ℂ] Matrix Q Q ℂ) : Prop :=
  ∀ M, M * (T M)ᵀ = T M * Mᵀ

/-- Polarization of the manuscript's all-matrix quadratic symmetry equation. -/
theorem polarization (T : Matrix Q Q ℂ →ₗ[ℂ] Matrix Q Q ℂ)
    (h : Symmetry T) (M N : Matrix Q Q ℂ) :
    M * (T N)ᵀ + N * (T M)ᵀ = T M * Nᵀ + T N * Mᵀ := by
  have hp := h (M + N)
  have hm := h M
  have hn := h N
  simp only [map_add, Matrix.transpose_add, Matrix.add_mul, Matrix.mul_add] at hp
  ext i j
  have hp' := congrFun (congrFun hp i) j
  have hm' := congrFun (congrFun hm i) j
  have hn' := congrFun (congrFun hn i) j
  simp only [Matrix.add_apply] at hp' ⊢
  linear_combination hp' - hm' - hn'

/-- A third row exists for every two distinct qutrit rows. -/
theorem third_row (a i : Q) (hai : a ≠ i) : ∃ c : Q, c ≠ a ∧ c ≠ i := by
  have hfinite : ∀ a i : Q, a ≠ i → ∃ c : Q, c ≠ a ∧ c ≠ i := by decide
  exact hfinite a i hai

/-- The polarized equality isolates each off-row output coefficient. -/
theorem single_image_support (T : Matrix Q Q ℂ →ₗ[ℂ] Matrix Q Q ℂ)
    (h : Symmetry T) (a b i k : Q) (hia : i ≠ a) :
    T (Matrix.single a b 1) i k = 0 := by
  obtain ⟨c,hca,hci⟩ := third_row a i (Ne.symm hia)
  have hp := congrFun (congrFun (polarization T h
      (Matrix.single a b 1) (Matrix.single c k 1)) c) i
  simpa [Matrix.mul_apply, Matrix.transpose_apply, Matrix.single, ite_and,
    hca, hci, hia, Ne.symm hca, Ne.symm hci, Ne.symm hia] using hp

/-- The two off-diagonal polarized entries relate different row maps by transpose. -/
theorem cross_rows (T : Matrix Q Q ℂ →ₗ[ℂ] Matrix Q Q ℂ)
    (h : Symmetry T) (a b c k : Q) (hac : a ≠ c) :
    T (Matrix.single a b 1) a k = T (Matrix.single c k 1) c b := by
  have hp := congrFun (congrFun (polarization T h
      (Matrix.single a b 1) (Matrix.single c k 1)) a) c
  simpa [Matrix.mul_apply, Matrix.transpose_apply, Matrix.single, ite_and,
    hac, Ne.symm hac] using hp.symm

/-- Passing through a third row removes the transpose and gives row agreement. -/
theorem row_agreement (T : Matrix Q Q ℂ →ₗ[ℂ] Matrix Q Q ℂ)
    (h : Symmetry T) (a c b k : Q) :
    T (Matrix.single a b 1) a k = T (Matrix.single c b 1) c k := by
  by_cases hac : a = c
  · subst c; rfl
  obtain ⟨r,hra,hrc⟩ := third_row a c hac
  exact (cross_rows T h a b r k (Ne.symm hra)).trans (cross_rows T h r k c b hrc)

/-- Linearized all-matrix symmetry alone forces a single fixed right multiplier. -/
theorem symmetry_right_multiplier (T : Matrix Q Q ℂ →ₗ[ℂ] Matrix Q Q ℂ)
    (h : Symmetry T) : ∃ B : Matrix Q Q ℂ, ∀ M, T M = M * B := by
  let B : Matrix Q Q ℂ := fun b k => T (Matrix.single 0 b 1) 0 k
  refine ⟨B, fun M => ?_⟩
  have hentry (a b i k : Q) :
      T (Matrix.single a b 1) i k = if a = i then B b k else 0 := by
    by_cases hai : a = i
    · subst i
      simp only [ite_true, B]
      exact row_agreement T h a 0 b k
    · simp only [hai, ite_false]
      exact single_image_support T h a b i k (Ne.symm hai)
  calc
    T M = T (∑ a, ∑ b, M a b • Matrix.single a b 1) :=
      congrArg T (S45.matrix_unit_expansion M)
    _ = M * B := by
      simp_rw [map_sum, map_smul]
      ext i k
      simp only [Matrix.sum_apply, Matrix.smul_apply, smul_eq_mul, hentry, Matrix.mul_apply]
      simp [Finset.mul_sum, Finset.sum_ite_irrel]

/-- S5's constant is necessarily the value at I; no rank-one premise remains. -/
theorem symmetry_value_at_one (T : Matrix Q Q ℂ →ₗ[ℂ] Matrix Q Q ℂ)
    (h : Symmetry T) (M : Matrix Q Q ℂ) : T M = M * T 1 := by
  obtain ⟨B,hB⟩ := symmetry_right_multiplier T h
  have h1 : T 1 = B := by simpa using hB 1
  rw [h1]
  exact hB M

/-- The previous package's rank-one left-factor premise is now a proved consequence. -/
theorem symmetry_preserves_left_factor (T : Matrix Q Q ℂ →ₗ[ℂ] Matrix Q Q ℂ)
    (h : Symmetry T) : S45.PreservesLeftFactor T := by
  intro x y
  refine ⟨fun j => ∑ k, y k * T 1 k j, ?_⟩
  rw [symmetry_value_at_one T h]
  ext i j
  simp [S45.outer, Matrix.mul_apply, Finset.mul_sum, mul_assoc]

#print axioms polarization
#print axioms third_row
#print axioms single_image_support
#print axioms cross_rows
#print axioms row_agreement
#print axioms symmetry_right_multiplier
#print axioms symmetry_value_at_one
#print axioms symmetry_preserves_left_factor
#print axioms Q
#print axioms Symmetry
end S45LinearSymmetry


==> anc/lean/LowDegree.lean <==
import ExactStorage

/-! A direct low-degree obstruction, avoiding physical padding queries.
Multiplication of an actual linear program by M_kk is only an algebraic
homogenization, with explicit quadratic coefficients and no new oracle. -/
noncomputable section
namespace S5LowDegree
open Matrix
open scoped BigOperators Kronecker
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
abbrev Q := Fin 3
variable {p : Type*} [Fintype p] [DecidableEq p]

theorem linear_program_entries (c : Matrix Q Q ℂ →ₗ[ℂ] (p → ℂ))
    (M : Matrix Q Q ℂ) (s : p) :
    c M s = ∑ i, ∑ j, M i j * c (Matrix.single i j 1) s := by
  have h := congrArg (fun N => c N s) (S45.matrix_unit_expansion M)
  simpa only [map_sum, map_smul, Finset.sum_apply, Pi.smul_apply, smul_eq_mul] using h

def liftedCoefficients (c : Matrix Q Q ℂ →ₗ[ℂ] (p → ℂ)) (k : Q) : p → Fin 45 → ℂ :=
  fun s => S5TwoQuery.canonicalCoefficients (fun a b i j =>
    if a = k ∧ b = k then c (Matrix.single i j 1) s else 0)

/-- The homogenized program has explicit coefficients in the complete quadratic basis. -/
theorem lifted_program_identity (c : Matrix Q Q ℂ →ₗ[ℂ] (p → ℂ))
    (k : Q) (M : Matrix Q Q ℂ) :
    S5SliceGram.quadraticProgram (liftedCoefficients c k) M = M k k • c M := by
  funext s
  change S45Minors.quad (S5TwoQuery.canonicalCoefficients (fun a b i j =>
    if a = k ∧ b = k then c (Matrix.single i j 1) s else 0)) M = M k k * c M s
  rw [← S5TwoQuery.ordered_to_canonical]
  simp [ite_and, Finset.sum_ite_irrel]
  rw [linear_program_entries]
  simp only [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  ring

theorem encodingSlice_smul (G0 : Matrix (Q × p) (Q × p) ℂ)
    (c : p → ℂ) (z : ℂ) (s : p) :
    S5SliceGram.encodingSlice G0 (z • c) s = z • S5SliceGram.encodingSlice G0 c s := by
  ext i j
  simp only [S5SliceGram.encodingSlice_entries, Pi.smul_apply,
    Matrix.smul_apply, smul_eq_mul, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro t _
  ring

theorem encodingSlice_sum (G0 : Matrix (Q × p) (Q × p) ℂ)
    (c : Q → p → ℂ) (s : p) :
    S5SliceGram.encodingSlice G0 (∑ k, c k) s = ∑ k, S5SliceGram.encodingSlice G0 (c k) s := by
  ext i j
  simp only [S5SliceGram.encodingSlice_entries, Finset.sum_apply, Matrix.sum_apply,
    Finset.mul_sum]
  exact Finset.sum_comm

theorem outer_diagonal_unit (k : Q) :
    S45Minors.outer (Pi.single k 1) (Pi.single k 1) = Matrix.single k k 1 := by
  ext i j
  fin_cases k <;> fin_cases i <;> fin_cases j <;>
    norm_num [S45Minors.outer, Matrix.single, Pi.single_apply]

theorem identity_diagonal_units :
    (1 : Matrix Q Q ℂ) = ∑ k : Q, Matrix.single k k 1 := by
  ext i j
  simp [Matrix.sum_apply, Matrix.single, Matrix.one_apply, ite_and]

/-- SU symmetry and fixed encoding isometry force every diagonal-unit slice
of a linear program to vanish. The auxiliary multiplier is not a query. -/
theorem linear_diagonal_slices_zero (G0 : Matrix (Q × p) (Q × p) ℂ)
    (hG0 : G0ᴴ * G0 = 1) (c : Matrix Q Q ℂ →ₗ[ℂ] (p → ℂ))
    (hSU : ∀ s U, Paper2S123.SpecialUnitary U →
      (U * S5SliceGram.encodingSlice G0 (c U) s)ᵀ =
        U * S5SliceGram.encodingSlice G0 (c U) s)
    (k : Q) (s : p) : S5SliceGram.encodingSlice G0 (c (Matrix.single k k 1)) s = 0 := by
  let b := liftedCoefficients c k
  have hsSU (r : p) (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
      (U * S45Minors.quadMatrix (S5SliceGram.encodingCoefficients G0 b r) U)ᵀ =
        U * S45Minors.quadMatrix (S5SliceGram.encodingCoefficients G0 b r) U := by
    rw [← S5SliceGram.physical_slice_coefficients]
    change (U * S5SliceGram.encodingSlice G0
      (S5SliceGram.quadraticProgram (liftedCoefficients c k) U) r)ᵀ = _
    rw [lifted_program_identity, encodingSlice_smul, Matrix.mul_smul,
      Matrix.transpose_smul, hSU r U hU]
  have hs (r : p) (M : Matrix Q Q ℂ) :
      (M * S5SliceGram.encodingSlice G0 (S5SliceGram.quadraticProgram b M) r)ᵀ =
        M * S5SliceGram.encodingSlice G0 (S5SliceGram.quadraticProgram b M) r := by
    simpa only [S5SliceGram.physical_slice_coefficients] using
      S5HermitianExtension.quadratic_symmetry_SU_to_all
        (S5SliceGram.encodingCoefficients G0 b r) (hsSU r) M
  have hz := S5SliceGram.physical_rank_one_slices_zero G0 hG0 b hs
    (Pi.single k 1) (Pi.single k 1) s
  rw [outer_diagonal_unit] at hz
  change S5SliceGram.encodingSlice G0
    (S5SliceGram.quadraticProgram (liftedCoefficients c k) (Matrix.single k k 1)) s = 0 at hz
  rw [lifted_program_identity] at hz
  simpa [Matrix.single] using hz

/-- A normalized linear program cannot have saturated four-query SU symmetry.
Linearity, the actual physical Gram, and all three diagonal rank-one tests
give zero slices at I, contradicting the normalized input program. -/
theorem no_normalized_linear_program (G0 : Matrix (Q × p) (Q × p) ℂ)
    (hG0 : G0ᴴ * G0 = 1) (c : Matrix Q Q ℂ →ₗ[ℂ] (p → ℂ))
    (hc : S4Program.bracket (c 1) (c 1) = 1)
    (hSU : ∀ s U, Paper2S123.SpecialUnitary U →
      (U * S5SliceGram.encodingSlice G0 (c U) s)ᵀ =
        U * S5SliceGram.encodingSlice G0 (c U) s) : False := by
  have hz (s : p) : S5SliceGram.encodingSlice G0 (c 1) s = 0 := by
    have he : c 1 = ∑ k : Q, c (Matrix.single k k 1) := by
      conv_lhs => rw [identity_diagonal_units]
      rw [map_sum]
    rw [he, encodingSlice_sum]
    simp only [linear_diagonal_slices_zero G0 hG0 c hSU, Finset.sum_const_zero]
  have hg := S5SliceGram.physical_slice_gram G0 hG0 (c 1)
  simp only [hz, Matrix.conjTranspose_zero, Matrix.zero_mul, Finset.sum_const_zero,
    hc, one_smul] at hg
  have h := congrFun (congrFun hg (0 : Q)) 0
  norm_num at h

end S5LowDegree


==> anc/lean/LowPreparation.lean <==
import LowDegree

/-! Exact zero- and one-preparation/four-processing transposition are
impossible directly in the finite-word model. No padding or routing premise
is introduced; the constant case is reduced by an algebraic coordinate factor. -/
noncomputable section
namespace S5LowPreparation
open Matrix S4Word S4Program S4Response S4Analytic S5LowDegree
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
abbrev Q := Fin 3
variable {p a : Type*} [Fintype p] [DecidableEq p] [Fintype a] [DecidableEq a]

def coordinateProgram (v : p → ℂ) : Matrix Q Q ℂ →ₗ[ℂ] (p → ℂ) where
  toFun M := M 0 0 • v
  map_add' A B := by simp [Matrix.add_apply, add_smul]
  map_smul' z M := by simp [Matrix.smul_apply, smul_smul]

/-- Constant normalized programs cannot satisfy the physical SU symmetry.
Multiplication by M00 is an algebraic test family, not an extra oracle call. -/
theorem no_normalized_constant_program (G0 : Matrix (Q × p) (Q × p) ℂ)
    (hG0 : G0ᴴ * G0 = 1) (v : p → ℂ) (hv : bracket v v = 1)
    (hSU : ∀ s U, Paper2S123.SpecialUnitary U →
      (U * S5SliceGram.encodingSlice G0 v s)ᵀ = U * S5SliceGram.encodingSlice G0 v s) : False := by
  apply no_normalized_linear_program G0 hG0 (coordinateProgram v)
  · simpa [coordinateProgram] using hv
  · intro s U hU
    change (U * S5SliceGram.encodingSlice G0 (U 0 0 • v) s)ᵀ =
      U * S5SliceGram.encodingSlice G0 (U 0 0 • v) s
    rw [encodingSlice_smul, Matrix.mul_smul, Matrix.transpose_smul, hSU s U hU]

/-- The actual one-query preparation network is a complex-linear function of M. -/
def oneQueryProgram (C : Matrix p (Q × a) ℂ) (v : Q × a → ℂ) :
    Matrix Q Q ℂ →ₗ[ℂ] (p → ℂ) where
  toFun M := C *ᵥ ((M ⊗ₖ (1 : Matrix a a ℂ)) *ᵥ v)
  map_add' A B := by
    simp [Matrix.add_kronecker, Matrix.add_mulVec, Matrix.mulVec_add]
  map_smul' z M := by
    simp [Matrix.smul_kronecker, Matrix.smul_mulVec, Matrix.mulVec_smul]

theorem one_query_word (Gp : ℕ → Matrix (Q × a) (Q × a) ℂ)
    (M : Matrix Q Q ℂ) (seed : Q × a → ℂ) :
    (word Gp (M ⊗ₖ (1 : Matrix a a ℂ)) 1).mulVec seed =
      oneQueryProgram (Gp 1) ((Gp 0).mulVec seed) M := by
  simp only [word, oneQueryProgram, LinearMap.coe_mk, AddHom.coe_mk,
    Matrix.mulVec_mulVec, Matrix.mul_assoc]

theorem no_zero_preparation_four_processing
    (Gp : ℕ → Matrix (Q × a) (Q × a) ℂ)
    (G : ℕ → Matrix (Q × (Q × a)) (Q × (Q × a)) ℂ)
    (seed : Q × a → ℂ) (cout : Matrix Q Q ℂ → Q × a → ℂ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix Q Q ℂ, Paper2S123.SpecialUnitary V →
      word G (V ⊗ₖ (1 : Matrix (Q × a) (Q × a) ℂ)) 4 *
        insert (d:=Q) ((word Gp (V ⊗ₖ (1 : Matrix a a ℂ)) 0).mulVec seed) =
        insert (d:=Q) (cout V) * Vᵀ) : False := by
  apply no_normalized_constant_program (G 0) (hG 0) ((Gp 0).mulVec seed)
  · rw [S5QueryRemoval.isometry_bracket (Gp 0) (hGp 0), hseed]
  · intro s U hU
    simpa only [word] using
      S5ExactPrefix.protocol_first_slice_symmetric Gp G seed cout 0 hGp hG hseed hend U hU s

theorem no_one_preparation_four_processing
    (Gp : ℕ → Matrix (Q × a) (Q × a) ℂ)
    (G : ℕ → Matrix (Q × (Q × a)) (Q × (Q × a)) ℂ)
    (seed : Q × a → ℂ) (cout : Matrix Q Q ℂ → Q × a → ℂ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix Q Q ℂ, Paper2S123.SpecialUnitary V →
      word G (V ⊗ₖ (1 : Matrix (Q × a) (Q × a) ℂ)) 4 *
        insert (d:=Q) ((word Gp (V ⊗ₖ (1 : Matrix a a ℂ)) 1).mulVec seed) =
        insert (d:=Q) (cout V) * Vᵀ) : False := by
  apply no_normalized_linear_program (G 0) (hG 0)
    (oneQueryProgram (Gp 1) ((Gp 0).mulVec seed))
  · have h := prepared_vector_normalized Gp
      ((1 : Matrix Q Q ℂ) ⊗ₖ (1 : Matrix a a ℂ)) hGp
      (lifted_query_isometry 1 (by simp)) seed hseed 1
    simpa only [one_query_word] using h
  · intro s U hU
    simpa only [one_query_word] using
      S5ExactPrefix.protocol_first_slice_symmetric Gp G seed cout 1 hGp hG hseed hend U hU s

/-- The finite-word storage lower bound: exact four-processing-query
qutrit transposition requires at least three preparation queries. -/
theorem preparation_query_bound
    (Gp : ℕ → Matrix (Q × a) (Q × a) ℂ)
    (G : ℕ → Matrix (Q × (Q × a)) (Q × (Q × a)) ℂ)
    (seed : Q × a → ℂ) (cout : Matrix Q Q ℂ → Q × a → ℂ) (n : ℕ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix Q Q ℂ, Paper2S123.SpecialUnitary V →
      word G (V ⊗ₖ (1 : Matrix (Q × a) (Q × a) ℂ)) 4 *
        insert (d:=Q) ((word Gp (V ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
        insert (d:=Q) (cout V) * Vᵀ) : 3 ≤ n := by
  by_contra hn
  have hn' : n ≤ 2 := by omega
  interval_cases n
  · exact no_zero_preparation_four_processing Gp G seed cout hGp hG hseed hend
  · exact no_one_preparation_four_processing Gp G seed cout hGp hG hseed hend
  · exact S5ExactStorage.no_two_preparation_four_processing Gp G seed cout hGp hG hseed hend

/-- Only pointwise existence of a data-independent output program is needed. -/
theorem preparation_bound_of_pointwise_program
    (Gp : ℕ → Matrix (Q × a) (Q × a) ℂ)
    (G : ℕ → Matrix (Q × (Q × a)) (Q × (Q × a)) ℂ)
    (seed : Q × a → ℂ) (n : ℕ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix Q Q ℂ, Paper2S123.SpecialUnitary V →
      ∃ cout : Q × a → ℂ,
      word G (V ⊗ₖ (1 : Matrix (Q × a) (Q × a) ℂ)) 4 *
        insert (d:=Q) ((word Gp (V ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
        insert (d:=Q) cout * Vᵀ) : 3 ≤ n := by
  classical
  let cout : Matrix Q Q ℂ → Q × a → ℂ := fun V =>
    if hV : Paper2S123.SpecialUnitary V then Classical.choose (hend V hV) else 0
  apply preparation_query_bound Gp G seed cout n hGp hG hseed
  intro V hV
  simpa only [cout, dite_eq_left hV] using Classical.choose_spec (hend V hV)

end S5LowPreparation


==> anc/lean/MAIN_RESULTS.md <==
# Main-result entry points

This guide identifies the selected proof sources and their previously recorded execution evidence. This release repackages those materials and checks file hashes; it does not report a new Lean execution.

Start with the instantiated declarations below. Their constructions supply the required gates and encoders internally. The general-purpose lemmas used to extend an endpoint to joint inputs or repeated calls are identified separately, together with the actual endpoint that supplies their premises.

| Manuscript result | Primary entry points | Main scope |
|---|---|---|
| Fixed qutrit construction, three preparation and four processing queries | [C4PreparationCircuit.lean](C4PreparationCircuit.lean): `Paper2C4PreparationCircuit.actual_same_workspace_endpoints`; [FourQueryCatalyst.lean](FourQueryCatalyst.lean): `Paper2FourQueryCatalyst.actual_four_query_joint_input` | The same 270-dimensional workspace and 90-dimensional stored program; reset query qutrit after preparation; exact transposition and program return for every `U ∈ SU(3)`. |
| Compatible parameter family | [FamilyCompleteProtocol.lean](FamilyCompleteProtocol.lean): `Paper2FamilyCompleteProtocol.complete_three_plus_four_query_family` and `Paper2FamilyCompleteProtocol.complete_three_plus_four_query_channel` | Every real `4/5 ≤ a ≤ 1`; the same 594-dimensional workspace and 198-dimensional memory for preparation and processing; arbitrary finite-reference joint inputs, including mixed states. |
| S4 processing lower bounds | [CPNativeTreeBounds.lean](CPNativeTreeBounds.lean): `FinitePure.cp_native_transpose_query_bound` and `FinitePure.cp_native_inversion_query_bound` | Finite causal CP trees with a finitely prepared program, which may be consumed; `q ≥ d+1` for transposition (`d ≥ 2`) and `q ≥ d²−1` for inversion. |
| S5 preparation lower bound | [CPNativeTreeBounds.lean](CPNativeTreeBounds.lean): `FinitePure.cp_native_preparation_bound` | Qutrit transposition in the same two-stage model: processing budget `q ≤ 4` implies preparation budget `p ≥ 3`. |
| Repeated transposition and inversion | [ReusableCatalyst.lean](ReusableCatalyst.lean): `Paper2ReusableCatalyst.complete_repeated_transpose` and `Paper2ReusableCatalyst.complete_repeated_inverse` | One actual three-query preparation followed by `4k` or `8k` ordinary forward queries for any finite number `k` of uses, with the same program returned after each call. |

## 1. Fixed 270-dimensional construction and joint inputs

`Paper2C4PreparationCircuit.actual_same_workspace_endpoints` chooses both full-space fixed-unitary gate sequences **before** quantifying over `U`. The preparation endpoint uses three factors of `U ⊗ I`; the four-query processing endpoint is a matrix identity on all qutrit inputs and uses exactly the same `Paper2Catalyst.storedC4 U`.

The reset and storage coordinates are explicit in [C4PreparationGeometry.lean](C4PreparationGeometry.lean), especially `Paper2C4PreparationGeometry.preparedColumn` and `Paper2C4PreparationGeometry.resetStorage_c4`. Preparation ends with the query qutrit in its fixed zero state and the catalyst in the processor's memory coordinates. The normalized program is provided by `Paper2Catalyst.storedC4_normalized` in [Catalyst.lean](Catalyst.lean).

For an arbitrary finite reference, `Paper2FourQueryCatalyst.actual_four_query_joint_input` gives the actual processor's joint-vector identity. To read the corresponding mixed-state assertion for the same fixed processor, combine the processing component of `actual_same_workspace_endpoints` with `Paper2ReusableCatalyst.word_external_reference` in [ReusableCatalyst.lean](ReusableCatalyst.lean). That latter lemma tensors **every gate and oracle call** with the identity on the external reference and obtains the channel identity for every joint input matrix. Its endpoint premise is supplied by the instantiated construction, rather than assumed as an unresolved circuit property.

The more general `Paper2ActualCatalyticClosure.closure_word` in [ActualCatalyticClosure.lean](ActualCatalyticClosure.lean) is an intermediate conditional lemma: it assumes encoder and gate identities. The final result above instead uses `Paper2FourQueryCatalyst.actual_four_query_catalyst`, which obtains those identities from `Paper2TwoQueryEncoder.actual_two_query_endpoint` in [TwoQueryEncoder.lean](TwoQueryEncoder.lean).

## 2. Compatible parameter family

`Paper2FamilyCompleteProtocol.complete_three_plus_four_query_channel` is the most direct combined entry point. For each real `a` with `4/5 ≤ a ≤ 1`, it supplies preparation and processing gates before the oracle quantifier, proves the three-query reset/preparation identity, and gives the four-query channel identity for every finite reference and every joint input matrix. The same prepared `Paper2FamilyFirstEncoding.storedFamily a U` is returned. The construction uses a 450-dimensional midpoint carrier inside the physical space of dimension `594 = 3 × 198`.

The adjacent `complete_three_plus_four_query_family` states the matrix endpoint and arbitrary joint-vector form explicitly. Both results use the actual preparation in [FamilyPreparationCircuit.lean](FamilyPreparationCircuit.lean) and the instantiated processor in [FamilyActualClosure.lean](FamilyActualClosure.lean), rather than treating a generic seed, Gram identity, or encoder as a free hypothesis.

The parameter range applies to the **compatible preparation-and-processing family**. It is narrower than the preparation-only family. Continuity has its own precise scope: `Paper2FamilyParameterContinuity.stored_program_continuous` and `Paper2FamilyParameterContinuity.physical_midpoint_continuous` in [FamilyParameterContinuity.lean](FamilyParameterContinuity.lean) concern the program and midpoint maps. They do not assert that arbitrary choices of completed full-space gates are continuous in `a`.

## 3. S4 processing bounds and their physical model

The two `FinitePure.cp_native_*_query_bound` declarations take an actual preparation tree and processing tree, a positive-semidefinite initial density matrix of trace one, and exact correctness of the reduced data channel for every special unitary and every normalized pure input. They do **not** assume an encoder identity, a derivative formula, a CP response decomposition, or return of the program. Inversion is stated as `d² ≤ proc.queryBudget + 1`; transposition requires `2 ≤ d` and concludes `d + 1 ≤ proc.queryBudget`.

The tree type, channel semantics and budget are defined in [CPNativeOracleTree.lean](CPNativeOracleTree.lean):

- `FinitePure.CPNativeOracleTree` has ordinary query nodes and known finite CP-instrument nodes. Instrument outcomes can have different finite output dimensions and different subsequent trees.
- `FinitePure.CPNativeOracleTree.queryBudget` adds one at an oracle node and takes the maximum over **all structural children** at an instrument node. It is neither an expected cost nor a maximum restricted to reachable branches.
- Query nodes use a fixed unitary identification of the current space with a `d`-dimensional query port and finite memory. They supply an ordinary forward `U`, not a controlled-`U`, transpose or inverse oracle.
- `FinitePure.CPNativeOracleTree.kraus_tree` constructs the Kraus realization from CP and trace-preservation premises. Its continuation is selected by the original observable outcome; hidden Kraus indices do not give the controller extra information.

The two-stage channel is `FinitePure.physicalCPNativeTreeChannel` in [CPNativeTreeBounds.lean](CPNativeTreeBounds.lean). Preparation acts on the fixed initial state independently of the data; processing receives the prepared program together with the data. The output environment is traced out, so a consumable or changed program is allowed. Both trees are finite, with known operations independent of `U`. The statements do not cover indefinite causal order, infinitely many outcomes or unbounded-memory protocols.

The common-workspace reduction is proved in `FinitePure.CPNativeOracleTree.common_workspace`; the stage alignment is developed in [NativeTwoStage.lean](NativeTwoStage.lean). These are dependencies of the physical-model route, not extra hypotheses of the final bounds.

## 4. S5 preparation bound

`FinitePure.cp_native_preparation_bound` uses the same exact-channel and initial-state assumptions as Section 3, with data type `Fin 3` and `proc.queryBudget ≤ 4`. It concludes `3 ≤ prep.queryBudget`. The program dimension is arbitrary and finite, and its return is not required. Here both budgets use the structural-branch convention above.

This is the final physical-protocol entry point for the preparation threshold. [ExactStorage.lean](ExactStorage.lean) contains the algebraic exclusion of two preparation queries with four processing queries; [LowPreparation.lean](LowPreparation.lean) also excludes lower preparation counts. Those proof components sit below the final native-CP-tree theorem and should not be mistaken for restrictions of its input model.

## 5. Same-program repeated calls and inversion

`Paper2ReusableCatalyst.complete_repeated_transpose` provides one fixed three-query preparation and, for any finite `k` and any requested known unitary interleavings, an actual `4k`-query processing word. The logical target is the interleaved sequence, so the accessible workspace can supply different data registers by fixed swaps; it is not limited to a matrix power on one input.

`Paper2ReusableCatalyst.actual_same_workspace_inverse` first supplies the instantiated inverse construction: three preparation and eight processing queries on the same 810-dimensional space. The memory contains the original 90-dimensional catalyst and one clean qutrit, which is also restored. Its proof instantiates `Paper2CatalyticInverse.eight_query_inverse` in [CatalyticInverse.lean](CatalyticInverse.lean) with the actual four-query transpose processor. The generic inverse lemma alone still assumes a valid transpose endpoint; the instantiated wrapper supplies it. `Paper2ReusableCatalyst.complete_repeated_inverse` then gives `3 + 8k` total queries with that same restored program.

Mixed inputs and inaccessible external references are read through `Paper2ReusableCatalyst.reusable_word_channel` and `Paper2ReusableCatalyst.word_external_reference`, using the actual transpose or inverse endpoint just described. Known interleavings may act on the **accessible** data/workspace, while the additional inaccessible reference is acted on only by identity. These are composable constructions with the stated query costs; they do not claim optimal total cost among arbitrary unrestricted joint-batch protocols.

## Existing evidence and scope records

- [verified_source_manifest.json](verified_source_manifest.json) identifies the selected proof sources. [checks/results.json](checks/results.json) records the inherited execution and declaration audits.
- [source_scope_review.json](source_scope_review.json) records the reviewed S1–S5 source scope, original manuscript hashes and explicit main-text reuse consequences. [checks/main_reuse_source_review.json](checks/main_reuse_source_review.json) is the dedicated reuse review.
- [coverage.md](coverage.md) and [coverage.json](coverage.json) retain the detailed statement-to-declaration correspondence and model assumptions. Historical source line numbers refer to their frozen reviewed versions, not automatically to this revised manuscript's pagination or line numbers.

The public JSON records preserve scientific results and identify their original record hashes; host paths and publication workflow metadata have been normalized or omitted. They do not claim formalization of the whole manuscript, Mathematica's full symbolic matrices, or the numerical and memory-certificate observations of S6.


==> anc/lean/MatrixDecomposition.lean <==
import UnitaryDecomposition
import Completion

/-! The general orthogonal decomposition applies directly to every finite
unitary matrix family, without supplied subspace coordinates. -/
noncomputable section
namespace Paper2UnitaryDecomposition
open Matrix
open scoped InnerProductSpace
variable {g n : Type*} [Fintype n] [DecidableEq n]

def matrixFamily (R : g → Matrix n n ℂ) (hu : ∀ x, (R x)ᴴ * R x = 1) :
    g → EuclideanSpace ℂ n ≃ₗᵢ[ℂ] EuclideanSpace ℂ n :=
  fun x => (Paper2Completion.gramIsometry (R x) (hu x)).toLinearIsometryEquiv rfl

theorem matrixFamily_apply (R : g → Matrix n n ℂ) (hu : ∀ x, (R x)ᴴ * R x = 1)
    (x : g) (v : EuclideanSpace ℂ n) :
    matrixFamily R hu x v = WithLp.toLp 2 (R x *ᵥ WithLp.ofLp v) := rfl

theorem unitary_matrix_decomposition (R : g → Matrix n n ℂ)
    (hu : ∀ x, (R x)ᴴ * R x = 1) :
    ∃ t : Finset (Submodule ℂ (EuclideanSpace ℂ n)),
      (∀ S ∈ t, S ≠ ⊥ ∧
        (∀ x v, v ∈ S → WithLp.toLp 2 (R x *ᵥ WithLp.ofLp v) ∈ S) ∧
        (∀ T : Submodule ℂ (EuclideanSpace ℂ n), T ≤ S →
          (∀ x v, v ∈ T → WithLp.toLp 2 (R x *ᵥ WithLp.ofLp v) ∈ T) →
          T = ⊥ ∨ T = S)) ∧
      (∀ S ∈ t, ∀ T ∈ t, S ≠ T → S ≤ Tᗮ) ∧ t.sup id = ⊤ := by
  exact unitary_family_decomposition (matrixFamily R hu)

end Paper2UnitaryDecomposition


==> anc/lean/MatrixKetConvention.lean <==
import Placement
import Mathlib.LinearAlgebra.Matrix.Trace

/-! Literal rectangular matrix-ket, adjoint bra and unequal-factor SWAP conventions. -/
namespace Paper2MatrixKetConvention
open Matrix
noncomputable section
variable {m n : Type*} [Fintype m] [Fintype n] [DecidableEq m] [DecidableEq n]

def ket (M : Matrix m n ℂ) : Matrix (m × n) Unit ℂ := fun i _ => M i.1 i.2
def bra (M : Matrix m n ℂ) : Matrix Unit (m × n) ℂ := (ket M)ᴴ

omit [DecidableEq m] [DecidableEq n] in
theorem bra_ket_trace (M N : Matrix m n ℂ) :
    (bra M*ket N) Unit.unit Unit.unit=Matrix.trace (Mᴴ*N) := by
  simp only [bra,ket,Matrix.mul_apply,Matrix.conjTranspose_apply,
    Fintype.sum_prod_type,Matrix.trace,Matrix.diag]
  exact Finset.sum_comm

def swap : Matrix (n × m) (m × n) ℂ :=
  Paper2Placement.basisEmbedding (Equiv.prodComm m n)

omit [Fintype m] [Fintype n] in
theorem swap_adjoint : (swap (m := m) (n := n))ᴴ=swap (m := n) (n := m) := by
  ext ⟨i,j⟩ ⟨k,l⟩
  simp [swap,Paper2Placement.basisEmbedding,Matrix.conjTranspose_apply,Prod.ext_iff,and_comm,eq_comm]

theorem swap_unitary : (swap (m := m) (n := n))ᴴ*(swap (m := m) (n := n))=1 ∧
    (swap (m := m) (n := n))*(swap (m := m) (n := n))ᴴ=1 := by
  constructor
  · exact Paper2Placement.basisEmbedding_gram _ (Equiv.prodComm m n).injective
  · rw [swap_adjoint]
    have hh := Paper2Placement.basisEmbedding_gram (Equiv.prodComm n m) (Equiv.prodComm n m).injective
    change (swap (m := n) (n := m))ᴴ*swap (m := n) (n := m)=1 at hh
    rw [swap_adjoint] at hh
    exact hh

theorem swap_tensor (v : m → ℂ) (w : n → ℂ) :
    swap*ᵥ (fun i : m × n => v i.1*w i.2)=fun i : n × m => w i.1*v i.2 := by
  ext ⟨i,j⟩
  simp [swap,Paper2Placement.basisEmbedding,Matrix.mulVec, dotProduct,
    Fintype.sum_prod_type,Prod.ext_iff,ite_and,mul_comm]

end
end Paper2MatrixKetConvention


==> anc/lean/MatrixKetHilbert.lean <==
import MatrixKetConvention
import Mathlib.Analysis.InnerProductSpace.PiL2

/-! Rectangular matrix kets as actual complex Euclidean Hilbert-space vectors. -/
namespace Paper2MatrixKetHilbert
open Matrix Paper2MatrixKetConvention WithLp
noncomputable section
variable {m n : Type*} [Fintype m] [Fintype n]

def vector (M : Matrix m n ℂ) : EuclideanSpace ℂ (m × n) :=
  toLp 2 (fun i => M i.1 i.2)

theorem inner_trace (M N : Matrix m n ℂ) :
    inner ℂ (vector M) (vector N)=Matrix.trace (Mᴴ*N) := by
  have hh := inner_matrix_col_col (ket M) (ket N) Unit.unit Unit.unit
  have ht := bra_ket_trace M N
  change inner ℂ (vector M) (vector N)=((ket M)ᴴ*ket N) Unit.unit Unit.unit at hh
  exact hh.trans ht

theorem norm_sq_trace (M : Matrix m n ℂ) :
    ‖vector M‖^2=(Matrix.trace (Mᴴ*M)).re := by
  rw [← inner_trace]
  exact norm_sq_eq_re_inner (𝕜 := ℂ) (vector M)

end
end Paper2MatrixKetHilbert


==> anc/lean/MidpointBlockTypes.lean <==
import MidpointBlocks

/-! Actual irreducible unitary action types of all three midpoint blocks. -/
noncomputable section
namespace Paper2MidpointBlocks
open Matrix Paper2Flip Paper2PhiCovariance Paper2Symmetric Paper2SeedCopies
open Paper2S123 Paper2RepresentationBlocks
set_option linter.unusedSimpArgs false
set_option backward.isDefEq.respectTransparency false

def Irreducible {n : Type*} [Fintype n] (R : QutritSU → Matrix n n ℂ) : Prop :=
  ∀ S : Submodule ℂ (n → ℂ), (∀ U v, v∈S → R U *ᵥ v∈S) → S=⊥ ∨ S=⊤

theorem fundamental_irreducible : Irreducible (fun U => U.val) := by
  intro S hS
  apply conjugate_fundamental_irreducible S
  intro U v hv
  exact hS ⟨U.val.map star,specialUnitary_conjugate U.property⟩ v hv

theorem symmetric_irreducible : Irreducible (fun U => symRep U.val) := by
  intro S hS
  let e := WithLp.linearEquiv 2 ℂ (Six → ℂ)
  have hi : ∀ U, SpecialUnitary U → ∀ v, v∈S.comap e.toLinearMap →
      WithLp.toLp 2 (symRep U *ᵥ WithLp.ofLp v)∈S.comap e.toLinearMap := by
    intro U hU v hv
    exact hS ⟨U,hU⟩ (WithLp.ofLp v) hv
  rcases Paper2SymmetricIrreducible.invariant_submodule_trivial _ hi with hb | ht
  · left
    apply Submodule.comap_injective_of_surjective e.surjective
    simpa using hb
  · right
    apply Submodule.comap_injective_of_surjective e.surjective
    simpa using ht

theorem conjugate_symmetric_irreducible :
    Irreducible (fun U => symRep (U.val.map star)) := by
  intro S hS
  apply symmetric_irreducible S
  intro U v hv
  have hs := hS ⟨U.val.map star,specialUnitary_conjugate U.property⟩ v hv
  simpa only [Matrix.map_map,Function.comp_def,star_star,Matrix.map_id'] using hs

structure IrreducibleBlock {x l m : Type*} [Fintype x] [DecidableEq x]
    [Fintype l] [DecidableEq l] [Fintype m] [DecidableEq m]
    (ρ : QutritSU → QutritSU → Matrix x x ℂ)
    (L : QutritSU → Matrix l l ℂ) (μ : QutritSU → Matrix m m ℂ)
    extends BlockCertificate ρ L μ where
  leftUnitary : ∀ U, (L U)ᴴ*L U=1
  rightUnitary : ∀ U, (μ U)ᴴ*μ U=1
  leftIrreducible : Irreducible L
  rightIrreducible : Irreducible μ

def firstIrreducibleBlock : IrreducibleBlock (fun g h => rho g.val h.val)
    (fun g => g.val) (fun h => symRep h.val) where
  toBlockCertificate := firstBlock
  leftUnitary := fun U => U.property.1
  rightUnitary := fun U => symRep_unitary U.val U.property
  leftIrreducible := fundamental_irreducible
  rightIrreducible := symmetric_irreducible

def secondIrreducibleBlock : IrreducibleBlock (fun g h => rho g.val h.val)
    (fun g => symRep (g.val.map star)) (fun h => h.val.map star) where
  toBlockCertificate := secondBlock
  leftUnitary := fun U => symRep_unitary _ (specialUnitary_conjugate U.property)
  rightUnitary := fun U => (specialUnitary_conjugate U.property).1
  leftIrreducible := conjugate_symmetric_irreducible
  rightIrreducible := conjugate_fundamental_irreducible

def thirdIrreducibleBlock : IrreducibleBlock (fun g h => rho g.val h.val)
    (fun g => g.val) (fun h => h.val.map star) where
  toBlockCertificate := thirdBlock
  leftUnitary := fun U => U.property.1
  rightUnitary := fun U => (specialUnitary_conjugate U.property).1
  leftIrreducible := fundamental_irreducible
  rightIrreducible := conjugate_fundamental_irreducible

theorem midpoint_block_dimensions :
    Module.finrank ℂ (LinearMap.range firstEmbedding.mulVecLin)=18 ∧
    Module.finrank ℂ (LinearMap.range secondEmbedding.mulVecLin)=18 ∧
    Module.finrank ℂ (LinearMap.range thirdEmbedding.mulVecLin)=9 := by
  exact ⟨by simpa [firstBlock] using block_dimension firstBlock,
    by simpa [secondBlock] using block_dimension secondBlock,
    by simpa [thirdBlock] using block_dimension thirdBlock⟩

end Paper2MidpointBlocks


==> anc/lean/MidpointBlocks.lean <==
import RepresentationBlocks
import MidpointRepresentation
import SymmetricIrreducible

/-! The three actual midpoint blocks, with explicit canonical isometries. -/
noncomputable section
namespace Paper2MidpointBlocks
open Matrix Paper2Flip Paper2PhiCovariance Paper2Symmetric Paper2SeedCopies
open Paper2RepresentationBlocks
open scoped Kronecker
set_option linter.unusedSimpArgs false

def firstEmbedding : Matrix Mid (Q × Six) ℂ
  | .inl ar,j => if ar=j then 1 else 0
  | _,_ => 0

def secondEmbedding : Matrix Mid (Six × Q) ℂ
  | .inr (.inl ra),j => if ra=j then 1 else 0
  | _,_ => 0

def thirdEmbedding : Matrix Mid (Q × Q) ℂ
  | .inr (.inr ab),j => if ab=j then 1 else 0
  | _,_ => 0

theorem first_gram : firstEmbeddingᴴ*firstEmbedding=1 := by
  ext i j
  simp [firstEmbedding,Matrix.mul_apply,Matrix.conjTranspose_apply,Fintype.sum_sum_type,Matrix.one_apply,eq_comm]

theorem second_gram : secondEmbeddingᴴ*secondEmbedding=1 := by
  ext i j
  simp [secondEmbedding,Matrix.mul_apply,Matrix.conjTranspose_apply,Fintype.sum_sum_type,Matrix.one_apply,eq_comm]

theorem third_gram : thirdEmbeddingᴴ*thirdEmbedding=1 := by
  ext i j
  simp [thirdEmbedding,Matrix.mul_apply,Matrix.conjTranspose_apply,Fintype.sum_sum_type,Matrix.one_apply,eq_comm]

theorem first_intertwines (g h : Matrix Q Q ℂ) :
    rho g h*firstEmbedding=firstEmbedding*(g ⊗ₖ symRep h) := by
  ext i j
  rcases i with ar | (ra | ab) <;>
    simp [rho,firstEmbedding,Matrix.mul_apply,Fintype.sum_sum_type]

theorem second_intertwines (g h : Matrix Q Q ℂ) :
    rho g h*secondEmbedding=secondEmbedding*(symRep (g.map star) ⊗ₖ h.map star) := by
  ext i j
  rcases i with ar | (ra | ab) <;>
    simp [rho,secondEmbedding,Matrix.mul_apply,Fintype.sum_sum_type]

theorem third_intertwines (g h : Matrix Q Q ℂ) :
    rho g h*thirdEmbedding=thirdEmbedding*(g ⊗ₖ h.map star) := by
  ext i j
  rcases i with ar | (ra | ab) <;>
    simp [rho,thirdEmbedding,Matrix.mul_apply,Fintype.sum_sum_type]

def firstBlock : BlockCertificate (fun g h : QutritSU => rho g.val h.val)
    (fun g => g.val) (fun h => symRep h.val) :=
  ⟨firstEmbedding,first_gram,fun g h => first_intertwines g.val h.val⟩

def secondBlock : BlockCertificate (fun g h : QutritSU => rho g.val h.val)
    (fun g => symRep (g.val.map star)) (fun h => h.val.map star) :=
  ⟨secondEmbedding,second_gram,fun g h => second_intertwines g.val h.val⟩

def thirdBlock : BlockCertificate (fun g h : QutritSU => rho g.val h.val)
    (fun g => g.val) (fun h => h.val.map star) :=
  ⟨thirdEmbedding,third_gram,fun g h => third_intertwines g.val h.val⟩

theorem blocks_complete : firstEmbedding*firstEmbeddingᴴ +
    secondEmbedding*secondEmbeddingᴴ + thirdEmbedding*thirdEmbeddingᴴ=1 := by
  ext i j
  rcases i with ar | (ra | ab) <;> rcases j with bs | (sb | ij) <;>
    simp [firstEmbedding,secondEmbedding,thirdEmbedding,Matrix.mul_apply,
      Matrix.conjTranspose_apply,Matrix.one_apply]

theorem blocks_orthogonal : firstEmbeddingᴴ*secondEmbedding=0 ∧
    firstEmbeddingᴴ*thirdEmbedding=0 ∧ secondEmbeddingᴴ*thirdEmbedding=0 := by
  constructor
  · ext i j
    simp [firstEmbedding,secondEmbedding,Matrix.mul_apply,Matrix.conjTranspose_apply,Fintype.sum_sum_type]
  constructor
  · ext i j
    simp [firstEmbedding,thirdEmbedding,Matrix.mul_apply,Matrix.conjTranspose_apply,Fintype.sum_sum_type]
  · ext i j
    simp [secondEmbedding,thirdEmbedding,Matrix.mul_apply,Matrix.conjTranspose_apply,Fintype.sum_sum_type]

end Paper2MidpointBlocks


==> anc/lean/MidpointRepresentation.lean <==
import SymmetricRepresentation

/-! The actual midpoint direct sum is a representation, and its signed flip
exchanges the two SU(3) factors with conjugation. -/
namespace Paper2MidpointRepresentation
open Matrix Paper2Symmetric Paper2PhiCovariance Paper2SymmetricRepresentation
open Paper2Flip
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 1000000

theorem map_star_mul (A B : Matrix Q Q ℂ) :
    (A * B).map star = A.map star * B.map star := by
  ext i j; simp [Matrix.mul_apply, map_sum, star_mul]

theorem rho_one : rho (1 : Matrix Q Q ℂ) 1 = 1 := by
  have hs : (1 : Matrix Q Q ℂ).map star = 1 := by
    ext i j; simp [Matrix.one_apply]
  ext i j
  rcases i with ar | (ra | ab) <;> rcases j with bs | (sb | ij) <;>
    simp [rho, hs, symRep_one, Matrix.one_kronecker_one, Matrix.one_apply,
      Prod.ext_iff] <;> split_ifs <;> simp_all

theorem rho_mul (g h g' h' : Matrix Q Q ℂ) :
    rho (g * g') (h * h') = rho g h * rho g' h' := by
  ext i j
  rcases i with ar | (ra | ab) <;> rcases j with bs | (sb | ij) <;>
    simp only [rho, Matrix.mul_apply, Fintype.sum_sum_type, zero_mul, mul_zero,
      Finset.sum_const_zero, add_zero, zero_add]
  · rw [symRep_mul, Matrix.mul_kronecker_mul]
    rfl
  · rw [map_star_mul, symRep_mul, map_star_mul, Matrix.mul_kronecker_mul]
    rfl
  · rw [map_star_mul, Matrix.mul_kronecker_mul]
    rfl

theorem rho_adjoint (g h : Matrix Q Q ℂ) :
    rho gᴴ hᴴ = (rho g h)ᴴ := by
  have hm : gᴴ.map star = (g.map star)ᴴ := by ext i j; simp
  have hn : hᴴ.map star = (h.map star)ᴴ := by ext i j; simp
  ext i j
  rcases i with ar | (ra | ab) <;> rcases j with bs | (sb | ij) <;>
    simp only [rho, Matrix.conjTranspose_apply]
  all_goals try simp only [hm, hn, symRep_adjoint, Matrix.kroneckerMap_apply,
    Matrix.conjTranspose_apply, Matrix.map_apply, star_star, star_mul, star_zero]
  all_goals ring

theorem flip_exchange (g h : Matrix Q Q ℂ) :
    J * rho g h = rho (h.map star) (g.map star) * J := by
  ext i j
  have he (k : Mid) : j = flipIndex k ↔ k = flipIndex j := by
    constructor
    · intro hk; rw [hk, flipIndex_involutive]
    · intro hk; rw [hk, flipIndex_involutive]
  simp only [Matrix.mul_apply, J, ite_mul, zero_mul, Finset.sum_ite_eq',
    Finset.mem_univ, ite_true]
  simp only [he, mul_ite, mul_zero, Finset.sum_ite_eq', Finset.mem_univ, ite_true]
  rcases i with ar | (ra | ab) <;> rcases j with bs | (sb | ij) <;>
    simp [rho, flipIndex, sign, Matrix.kronecker_apply, Matrix.map_map,
      Function.comp_def, star_star, mul_comm]

theorem rho_two_sided_unitary (g h : Matrix Q Q ℂ)
    (hg : Paper2S123.SpecialUnitary g) (hh : Paper2S123.SpecialUnitary h) :
    (rho g h)ᴴ * rho g h = 1 ∧ rho g h * (rho g h)ᴴ = 1 := by
  rw [← rho_adjoint, ← rho_mul, ← rho_mul, hg.1, hh.1, hg.2.1, hh.2.1,
    rho_one]
  exact ⟨rfl, rfl⟩

end Paper2MidpointRepresentation


==> anc/lean/Minors.lean <==
import Mathlib.LinearAlgebra.Matrix.Adjugate
import Mathlib.LinearAlgebra.Matrix.Notation
import Mathlib.Basic.Complex.Basic
import Mathlib.Tactic.Ring
import Mathlib.Tactic.NormNum

/-! Exact coefficient proof of the qutrit degree-two determinantal-ideal step.
Every homogeneous quadratic in nine commuting complex entries is represented
by its 45 canonical monomial coefficients. Only 36 explicit rank-one evaluation
identities are needed below; no numerical solver or external certificate is trusted. -/
set_option linter.unusedSimpArgs false
set_option maxRecDepth 3000
set_option maxHeartbeats 2000000
namespace S45Minors
open Matrix
abbrev Q := Fin 3
def outer (x y : Q → ℂ) : Matrix Q Q ℂ := Matrix.of (fun i j => x i * y j)
def quad (c : Fin 45 → ℂ) (M : Matrix Q Q ℂ) : ℂ :=
  c 0 * M 0 0 * M 0 0 +
  c 1 * M 0 0 * M 0 1 +
  c 2 * M 0 0 * M 0 2 +
  c 3 * M 0 0 * M 1 0 +
  c 4 * M 0 0 * M 1 1 +
  c 5 * M 0 0 * M 1 2 +
  c 6 * M 0 0 * M 2 0 +
  c 7 * M 0 0 * M 2 1 +
  c 8 * M 0 0 * M 2 2 +
  c 9 * M 0 1 * M 0 1 +
  c 10 * M 0 1 * M 0 2 +
  c 11 * M 0 1 * M 1 0 +
  c 12 * M 0 1 * M 1 1 +
  c 13 * M 0 1 * M 1 2 +
  c 14 * M 0 1 * M 2 0 +
  c 15 * M 0 1 * M 2 1 +
  c 16 * M 0 1 * M 2 2 +
  c 17 * M 0 2 * M 0 2 +
  c 18 * M 0 2 * M 1 0 +
  c 19 * M 0 2 * M 1 1 +
  c 20 * M 0 2 * M 1 2 +
  c 21 * M 0 2 * M 2 0 +
  c 22 * M 0 2 * M 2 1 +
  c 23 * M 0 2 * M 2 2 +
  c 24 * M 1 0 * M 1 0 +
  c 25 * M 1 0 * M 1 1 +
  c 26 * M 1 0 * M 1 2 +
  c 27 * M 1 0 * M 2 0 +
  c 28 * M 1 0 * M 2 1 +
  c 29 * M 1 0 * M 2 2 +
  c 30 * M 1 1 * M 1 1 +
  c 31 * M 1 1 * M 1 2 +
  c 32 * M 1 1 * M 2 0 +
  c 33 * M 1 1 * M 2 1 +
  c 34 * M 1 1 * M 2 2 +
  c 35 * M 1 2 * M 1 2 +
  c 36 * M 1 2 * M 2 0 +
  c 37 * M 1 2 * M 2 1 +
  c 38 * M 1 2 * M 2 2 +
  c 39 * M 2 0 * M 2 0 +
  c 40 * M 2 0 * M 2 1 +
  c 41 * M 2 0 * M 2 2 +
  c 42 * M 2 1 * M 2 1 +
  c 43 * M 2 1 * M 2 2 +
  c 44 * M 2 2 * M 2 2

def minors (c : Fin 45 → ℂ) (M : Matrix Q Q ℂ) : ℂ :=
  c 4 * (M 0 0 * M 1 1 - M 0 1 * M 1 0) +
  c 5 * (M 0 0 * M 1 2 - M 0 2 * M 1 0) +
  c 13 * (M 0 1 * M 1 2 - M 0 2 * M 1 1) +
  c 7 * (M 0 0 * M 2 1 - M 0 1 * M 2 0) +
  c 8 * (M 0 0 * M 2 2 - M 0 2 * M 2 0) +
  c 16 * (M 0 1 * M 2 2 - M 0 2 * M 2 1) +
  c 28 * (M 1 0 * M 2 1 - M 1 1 * M 2 0) +
  c 29 * (M 1 0 * M 2 2 - M 1 2 * M 2 0) +
  c 34 * (M 1 1 * M 2 2 - M 1 2 * M 2 1)

/-- Rank-one vanishing forces a linear combination of the nine 2-by-2 minors. -/
theorem quadratic_rank_one_vanishing (c : Fin 45 → ℂ)
    (h : ∀ x y : Q → ℂ, quad c (outer x y) = 0) (M : Matrix Q Q ℂ) :
    quad c M = minors c M := by
  have h0 : c 0 = 0 := by
    simpa [quad, outer] using h (![1, 0, 0]) (![1, 0, 0])
  have h9 : c 9 = 0 := by
    simpa [quad, outer] using h (![1, 0, 0]) (![0, 1, 0])
  have h17 : c 17 = 0 := by
    simpa [quad, outer] using h (![1, 0, 0]) (![0, 0, 1])
  have h24 : c 24 = 0 := by
    simpa [quad, outer] using h (![0, 1, 0]) (![1, 0, 0])
  have h30 : c 30 = 0 := by
    simpa [quad, outer] using h (![0, 1, 0]) (![0, 1, 0])
  have h35 : c 35 = 0 := by
    simpa [quad, outer] using h (![0, 1, 0]) (![0, 0, 1])
  have h39 : c 39 = 0 := by
    simpa [quad, outer] using h (![0, 0, 1]) (![1, 0, 0])
  have h42 : c 42 = 0 := by
    simpa [quad, outer] using h (![0, 0, 1]) (![0, 1, 0])
  have h44 : c 44 = 0 := by
    simpa [quad, outer] using h (![0, 0, 1]) (![0, 0, 1])
  have h1 : c 1 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44] using h (![1, 0, 0]) (![1, 1, 0])
  have h2 : c 2 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1] using h (![1, 0, 0]) (![1, 0, 1])
  have h10 : c 10 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2] using h (![1, 0, 0]) (![0, 1, 1])
  have h25 : c 25 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10] using h (![0, 1, 0]) (![1, 1, 0])
  have h26 : c 26 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25] using h (![0, 1, 0]) (![1, 0, 1])
  have h31 : c 31 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26] using h (![0, 1, 0]) (![0, 1, 1])
  have h40 : c 40 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31] using h (![0, 0, 1]) (![1, 1, 0])
  have h41 : c 41 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40] using h (![0, 0, 1]) (![1, 0, 1])
  have h43 : c 43 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41] using h (![0, 0, 1]) (![0, 1, 1])
  have h3 : c 3 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41, h43] using h (![1, 1, 0]) (![1, 0, 0])
  have h12 : c 12 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41, h43, h3] using h (![1, 1, 0]) (![0, 1, 0])
  have h20 : c 20 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41, h43, h3, h12] using h (![1, 1, 0]) (![0, 0, 1])
  have h6 : c 6 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41, h43, h3, h12, h20] using h (![1, 0, 1]) (![1, 0, 0])
  have h15 : c 15 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41, h43, h3, h12, h20, h6] using h (![1, 0, 1]) (![0, 1, 0])
  have h23 : c 23 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41, h43, h3, h12, h20, h6, h15] using h (![1, 0, 1]) (![0, 0, 1])
  have h27 : c 27 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41, h43, h3, h12, h20, h6, h15, h23] using h (![0, 1, 1]) (![1, 0, 0])
  have h33 : c 33 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41, h43, h3, h12, h20, h6, h15, h23, h27] using h (![0, 1, 1]) (![0, 1, 0])
  have h38 : c 38 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41, h43, h3, h12, h20, h6, h15, h23, h27, h33] using h (![0, 1, 1]) (![0, 0, 1])
  have hr11 : c 4 + c 11 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41, h43, h3, h12, h20, h6, h15, h23, h27, h33, h38] using h (![1, 1, 0]) (![1, 1, 0])
  have h11 : c 11 = -c 4 := by
    calc c 11 = (c 4 + c 11) - c 4 := by ring
         _ = -c 4 := by rw [hr11]; simp
  have hr18 : c 5 + c 18 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41, h43, h3, h12, h20, h6, h15, h23, h27, h33, h38] using h (![1, 1, 0]) (![1, 0, 1])
  have h18 : c 18 = -c 5 := by
    calc c 18 = (c 5 + c 18) - c 5 := by ring
         _ = -c 5 := by rw [hr18]; simp
  have hr19 : c 13 + c 19 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41, h43, h3, h12, h20, h6, h15, h23, h27, h33, h38] using h (![1, 1, 0]) (![0, 1, 1])
  have h19 : c 19 = -c 13 := by
    calc c 19 = (c 13 + c 19) - c 13 := by ring
         _ = -c 13 := by rw [hr19]; simp
  have hr14 : c 7 + c 14 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41, h43, h3, h12, h20, h6, h15, h23, h27, h33, h38] using h (![1, 0, 1]) (![1, 1, 0])
  have h14 : c 14 = -c 7 := by
    calc c 14 = (c 7 + c 14) - c 7 := by ring
         _ = -c 7 := by rw [hr14]; simp
  have hr21 : c 8 + c 21 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41, h43, h3, h12, h20, h6, h15, h23, h27, h33, h38] using h (![1, 0, 1]) (![1, 0, 1])
  have h21 : c 21 = -c 8 := by
    calc c 21 = (c 8 + c 21) - c 8 := by ring
         _ = -c 8 := by rw [hr21]; simp
  have hr22 : c 16 + c 22 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41, h43, h3, h12, h20, h6, h15, h23, h27, h33, h38] using h (![1, 0, 1]) (![0, 1, 1])
  have h22 : c 22 = -c 16 := by
    calc c 22 = (c 16 + c 22) - c 16 := by ring
         _ = -c 16 := by rw [hr22]; simp
  have hr32 : c 28 + c 32 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41, h43, h3, h12, h20, h6, h15, h23, h27, h33, h38] using h (![0, 1, 1]) (![1, 1, 0])
  have h32 : c 32 = -c 28 := by
    calc c 32 = (c 28 + c 32) - c 28 := by ring
         _ = -c 28 := by rw [hr32]; simp
  have hr36 : c 29 + c 36 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41, h43, h3, h12, h20, h6, h15, h23, h27, h33, h38] using h (![0, 1, 1]) (![1, 0, 1])
  have h36 : c 36 = -c 29 := by
    calc c 36 = (c 29 + c 36) - c 29 := by ring
         _ = -c 29 := by rw [hr36]; simp
  have hr37 : c 34 + c 37 = 0 := by
    simpa [quad, outer, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41, h43, h3, h12, h20, h6, h15, h23, h27, h33, h38] using h (![0, 1, 1]) (![0, 1, 1])
  have h37 : c 37 = -c 34 := by
    calc c 37 = (c 34 + c 37) - c 34 := by ring
         _ = -c 34 := by rw [hr37]; simp
  simp only [quad, minors, h0, h9, h17, h24, h30, h35, h39, h42, h44, h1, h2, h10, h25, h26, h31, h40, h41, h43, h3, h12, h20, h6, h15, h23, h27, h33, h38, h11, h18, h19, h14, h21, h22, h32, h36, h37]
  ring


/-- Explicit complex-linear functional on adjugate entries, with cofactor signs. -/
def adjLinear (c : Fin 45 → ℂ) : Matrix Q Q ℂ →ₗ[ℂ] ℂ where
  toFun Z := c 4 * Z 2 2 + -c 5 * Z 1 2 + c 13 * Z 0 2 + -c 7 * Z 2 1 + c 8 * Z 1 1 + -c 16 * Z 0 1 + c 28 * Z 2 0 + -c 29 * Z 1 0 + c 34 * Z 0 0
  map_add' A B := by simp [Matrix.add_apply]; ring
  map_smul' z A := by simp [Matrix.smul_apply, smul_eq_mul]; ring

/-- The nine minors are exactly the nine signed adjugate entries. -/
theorem minors_eq_adjugate (c : Fin 45 → ℂ) (M : Matrix Q Q ℂ) :
    minors c M = adjLinear c M.adjugate := by
  simp [minors, adjLinear, Matrix.adjugate_fin_three]
  ring

/-- Scalar degree-two rank-one vanishing implies explicit linear adjugate factorization. -/
theorem quadratic_adjugate_factorization (c : Fin 45 → ℂ)
    (h : ∀ x y : Q → ℂ, quad c (outer x y) = 0) (M : Matrix Q Q ℂ) :
    quad c M = adjLinear c M.adjugate :=
  (quadratic_rank_one_vanishing c h M).trans (minors_eq_adjugate c M)

/-- A general homogeneous-quadratic 3-by-3 matrix-valued map, in coefficient coordinates. -/
def quadMatrix (c : Q → Q → Fin 45 → ℂ) (M : Matrix Q Q ℂ) : Matrix Q Q ℂ :=
  Matrix.of (fun i j => quad (c i j) M)

/-- The resulting matrix-valued linear map used for tilde L in S5. -/
def adjMatrixLinear (c : Q → Q → Fin 45 → ℂ) : Matrix Q Q ℂ →ₗ[ℂ] Matrix Q Q ℂ where
  toFun M := Matrix.of (fun i j => adjLinear (c i j) M)
  map_add' A B := by ext i j; exact map_add (adjLinear (c i j)) A B
  map_smul' z A := by ext i j; exact map_smul (adjLinear (c i j)) z A

/-- S5's full entrywise implication L(rank-one)=0 => L(M)=tilde L(adj M). -/
theorem matrix_quadratic_adjugate_factorization (c : Q → Q → Fin 45 → ℂ)
    (h : ∀ x y : Q → ℂ, quadMatrix c (outer x y) = 0) (M : Matrix Q Q ℂ) :
    quadMatrix c M = adjMatrixLinear c M.adjugate := by
  ext i j
  apply quadratic_adjugate_factorization
  intro x y
  exact congrFun (congrFun (h x y) i) j

#print axioms minors_eq_adjugate
#print axioms quadratic_adjugate_factorization
#print axioms matrix_quadratic_adjugate_factorization

#print axioms quadratic_rank_one_vanishing
end S45Minors


==> anc/lean/MixedBounds.lean <==
import MixedProtocol
import LowPreparation

/-! Direct exact lower bounds for the physical mixed-program two-stage adaptive
Kraus-instrument model with inaccessible preparation environments. Only normalized physical pure-state correctness is
assumed; every word, seed, common memory, and output factor is constructed. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix S4Word S4Program Paper2PureStateTomography
open scoped BigOperators Kronecker
universe u
variable (d : Type u) [Fintype d] [DecidableEq d] [Nonempty d]
  (P R T S : ℕ → Type u)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

theorem mixed_transpose_query_bound (n q : ℕ)
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (i₀ : d)
    (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalMixedChannel d P R T S n q Kp K seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ q := by
  obtain ⟨Gp, G, seed', hGp, hG, hs, he⟩ := mixed_two_stage_word d P R T S n q
    Kp K hKp hK seed hseed (fun U => Uᵀ) i₀
    (fun U hU => S4Analytic.transpose_isometry U hU.1) hcorrect
  exact S4ExactBounds.transpose_bound_of_pointwise_program Gp G seed' i₀ n q hd hGp hG hs he

theorem mixed_inversion_query_bound (n q : ℕ)
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalMixedChannel d P R T S n q Kp K seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ q + 1 := by
  obtain ⟨Gp, G, seed', hGp, hG, hs, he⟩ := mixed_two_stage_word d P R T S n q
    Kp K hKp hK seed hseed (fun U => Uᴴ) i₀
    (fun U hU => S4Analytic.adjoint_isometry U hU.1) hcorrect
  exact S4ExactBounds.inversion_bound_of_pointwise_program Gp G seed' i₀ n q hGp hG hs he

end FinitePure

namespace FinitePure
open Matrix S4Program Paper2PureStateTomography
open scoped BigOperators
variable (P R T S : ℕ → Type)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

theorem mixed_preparation_bound (n : ℕ)
    (Kp : ∀ k, History.{0, 0} R k → R k → Matrix (Fin 3 × P (k+1)) (Fin 3 × P k) ℂ)
    (K : ∀ k, History.{0, 0} S k → S k →
      Matrix (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n (k+1)) (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n k) ℂ)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : Fin 3 × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalMixedChannel (Fin 3) P R T S n 4 Kp K seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ n := by
  obtain ⟨Gp, G, seed', hGp, hG, hs, he⟩ := mixed_two_stage_word (Fin 3) P R T S n 4
    Kp K hKp hK seed hseed (fun U => Uᵀ) 0
    (fun U hU => S4Analytic.transpose_isometry U hU.1) hcorrect
  exact S5LowPreparation.preparation_bound_of_pointwise_program Gp G seed' n hGp hG hs he

end FinitePure


==> anc/lean/MixedInitialBounds.lean <==
import InitialReference
import LowPreparation

/-! Direct exact lower bounds for the physical mixed-program two-stage adaptive
Kraus-instrument model with inaccessible preparation environments. Only normalized physical pure-state correctness is
assumed; every word, seed, common memory, and output factor is constructed. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix S4Word S4Program Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
universe u
variable (d : Type u) [Fintype d] [DecidableEq d] [Nonempty d]
  (P R T S : ℕ → Type u)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

def physicalMixedInitialChannel (n q : ℕ)
    (Kp : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool)
    (K : ∀ k, History.{u,0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ)
    (processingActive : ∀ k, History.{u,0} S k → Bool)
    (ρ : Matrix (d × P 0) (d × P 0) ℂ) (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (channel (trajectory (fun k => d × PhysicalProcessorMemory d P T n k) S
    (selectiveInstruments d (PhysicalProcessorMemory d P T n) S K processingActive U) (q+1))
      (M ⊗ₖ channel (trajectory (fun k => d × P k) R
        (selectiveInstruments d P R Kp active U) (n+1)) ρ))


theorem mixed_initial_transpose_query_bound (n q : ℕ)
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ)
    (processingActive : ∀ k, History.{u,0} S k → Bool)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (ρ : Matrix (d × P 0) (d × P 0) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d)
    (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalMixedInitialChannel d P R T S n q Kp active K processingActive ρ U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ q := by
  obtain ⟨seed, hs, he⟩ := mixed_initial_preparation P R Kp active ρ hρ htrace
  apply both_discarded_transpose_query_bound d (fun k => P k × (d × P 0)) R T S
    (d × P (n+1)) (d × P 0) n q (Equiv.prodAssoc d (P (n+1)) (d × P 0)).symm
    (environmentInstruments (e:=d × P 0) P R Kp) active K processingActive
    (environmentInstruments_complete P R Kp hKp) hK seed hs i₀ hd
  intro U hU x hx
  unfold physicalBothDiscardedChannel
  rw [he]
  exact hcorrect U hU x hx

theorem mixed_initial_inversion_query_bound (n q : ℕ)
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ)
    (processingActive : ∀ k, History.{u,0} S k → Bool)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (ρ : Matrix (d × P 0) (d × P 0) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalMixedInitialChannel d P R T S n q Kp active K processingActive ρ U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ q + 1 := by
  obtain ⟨seed, hs, he⟩ := mixed_initial_preparation P R Kp active ρ hρ htrace
  apply both_discarded_inversion_query_bound d (fun k => P k × (d × P 0)) R T S
    (d × P (n+1)) (d × P 0) n q (Equiv.prodAssoc d (P (n+1)) (d × P 0)).symm
    (environmentInstruments (e:=d × P 0) P R Kp) active K processingActive
    (environmentInstruments_complete P R Kp hKp) hK seed hs i₀
  intro U hU x hx
  unfold physicalBothDiscardedChannel
  rw [he]
  exact hcorrect U hU x hx

end FinitePure

namespace FinitePure
open Matrix S4Program Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable (P R T S : ℕ → Type)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

theorem mixed_initial_preparation_bound (n : ℕ)
    (Kp : ∀ k, History.{0, 0} R k → R k → Matrix (Fin 3 × P (k+1)) (Fin 3 × P k) ℂ)
    (active : ∀ k, History.{0,0} R k → Bool)
    (K : ∀ k, History.{0, 0} S k → S k →
      Matrix (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n (k+1)) (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n k) ℂ)
    (processingActive : ∀ k, History.{0,0} S k → Bool)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (ρ : Matrix (Fin 3 × P 0) (Fin 3 × P 0) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalMixedInitialChannel (Fin 3) P R T S n 4 Kp active K processingActive ρ U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ n := by
  obtain ⟨seed, hs, he⟩ := mixed_initial_preparation P R Kp active ρ hρ htrace
  apply both_discarded_preparation_bound (fun k => P k × ((Fin 3) × P 0)) R T S
    ((Fin 3) × P (n+1)) ((Fin 3) × P 0) n (Equiv.prodAssoc (Fin 3) (P (n+1)) ((Fin 3) × P 0)).symm
    (environmentInstruments (e:=(Fin 3) × P 0) P R Kp) active K processingActive
    (environmentInstruments_complete P R Kp hKp) hK seed hs
  intro U hU x hx
  unfold physicalBothDiscardedChannel
  rw [he]
  exact hcorrect U hU x hx

end FinitePure


==> anc/lean/MixedProtocol.lean <==
import EnvironmentTrajectory
import AdaptiveBounds

/-! A two-stage physical mixed protocol: preparation records are discarded
from the supplied program and retained only as an inaccessible purification.
The actual processing instruments are tensor identity on that environment. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 400000
noncomputable section
namespace FinitePure
open Matrix Paper2CommonWorkspace S4Word S4Program Paper2PureStateTomography
open scoped BigOperators Kronecker
universe u

theorem recordedDilation_associate {d m r z : Type u}
    [Fintype d] [DecidableEq d] [Fintype m] [DecidableEq m]
    [Fintype r] [DecidableEq r] [Fintype z] [DecidableEq z]
    (K : r → Matrix (d × m) z ℂ) :
    recordedDilation K = inclusion (Equiv.prodAssoc d m r).toEmbedding * dilation K := by
  ext ⟨a,b,h⟩ c
  simp [recordedDilation, dilation, inclusion, Matrix.mul_apply,
    Fintype.sum_prod_type, Equiv.prodAssoc, Prod.mk.injEq, ite_and,
    ite_mul, Finset.sum_ite_irrel]

variable (d : Type u) [Fintype d] [DecidableEq d]
  (P R T S : ℕ → Type u)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

abbrev PhysicalProcessorMemory (n : ℕ) := FollowingMemory (d × P (n+1)) T
instance physicalProcessorMemoryFintype (n : ℕ) : ∀ k, Fintype (PhysicalProcessorMemory d P T n k) :=
  fun k => followingMemoryFintype (d × P (n+1)) T k
instance physicalProcessorMemoryDecidableEq (n : ℕ) : ∀ k, DecidableEq (PhysicalProcessorMemory d P T n k) :=
  fun k => followingMemoryDecidableEq (d × P (n+1)) T k
abbrev EnvironmentProcessorMemory (n : ℕ) (k : ℕ) :=
  PhysicalProcessorMemory d P T n k × History.{u,0} R (n+1)
abbrev MixedProcessingWide (n q : ℕ) :=
  CommonMemory (fun k => EnvironmentProcessorMemory d P R T n k × History.{u,0} S k) q
instance mixedProcessingWideDecidableEq (n q : ℕ) : DecidableEq (MixedProcessingWide d P R T S n q) :=
  commonMemoryDecidableEq (fun k => EnvironmentProcessorMemory d P R T n k × History.{u,0} S k) q
abbrev MixedAux (n q : ℕ) := PreparationWide P R n ⊕ MixedProcessingWide d P R T S n q
instance mixedAuxDecidableEq (n q : ℕ) : DecidableEq (MixedAux d P R T S n q) :=
  inferInstanceAs (DecidableEq (PreparationWide P R n ⊕ MixedProcessingWide d P R T S n q))

def physicalMixedChannel (n q : ℕ)
    (Kp : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (K : ∀ k, History.{u,0} S k → S k → Matrix
      (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ)
    (seed : d × P 0 → ℂ) (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (channel (trajectory (fun k => d × PhysicalProcessorMemory d P T n k) S
    (queryInstruments (PhysicalProcessorMemory d P T n) S K U) (q+1))
      (M ⊗ₖ channel (trajectory (fun k => d × P k) R (queryInstruments P R Kp U) (n+1))
        (outer seed seed)))

/-- The canonical pair of words is constructed from the physical mixed
channel. The supplied program contains no coherent preparation record. -/
theorem mixed_two_stage_word [Nonempty d] (n q : ℕ)
    (Kp : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (K : ∀ k, History.{u,0} S k → S k → Matrix
      (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (target : Matrix d d ℂ → Matrix d d ℂ) (i₀ : d)
    (htarget : ∀ U, Paper2S123.SpecialUnitary U → (target U)ᴴ * target U = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
        physicalMixedChannel d P R T S n q Kp K seed U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        target U * outer (WithLp.ofLp x) (WithLp.ofLp x) * (target U)ᴴ) :
    ∃ Gp : ℕ → Matrix (d × MixedAux d P R T S n q) (d × MixedAux d P R T S n q) ℂ,
    ∃ G : ℕ → Matrix (d × (d × MixedAux d P R T S n q))
        (d × (d × MixedAux d P R T S n q)) ℂ,
    ∃ seed' : d × MixedAux d P R T S n q → ℂ,
      (∀ j, (Gp j)ᴴ * Gp j = 1) ∧ (∀ j, (G j)ᴴ * G j = 1) ∧
      bracket seed' seed' = 1 ∧ ∀ U, Paper2S123.SpecialUnitary U →
        ∃ cout : d × MixedAux d P R T S n q → ℂ,
        word G (U ⊗ₖ (1 : Matrix (d × MixedAux d P R T S n q)
          (d × MixedAux d P R T S n q) ℂ)) q *
          insert (d:=d) ((word Gp (U ⊗ₖ (1 : Matrix (MixedAux d P R T S n q)
            (MixedAux d P R T S n q) ℂ)) n).mulVec seed') =
          insert (d:=d) cout * target U := by
  let PM := PhysicalProcessorMemory d P T n
  let E := History.{u,0} R (n+1)
  let Ke := environmentInstruments (e:=E) PM S K
  have hKe := environmentInstruments_complete (e:=E) PM S K hK
  obtain ⟨Gp, hGp, seed', hs, hp⟩ := adaptive_preparation_word P R Kp hKp seed hseed n
  obtain ⟨G, hG, hg⟩ := adaptive_processing_word (fun k => PM k × E) S Ke hKe q
  let eb := stageInclusion (fun k => P k × History.{u,0} R k) n (n+1) (by omega)
  let B := embed (d:=d) eb * inclusion (Equiv.prodAssoc d (P (n+1)) E).toEmbedding
  let A := inclusion (inputRecordInclusion (fun k => PM k × E) S q)
  let c := fun U => (dilation (trajectory (fun k => d × P k) R
    (queryInstruments P R Kp U) (n+1))).mulVec seed
  apply two_word_program_alignment Gp G B A
    (composed_gram _ _ (embed_gram _) (inclusion_gram _)) (inclusion_gram _)
    seed' hs hGp hG c target n q i₀
  · intro U _
    rw [hp U]
    dsimp only [B, c, adaptiveProgram]
    rw [recordedDilation_associate, Matrix.mulVec_mulVec, Matrix.mulVec_mulVec,
      Matrix.mul_assoc]
  · intro U hU
    let KP := trajectory (fun k => d × P k) R (queryInstruments P R Kp U) (n+1)
    let KT := trajectory (fun k => d × PM k) S (queryInstruments PM S K U) (q+1)
    let V := recordedDilation (fun j => carryEnvironment (p:=E) (KT j)) * insert (d:=d) (c U)
    have hv : ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
        partialTrace (V * outer (WithLp.ofLp x) (WithLp.ofLp x) * Vᴴ) =
          target U * outer (WithLp.ofLp x) (WithLp.ofLp x) * (target U)ᴴ := by
      intro x hx
      rw [show V = recordedDilation (fun j => carryEnvironment (p:=E) (KT j)) *
        insert (d:=d) ((dilation KP).mulVec seed) from rfl,
        recorded_two_stage_channel]
      exact hcorrect U hU x hx
    obtain ⟨cout, _, hc⟩ := Paper2NormalizedChannels.factor_of_normalized_pure V (target U) i₀
      (htarget U hU) hv
    let eout := stageInclusion (fun k => (PM k × E) × History.{u,0} S k) q (q+1) (by omega)
    refine ⟨(inclusion eout).mulVec cout, ?_⟩
    rw [hg U (c U), Matrix.mul_assoc]
    have he := funext (environment_trajectory (e:=E) PM S K U (q+1))
    change embed (d:=d) eout *
      (recordedDilation (trajectory (fun k => d × (PM k × E)) S
        (queryInstruments (fun k => PM k × E) S Ke U) (q+1)) * insert (d:=d) (c U)) = _
    rw [he]
    change embed (d:=d) eout * V = _
    rw [hc, ← Matrix.mul_assoc, insert_embeds]

end FinitePure


==> anc/lean/MixedStatePurification.lean <==
import ChoiKraus

/-! An actual normalized purification of every finite density matrix, obtained
by vectorizing its proved positive square-root factor. -/
namespace Paper2MixedStatePurification
open Matrix FinitePure S4Program Paper2PureStateTomography Paper2ChoiKraus
open scoped MatrixOrder ComplexOrder
noncomputable section
variable {n : Type*} [Fintype n] [DecidableEq n]
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false

def vectorize (B : Matrix n n ℂ) : n × n → ℂ := fun ij => B ij.1 ij.2

theorem partialTrace_vectorize (B : Matrix n n ℂ) :
    partialTrace (outer (vectorize B) (vectorize B))=B*Bᴴ := by
  ext i j
  simp only [partialTrace, Matrix.of_apply, outer, vectorize,
    Matrix.mul_apply, Matrix.conjTranspose_apply]

theorem bracket_vectorize (B : Matrix n n ℂ) :
    bracket (vectorize B) (vectorize B)=(B*Bᴴ).trace := by
  simp only [bracket, vectorize, Fintype.sum_prod_type,
    Matrix.trace, Matrix.diag_apply, Matrix.mul_apply, Matrix.conjTranspose_apply]
  congr 1
  ext i
  congr 1
  ext j
  exact mul_comm _ _

theorem normalized_purification (ρ : Matrix n n ℂ) (hp : ρ.PosSemidef)
    (ht : ρ.trace=1) :
    ∃ seed : n × n → ℂ, bracket seed seed=1 ∧
      partialTrace (outer seed seed)=ρ := by
  obtain ⟨B,hB⟩ := positive_factorization ρ hp
  refine ⟨vectorize B, ?_, ?_⟩
  · rw [bracket_vectorize, ← hB, ht]
  · rw [partialTrace_vectorize, ← hB]

end
end Paper2MixedStatePurification


==> anc/lean/NativeOracleTree.lean <==
import NativeQueryEmbedding

/-! Finite external trees with genuinely different workspace dimensions on
different branches. Oracle nodes always apply one ordinary data-port query. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 800000
noncomputable section
namespace FinitePure
open Matrix Paper2CommonWorkspace
open scoped BigOperators Kronecker
variable (d : Type) [Fintype d] [DecidableEq d] (o : ℕ)

inductive NativeOracleTree : ℕ → Type where
  | halt : NativeOracleTree o
  | query {n : ℕ} (m : ℕ) (R : Matrix (d × Fin m) (Fin n) ℂ)
      (left : Rᴴ * R = 1) (right : R * Rᴴ = 1) (next : NativeOracleTree n) : NativeOracleTree n
  | instrument {n : ℕ} (b : ℕ) (size : Fin b → ℕ)
      (K : ∀ j, Matrix (Fin (size j)) (Fin n) ℂ)
      (complete : (∑ j, (K j)ᴴ * K j) = 1)
      (next : ∀ j, NativeOracleTree (size j)) : NativeOracleTree n

namespace NativeOracleTree
variable {d o}

def queryBudget : {n : ℕ} → NativeOracleTree d o n → ℕ
  | _, .halt => 0
  | _, .query _ _ _ _ next => queryBudget next + 1
  | _, .instrument _ _ _ _ next => Finset.univ.sup (fun j => queryBudget (next j))

def workspaceBound : {n : ℕ} → NativeOracleTree d o n → ℕ
  | _, .halt => o
  | n, .query m _ _ _ next => max n (max m (workspaceBound next))
  | n, .instrument _ _ _ _ next => max n (max o (Finset.univ.sup (fun j => workspaceBound (next j))))

theorem input_le_workspace {n : ℕ} (tree : NativeOracleTree d o n) :
    n ≤ tree.workspaceBound := by
  induction tree with
  | halt => exact le_rfl
  | query m R hl hr next ih => exact le_max_left _ _
  | instrument b size K hc next ih => exact le_max_left _ _

theorem output_le_workspace {n : ℕ} (tree : NativeOracleTree d o n) :
    o ≤ tree.workspaceBound := by
  induction tree with
  | halt => exact le_rfl
  | query m R hl hr next ih => exact ih.trans ((le_max_right _ _).trans (le_max_right _ _))
  | instrument b size K hc next ih => exact (le_max_left _ _).trans (le_max_right _ _)

def evaluate (U : Matrix d d ℂ) : {n : ℕ} → NativeOracleTree d o n →
    Matrix (Fin n) (Fin n) ℂ → Matrix (Fin o) (Fin o) ℂ
  | _, .halt, M => M
  | _, .query m R _ _ next, M => evaluate U next
      ((Rᴴ * (U ⊗ₖ (1 : Matrix (Fin m) (Fin m) ℂ)) * R) * M *
        (Rᴴ * (U ⊗ₖ (1 : Matrix (Fin m) (Fin m) ℂ)) * R)ᴴ)
  | _, .instrument _ _ K _ next, M => ∑ j, evaluate U (next j) (K j * M * (K j)ᴴ)

/-- Every branch dimension is embedded explicitly; the complement outcome
is proved unreachable. The one common tree preserves all input matrices and
never increases the actual maximum branch query count. -/
theorem common_workspace {n : ℕ} (tree : NativeOracleTree d o n) (i₀ : d) (B : ℕ)
    (hB : tree.workspaceBound ≤ B) :
    ∃ actual : OracleTree (d × Fin B), actual.queryBudget ≤ tree.queryBudget ∧
      ∀ U M, actual.evaluate (U ⊗ₖ (1 : Matrix (Fin B) (Fin B) ℂ))
        (nativeSeedEmbedding i₀ (tree.input_le_workspace.trans hB) * M *
          (nativeSeedEmbedding i₀ (tree.input_le_workspace.trans hB))ᴴ) =
        nativeSeedEmbedding i₀ (tree.output_le_workspace.trans hB) * tree.evaluate U M *
          (nativeSeedEmbedding i₀ (tree.output_le_workspace.trans hB))ᴴ := by
  induction tree with
  | halt => exact ⟨.halt, le_rfl, fun _ _ => rfl⟩
  | @query n m R hl hr next ih =>
    have hn : n ≤ B := (le_max_left _ _).trans hB
    have hm : m ≤ B := (le_max_left _ _).trans ((le_max_right _ _).trans hB)
    have hb : next.workspaceBound ≤ B := (le_max_right _ _).trans ((le_max_right _ _).trans hB)
    obtain ⟨actual, hbudget, he⟩ := ih hb
    let E := nativeSeedEmbedding i₀ hn
    obtain ⟨T, hT, _, hTU⟩ := native_query_embedding hm E (nativeSeedEmbedding_gram i₀ hn) R hl hr
    have hT' : (Tᴴ)ᴴ * Tᴴ = 1 := by
      simpa only [Matrix.conjTranspose_conjTranspose] using mul_eq_one_comm.mp hT
    refine ⟨OracleTree.fixedGate T hT (.query (OracleTree.fixedGate Tᴴ hT' actual)), ?_, ?_⟩
    · simpa only [OracleTree.fixedGate_budget, OracleTree.queryBudget, queryBudget] using
        Nat.add_le_add_right hbudget 1
    · intro U M
      simp only [OracleTree.fixedGate_evaluate, OracleTree.evaluate]
      have hi := conjugation_on_image
        (Tᴴ * (U ⊗ₖ (1 : Matrix (Fin B) (Fin B) ℂ)) * T) E E
        (Rᴴ * (U ⊗ₖ (1 : Matrix (Fin m) (Fin m) ℂ)) * R) (hTU U) M
      calc
        _ = actual.evaluate (U ⊗ₖ (1 : Matrix (Fin B) (Fin B) ℂ))
            (E * ((Rᴴ * (U ⊗ₖ (1 : Matrix (Fin m) (Fin m) ℂ)) * R) * M *
              (Rᴴ * (U ⊗ₖ (1 : Matrix (Fin m) (Fin m) ℂ)) * R)ᴴ) * Eᴴ) := by
          congr 1
          simpa only [Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose,
            Matrix.mul_assoc] using hi
        _ = _ := he U _
  | @instrument n b size K hc next ih =>
    have hn : n ≤ B := (le_max_left _ _).trans hB
    have ho : o ≤ B := (le_max_left _ _).trans ((le_max_right _ _).trans hB)
    have hb (j : Fin b) : (next j).workspaceBound ≤ B :=
      (Finset.le_sup (f := fun j => (next j).workspaceBound) (Finset.mem_univ j)).trans
        ((le_max_right _ _).trans ((le_max_right _ _).trans hB))
    choose child hchild he using fun j => ih j (hb j)
    let E := nativeSeedEmbedding i₀ hn
    let F := fun j => nativeSeedEmbedding i₀ ((next j).input_le_workspace.trans (hb j))
    let A := completedInstrument E F K
    have hA : (∑ j, (A j)ᴴ * A j) = 1 :=
      completedInstrument_complete E F K (nativeSeedEmbedding_gram i₀ hn)
        (fun j => nativeSeedEmbedding_gram i₀ _) hc
    let e := (Fintype.equivFin (Option (Fin b))).symm
    have hAfin : (∑ j, (A (e j))ᴴ * A (e j)) = 1 := by
      rw [Equiv.sum_comp e (fun j => (A j)ᴴ * A j)]
      exact hA
    let children : Option (Fin b) → OracleTree (d × Fin B) :=
      fun j => match j with | none => .halt | some k => child k
    refine ⟨.instrument _ (fun j => A (e j)) hAfin (fun j => children (e j)), ?_, ?_⟩
    · apply Finset.sup_le
      intro j _
      cases hj : e j with
      | none => simp only [hj, children, OracleTree.queryBudget]; exact Nat.zero_le _
      | some k =>
        change (children (e j)).queryBudget ≤ _
        rw [hj]
        exact (hchild k).trans (Finset.le_sup (f := fun j => (next j).queryBudget)
          (Finset.mem_univ k))
    · intro U M
      change (∑ j, (children (e j)).evaluate _ (A (e j) * (E * M * Eᴴ) * (A (e j))ᴴ)) = _
      rw [Equiv.sum_comp e (fun j => (children j).evaluate
        (U ⊗ₖ (1 : Matrix (Fin B) (Fin B) ℂ)) (A j * (E * M * Eᴴ) * (A j)ᴴ))]
      rw [Fintype.sum_option]
      have hz : A none * (E * M * Eᴴ) * (A none)ᴴ = 0 :=
        conjugation_zero_on_image _ _ (completedInstrument_outside_zero E F K (nativeSeedEmbedding_gram i₀ hn)) M
      rw [hz]
      simp only [children, OracleTree.evaluate, zero_add]
      have hs (j : Fin b) : A (some j) * (E * M * Eᴴ) * (A (some j))ᴴ =
          F j * (K j * M * (K j)ᴴ) * (F j)ᴴ :=
        conjugation_on_image _ _ _ _ (completedInstrument_on_image E F K (nativeSeedEmbedding_gram i₀ hn) j) M
      simp_rw [hs]
      simp only [F, he, evaluate, Matrix.mul_sum, Matrix.sum_mul]

end NativeOracleTree
end FinitePure


==> anc/lean/NativeOutput.lean <==
import FullInputTreeBounds

/-! A final fixed unitary can be appended to every terminal branch without
changing oracle cost. This physically restores the desired output factors. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure.OracleTree
open Matrix
open scoped BigOperators
variable {s : Type*} [Fintype s] [DecidableEq s]

def appendGate (G : Matrix s s ℂ) (hG : Gᴴ * G = 1) : OracleTree s → OracleTree s
  | .halt => fixedGate G hG .halt
  | .query next => .query (appendGate G hG next)
  | .instrument b K hc next => .instrument b K hc (fun j => appendGate G hG (next j))

theorem appendGate_budget (G : Matrix s s ℂ) (hG : Gᴴ * G = 1) (tree : OracleTree s) :
    (appendGate G hG tree).queryBudget = tree.queryBudget := by
  induction tree with
  | halt => exact fixedGate_budget G hG .halt
  | query next ih => simp only [appendGate, queryBudget, ih]
  | instrument b K hc next ih => simp only [appendGate, queryBudget, ih]

theorem appendGate_evaluate (G : Matrix s s ℂ) (hG : Gᴴ * G = 1)
    (tree : OracleTree s) (Q M : Matrix s s ℂ) :
    (appendGate G hG tree).evaluate Q M = G * tree.evaluate Q M * Gᴴ := by
  induction tree generalizing M with
  | halt => exact fixedGate_evaluate G hG .halt Q M
  | query next ih => exact ih _
  | instrument b K hc next ih =>
    simp only [appendGate, evaluate, ih, Matrix.mul_sum, Matrix.sum_mul]

end FinitePure.OracleTree


==> anc/lean/NativeQueryEmbedding.lean <==
import RoutedCPRectBounds

/-! Arbitrary finite native spaces can share a physical oracle port after
fixed unitary alignment. The native oracle factorization is represented by
an actual rectangular unitary coordinate matrix, not an assumed simulation. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix Paper2CommonWorkspace
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable {d : Type*} [Fintype d] [DecidableEq d]

def nativeSeedEmbedding (i₀ : d) {n B : ℕ} (h : n ≤ B) : Matrix (d × Fin B) (Fin n) ℂ :=
  inclusion ⟨fun j => (i₀, Fin.castLE h j), by
    intro i j he
    apply Fin.ext
    exact congrArg (fun x : d × Fin B => x.2.val) he⟩

theorem nativeSeedEmbedding_gram (i₀ : d) {n B : ℕ} (h : n ≤ B) :
    (nativeSeedEmbedding i₀ h)ᴴ * nativeSeedEmbedding i₀ h = 1 := inclusion_gram _

theorem native_query_embedding {n m B : ℕ} (hm : m ≤ B)
    (E : Matrix (d × Fin B) (Fin n) ℂ) (hE : Eᴴ * E = 1)
    (R : Matrix (d × Fin m) (Fin n) ℂ) (hR : Rᴴ * R = 1) (hR' : R * Rᴴ = 1) :
    ∃ T : Matrix (d × Fin B) (d × Fin B) ℂ, Tᴴ * T = 1 ∧ T * Tᴴ = 1 ∧
      ∀ U : Matrix d d ℂ,
      (Tᴴ * (U ⊗ₖ (1 : Matrix (Fin B) (Fin B) ℂ)) * T) * E =
        E * (Rᴴ * (U ⊗ₖ (1 : Matrix (Fin m) (Fin m) ℂ)) * R) := by
  let F := embed (d := d) (Fin.castLEEmb hm)
  obtain ⟨T, hT, hT', hTE⟩ := Paper2Completion.matrix_unitary_completion E (F * R) hE
    (composed_gram F R (embed_gram _) hR)
  have hTF : Tᴴ * F = E * Rᴴ := by
    calc
      _ = Tᴴ * (F * (R * Rᴴ)) := by rw [hR', Matrix.mul_one]
      _ = (Tᴴ * (F * R)) * Rᴴ := by simp only [Matrix.mul_assoc]
      _ = (Tᴴ * (T * E)) * Rᴴ := by rw [← hTE]
      _ = _ := by rw [← Matrix.mul_assoc, hT, Matrix.one_mul]
  refine ⟨T, hT, hT', ?_⟩
  intro U
  calc
    _ = Tᴴ * ((U ⊗ₖ (1 : Matrix (Fin B) (Fin B) ℂ)) * (T * E)) := by
      simp only [Matrix.mul_assoc]
    _ = Tᴴ * (((U ⊗ₖ (1 : Matrix (Fin B) (Fin B) ℂ)) * F) * R) := by
      rw [hTE]; simp only [Matrix.mul_assoc]
    _ = Tᴴ * ((F * (U ⊗ₖ (1 : Matrix (Fin m) (Fin m) ℂ))) * R) := by
      rw [query_commutes]
    _ = (Tᴴ * F) * ((U ⊗ₖ (1 : Matrix (Fin m) (Fin m) ℂ)) * R) := by
      simp only [Matrix.mul_assoc]
    _ = _ := by rw [hTF]; simp only [Matrix.mul_assoc]

namespace OracleTree
variable {s : Type*} [Fintype s] [DecidableEq s]

def fixedGate (G : Matrix s s ℂ) (hG : Gᴴ * G = 1) (next : OracleTree s) : OracleTree s :=
  .instrument 1 (fun _ => G) (by simpa using hG) (fun _ => next)

theorem fixedGate_budget (G : Matrix s s ℂ) (hG : Gᴴ * G = 1) (next : OracleTree s) :
    (fixedGate G hG next).queryBudget = next.queryBudget := by simp [fixedGate, queryBudget]

theorem fixedGate_evaluate (G : Matrix s s ℂ) (hG : Gᴴ * G = 1) (next : OracleTree s)
    (Q M : Matrix s s ℂ) :
    (fixedGate G hG next).evaluate Q M = next.evaluate Q (G * M * Gᴴ) := by
  simp [fixedGate, evaluate]

end OracleTree
end FinitePure


==> anc/lean/NativeTreeBounds.lean <==
import NativeTwoStage

/-! Final exact bounds for external finite trees with varying branch memory,
arbitrary mixed preparation input, and actual worst-branch oracle counts. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable {d : Type} [Fintype d] [DecidableEq d] [Nonempty d]
variable {n o r : ℕ}

theorem native_transpose_query_bound (prep : NativeOracleTree d o n)
    (proc : NativeOracleTree d (Fintype.card (d × Fin r)) (Fintype.card (d × Fin o)))
    (ρ : Matrix (Fin n) (Fin n) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d) (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalNativeTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ proc.queryBudget := by
  obtain ⟨B, hn, C, A, prep', proc', hA, _, hq, he⟩ := native_two_stage_compilation prep proc i₀
  let E := nativeSeedEmbedding i₀ hn
  have hE : Eᴴ * E = 1 := nativeSeedEmbedding_gram i₀ hn
  have ht : (E * ρ * Eᴴ).trace = 1 := (density_embedding_trace E hE ρ).trans htrace
  apply le_trans (full_input_tree_transpose_query_bound prep' proc' A hA (E * ρ * Eᴴ)
    (hρ.mul_mul_conjTranspose_same E) ht i₀ hd ?_) hq
  intro U hU x hx
  rw [he]
  exact hcorrect U hU x hx

theorem native_inversion_query_bound (prep : NativeOracleTree d o n)
    (proc : NativeOracleTree d (Fintype.card (d × Fin r)) (Fintype.card (d × Fin o)))
    (ρ : Matrix (Fin n) (Fin n) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalNativeTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ proc.queryBudget + 1 := by
  obtain ⟨B, hn, C, A, prep', proc', hA, _, hq, he⟩ := native_two_stage_compilation prep proc i₀
  let E := nativeSeedEmbedding i₀ hn
  have hE : Eᴴ * E = 1 := nativeSeedEmbedding_gram i₀ hn
  have ht : (E * ρ * Eᴴ).trace = 1 := (density_embedding_trace E hE ρ).trans htrace
  apply le_trans (full_input_tree_inversion_query_bound prep' proc' A hA (E * ρ * Eᴴ)
    (hρ.mul_mul_conjTranspose_same E) ht i₀ ?_) (Nat.add_le_add_right hq 1)
  intro U hU x hx
  rw [he]
  exact hcorrect U hU x hx

end FinitePure

namespace FinitePure
open Matrix Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable {n o r : ℕ}

theorem native_preparation_bound (prep : NativeOracleTree (Fin 3) o n)
    (proc : NativeOracleTree (Fin 3) (Fintype.card (Fin 3 × Fin r)) (Fintype.card (Fin 3 × Fin o)))
    (hq : proc.queryBudget ≤ 4)
    (ρ : Matrix (Fin n) (Fin n) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalNativeTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ prep.queryBudget := by
  obtain ⟨B, hn, C, A, prep', proc', hA, hp, hq', he⟩ := native_two_stage_compilation prep proc (0 : Fin 3)
  let E := nativeSeedEmbedding (0 : Fin 3) hn
  have hE : Eᴴ * E = 1 := nativeSeedEmbedding_gram (0 : Fin 3) hn
  have ht : (E * ρ * Eᴴ).trace = 1 := (density_embedding_trace E hE ρ).trans htrace
  apply le_trans (full_input_tree_preparation_bound prep' proc' A hA (hq'.trans hq) (E * ρ * Eᴴ)
    (hρ.mul_mul_conjTranspose_same E) ht ?_) hp
  intro U hU x hx
  rw [he]
  exact hcorrect U hU x hx

end FinitePure


==> anc/lean/NativeTwoStage.lean <==
import NativeOutput

/-! Native program dimensions and data factors are aligned by constructed
fixed physical gates at the processor input and every terminal branch. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 1000000
noncomputable section
namespace FinitePure
open Matrix Paper2CommonWorkspace
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable {d : Type} [Fintype d] [DecidableEq d]

def nativeOutputCoordinates (r : ℕ) : Matrix (d × Fin r) (Fin (Fintype.card (d × Fin r))) ℂ :=
  inclusion (Fintype.equivFin (d × Fin r)).symm.toEmbedding

def physicalNativeTreeChannel {n o r : ℕ} (prep : NativeOracleTree d o n)
    (proc : NativeOracleTree d (Fintype.card (d × Fin r)) (Fintype.card (d × Fin o)))
    (ρ : Matrix (Fin n) (Fin n) ℂ) (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (nativeOutputCoordinates r * proc.evaluate U
    (programCoordinates o * (M ⊗ₖ prep.evaluate U ρ) * (programCoordinates o)ᴴ) *
      (nativeOutputCoordinates r)ᴴ)

theorem native_two_stage_compilation {n o r : ℕ} (prep : NativeOracleTree d o n)
    (proc : NativeOracleTree d (Fintype.card (d × Fin r)) (Fintype.card (d × Fin o))) (i₀ : d) :
    ∃ B : ℕ, ∃ hn : n ≤ B, ∃ C : ℕ,
      ∃ A : Matrix (d × Fin C) (d × (d × Fin B)) ℂ,
      ∃ prep' : OracleTree (d × Fin B), ∃ proc' : OracleTree (d × Fin C),
      Aᴴ * A = 1 ∧ prep'.queryBudget ≤ prep.queryBudget ∧ proc'.queryBudget ≤ proc.queryBudget ∧
      ∀ ρ U M, physicalFullInputTreeChannel prep' proc' A
        (nativeSeedEmbedding i₀ hn * ρ * (nativeSeedEmbedding i₀ hn)ᴴ) U M =
        physicalNativeTreeChannel prep proc ρ U M := by
  let B := prep.workspaceBound
  let C := max proc.workspaceBound (max (Fintype.card (d × Fin B)) r)
  have hc : proc.workspaceBound ≤ C := le_max_left _ _
  have hx : Fintype.card (d × Fin B) ≤ C := (le_max_left _ _).trans (le_max_right _ _)
  have hr : r ≤ C := (le_max_right _ _).trans (le_max_right _ _)
  have hp : Fintype.card (d × Fin o) ≤ C := proc.input_le_workspace.trans hc
  have hout : Fintype.card (d × Fin r) ≤ C := proc.output_le_workspace.trans hc
  obtain ⟨prep', hprepbudget, hprep⟩ := prep.common_workspace i₀ B le_rfl
  obtain ⟨proc₀, hprocbudget, hproc⟩ := proc.common_workspace i₀ C hc
  let Ep := nativeSeedEmbedding i₀ prep.output_le_workspace
  let Ein := nativeSeedEmbedding i₀ hp
  let Eout := nativeSeedEmbedding i₀ hout
  let F := (1 : Matrix d d ℂ) ⊗ₖ Ep
  let J := Ein * programCoordinates (d := d) o
  let X₀ := inclusion (Fin.castLEEmb hx) * programCoordinates (d := d) B
  let X := (1 : Matrix d d ℂ) ⊗ₖ X₀
  have hEp : Epᴴ * Ep = 1 := nativeSeedEmbedding_gram _ _
  have hF : Fᴴ * F = 1 := by
    simp only [F, Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul, Matrix.one_mul, hEp, Matrix.one_kronecker_one]
  have hJ : Jᴴ * J = 1 := composed_gram _ _ (nativeSeedEmbedding_gram _ _) (inclusion_gram _)
  have hX₀ : X₀ᴴ * X₀ = 1 := composed_gram _ _ (inclusion_gram _) (inclusion_gram _)
  have hX : Xᴴ * X = 1 := by
    simp only [X, Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul, Matrix.one_mul, hX₀, Matrix.one_kronecker_one]
  obtain ⟨A, hA, hAF⟩ := program_embedding_completion F J X hF hJ hX
  let D := nativeOutputCoordinates (d := d) r
  let W := embed (d := d) (Fin.castLEEmb hr)
  have hD : Dᴴ * D = 1 := inclusion_gram _
  have hW : Wᴴ * W = 1 := embed_gram _
  obtain ⟨T, hT, _, hTE⟩ := Paper2Completion.matrix_unitary_completion Eout (W * D)
    (nativeSeedEmbedding_gram _ _) (composed_gram W D hW hD)
  refine ⟨B, prep.input_le_workspace, C, A, prep', proc₀.appendGate T hT, hA,
    hprepbudget, ?_, ?_⟩
  · simpa only [OracleTree.appendGate_budget] using hprocbudget
  · intro ρ U M
    unfold physicalFullInputTreeChannel physicalNativeTreeChannel
    rw [OracleTree.appendGate_evaluate, hprep]
    have hi : A * (M ⊗ₖ (Ep * prep.evaluate U ρ * Epᴴ)) * Aᴴ =
        Ein * (programCoordinates o * (M ⊗ₖ prep.evaluate U ρ) * (programCoordinates o)ᴴ) * Einᴴ := by
      have htensor : M ⊗ₖ (Ep * prep.evaluate U ρ * Epᴴ) =
          F * (M ⊗ₖ prep.evaluate U ρ) * Fᴴ := by
        simp only [F, Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
          ← Matrix.mul_kronecker_mul, Matrix.one_mul, Matrix.mul_one]
      rw [htensor, conjugation_compose, hAF]
      simp only [J, Matrix.conjTranspose_mul, Matrix.mul_assoc]
    rw [hi, hproc, conjugation_compose, hTE, ← conjugation_compose]
    exact partialTrace_memory_isometry _ (inclusion_gram _) _

end FinitePure


==> anc/lean/NormalizedChannelBounds.lean <==
import NormalizedChannels

/-! Processing bounds require exactness only on normalized pure data states. -/
namespace Paper2NormalizedChannelBounds
open Matrix FinitePure S4Word S4Program S4Routing Paper2PureStateTomography
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
variable {d a : Type*} [Fintype d] [DecidableEq d] [Nonempty d]
  [Fintype a] [DecidableEq a]

theorem normalized_transpose_bound
    (Gp Rp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G R : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (i₀ : d) (n q : ℕ) (hd : 2 ≤ Fintype.card d)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hRp : ∀ j, (Rp j)ᴴ * Rp j = 1)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hR : ∀ j, (R j)ᴴ * R j = 1)
    (hseed : bracket seed seed = 1)
    (hchannel : ∀ U : Matrix d d ℂ, Paper2S123.SpecialUnitary U → ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      partialTrace (routedProtocolMap Gp Rp G R seed n q U * outer (WithLp.ofLp x) (WithLp.ofLp x) *
        (routedProtocolMap Gp Rp G R seed n q U)ᴴ) = Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ q := by
  apply FinitePure.routed_channel_transpose_bound Gp Rp G R seed i₀ n q hd
    hGp hRp hG hR hseed
  intro U hU
  exact Paper2NormalizedChannels.reduced_eq_of_normalized_pure
    (routedProtocolMap Gp Rp G R seed n q U) Uᵀ (hchannel U hU)

theorem normalized_inversion_bound
    (Gp Rp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G R : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (i₀ : d) (n q : ℕ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hRp : ∀ j, (Rp j)ᴴ * Rp j = 1)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hR : ∀ j, (R j)ᴴ * R j = 1)
    (hseed : bracket seed seed = 1)
    (hchannel : ∀ U : Matrix d d ℂ, Paper2S123.SpecialUnitary U → ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      partialTrace (routedProtocolMap Gp Rp G R seed n q U * outer (WithLp.ofLp x) (WithLp.ofLp x) *
        (routedProtocolMap Gp Rp G R seed n q U)ᴴ) = Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ q + 1 := by
  apply FinitePure.routed_channel_inversion_bound Gp Rp G R seed i₀ n q 
    hGp hRp hG hR hseed
  intro U hU
  exact Paper2NormalizedChannels.reduced_eq_of_normalized_pure
    (routedProtocolMap Gp Rp G R seed n q U) Uᴴ (hchannel U hU)

end Paper2NormalizedChannelBounds


==> anc/lean/NormalizedChannels.lean <==
import ChannelBounds
import PureStateTomography

/-! Correctness on normalized physical pure states supplies complete channel
correctness and the data-independent output environment. -/
namespace Paper2NormalizedChannels
open Matrix FinitePure Paper2PureStateTomography
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
variable {d m r : Type*} [Fintype d] [DecidableEq d] [Fintype m]
  [DecidableEq m] [Fintype r] [DecidableEq r]

def channelLinear (K : r → Matrix m d ℂ) : Matrix d d ℂ →ₗ[ℂ] Matrix m m ℂ where
  toFun := channel K
  map_add' A B := by
    simp only [channel, Matrix.mul_add, Matrix.add_mul, Finset.sum_add_distrib]
  map_smul' z A := by
    simp only [channel, Matrix.mul_smul, Matrix.smul_mul, Finset.smul_sum]
    rfl

def conjugationLinear (U : Matrix d d ℂ) : Matrix d d ℂ →ₗ[ℂ] Matrix d d ℂ where
  toFun := fun M => U * M * Uᴴ
  map_add' A B := by simp [Matrix.mul_add, Matrix.add_mul]
  map_smul' z A := by simp [Matrix.mul_smul, Matrix.smul_mul]

theorem channel_eq_of_normalized_pure (K : r → Matrix d d ℂ) (U : Matrix d d ℂ)
    (h : ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      channel K (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        U * outer (WithLp.ofLp x) (WithLp.ofLp x) * Uᴴ) :
    ∀ M, channel K M = U * M * Uᴴ := by
  have he := linear_eq_of_normalized_pure_eq (channelLinear K) (conjugationLinear U) h
  intro M
  exact congrArg (fun L : Matrix d d ℂ →ₗ[ℂ] Matrix d d ℂ => L M) he

theorem reduced_eq_of_normalized_pure [Nonempty d]
    (V : Matrix (d × r) d ℂ) (U : Matrix d d ℂ)
    (h : ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      partialTrace (V * outer (WithLp.ofLp x) (WithLp.ofLp x) * Vᴴ) =
        U * outer (WithLp.ofLp x) (WithLp.ofLp x) * Uᴴ) :
    ∀ M, partialTrace (V * M * Vᴴ) = U * M * Uᴴ := by
  have hc : ∀ M, channel (S4Response.slice V) M = partialTrace (V * M * Vᴴ) := by
    intro M; rw [← partialTrace_dilation, dilation_slice]
  intro M
  rw [← hc]
  exact channel_eq_of_normalized_pure (S4Response.slice V) U
    (fun x hx => by rw [hc]; exact h x hx) M

theorem factor_of_normalized_pure [Nonempty d]
    (V : Matrix (d × r) d ℂ) (U : Matrix d d ℂ) (i₀ : d)
    (hU : Uᴴ * U = 1)
    (h : ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      partialTrace (V * outer (WithLp.ofLp x) (WithLp.ofLp x) * Vᴴ) =
        U * outer (WithLp.ofLp x) (WithLp.ofLp x) * Uᴴ) :
    ∃ c : r → ℂ, S4Program.bracket c c = 1 ∧ V = S4Program.insert c * U :=
  exact_reduced_channel_factor V U hU (reduced_eq_of_normalized_pure V U h) i₀

end
end Paper2NormalizedChannels


==> anc/lean/NormalizedInitialSeeds.lean <==
import CGSeedTrace
import FirstCovariance

/-! Actual normalized initial CG seeds and their partial-trace Gram identities. -/
namespace Paper2NormalizedInitialSeeds
open Matrix Paper2InitialCG Paper2FirstEncoding
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option backward.isDefEq.respectTransparency false

def baseSeed {n : Type*} [Fintype n] [DecidableEq n]
    (C : Matrix Paper2InitialCG.Carrier n ℂ) : Matrix (n × A) Q ℂ :=
  ((1 : Matrix n n ℂ) ⊗ₖ transpose8)*Paper2TensorHom.unreshape Cᴴ

theorem unreshape_gram {n : Type*} [Fintype n]
    (C : Matrix Paper2InitialCG.Carrier n ℂ) :
    (Paper2TensorHom.unreshape Cᴴ)ᴴ*Paper2TensorHom.unreshape Cᴴ=
      Paper2CGSeedTrace.adjointTrace (C*Cᴴ) := by
  ext i j
  simp only [Paper2TensorHom.unreshape,Matrix.mul_apply,Matrix.conjTranspose_apply,
    Fintype.sum_prod_type,star_star,Paper2CGSeedTrace.adjointTrace]
  exact Finset.sum_comm

theorem baseSeed_gram {n : Type*} [Fintype n] [DecidableEq n]
    (C : Matrix Paper2InitialCG.Carrier n ℂ) :
    (baseSeed C)ᴴ*baseSeed C=Paper2CGSeedTrace.adjointTrace (C*Cᴴ) := by
  simp only [baseSeed,Matrix.conjTranspose_mul,Matrix.mul_assoc]
  rw [← Matrix.mul_assoc ((1 : Matrix n n ℂ) ⊗ₖ transpose8)ᴴ]
  simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul,Matrix.one_mul,transpose8_gram,
    Matrix.one_kronecker_one,Matrix.one_mul,unreshape_gram]

def normalized {n : Type*} [Fintype n] [DecidableEq n]
    (t : ℝ) (C : Matrix Paper2InitialCG.Carrier n ℂ) : Matrix (n × A) Q ℂ :=
  (Real.sqrt t : ℂ)⁻¹ • baseSeed C

theorem normalized_gram {n : Type*} [Fintype n] [DecidableEq n]
    (t : ℝ) (ht : 0<t) (C : Matrix Paper2InitialCG.Carrier n ℂ)
    (hC : Paper2CGSeedTrace.adjointTrace (C*Cᴴ)=(t : ℂ) • 1) :
    (normalized t C)ᴴ*normalized t C=1 := by
  have hn : (Real.sqrt t : ℂ)≠0 := by exact_mod_cast ne_of_gt (Real.sqrt_pos.2 ht)
  have hs : (Real.sqrt t : ℂ)*(Real.sqrt t : ℂ)=(t : ℂ) := by
    exact_mod_cast Real.mul_self_sqrt (le_of_lt ht)
  have hstar : (starRingEnd ℂ) ((Real.sqrt t : ℂ)⁻¹)=(Real.sqrt t : ℂ)⁻¹ := by simp
  simp only [normalized,Matrix.conjTranspose_smul,star_inv,Complex.star_def,
    Complex.conj_ofReal,Matrix.smul_mul,Matrix.mul_smul,baseSeed_gram,hC,smul_smul,hstar]
  have hc : (Real.sqrt t : ℂ)⁻¹*((Real.sqrt t : ℂ)⁻¹*(t : ℂ))=1 := by
    rw [← hs]
    field_simp
  rw [hc,one_smul]

def seedThree := normalized 1 cgThree
def seedSix := normalized 2 cgSix
def seedFifteen := normalized 5 Paper2CGComplement.cgFifteen

theorem seedThree_gram : seedThreeᴴ*seedThree=1 :=
  normalized_gram 1 (by norm_num) cgThree (by simpa using Paper2CGSeedTrace.three_seed_trace)

theorem seedSix_gram : seedSixᴴ*seedSix=1 :=
  normalized_gram 2 (by norm_num) cgSix (by simpa using Paper2CGSeedTrace.six_seed_trace)

theorem seedFifteen_gram : seedFifteenᴴ*seedFifteen=1 :=
  normalized_gram 5 (by norm_num) Paper2CGComplement.cgFifteen
    (by simpa using Paper2CGSeedTrace.fifteen_seed_trace)

theorem actual_branch_one {n : Type*} [Fintype n] [DecidableEq n]
    (C : Matrix Paper2InitialCG.Carrier n ℂ) :
    Paper2FirstDecomposition.branch C 1=(Real.sqrt 10 : ℂ)⁻¹ • baseSeed C := by
  rw [Paper2FirstCovariance.branch_tensor_formula]
  simp only [Paper2Adjoint.R_identity,Matrix.one_kronecker_one,Matrix.mul_one,baseSeed]

end
end Paper2NormalizedInitialSeeds


==> anc/lean/NormalizedStorage.lean <==
import NormalizedChannels
import RoutedStorage

/-! The preparation bound requires correctness only on normalized data states;
the data-independent output program is derived from that physical condition. -/
namespace Paper2NormalizedStorage
open Matrix FinitePure S4Program Paper2PureStateTomography
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
abbrev Q := Fin 3
variable {a : Type*} [Fintype a] [DecidableEq a]

theorem normalized_preparation_bound
    (Gp Rp : ℕ → Matrix (Q × a) (Q × a) ℂ)
    (G R : ℕ → Matrix (Q × (Q × a)) (Q × (Q × a)) ℂ)
    (seed : Q × a → ℂ) (n : ℕ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hRp : ∀ j, (Rp j)ᴴ * Rp j = 1)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hR : ∀ j, (R j)ᴴ * R j = 1)
    (hseed : bracket seed seed = 1)
    (hchannel : ∀ U : Matrix Q Q ℂ, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ Q, ‖x‖ = 1 →
      partialTrace (routedProtocolMap Gp Rp G R seed n 4 U *
        outer (WithLp.ofLp x) (WithLp.ofLp x) *
        (routedProtocolMap Gp Rp G R seed n 4 U)ᴴ) =
      Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) : 3 ≤ n := by
  apply S5RoutedStorage.routed_preparation_bound Gp Rp G R seed n
    hGp hRp hG hR hseed
  intro U hU
  obtain ⟨c, _, hc⟩ := Paper2NormalizedChannels.factor_of_normalized_pure
    (routedProtocolMap Gp Rp G R seed n 4 U) Uᵀ 0
    (S4Analytic.transpose_isometry U hU.1) (hchannel U hU)
  exact ⟨c, hc⟩

end Paper2NormalizedStorage


==> anc/lean/OracleTree.lean <==
import CPMixedInitialBounds

/-! A finite external causal circuit tree. Oracle nodes are counted directly;
instrument nodes and terminal nodes consume no oracle calls. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix
open scoped BigOperators
universe u
variable (s : Type u) [Fintype s] [DecidableEq s]

inductive OracleTree where
  | halt : OracleTree
  | query (next : OracleTree) : OracleTree
  | instrument (b : ℕ) (K : Fin b → Matrix s s ℂ)
      (complete : (∑ j, (K j)ᴴ * K j) = 1)
      (next : Fin b → OracleTree) : OracleTree

namespace OracleTree
variable {s}

def queryBudget : OracleTree s → ℕ
  | .halt => 0
  | .query next => queryBudget next + 1
  | .instrument _ _ _ next => Finset.univ.sup (fun j => queryBudget (next j))

/-- Exact operational channel, before any purification or scheduling. -/
def evaluate (Q : Matrix s s ℂ) : OracleTree s → Matrix s s ℂ → Matrix s s ℂ
  | .halt, M => M
  | .query next, M => evaluate Q next (Q * M * Qᴴ)
  | .instrument _ K _ next, M => ∑ j, evaluate Q (next j) (K j * M * (K j)ᴴ)

def Frontier : OracleTree s → Type u
  | .halt => PUnit.{u+1}
  | .query _ => PUnit.{u+1}
  | .instrument b _ _ next => (j : Fin b) × Frontier (next j)

instance frontierFintype : (tree : OracleTree s) → Fintype tree.Frontier
  | .halt => inferInstanceAs (Fintype PUnit)
  | .query _ => inferInstanceAs (Fintype PUnit)
  | .instrument b _ _ next => by
      letI : ∀ j, Fintype (Frontier (next j)) := fun j => frontierFintype (next j)
      exact inferInstanceAs (Fintype ((j : Fin b) × Frontier (next j)))

instance frontierDecidableEq : (tree : OracleTree s) → DecidableEq tree.Frontier
  | .halt => inferInstanceAs (DecidableEq PUnit)
  | .query _ => inferInstanceAs (DecidableEq PUnit)
  | .instrument b _ _ next => by
      letI : ∀ j, DecidableEq (Frontier (next j)) := fun j => frontierDecidableEq (next j)
      exact inferInstanceAs (DecidableEq ((j : Fin b) × Frontier (next j)))

/-- The actual product of zero-query Kraus operations up to the first oracle
or halt, including all intermediate observed instrument outcomes. -/
def frontierKraus : (tree : OracleTree s) → tree.Frontier → Matrix s s ℂ
  | .halt, _ => 1
  | .query _, _ => 1
  | .instrument _ K _ next, ji => frontierKraus (next ji.1) ji.2 * K ji.1

def frontierNext : (tree : OracleTree s) → tree.Frontier → Option (OracleTree s)
  | .halt, _ => none
  | .query next, _ => some next
  | .instrument _ _ _ next, ji => frontierNext (next ji.1) ji.2

theorem frontier_complete (tree : OracleTree s) :
    (∑ j, (tree.frontierKraus j)ᴴ * tree.frontierKraus j) = 1 := by
  induction tree with
  | halt => change (∑ _ : PUnit, (1 : Matrix s s ℂ)ᴴ * 1) = 1; simp
  | query next ih => change (∑ _ : PUnit, (1 : Matrix s s ℂ)ᴴ * 1) = 1; simp
  | instrument b K hc next ih =>
    change (∑ ji : (j : Fin b) × Frontier (next j),
      (frontierKraus (next ji.1) ji.2 * K ji.1)ᴴ *
        (frontierKraus (next ji.1) ji.2 * K ji.1)) = 1
    rw [Fintype.sum_sigma]
    simp only [Matrix.conjTranspose_mul]
    calc
      _ = ∑ j, (K j)ᴴ * (∑ i, (frontierKraus (next j) i)ᴴ * frontierKraus (next j) i) * K j := by
        simp only [Matrix.mul_sum, Matrix.sum_mul, Matrix.mul_assoc]
      _ = 1 := by simp only [ih, Matrix.mul_one, hc]

/-- The original tree channel equals a single complete zero-query frontier
instrument followed by either halt or one actual query and its continuation. -/
theorem frontier_semantics (tree : OracleTree s) (Q M : Matrix s s ℂ) :
    tree.evaluate Q M = ∑ j : tree.Frontier,
      match tree.frontierNext j with
      | none => tree.frontierKraus j * M * (tree.frontierKraus j)ᴴ
      | some next => next.evaluate Q
          (Q * (tree.frontierKraus j * M * (tree.frontierKraus j)ᴴ) * Qᴴ) := by
  induction tree generalizing M with
  | halt =>
    change M = ∑ _ : PUnit, (1 : Matrix s s ℂ) * M * 1ᴴ
    simp
  | query next ih =>
    change next.evaluate Q (Q * M * Qᴴ) =
      ∑ _ : PUnit, next.evaluate Q (Q * (1 * M * 1ᴴ) * Qᴴ)
    simp
  | instrument b K hc next ih =>
    change (∑ j, (next j).evaluate Q (K j * M * (K j)ᴴ)) =
      ∑ ji : (j : Fin b) × Frontier (next j), _
    rw [Fintype.sum_sigma]
    apply Finset.sum_congr rfl
    intro j _
    rw [ih]
    apply Finset.sum_congr rfl
    intro a _
    change (match frontierNext (next j) a with
      | none => _ | some child => _) = _
    cases h : frontierNext (next j) a <;>
      simp only [frontierNext, frontierKraus, h, Matrix.conjTranspose_mul, Matrix.mul_assoc]

/-- Every active frontier branch removes precisely its next actual oracle
from the maximum remaining branch budget. Instrument depth is irrelevant. -/
theorem frontier_budget (tree : OracleTree s) (j : tree.Frontier)
    (next : OracleTree s) (h : tree.frontierNext j = some next) :
    next.queryBudget + 1 ≤ tree.queryBudget := by
  induction tree with
  | halt => cases h
  | query child ih =>
    have he : child = next := Option.some.inj h
    subst next
    exact le_rfl
  | instrument b K hc children ih =>
    exact (ih j.1 j.2 h).trans (Finset.le_sup (f:=fun i => (children i).queryBudget) (Finset.mem_univ j.1))

end OracleTree
end FinitePure


==> anc/lean/OutcomeEmbedding.lean <==
import TreeSynchronization

/-! Finite instruments can share a uniform outcome alphabet by zero padding.
Impossible extra outcomes have zero operator; no extra physical branch appears. -/
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix
open scoped BigOperators
variable {r t m n : Type*} [Fintype r] [Fintype t]
  [Fintype m] [Fintype n] [DecidableEq n]

def paddedOutcome (e : r ↪ t) (K : r → Matrix m n ℂ) : t → Matrix m n ℂ :=
  Function.extend e K (fun _ => 0)

theorem paddedOutcome_image (e : r ↪ t) (K : r → Matrix m n ℂ) (j : r) :
    paddedOutcome e K (e j) = K j := e.injective.extend_apply K (fun _ => 0) j

theorem paddedOutcome_outside (e : r ↪ t) (K : r → Matrix m n ℂ)
    (j : t) (hj : j ∉ Set.range e) : paddedOutcome e K j = 0 :=
  Function.extend_apply' K (fun _ => 0) j hj

theorem paddedOutcome_sum {A : Type*} [AddCommMonoid A]
    (e : r ↪ t) (K : r → Matrix m n ℂ) (f : Matrix m n ℂ → A) (hf : f 0 = 0) :
    ∑ j, f (paddedOutcome e K j) = ∑ j, f (K j) := by
  symm
  apply Fintype.sum_of_injective e e.injective
  · intro j hj
    rw [paddedOutcome_outside e K j hj, hf]
  · intro j
    rw [paddedOutcome_image]

theorem paddedOutcome_complete (e : r ↪ t) (K : r → Matrix m n ℂ)
    (hK : (∑ j, (K j)ᴴ * K j) = 1) :
    (∑ j, (paddedOutcome e K j)ᴴ * paddedOutcome e K j) = 1 := by
  rw [paddedOutcome_sum e K (fun A => Aᴴ * A) (by simp), hK]

theorem paddedOutcome_channel (e : r ↪ t) (K : r → Matrix m n ℂ) (M : Matrix n n ℂ) :
    channel (paddedOutcome e K) M = channel K M := by
  exact paddedOutcome_sum e K (fun A => A * M * Aᴴ) (by simp)

theorem paddedOutcome_weighted_sum {A : Type*} [AddCommMonoid A]
    (e : r ↪ t) (K : r → Matrix m n ℂ) (f : t → Matrix m n ℂ → A)
    (hf : ∀ j, f j 0 = 0) :
    ∑ j, f j (paddedOutcome e K j) = ∑ j, f (e j) (K j) := by
  symm
  apply Fintype.sum_of_injective e e.injective
  · intro j hj
    rw [paddedOutcome_outside e K j hj, hf]
  · intro j
    rw [paddedOutcome_image]

end FinitePure


==> anc/lean/OutputPolynomial.lean <==
import GlobalPolynomial

/-! The exact output program has an explicit global polynomial extension
for both targets. This directly proves the source's cofactor/smoothness
assertion, beyond the earlier sufficient one-curve differential argument. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace S4GlobalPolynomial
open Matrix S4Word S4Program S4Analytic
open scoped BigOperators Kronecker ContDiff Matrix.Norms.Elementwise
variable {d a : Type*} [Fintype d] [DecidableEq d] [Fintype a] [DecidableEq a]

def jointPolynomial (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (n q : ℕ) (i₀ i : d) (r : d × a) : Poly d :=
  ∑ s, circuitPolynomial G q (i,r) s *
    (if s.1 = i₀ then preparedPolynomial Gp seed n s.2 else 0)

theorem eval_jointPolynomial (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (n q : ℕ) (i₀ i : d) (r : d × a) (U : Matrix d d ℂ) :
    evalAt U (jointPolynomial Gp G seed n q i₀ i r) =
      (word G (U ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
        insert (d:=d) ((word Gp (U ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed)) (i,r) i₀ := by
  have h (s : d × (d × a)) := congrFun (congrFun (eval_circuitPolynomial G q U) (i,r)) s
  simp only [jointPolynomial, map_sum, map_mul, Matrix.mul_apply, S4Program.insert, Matrix.of_apply]
  apply Finset.sum_congr rfl
  intro s _
  rw [show evalAt U (circuitPolynomial G q (i,r) s) =
    word G (U ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q (i,r) s from h s]
  by_cases hs : s.1 = i₀ <;> simp only [hs, ite_true, ite_false, eval_preparedPolynomial, map_zero]

def transposeOutputPolynomial (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (n q : ℕ) (i₀ : d) (r : d × a) : Poly d :=
  ∑ i, (Matrix.mvPolynomialX d d ℂ).adjugate i i₀ * jointPolynomial Gp G seed n q i₀ i r

def inversionOutputPolynomial (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (n q : ℕ) (i₀ : d) (r : d × a) : Poly d :=
  ∑ i, MvPolynomial.X (i₀,i) * jointPolynomial Gp G seed n q i₀ i r

theorem eval_transposeOutputPolynomial (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (n q : ℕ) (i₀ : d) (r : d × a)
    (U : Matrix d d ℂ) (hU : Paper2S123.SpecialUnitary U) :
    evalAt U (transposeOutputPolynomial Gp G seed n q i₀ r) =
      extract (word G (U ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q) Uᵀ
        ((word Gp (U ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) i₀ r := by
  simp only [transposeOutputPolynomial, map_sum, map_mul, conjugate_is_cofactor U hU,
    eval_jointPolynomial, extract, Matrix.transpose_apply]

theorem eval_inversionOutputPolynomial (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (n q : ℕ) (i₀ : d) (r : d × a) (U : Matrix d d ℂ) :
    evalAt U (inversionOutputPolynomial Gp G seed n q i₀ r) =
      extract (word G (U ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q) Uᴴ
        ((word Gp (U ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) i₀ r := by
  simp only [inversionOutputPolynomial, map_sum, map_mul, eval_jointPolynomial,
    extract, Matrix.conjTranspose_apply, star_star]
  simp only [evalAt, MvPolynomial.eval_X]

theorem transpose_output_polynomial (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (n q : ℕ) (i₀ : d) (cout : Matrix d d ℂ → d × a → ℂ)
    (hend : ∀ U : Matrix d d ℂ, Paper2S123.SpecialUnitary U →
      word G (U ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
        insert (d:=d) ((word Gp (U ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
        insert (d:=d) (cout U) * Uᵀ) :
    ∀ U, Paper2S123.SpecialUnitary U → ∀ r,
      evalAt U (transposeOutputPolynomial Gp G seed n q i₀ r) = cout U r := by
  intro U hU r
  rw [eval_transposeOutputPolynomial Gp G seed n q i₀ r U hU]
  exact congrFun (extract_eq_output _ _ _ _ i₀ (transpose_isometry U hU.1) (hend U hU)) r

theorem inversion_output_polynomial (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (n q : ℕ) (i₀ : d) (cout : Matrix d d ℂ → d × a → ℂ)
    (hend : ∀ U : Matrix d d ℂ, Paper2S123.SpecialUnitary U →
      word G (U ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
        insert (d:=d) ((word Gp (U ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
        insert (d:=d) (cout U) * Uᴴ) :
    ∀ U, Paper2S123.SpecialUnitary U → ∀ r,
      evalAt U (inversionOutputPolynomial Gp G seed n q i₀ r) = cout U r := by
  intro U hU r
  rw [eval_inversionOutputPolynomial]
  exact congrFun (extract_eq_output _ _ _ _ i₀ (adjoint_isometry U hU.1) (hend U hU)) r

theorem transpose_output_contDiffOn (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (n q : ℕ) (i₀ : d) (cout : Matrix d d ℂ → d × a → ℂ)
    (hend : ∀ U : Matrix d d ℂ, Paper2S123.SpecialUnitary U →
      word G (U ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
        insert (d:=d) ((word Gp (U ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
        insert (d:=d) (cout U) * Uᵀ) :
    ContDiffOn ℝ ∞ cout {U | Paper2S123.SpecialUnitary U} := by
  have h : ContDiff ℝ ∞ (fun U : Matrix d d ℂ =>
      fun r => evalAt U (transposeOutputPolynomial Gp G seed n q i₀ r)) :=
    contDiff_pi.mpr fun r => evalAt_contDiff _
  apply h.contDiffOn.congr
  intro U hU
  funext r
  exact (transpose_output_polynomial Gp G seed n q i₀ cout hend U hU r).symm

theorem inversion_output_contDiffOn (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (n q : ℕ) (i₀ : d) (cout : Matrix d d ℂ → d × a → ℂ)
    (hend : ∀ U : Matrix d d ℂ, Paper2S123.SpecialUnitary U →
      word G (U ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
        insert (d:=d) ((word Gp (U ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
        insert (d:=d) (cout U) * Uᴴ) :
    ContDiffOn ℝ ∞ cout {U | Paper2S123.SpecialUnitary U} := by
  have h : ContDiff ℝ ∞ (fun U : Matrix d d ℂ =>
      fun r => evalAt U (inversionOutputPolynomial Gp G seed n q i₀ r)) :=
    contDiff_pi.mpr fun r => evalAt_contDiff _
  apply h.contDiffOn.congr
  intro U hU
  funext r
  exact (inversion_output_polynomial Gp G seed n q i₀ cout hend U hU r).symm

end S4GlobalPolynomial


==> anc/lean/Pairings.lean <==
import Mathlib.LinearAlgebra.Matrix.ConjTranspose
import Mathlib.LinearAlgebra.Matrix.Notation
import Mathlib.Basic.Complex.Basic
import Mathlib.Analysis.Real.Sqrt
import Mathlib.Tactic.FinCases
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.FieldSimp

/-!
# Concrete Bell--Levi-Civita coefficients of S3

Indices below range over all three data columns and every output coordinate.
Integer numerators avoid floating-point arithmetic. The normalizations exactly
match w4:eq:second-pairing-coordinates. These statements verify the displayed
tensors; they do not assert that all undeclared 270-dimensional gates have been
constructed or that their complete end-to-end identity has been formalized.
-/
namespace Paper2Pairings
open Matrix
abbrev Q := Fin 3

def delta {R : Type*} [Zero R] [One R] (i j : Q) : R := if i = j then 1 else 0
def epsilon {R : Type*} [Zero R] [One R] [Neg R] (a b c : Q) : R :=
  if (a = 0 ∧ b = 1 ∧ c = 2) ∨ (a = 1 ∧ b = 2 ∧ c = 0) ∨
    (a = 2 ∧ b = 0 ∧ c = 1) then 1
  else if (a = 0 ∧ b = 2 ∧ c = 1) ∨ (a = 2 ∧ b = 1 ∧ c = 0) ∨
    (a = 1 ∧ b = 0 ∧ c = 2) then -1 else 0

/-- Equation w4:eq:epsilon-recoupling, over an arbitrary commutative ring. -/
theorem epsilon_recoupling {R : Type*} [CommRing R] (a b c d j : Q) :
    (delta a c : R) * epsilon b d j - delta b c * epsilon a d j =
      epsilon a b d * delta c j - epsilon a b j * delta c d := by
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases d <;> fin_cases j <;>
    simp [delta, epsilon]

def u1num : Matrix (Q × Q × Q) Q ℝ := fun abc j => delta abc.1 abc.2.1 * delta abc.2.2 j
def v1num : Matrix (Q × Q × Q) Q ℝ := fun abc j => delta abc.1 abc.2.2 * delta abc.2.1 j

theorem u1num_gram : u1num.transpose * u1num = (3 : ℝ) • (1 : Matrix Q Q ℝ) := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [u1num, delta, Matrix.mul_apply, Fintype.sum_prod_type, Fin.sum_univ_succ]

theorem v1num_gram : v1num.transpose * v1num = (3 : ℝ) • (1 : Matrix Q Q ℝ) := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [v1num, delta, Matrix.mul_apply, Fintype.sum_prod_type, Fin.sum_univ_succ]

theorem u1num_v1num : u1num.transpose * v1num = (1 : Matrix Q Q ℝ) := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [u1num, v1num, delta, Matrix.mul_apply, Fintype.sum_prod_type, Fin.sum_univ_succ]

/-- Integer numerator of the u2 tensor, with output order S,B,C,R. -/
def u2num : Matrix (Q × Q × Q × Q) Q ℝ := fun abcd j =>
  3 * delta abcd.1 abcd.2.2.1 * epsilon abcd.2.1 abcd.2.2.2 j -
    delta abcd.2.1 abcd.2.2.1 * epsilon abcd.1 abcd.2.2.2 j

/-- Integer numerator of the v2 tensor in the same order. -/
def v2num : Matrix (Q × Q × Q × Q) Q ℝ := fun abcd j =>
  3 * epsilon abcd.1 abcd.2.1 j * delta abcd.2.2.1 abcd.2.2.2 -
    delta abcd.2.1 abcd.2.2.1 * epsilon abcd.1 abcd.2.2.2 j

set_option maxHeartbeats 2000000 in
theorem u2num_gram : u2num.transpose * u2num = (48 : ℝ) • (1 : Matrix Q Q ℝ) := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [u2num, delta, epsilon, Matrix.mul_apply, Fintype.sum_prod_type, Fin.sum_univ_succ]

set_option maxHeartbeats 2000000 in
theorem v2num_gram : v2num.transpose * v2num = (48 : ℝ) • (1 : Matrix Q Q ℝ) := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [v2num, delta, epsilon, Matrix.mul_apply, Fintype.sum_prod_type, Fin.sum_univ_succ]

set_option maxHeartbeats 2000000 in
theorem u2num_v2num : u2num.transpose * v2num = (-24 : ℝ) • (1 : Matrix Q Q ℝ) := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [u2num, v2num, delta, epsilon, Matrix.mul_apply, Fintype.sum_prod_type,
      Fin.sum_univ_succ]

noncomputable def u1 : Matrix (Q × Q × Q) Q ℝ := (Real.sqrt 3)⁻¹ • u1num
noncomputable def v1 : Matrix (Q × Q × Q) Q ℝ := (Real.sqrt 3)⁻¹ • v1num
noncomputable def u2 : Matrix (Q × Q × Q × Q) Q ℝ := (Real.sqrt 3 / 12) • u2num
noncomputable def v2 : Matrix (Q × Q × Q × Q) Q ℝ := (Real.sqrt 3 / 12) • v2num

private theorem normal1 : (Real.sqrt 3)⁻¹ * ((Real.sqrt 3)⁻¹ * 3) = (1 : ℝ) := by
  have hn : Real.sqrt 3 ≠ 0 := ne_of_gt (Real.sqrt_pos.2 (by norm_num))
  have hs := Real.sq_sqrt (show (0 : ℝ) ≤ 3 by norm_num)
  field_simp
  nlinarith [hs]

private theorem normal2 : (Real.sqrt 3 / 12) * (Real.sqrt 3 / 12 * 48) = (1 : ℝ) := by
  have hs := Real.sq_sqrt (show (0 : ℝ) ≤ 3 by norm_num)
  nlinarith [hs]

theorem u1_gram : u1.transpose * u1 = (1 : Matrix Q Q ℝ) := by
  simp only [u1, Matrix.transpose_smul, Matrix.smul_mul, Matrix.mul_smul,
    u1num_gram, smul_smul, normal1, one_smul]

theorem v1_gram : v1.transpose * v1 = (1 : Matrix Q Q ℝ) := by
  simp only [v1, Matrix.transpose_smul, Matrix.smul_mul, Matrix.mul_smul,
    v1num_gram, smul_smul, normal1, one_smul]

theorem u1_v1 : u1.transpose * v1 = (1 / 3 : ℝ) • (1 : Matrix Q Q ℝ) := by
  simp only [u1, v1, Matrix.transpose_smul, Matrix.smul_mul, Matrix.mul_smul,
    u1num_v1num, smul_smul]
  congr 1
  nlinarith [normal1]

theorem u2_gram : u2.transpose * u2 = (1 : Matrix Q Q ℝ) := by
  simp only [u2, Matrix.transpose_smul, Matrix.smul_mul, Matrix.mul_smul,
    u2num_gram, smul_smul, normal2, one_smul]

theorem v2_gram : v2.transpose * v2 = (1 : Matrix Q Q ℝ) := by
  simp only [v2, Matrix.transpose_smul, Matrix.smul_mul, Matrix.mul_smul,
    v2num_gram, smul_smul, normal2, one_smul]

theorem u2_v2 : u2.transpose * v2 = (-1 / 2 : ℝ) • (1 : Matrix Q Q ℝ) := by
  simp only [u2, v2, Matrix.transpose_smul, Matrix.smul_mul, Matrix.mul_smul,
    u2num_v2num, smul_smul]
  congr 1
  nlinarith [normal2]

/-- Exact agreement with the manuscript's displayed u2 coefficients. -/
theorem u2_entries (a b c d j : Q) :
    u2 (a,b,c,d) j = Real.sqrt 3 / 4 *
      (delta a c * epsilon b d j - (1 / 3 : ℝ) * delta b c * epsilon a d j) := by
  simp only [u2, Matrix.smul_apply, smul_eq_mul, u2num]
  ring

/-- Exact agreement with the manuscript's displayed v2 coefficients. -/
theorem v2_entries (a b c d j : Q) :
    v2 (a,b,c,d) j = Real.sqrt 3 / 4 *
      (epsilon a b j * delta c d - (1 / 3 : ℝ) * delta b c * epsilon a d j) := by
  simp only [v2, Matrix.smul_apply, smul_eq_mul, v2num]
  ring

theorem v2_u2 : v2.transpose * u2 = (-1 / 2 : ℝ) • (1 : Matrix Q Q ℝ) := by
  have h := congrArg Matrix.transpose u2_v2
  simpa only [Matrix.transpose_mul, Matrix.transpose_transpose,
    Matrix.transpose_smul, Matrix.transpose_one] using h

noncomputable def sourceA : Matrix (Q × Q × Q × Q) Q ℝ := u2 + v2
noncomputable def sourceB : Matrix (Q × Q × Q × Q) Q ℝ :=
  (Real.sqrt 3)⁻¹ • (u2 - v2)
noncomputable def targetB : Matrix (Q × Q × Q × Q) Q ℝ :=
  (Real.sqrt 3)⁻¹ • (u2 + (2 : ℝ) • v2)

/-- The first normalized source seed in w4:eq:second-seeds is an isometry. -/
theorem sourceA_gram : sourceA.transpose * sourceA = (1 : Matrix Q Q ℝ) := by
  simp only [sourceA, Matrix.transpose_add, Matrix.add_mul, Matrix.mul_add,
    u2_gram, v2_gram, u2_v2, v2_u2]
  ext i j
  simp only [Matrix.add_apply, Matrix.smul_apply, smul_eq_mul]
  ring

/-- The second normalized source seed is an isometry. -/
theorem sourceB_gram : sourceB.transpose * sourceB = (1 : Matrix Q Q ℝ) := by
  simp only [sourceB, Matrix.transpose_smul, Matrix.smul_mul, Matrix.mul_smul,
    Matrix.transpose_sub, Matrix.sub_mul, Matrix.mul_sub,
    u2_gram, v2_gram, u2_v2, v2_u2]
  have h3 : (Real.sqrt 3)⁻¹ * (Real.sqrt 3)⁻¹ = (1 / 3 : ℝ) := by nlinarith [normal1]
  ext i j
  simp only [Matrix.sub_apply, Matrix.smul_apply, smul_eq_mul]
  calc
    _ = ((Real.sqrt 3)⁻¹ * (Real.sqrt 3)⁻¹ * 3) * (1 : Matrix Q Q ℝ) i j := by ring
    _ = _ := by rw [h3]; ring

/-- The two normalized source seeds have mutually orthogonal ranges. -/
theorem sourceA_sourceB : sourceA.transpose * sourceB = (0 : Matrix Q Q ℝ) := by
  simp only [sourceA, sourceB, Matrix.transpose_add, Matrix.mul_smul,
    Matrix.add_mul, Matrix.mul_sub, u2_gram, v2_gram, u2_v2, v2_u2]
  ext i j
  simp only [Matrix.sub_apply, Matrix.add_apply, Matrix.smul_apply,
    Matrix.zero_apply, smul_eq_mul]
  ring

/-- First column of the concrete O2 recoupling relation. -/
theorem second_recoupling_column1 :
    u2 = (1 / 2 : ℝ) • sourceA + (Real.sqrt 3 / 2) • sourceB := by
  have hn : Real.sqrt 3 ≠ 0 := ne_of_gt (Real.sqrt_pos.2 (by norm_num))
  ext i j
  simp only [sourceA, sourceB, Matrix.add_apply, Matrix.sub_apply, Matrix.smul_apply,
    smul_eq_mul]
  field_simp
  ring

/-- Second column of the concrete O2 recoupling relation, beyond the old
standalone numerical rotation test. -/
theorem second_recoupling_column2 :
    targetB = (Real.sqrt 3 / 2) • sourceA - (1 / 2 : ℝ) • sourceB := by
  have hn : Real.sqrt 3 ≠ 0 := ne_of_gt (Real.sqrt_pos.2 (by norm_num))
  have hs := Real.sq_sqrt (show (0 : ℝ) ≤ 3 by norm_num)
  ext i j
  simp only [targetB, sourceA, sourceB, Matrix.add_apply, Matrix.sub_apply,
    Matrix.smul_apply, smul_eq_mul]
  field_simp
  ring_nf
  rw [hs]
  ring

end Paper2Pairings


==> anc/lean/PhasePolynomial.lean <==
import Mathlib.Analysis.Complex.Basic
import Mathlib.Algebra.Polynomial.Roots
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Linarith

/-! An infinite, explicitly parametrized subset of the unit circle supplies
polynomial uniqueness without any analytic density or SVD assumption. -/
namespace S5PhasePolynomial
open Polynomial

noncomputable def phase (t : ℝ) : ℂ := ((t : ℂ) - Complex.I) / ((t : ℂ) + Complex.I)

theorem phase_denominator_ne (t : ℝ) : (t : ℂ) + Complex.I ≠ 0 := by
  intro h
  have hi := congrArg Complex.im h
  simp at hi

theorem phase_numerator_ne (t : ℝ) : (t : ℂ) - Complex.I ≠ 0 := by
  intro h
  have hi := congrArg Complex.im h
  simp at hi

theorem phase_unitary (t : ℝ) : star (phase t) * phase t = 1 := by
  simp only [phase, star_div₀, star_sub, star_add, Complex.star_def,
    Complex.conj_ofReal, Complex.conj_I, sub_neg_eq_add]
  change (((t : ℂ) + Complex.I) / ((t : ℂ) - Complex.I)) *
    (((t : ℂ) - Complex.I) / ((t : ℂ) + Complex.I)) = 1
  field_simp [phase_denominator_ne, phase_numerator_ne]

theorem phase_injective : Function.Injective phase := by
  intro x y h
  have hc := (div_eq_div_iff (phase_denominator_ne x) (phase_denominator_ne y)).mp h
  have hi := congrArg Complex.im hc
  simp [Complex.mul_im] at hi
  linarith

theorem polynomial_zero_on_phases (p : Polynomial ℂ)
    (h : ∀ t : ℝ, p.eval (phase t) = 0) : p = 0 := by
  apply p.eq_zero_of_infinite_isRoot
  apply (Set.infinite_range_of_injective phase_injective).mono
  rintro z ⟨t, rfl⟩
  exact h t

theorem polynomial_zero_on_reals (p : Polynomial ℂ)
    (h : ∀ t : ℝ, p.eval (t : ℂ) = 0) : p = 0 := by
  apply p.eq_zero_of_infinite_isRoot
  apply (Set.infinite_range_of_injective Complex.ofReal_injective).mono
  rintro z ⟨t, rfl⟩
  exact h t

end S5PhasePolynomial


==> anc/lean/Phi.lean <==
import Symmetric
import Flip

/-! Actual Phi coefficient maps, not unspecified isometries. The first two
Bell-CG formulas and the Levi-Civita third map use the fixed bases of S1. -/
namespace Paper2Phi
open Matrix Paper2Symmetric Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 1000000
set_option backward.isDefEq.respectTransparency false

def bellLeft : Matrix (Q × (Q × Q)) Q ℂ := fun abc j =>
  (if abc.1 = abc.2.1 then 1 else 0) * (if abc.2.2 = j then 1 else 0)
def bellRight : Matrix ((Q × Q) × Q) Q ℂ := fun abc j =>
  (if abc.1.1 = j then 1 else 0) * (if abc.1.2 = abc.2 then 1 else 0)

theorem seedOne_bell_formula :
    seedOne = c • (((1 : Matrix Q Q ℂ) ⊗ₖ symᴴ) * bellLeft) := by
  ext ⟨a,r⟩ j
  simp [seedOne, bellLeft, Matrix.mul_apply, Fintype.sum_prod_type,
    Matrix.kronecker_apply, Matrix.conjTranspose_apply, Matrix.one_apply, sym_real]

theorem seedTwo_bell_formula :
    seedTwo = c • ((symᴴ ⊗ₖ (1 : Matrix Q Q ℂ)) * bellRight) := by
  ext ⟨r,a⟩ j
  simp [seedTwo, bellRight, Matrix.mul_apply, Fintype.sum_prod_type,
    Matrix.kronecker_apply, Matrix.conjTranspose_apply, Matrix.one_apply, sym_real]

noncomputable def phiOne (U : Matrix Q Q ℂ) : Matrix (Q × Six) Q ℂ :=
  (U ⊗ₖ (1 : Matrix Six Six ℂ)) * seedOne * Uᵀ
noncomputable def phiTwo (U : Matrix Q Q ℂ) : Matrix (Six × Q) Q ℂ :=
  ((1 : Matrix Six Six ℂ) ⊗ₖ Uᴴ) * seedTwo
noncomputable def phiThree (U : Matrix Q Q ℂ) : Matrix (Q × Q) Q ℂ :=
  ((1 : Matrix Q Q ℂ) ⊗ₖ Uᴴ) * Qura.Wedge.iota

/-- Literal first formula of w4:eq:phi-components, with the unnormalized Bell ket. -/
theorem phiOne_bell_formula (U : Matrix Q Q ℂ) :
    phiOne U = c • ((U ⊗ₖ symᴴ) * (bellLeft * Uᵀ)) := by
  rw [phiOne, seedOne_bell_formula]
  simp only [Matrix.mul_smul, Matrix.smul_mul]
  congr 1
  rw [← Matrix.mul_assoc, ← Matrix.mul_kronecker_mul, Matrix.mul_one, Matrix.one_mul]
  rw [Matrix.mul_assoc]

/-- Literal second formula: the conjugate symmetric inclusion has the same real entries. -/
theorem phiTwo_bell_formula (U : Matrix Q Q ℂ) :
    phiTwo U = c • ((symᴴ ⊗ₖ Uᴴ) * bellRight) := by
  rw [phiTwo, seedTwo_bell_formula, Matrix.mul_smul]
  congr 1
  rw [← Matrix.mul_assoc, ← Matrix.mul_kronecker_mul, Matrix.mul_one, Matrix.one_mul]

theorem phiOne_identity : phiOne 1 = seedOne := by
  simp [phiOne]
theorem phiTwo_identity : phiTwo 1 = seedTwo := by
  simp [phiTwo]
theorem phiThree_identity : phiThree 1 = Qura.Wedge.iota := by
  simp [phiThree]

private theorem isometry_comp {m n p : Type*} [Fintype m] [Fintype n]
    [DecidableEq n] [DecidableEq p] (A : Matrix m n ℂ) (B : Matrix n p ℂ)
    (hA : Aᴴ * A = 1) (hB : Bᴴ * B = 1) : (A*B)ᴴ * (A*B) = 1 := by
  rw [Matrix.conjTranspose_mul, Matrix.mul_assoc, ← Matrix.mul_assoc Aᴴ,
    hA, Matrix.one_mul, hB]

theorem phiOne_gram (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (phiOne U)ᴴ * phiOne U = 1 := by
  apply isometry_comp
  · apply isometry_comp _ _ _ seedOne_gram
    simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul, hU.1, Matrix.one_mul, Matrix.one_kronecker_one]
  · exact (specialUnitary_transpose hU).1

theorem phiTwo_gram (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (phiTwo U)ᴴ * phiTwo U = 1 := by
  apply isometry_comp _ _ _ seedTwo_gram
  simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    Matrix.conjTranspose_conjTranspose, ← Matrix.mul_kronecker_mul,
    hU.2.1, Matrix.one_mul, Matrix.one_kronecker_one]

theorem phiThree_gram (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (phiThree U)ᴴ * phiThree U = 1 := by
  apply isometry_comp _ _ _ Qura.Wedge.iota_isometry
  simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    Matrix.conjTranspose_conjTranspose, ← Matrix.mul_kronecker_mul,
    hU.2.1, Matrix.one_mul, Matrix.one_kronecker_one]

noncomputable def phi (α : ℝ) (U : Matrix Q Q ℂ) : Matrix Paper2Flip.Mid Q ℂ :=
  fun i j => match i with
  | .inl ar => (Real.sqrt α : ℂ) * phiOne U ar j
  | .inr (.inl ra) => (Real.sqrt α : ℂ) * phiTwo U ra j
  | .inr (.inr ab) => (Real.sqrt (1-2*α) : ℂ) * phiThree U ab j

theorem phi_gram (α : ℝ) (ha : 0 ≤ α) (hb : α ≤ 1/2)
    (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) : (phi α U)ᴴ * phi α U = 1 := by
  have hsq : (Real.sqrt α : ℂ)^2 = (α : ℂ) := by exact_mod_cast Real.sq_sqrt ha
  have hsq' : (Real.sqrt (1-2*α) : ℂ)^2 = ((1-2*α : ℝ) : ℂ) := by
    exact_mod_cast Real.sq_sqrt (by linarith : 0 ≤ 1-2*α)
  have h (a : ℝ) {n : Type} [Fintype n] (M : Matrix n Q ℂ) (i j : Q) :
      (∑ k, star ((a : ℂ) * M k i) * ((a : ℂ) * M k j)) =
        (a : ℂ)^2 * (Mᴴ * M) i j := by
    simp only [star_mul, Complex.star_def, Complex.conj_ofReal, Matrix.mul_apply,
      Matrix.conjTranspose_apply, Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro k _
    ring
  ext i j
  simp only [Matrix.mul_apply, Matrix.conjTranspose_apply, Fintype.sum_sum_type,
    phi]
  rw [h (Real.sqrt α) (phiOne U) i j, h (Real.sqrt α) (phiTwo U) i j,
    h (Real.sqrt (1-2*α)) (phiThree U) i j,
    phiOne_gram U hU, phiTwo_gram U hU, phiThree_gram U hU, hsq, hsq']
  push_cast
  ring

end Paper2Phi


==> anc/lean/PhiCovariance.lean <==
import PhiFlip
import TensorHom

/-! Actual symmetric-CG intertwining and transpose covariance of Phi.
The representation and seeds are explicit preceding coefficient matrices. -/
namespace Paper2PhiCovariance
open Matrix Paper2Symmetric Paper2S123 Paper2Phi Paper2PhiFlip
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 1000000
set_option backward.isDefEq.respectTransparency false

noncomputable def symRep (M : Matrix Q Q ℂ) : Matrix Six Six ℂ :=
  symᴴ * (M ⊗ₖ M) * sym

theorem swap_tensor_square (M : Matrix Q Q ℂ) :
    swap * (M ⊗ₖ M) = (M ⊗ₖ M) * swap := by
  ext ⟨a,b⟩ ⟨i,j⟩
  simp [swap, Matrix.mul_apply, Fintype.sum_prod_type, Matrix.kronecker_apply,
    mul_comm, ite_and, eq_comm]

theorem swap_sym : swap * sym = sym := by
  ext ⟨a,b⟩ r
  simp [swap, Matrix.mul_apply, Fintype.sum_prod_type, sym_swap]

theorem sym_intertwining (M : Matrix Q Q ℂ) :
    (M ⊗ₖ M) * sym = sym * symRep M := by
  have hs : swap * ((M ⊗ₖ M) * sym) = (M ⊗ₖ M) * sym := by
    rw [← Matrix.mul_assoc, swap_tensor_square, Matrix.mul_assoc, swap_sym]
  symm
  calc
    sym * symRep M = (sym * symᴴ) * ((M ⊗ₖ M) * sym) := by
      simp only [symRep, Matrix.mul_assoc]
    _ = (1/2 : ℂ) • ((M ⊗ₖ M) * sym + (M ⊗ₖ M) * sym) := by
      rw [sym_projector, Matrix.smul_mul, Matrix.add_mul, Matrix.one_mul, hs]
    _ = _ := by ext i j; simp only [Matrix.smul_apply, Matrix.add_apply, smul_eq_mul]; ring

theorem sym_compression (M : Matrix Q Q ℂ) :
    symᴴ * (M ⊗ₖ M) = symRep M * symᴴ := by
  have hp : (sym * symᴴ) * (M ⊗ₖ M) = (M ⊗ₖ M) * (sym * symᴴ) := by
    rw [sym_projector, Matrix.smul_mul, Matrix.mul_smul,
      Matrix.add_mul, Matrix.mul_add, Matrix.one_mul, Matrix.mul_one, swap_tensor_square]
  calc
    symᴴ * (M ⊗ₖ M) = symᴴ * ((sym * symᴴ) * (M ⊗ₖ M)) := by
      simp only [← Matrix.mul_assoc, sym_gram, Matrix.one_mul]
    _ = symRep M * symᴴ := by rw [hp]; simp only [symRep, Matrix.mul_assoc]

theorem symRep_unitary (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (symRep U)ᴴ * symRep U = 1 := by
  have h := congrArg (fun A => Aᴴ * A) (sym_intertwining U)
  have ht : (U ⊗ₖ U)ᴴ * (U ⊗ₖ U) = 1 := by
    simp only [Matrix.conjTranspose_kronecker, ← Matrix.mul_kronecker_mul,
      hU.1, Matrix.one_kronecker_one]
  simpa only [Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc (U ⊗ₖ U)ᴴ, ht, Matrix.one_mul,
    ← Matrix.mul_assoc symᴴ, sym_gram, Matrix.one_mul] using h.symm

theorem reshape_seedTwo : Paper2TensorHom.reshape seedTwo = c • symᴴ := by
  ext r ⟨j,a⟩
  simp [Paper2TensorHom.reshape, seedTwo, Matrix.conjTranspose_apply, sym_real]

theorem seedTwo_constraint (g : Matrix Q Q ℂ) (hg : SpecialUnitary g) :
    seedTwo * g.map star = (symRep (g.map star) ⊗ₖ g) * seedTwo := by
  have hgg : (g.map star).map star = g := by ext i j; simp
  have hb := specialUnitary_conjugate hg
  have h := (Paper2TensorHom.reshaped_intertwining_iff seedTwo
    (symRep (g.map star)) (g.map star) (g.map star) hb.1 hb.2.1).mpr
      (by rw [reshape_seedTwo, Matrix.smul_mul, Matrix.mul_smul, sym_compression])
  simpa only [hgg] using h

theorem seedOne_constraint (g : Matrix Q Q ℂ) (hg : SpecialUnitary g) :
    seedOne * g.map star = (g ⊗ₖ symRep (g.map star)) * seedOne := by
  have h := congrArg exchange (seedTwo_constraint g hg)
  -- coefficient exchange is applied to both sides, including all data columns
  ext ⟨a,r⟩ j
  have he := congrFun (congrFun h (a,r)) j
  simp only [exchange, Matrix.mul_apply, Matrix.kronecker_apply,
    Fintype.sum_prod_type, seed_exchange] at he
  simp only [Matrix.mul_apply, Matrix.kronecker_apply, Fintype.sum_prod_type]
  rw [he, Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro b _
  apply Finset.sum_congr rfl
  intro s _
  ring

theorem seedOne_transfer (h : Matrix Q Q ℂ) (hh : SpecialUnitary h) :
    (hᵀ ⊗ₖ (1 : Matrix Six Six ℂ)) * seedOne * h =
      ((1 : Matrix Q Q ℂ) ⊗ₖ symRep h) * seedOne := by
  have hhh : (h.map star).map star = h := by ext i j; simp
  have hs := seedOne_constraint (h.map star) (specialUnitary_conjugate hh)
  rw [hhh] at hs
  rw [Matrix.mul_assoc, hs, ← Matrix.mul_assoc, ← Matrix.mul_kronecker_mul,
    transpose_mul_conjugate hh, Matrix.one_mul]

theorem phiOne_covariant :
    TransposeCovariant phiOne (fun g h => g ⊗ₖ symRep h) := by
  intro g h U hg hh _
  simp only [phiOne, Matrix.transpose_mul, Matrix.transpose_transpose,
    Matrix.mul_assoc, transpose_mul_conjugate hg, Matrix.mul_one]
  have hk : (g * U * hᵀ) ⊗ₖ (1 : Matrix Six Six ℂ) =
      ((g * U) ⊗ₖ (1 : Matrix Six Six ℂ)) * (hᵀ ⊗ₖ (1 : Matrix Six Six ℂ)) := by
    rw [← Matrix.mul_kronecker_mul, Matrix.one_mul]
  rw [← Matrix.mul_assoc g U hᵀ, hk]
  calc
    _ = ((g * U) ⊗ₖ (1 : Matrix Six Six ℂ)) *
        (((hᵀ ⊗ₖ (1 : Matrix Six Six ℂ)) * seedOne * h) * Uᵀ) := by
      simp only [Matrix.mul_assoc]
    _ = ((g * U) ⊗ₖ symRep h) * (seedOne * Uᵀ) := by
      rw [seedOne_transfer h hh]
      simp only [← Matrix.mul_assoc]
      rw [← Matrix.mul_kronecker_mul, Matrix.mul_one, Matrix.one_mul]
    _ = _ := by
      rw [← Matrix.mul_assoc (g ⊗ₖ symRep h) (U ⊗ₖ (1 : Matrix Six Six ℂ)),
        ← Matrix.mul_kronecker_mul, Matrix.mul_one]

theorem phiTwo_covariant :
    TransposeCovariant phiTwo (fun g h => symRep (g.map star) ⊗ₖ h.map star) := by
  intro g h U hg _ _
  simp only [phiTwo, Matrix.conjTranspose_mul, Matrix.conjTranspose_transpose,
    Matrix.mul_assoc]
  rw [seedTwo_constraint g hg, ← Matrix.mul_assoc, ← Matrix.mul_kronecker_mul,
    Matrix.one_mul, Matrix.mul_assoc, Matrix.mul_assoc, hg.1, Matrix.mul_one]
  rw [← Matrix.mul_assoc, ← Matrix.mul_kronecker_mul, Matrix.mul_one]
  rfl

theorem phiThree_covariant :
    TransposeCovariant phiThree (fun g h => g ⊗ₖ h.map star) := by
  intro g h U hg _ _
  simp only [phiThree, Matrix.conjTranspose_mul, Matrix.conjTranspose_transpose,
    Matrix.mul_assoc]
  rw [← Qura.Wedge.two_query_conjugate g hg.2.1 hg.2.2,
    ← Matrix.mul_assoc, ← Matrix.mul_kronecker_mul, Matrix.one_mul,
    Matrix.mul_assoc, Matrix.mul_assoc, hg.1, Matrix.mul_one]
  rw [← Matrix.mul_assoc, ← Matrix.mul_kronecker_mul, Matrix.mul_one]
  rfl

noncomputable def rho (g h : Matrix Q Q ℂ) : Matrix Paper2Flip.Mid Paper2Flip.Mid ℂ :=
  fun i j => match i,j with
  | .inl ar, .inl bs => (g ⊗ₖ symRep h) ar bs
  | .inr (.inl ra), .inr (.inl sb) => (symRep (g.map star) ⊗ₖ h.map star) ra sb
  | .inr (.inr ab), .inr (.inr ij) => (g ⊗ₖ h.map star) ab ij
  | _,_ => 0

/-- The actual weighted direct sum obeys the manuscript's transpose covariance,
with the concrete symmetric representations above. No covariance is assumed. -/
theorem phi_covariant (α : ℝ) : TransposeCovariant (phi α) rho := by
  intro g h U hg hh hU
  ext i j
  rcases i with ar | (ra | ab)
  · have he := congrFun (congrFun (phiOne_covariant g h U hg hh hU) ar) j
    simp only [Matrix.mul_apply] at he
    simp only [Matrix.mul_apply, phi, rho, Fintype.sum_sum_type,
      zero_mul, Finset.sum_const_zero, add_zero]
    calc
      _ = (Real.sqrt α : ℂ) * (∑ k, phiOne (g*U*hᵀ) ar k * (g.map star) k j) := by
        simp only [Finset.mul_sum, mul_assoc]
      _ = _ := by
        rw [he, Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro k _
        ring
  · have he := congrFun (congrFun (phiTwo_covariant g h U hg hh hU) ra) j
    simp only [Matrix.mul_apply] at he
    simp only [Matrix.mul_apply, phi, rho, Fintype.sum_sum_type,
      zero_mul, Finset.sum_const_zero, add_zero, zero_add]
    calc
      _ = (Real.sqrt α : ℂ) * (∑ k, phiTwo (g*U*hᵀ) ra k * (g.map star) k j) := by
        simp only [Finset.mul_sum, mul_assoc]
      _ = _ := by
        rw [he, Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro k _
        ring
  · have he := congrFun (congrFun (phiThree_covariant g h U hg hh hU) ab) j
    simp only [Matrix.mul_apply] at he
    simp only [Matrix.mul_apply, phi, rho, Fintype.sum_sum_type,
      zero_mul, Finset.sum_const_zero, add_zero, zero_add]
    calc
      _ = (Real.sqrt (1-2*α) : ℂ) *
          (∑ k, phiThree (g*U*hᵀ) ab k * (g.map star) k j) := by
        simp only [Finset.mul_sum, mul_assoc]
      _ = _ := by
        rw [he, Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro k _
        ring

end Paper2PhiCovariance


==> anc/lean/PhiFlip.lean <==
import Phi

/-! The actual 45-dimensional midpoint flip on the actual Phi family.
No covariance, seed equality, exchange relation or isometry is a premise. -/
namespace Paper2PhiFlip
open Matrix Paper2Symmetric Paper2S123 Paper2Phi
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 1000000
set_option backward.isDefEq.respectTransparency false

def exchange {m n d : Type*} (A : Matrix (m × n) d ℂ) : Matrix (n × m) d ℂ :=
  fun ba j => A (ba.2,ba.1) j

private theorem exchange_right {m n d : Type*} [Fintype d]
    (A : Matrix (m × n) d ℂ) (B : Matrix d d ℂ) :
    exchange (A*B) = exchange A * B := rfl

private theorem exchange_kron {m n d : Type*} [Fintype m] [Fintype n]
    (L : Matrix m m ℂ) (R : Matrix n n ℂ) (A : Matrix (m × n) d ℂ) :
    exchange ((L ⊗ₖ R) * A) = (R ⊗ₖ L) * exchange A := by
  ext ⟨a,b⟩ j
  simp only [exchange, Matrix.mul_apply, Matrix.kronecker_apply, Fintype.sum_prod_type]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro x _
  apply Finset.sum_congr rfl
  intro y _
  ring

theorem exchange_seedOne : exchange seedOne = seedTwo := by
  ext ⟨r,a⟩ j
  exact (seed_exchange a j r).symm

theorem exchange_seedTwo : exchange seedTwo = seedOne := by
  ext ⟨a,r⟩ j
  exact seed_exchange a j r

theorem exchange_iota : exchange Qura.Wedge.iota = -Qura.Wedge.iota := by
  ext ⟨a,b⟩ j
  exact Qura.Wedge.iota_swap a b j

theorem phiOne_exchange (U : Matrix Q Q ℂ) :
    exchange (phiOne U) = phiTwo Uᴴ * Uᵀ := by
  rw [phiOne, exchange_right, exchange_kron, exchange_seedOne]
  simp only [phiTwo, Matrix.conjTranspose_conjTranspose]

theorem phiTwo_exchange (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    exchange (phiTwo U) = phiOne Uᴴ * Uᵀ := by
  have ht : Uᴴᵀ * Uᵀ = 1 := by
    simpa only [Matrix.transpose_mul, Matrix.transpose_one] using congrArg Matrix.transpose hU.2.1
  rw [phiTwo, exchange_kron, exchange_seedTwo, phiOne]
  simp only [Matrix.mul_assoc, ht, Matrix.mul_one]

theorem phiThree_exchange (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    -exchange (phiThree U) = phiThree Uᴴ * Uᵀ := by
  have hw := Qura.Wedge.two_query_conjugate Uᴴ
    (by simpa only [Matrix.conjTranspose_conjTranspose] using hU.1)
    (specialUnitary_adjoint hU).2.2
  have ht : Uᴴ.map star = Uᵀ := by
    ext i j
    simp [Matrix.conjTranspose_apply]
  rw [ht] at hw
  rw [phiThree, exchange_kron, exchange_iota, Matrix.mul_neg, neg_neg,
    phiThree, Matrix.conjTranspose_conjTranspose]
  rw [Matrix.mul_assoc, ← hw, ← Matrix.mul_assoc, ← Matrix.mul_kronecker_mul,
    Matrix.one_mul, hU.2.1]

private theorem J_column (M : Matrix Paper2Flip.Mid Q ℂ) (i : Paper2Flip.Mid) (j : Q) :
    (Paper2Flip.J * M) i j = Paper2Flip.sign i * M (Paper2Flip.flipIndex i) j :=
  Paper2Flip.J_action (fun k => M k j) i

/-- Every complex data column and every allowed midpoint weight satisfy the
literal fixed-flip relation. In fact the identity holds for all real weights;
the [0,1/2] restriction is needed only for their normalization. -/
theorem actual_midpoint_flip (α : ℝ) (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    Paper2Flip.J * phi α U = phi α Uᴴ * Uᵀ := by
  ext i j
  rw [J_column]
  rcases i with ⟨a,r⟩ | (⟨r,a⟩ | ⟨a,b⟩)
  · have h := congrFun (congrFun (phiTwo_exchange U hU) (a,r)) j
    simp only [exchange, Matrix.mul_apply, Matrix.transpose_apply] at h
    simp only [Paper2Flip.sign, Paper2Flip.flipIndex, phi, one_mul,
      Matrix.mul_apply, mul_assoc, ← Finset.mul_sum, Matrix.transpose_apply]
    rw [h]
  · have h := congrFun (congrFun (phiOne_exchange U) (r,a)) j
    simp only [exchange, Matrix.mul_apply, Matrix.transpose_apply] at h
    simp only [Paper2Flip.sign, Paper2Flip.flipIndex, phi, one_mul,
      Matrix.mul_apply, mul_assoc, ← Finset.mul_sum, Matrix.transpose_apply]
    rw [h]
  · have h := congrFun (congrFun (phiThree_exchange U hU) (a,b)) j
    simp only [exchange, Matrix.neg_apply, Matrix.mul_apply, Matrix.transpose_apply] at h
    simp only [Paper2Flip.sign, Paper2Flip.flipIndex, phi, neg_one_mul,
      Matrix.mul_apply, mul_assoc, ← Finset.mul_sum, Matrix.transpose_apply]
    rw [← h]
    ring

theorem actual_seed_fixed (α : ℝ) : Paper2Flip.J * phi α 1 = phi α 1 := by
  simpa using actual_midpoint_flip α 1 specialUnitary_one

end Paper2PhiFlip


==> anc/lean/PhysicalMidpoint.lean <==
import PhiFlip
import Placement
import Embedding
import Closure

/-! A specified 270-by-45 physical midpoint inclusion and actual full-space
fixed unitary flip. Its natural direct-sum coordinates are explicit; this
does not identify the remaining notebook encoder gates G0/G1/G2. -/
namespace Paper2PhysicalMidpoint
open Matrix Paper2Symmetric Paper2S123 Paper2Phi Paper2PhiFlip
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option backward.isDefEq.respectTransparency false

abbrev Processing := Q × Paper2Catalyst.Memory

def middleFin : Paper2Flip.Mid ≃ Fin 45 :=
  (Equiv.sumCongr (@finProdFinEquiv 3 6)
    ((Equiv.sumCongr (@finProdFinEquiv 6 3) (@finProdFinEquiv 3 3)).trans
      finSumFinEquiv)).trans finSumFinEquiv

def memoryFin : Paper2Catalyst.Memory ≃ Fin 90 :=
  (Equiv.sumCongr
    ((Equiv.sumCongr Paper2Placement.unitFin (@finProdFinEquiv 8 8)).trans
      finSumFinEquiv) (Equiv.refl (Fin 25))).trans finSumFinEquiv

/-- Place the 45 natural representation coordinates in the first 45 memory
positions, with data coordinate zero. Every coordinate is fixed independently of U. -/
def placeMid (i : Paper2Flip.Mid) : Processing :=
  (0, memoryFin.symm ((middleFin i).castAdd 45))

theorem placeMid_injective : Function.Injective placeMid := by
  intro i j h
  apply middleFin.injective
  have hm := congrArg (fun x : Processing => memoryFin x.2) h
  simp only [placeMid, Equiv.apply_symm_apply] at hm
  exact Fin.ext (congrArg (fun k : Fin 90 => k.val) hm)

def inclusion : Matrix Processing Paper2Flip.Mid ℂ :=
  Paper2Placement.basisEmbedding placeMid

theorem inclusion_gram : inclusionᴴ * inclusion = 1 :=
  Paper2Placement.basisEmbedding_gram _ placeMid_injective

theorem processing_card : Fintype.card Processing = 270 := by
  norm_num [Processing, Paper2Catalyst.Memory, Paper2Catalyst.Program,
    Paper2Adjoint.A, Q]

noncomputable def physicalPhi (α : ℝ) (U : Matrix Q Q ℂ) : Matrix Processing Q ℂ :=
  inclusion * phi α U

theorem physicalPhi_gram (α : ℝ) (ha : 0 ≤ α) (hb : α ≤ 1/2)
    (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (physicalPhi α U)ᴴ * physicalPhi α U = 1 := by
  rw [physicalPhi, Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc inclusionᴴ, inclusion_gram, Matrix.one_mul,
    phi_gram α ha hb U hU]

def physicalJ : Matrix Processing Processing ℂ :=
  Paper2Embedding.physicalExtension inclusion Paper2Flip.J

/-- Both full 270-dimensional unitary identities, with all concrete premises discharged. -/
theorem physicalJ_unitary : physicalJᴴ * physicalJ = 1 ∧ physicalJ * physicalJᴴ = 1 :=
  Paper2Embedding.physicalExtension_unitary inclusion Paper2Flip.J
    inclusion_gram Paper2Flip.J_unitary.1 Paper2Flip.J_unitary.2

theorem physicalJ_involutive : physicalJ * physicalJ = 1 := by
  rw [physicalJ, Paper2Embedding.physicalExtension_mul _ _ _ inclusion_gram,
    Paper2Flip.J_involutive, Paper2Embedding.physicalExtension_one]

theorem physicalJ_complement (v : Processing → ℂ) (hv : inclusionᴴ *ᵥ v = 0) :
    physicalJ *ᵥ v = v :=
  Paper2Embedding.physicalExtension_on_complement inclusion Paper2Flip.J v hv

/-- The actual midpoint equation needed by catalytic_closure, on the full
physical workspace and for all input columns, without a postulated flip premise. -/
theorem physical_midpoint_identity (α : ℝ) (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    physicalJ * physicalPhi α U = physicalPhi α Uᴴ * Uᵀ := by
  have h := Paper2Lean.physical_midpoint_flip inclusion Paper2Flip.J
    (phi α U) (phi α Uᴴ) Uᵀ inclusion_gram (actual_midpoint_flip α U hU)
  simpa only [physicalJ, Paper2Embedding.physicalExtension, physicalPhi,
    Matrix.mul_assoc] using h

/-- The manuscript's chosen alpha=1/5 has its actual full-space Gram and flip. -/
theorem actual_midpoint_one_fifth (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (physicalPhi (1/5) U)ᴴ * physicalPhi (1/5) U = 1 ∧
    physicalJ * physicalPhi (1/5) U = physicalPhi (1/5) Uᴴ * Uᵀ := by
  exact ⟨physicalPhi_gram (1/5) (by norm_num) (by norm_num) U hU,
    physical_midpoint_identity (1/5) U hU⟩

end Paper2PhysicalMidpoint


==> anc/lean/PhysicalPrefix.lean <==
import TwoQuery
import AdjugateBridge

/-! The actual first-query prefix is fixed on determinant-one matrices.
All-complex-matrix slice symmetry remains explicit. The scalar Gram and
quadratic coefficient identification are proved from the actual network. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
namespace S5PhysicalPrefix
open Matrix
open scoped BigOperators Kronecker
abbrev Q := Fin 3
variable {p r : Type*} [Fintype p] [DecidableEq p] [Fintype r] [DecidableEq r]

/-- The complete program basis determines an encoding matrix. -/
theorem matrix_from_slices {V W : Matrix (Q × p) Q ℂ}
    (h : ∀ s, S4Response.slice V s = S4Response.slice W s) : V = W := by
  ext i j
  exact congrFun (congrFun (h i.2) i.1) j

/-- A physical query acts by left multiplication on every program-basis slice. -/
theorem query_slice (U : Matrix Q Q ℂ) (V : Matrix (Q × p) Q ℂ) (s : p) :
    S4Response.slice ((U ⊗ₖ (1 : Matrix p p ℂ)) * V) s =
      U * S4Response.slice V s := by
  ext a b
  simp [S4Response.slice, Matrix.mul_apply, Matrix.kronecker_apply,
    Matrix.one_apply, Fintype.sum_prod_type, ite_mul]

/-- The physical encoding factorization holds for every complex matrix,
including singular matrices, under the explicit all-M symmetry premise. -/
theorem preparation_encoding_factorization (G0 : Matrix (Q × p) (Q × p) ℂ)
    (hG0 : G0ᴴ * G0 = 1) (C : Matrix p (Q × r) ℂ)
    (B : Matrix (Q × r) (Q × r) ℂ) (v : Q × r → ℂ)
    (hsym : ∀ s M,
      (M * S5SliceGram.encodingSlice G0 (S5TwoQuery.preparation C B v M) s)ᵀ =
        M * S5SliceGram.encodingSlice G0 (S5TwoQuery.preparation C B v M) s)
    (M : Matrix Q Q ℂ) (s : p) :
    S5SliceGram.encodingSlice G0 (S5TwoQuery.preparation C B v M) s =
      M.adjugate * S5SliceGram.encodingSlice G0 (S5TwoQuery.preparation C B v 1) s := by
  let T := S45Minors.adjMatrixLinear
    (S5SliceGram.encodingCoefficients G0 (S5TwoQuery.preparationCoefficients C B v) s)
  have hf (N : Matrix Q Q ℂ) :
      S5SliceGram.encodingSlice G0 (S5TwoQuery.preparation C B v N) s = T N.adjugate :=
    S5TwoQuery.preparation_adjugate_factorization G0 hG0 C B v hsym N s
  have ht : S45LinearSymmetry.Symmetry T := by
    apply S5AdjugateBridge.adjugate_symmetry_linear
    intro N
    simpa only [hf] using hsym s N
  rw [hf M, S45LinearSymmetry.symmetry_value_at_one T ht, hf 1, Matrix.adjugate_one]

/-- Every actual slice of the first query equals its fixed value at the identity. -/
theorem preparation_slice_fixed (G0 : Matrix (Q × p) (Q × p) ℂ)
    (hG0 : G0ᴴ * G0 = 1) (C : Matrix p (Q × r) ℂ)
    (B : Matrix (Q × r) (Q × r) ℂ) (v : Q × r → ℂ)
    (hsym : ∀ s M,
      (M * S5SliceGram.encodingSlice G0 (S5TwoQuery.preparation C B v M) s)ᵀ =
        M * S5SliceGram.encodingSlice G0 (S5TwoQuery.preparation C B v M) s)
    (U : Matrix Q Q ℂ) (hdet : U.det = 1) (s : p) :
    U * S5SliceGram.encodingSlice G0 (S5TwoQuery.preparation C B v U) s =
      S5SliceGram.encodingSlice G0 (S5TwoQuery.preparation C B v 1) s := by
  let c := S5SliceGram.encodingCoefficients G0 (S5TwoQuery.preparationCoefficients C B v) s
  have hz (x y : Q → ℂ) : S45Minors.quadMatrix c (S45Minors.outer x y) = 0 := by
    simpa only [S5TwoQuery.preparation_slice_coefficients] using
      S5TwoQuery.preparation_rank_one_slices_zero G0 hG0 C B v hsym x y s
  have hs (M : Matrix Q Q ℂ) :
      (M * S45Minors.quadMatrix c M)ᵀ = M * S45Minors.quadMatrix c M := by
    simpa only [S5TwoQuery.preparation_slice_coefficients] using hsym s M
  have hu := S5AdjugateBridge.quadratic_fixed_prefix c hz hs U hdet
  have hi := S5AdjugateBridge.quadratic_fixed_prefix c hz hs 1 (by simp)
  rw [Matrix.one_mul] at hi
  simpa only [S5TwoQuery.preparation_slice_coefficients] using hu.trans hi.symm

/-- Reconstructing the actual slices makes the complete first-query encoding
independent of U. No coefficient equality, Gram identity, rank-one vanishing,
adjugate substitution, or slice-reconstruction premise is required. -/
theorem preparation_prefix_fixed (G0 : Matrix (Q × p) (Q × p) ℂ)
    (hG0 : G0ᴴ * G0 = 1) (C : Matrix p (Q × r) ℂ)
    (B : Matrix (Q × r) (Q × r) ℂ) (v : Q × r → ℂ)
    (hsym : ∀ s M,
      (M * S5SliceGram.encodingSlice G0 (S5TwoQuery.preparation C B v M) s)ᵀ =
        M * S5SliceGram.encodingSlice G0 (S5TwoQuery.preparation C B v M) s)
    (U : Matrix Q Q ℂ) (hdet : U.det = 1) :
    (U ⊗ₖ (1 : Matrix p p ℂ)) *
        (G0 * S4Program.insert (d:=Q) (S5TwoQuery.preparation C B v U)) =
      G0 * S4Program.insert (d:=Q) (S5TwoQuery.preparation C B v 1) := by
  apply matrix_from_slices
  intro s
  rw [query_slice]
  exact preparation_slice_fixed G0 hG0 C B v hsym U hdet s

end S5PhysicalPrefix


==> anc/lean/Placement.lean <==
import Preparation
import Completion
import Mathlib.Logic.Equiv.Fin.Basic

/-! Fixed, fully typed 72 = 65 + 7 placement and the reset qutrit in the actual
216-dimensional preparation workspace. Every relabeling below is independent
of the oracle. The standard storage column has its third qutrit fixed to zero. -/
namespace Paper2Placement
open Matrix Paper2Adjoint Paper2Preparation Paper2Catalyst
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 1000000

abbrev Padded := Program ⊕ Fin 7
abbrev Physical := Three × A

def place : Padded → Block × A
  | .inl (.inl u) => (.inl u, 0)
  | .inl (.inr rs) => (.inr rs.1, rs.2)
  | .inr k => (.inl (), k.succ)

def unplace : Block × A → Padded
  | (.inl _, r) => Fin.cases (.inl (.inl ())) (fun k => .inr k) r
  | (.inr r, s) => .inl (.inr (r,s))

def placement : Padded ≃ Block × A where
  toFun := place
  invFun := unplace
  left_inv := by
    intro p
    rcases p with ((u | rs) | k)
    · cases u; rfl
    · rfl
    · simp [place, unplace]
  right_inv := by
    rintro ⟨u,r⟩
    cases u with
    | inl u =>
      cases u
      refine Fin.cases ?_ (fun k => ?_) r
      · rfl
      · simp [place, unplace]
    | inr s => rfl

def unitFin : Unit ≃ Fin 1 where
  toFun := fun _ => 0
  invFun := fun _ => ()
  left_inv := by intro u; cases u; rfl
  right_inv := by intro i; exact Subsingleton.elim _ _

/-- A specified coordinate ordering of the nine representation basis labels. -/
def blockPair : Block ≃ Q × Q :=
  ((Equiv.sumCongr unitFin (Equiv.refl A)).trans finSumFinEquiv).trans
    (@finProdFinEquiv 3 3).symm

/-- All 216 coordinates are program/padding labels times the reset qutrit. -/
def wire : Padded × Q ≃ Physical where
  toFun := fun pz =>
    let br := placement pz.1
    let ab := blockPair br.1
    ((ab.1,(ab.2,pz.2)),br.2)
  invFun := fun ar =>
    (placement.symm (blockPair.symm (ar.1.1,ar.1.2.1), ar.2), ar.1.2.2)
  left_inv := by
    rintro ⟨p,z⟩
    simp
  right_inv := by
    rintro ⟨⟨a,b,c⟩,r⟩
    simp

def basisEmbedding {n m : Type*} [DecidableEq m] (f : n → m) : Matrix m n ℂ :=
  fun i j => if i = f j then 1 else 0

theorem basisEmbedding_gram {n m : Type*} [Fintype m] [DecidableEq m] [DecidableEq n]
    (f : n → m) (hf : Function.Injective f) : (basisEmbedding f)ᴴ * basisEmbedding f = 1 := by
  ext i j
  simp [basisEmbedding, Matrix.mul_apply, Matrix.conjTranspose_apply,
    Matrix.one_apply, hf.eq_iff, eq_comm]

theorem basisEmbedding_at {n m : Type*} [Fintype n] [DecidableEq m]
    (f : n → m) (hf : Function.Injective f) (v : n → ℂ) (j : n) :
    (basisEmbedding f *ᵥ v) (f j) = v j := by
  classical
  simp [basisEmbedding, Matrix.mulVec, dotProduct, hf.eq_iff]

def placementMatrix : Matrix (Block × A) Padded ℂ := basisEmbedding placement

theorem placement_gram : placementMatrixᴴ * placementMatrix = 1 :=
  basisEmbedding_gram placement placement.injective

theorem placement_cogram : placementMatrix * placementMatrixᴴ = 1 := by
  have h : placementMatrixᴴ = basisEmbedding placement.symm := by
    ext i j
    simp [placementMatrix, basisEmbedding, Matrix.conjTranspose_apply,
      Equiv.eq_symm_apply, eq_comm]
  have hh : (basisEmbedding placement.symm)ᴴ = placementMatrix := by
    rw [← h, Matrix.conjTranspose_conjTranspose]
  have hg := basisEmbedding_gram placement.symm placement.symm.injective
  rwa [hh, ← h] at hg

noncomputable def paddedCatalyst (U : Matrix Q Q ℂ) : Padded → ℂ :=
  Sum.elim (c4 U) (fun _ => 0)

theorem placement_catalyst (U : Matrix Q Q ℂ) :
    placementMatrix *ᵥ paddedCatalyst U = c4Prepared72 U := by
  rw [prepared_is_catalyst]
  funext br
  obtain ⟨p, rfl⟩ := placement.surjective br
  rw [placementMatrix, basisEmbedding_at placement placement.injective]
  rcases p with ((u | rs) | k)
  · rfl
  · rfl
  · simp [placement, place, paddedCatalyst, packProgram]

theorem placement_seed : placementMatrix *ᵥ paddedCatalyst 1 = c4Seed72 := by
  rw [placement_catalyst, prepared_is_catalyst, ← seed_is_catalyst_identity]

theorem padded_normalized (U : Matrix Q Q ℂ) (hU : Uᴴ * U = 1) :
    ∑ p : Padded, star (paddedCatalyst U p) * paddedCatalyst U p = 1 := by
  simpa [paddedCatalyst, Fintype.sum_sum_type] using c4_normalized U hU

def storageIndex (p : Padded) : Physical := wire (p,0)
theorem storageIndex_injective : Function.Injective storageIndex := by
  intro a b h
  exact congrArg Prod.fst (wire.injective h)

/-- Standard full program+padding inclusion, with a reset third qutrit. -/
def storage : Matrix Physical Padded ℂ := basisEmbedding storageIndex

theorem storage_gram : storageᴴ * storage = 1 :=
  basisEmbedding_gram storageIndex storageIndex_injective

theorem storage_output (v : Padded → ℂ) (p : Padded) (z : Q) :
    (storage *ᵥ v) (wire (p,z)) = if z = 0 then v p else 0 := by
  by_cases hz : z = 0
  · subst z
    simpa only [storage, storageIndex, ite_true] using
      basisEmbedding_at storageIndex storageIndex_injective v p
  · simp only [storage, storageIndex, basisEmbedding, Matrix.mulVec, dotProduct,
      wire.injective.eq_iff, Prod.mk.injEq, hz, and_false, ite_false, zero_mul,
      Finset.sum_const_zero]

/-- The actual prepared 72-space encoding composed with the complete placement. -/
noncomputable def encoded : Matrix Physical Padded ℂ :=
  (threeEncode ⊗ₖ (1 : Matrix A A ℂ)) * placementMatrix

theorem encoded_gram : encodedᴴ * encoded = 1 := by
  have h : (threeEncode ⊗ₖ (1 : Matrix A A ℂ))ᴴ *
      (threeEncode ⊗ₖ (1 : Matrix A A ℂ)) = 1 := by
    rw [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul, threeEncode_gram, Matrix.one_mul,
      Matrix.one_kronecker_one]
  rw [encoded, Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc (threeEncode ⊗ₖ (1 : Matrix A A ℂ))ᴴ
      (threeEncode ⊗ₖ (1 : Matrix A A ℂ)) placementMatrix, h,
    Matrix.one_mul, placement_gram]

def oracle3 (U : Matrix Q Q ℂ) : Matrix Physical Physical ℂ :=
  threeQuery U ⊗ₖ (1 : Matrix A A ℂ)

theorem encoded_preparation (U : Matrix Q Q ℂ)
    (hl : Uᴴ * U = 1) (hr : U * Uᴴ = 1) (hd : U.det = 1) :
    oracle3 U *ᵥ (encoded *ᵥ paddedCatalyst 1) = encoded *ᵥ paddedCatalyst U := by
  simp only [encoded, ← Matrix.mulVec_mulVec]
  rw [placement_seed, placement_catalyst]
  simpa only [oracle3] using three_query_c4_encoded U hl hr hd

end Paper2Placement


==> anc/lean/PolyUnitary.lean <==
import Minors
import Covariance
import Mathlib.Analysis.Complex.Polynomial.Basic

/-! Actual qutrit quadratic coefficients give a cubic symmetry defect. Every
unitary matrix can be rescaled by a unit-modulus phase to determinant one,
so the SU(3) symmetry implies U(3) symmetry. Extension to arbitrary complex
matrices is not asserted by this module. -/

namespace S5PolyUnitary
open Matrix
abbrev Q := Fin 3

theorem quad_smul (c : Fin 45 → ℂ) (z : ℂ) (M : Matrix Q Q ℂ) :
    S45Minors.quad c (z • M) = z^2 * S45Minors.quad c M := by
  simp only [S45Minors.quad, Matrix.smul_apply, smul_eq_mul]
  ring

theorem quadMatrix_smul (c : Q → Q → Fin 45 → ℂ) (z : ℂ) (M : Matrix Q Q ℂ) :
    S45Minors.quadMatrix c (z • M) = z^2 • S45Minors.quadMatrix c M := by
  ext i j
  exact quad_smul (c i j) z M

theorem cubic_smul (c : Q → Q → Fin 45 → ℂ) (z : ℂ) (M : Matrix Q Q ℂ) :
    (z • M) * S45Minors.quadMatrix c (z • M) =
      z^3 • (M * S45Minors.quadMatrix c M) := by
  rw [quadMatrix_smul, Matrix.smul_mul, Matrix.mul_smul, smul_smul]
  congr 1
  ring

theorem unitary_phase (U : Matrix Q Q ℂ)
    (hleft : Uᴴ * U = 1) (hright : U * Uᴴ = 1) :
    ∃ z : ℂ, z ≠ 0 ∧ Paper2S123.SpecialUnitary (z • U) := by
  have hdet : star U.det * U.det = 1 := by
    simpa only [Matrix.det_mul, Matrix.det_conjTranspose, Matrix.det_one] using
      congrArg Matrix.det hleft
  have hn : Complex.normSq U.det = 1 := by
    apply Complex.ofReal_injective
    simpa only [Complex.normSq_eq_conj_mul_self, Complex.ofReal_one, starRingEnd_apply] using hdet
  have hd : U.det ≠ 0 := by
    intro hz
    simp [hz] at hdet
  obtain ⟨z, hz⟩ := IsAlgClosed.exists_pow_nat_eq (U.det)⁻¹ (show 0 < (3:ℕ) by decide)
  have hzn : Complex.normSq z = 1 := by
    have h := congrArg Complex.normSq hz
    rw [map_pow, Complex.normSq_inv, hn, inv_one] at h
    exact (pow_left_inj₀ (Complex.normSq_nonneg z) (by norm_num) (by decide : (3:ℕ) ≠ 0)).mp
      (by simpa using h)
  have hzz : star z * z = 1 := by
    simpa only [Complex.normSq_eq_conj_mul_self, Complex.ofReal_one, starRingEnd_apply] using
      congrArg (fun x : ℝ => (x : ℂ)) hzn
  have hzne : z ≠ 0 := by
    intro h
    simp [h] at hzz
  refine ⟨z, hzne, ?_, ?_, ?_⟩
  · rw [Matrix.conjTranspose_smul, Matrix.smul_mul, Matrix.mul_smul, smul_smul,
      hzz, one_smul, hleft]
  · rw [Matrix.conjTranspose_smul, Matrix.smul_mul, Matrix.mul_smul, smul_smul,
      mul_comm z (star z), hzz, one_smul, hright]
  · rw [Matrix.det_smul]
    norm_num only [Fintype.card_fin] at *
    rw [hz, inv_mul_cancel₀ hd]

theorem quadratic_symmetry_SU_to_unitary (c : Q → Q → Fin 45 → ℂ)
    (hSU : ∀ U : Matrix Q Q ℂ, Paper2S123.SpecialUnitary U →
      (U * S45Minors.quadMatrix c U)ᵀ = U * S45Minors.quadMatrix c U)
    (U : Matrix Q Q ℂ) (hleft : Uᴴ * U = 1) (hright : U * Uᴴ = 1) :
    (U * S45Minors.quadMatrix c U)ᵀ = U * S45Minors.quadMatrix c U := by
  obtain ⟨z, hz, hphase⟩ := unitary_phase U hleft hright
  have h := hSU (z • U) hphase
  rw [cubic_smul, Matrix.transpose_smul] at h
  ext i j
  have hij := congrFun (congrFun h i) j
  simp only [Matrix.smul_apply, smul_eq_mul] at hij
  exact mul_left_cancel₀ (pow_ne_zero 3 hz) hij

#print axioms Q
#print axioms quad_smul
#print axioms quadMatrix_smul
#print axioms cubic_smul
#print axioms unitary_phase
#print axioms quadratic_symmetry_SU_to_unitary

end S5PolyUnitary


==> anc/lean/PolynomialLine.lean <==
import Minors
import PhasePolynomial

/-! Exact polynomial lifts of the actual 45-coefficient quadratic slices.
Their cubic symmetry defect along any affine complex line is a genuine
univariate polynomial, with evaluation proved entry by entry. -/
noncomputable section
namespace S5PolynomialLine
open Matrix Polynomial
set_option linter.unusedSimpArgs false
abbrev Q := Fin 3

def quadPolynomial (c : Fin 45 → ℂ) (P : Matrix Q Q (Polynomial ℂ)) : Polynomial ℂ :=
  Polynomial.C (c 0) * P 0 0 * P 0 0 +
  Polynomial.C (c 1) * P 0 0 * P 0 1 +
  Polynomial.C (c 2) * P 0 0 * P 0 2 +
  Polynomial.C (c 3) * P 0 0 * P 1 0 +
  Polynomial.C (c 4) * P 0 0 * P 1 1 +
  Polynomial.C (c 5) * P 0 0 * P 1 2 +
  Polynomial.C (c 6) * P 0 0 * P 2 0 +
  Polynomial.C (c 7) * P 0 0 * P 2 1 +
  Polynomial.C (c 8) * P 0 0 * P 2 2 +
  Polynomial.C (c 9) * P 0 1 * P 0 1 +
  Polynomial.C (c 10) * P 0 1 * P 0 2 +
  Polynomial.C (c 11) * P 0 1 * P 1 0 +
  Polynomial.C (c 12) * P 0 1 * P 1 1 +
  Polynomial.C (c 13) * P 0 1 * P 1 2 +
  Polynomial.C (c 14) * P 0 1 * P 2 0 +
  Polynomial.C (c 15) * P 0 1 * P 2 1 +
  Polynomial.C (c 16) * P 0 1 * P 2 2 +
  Polynomial.C (c 17) * P 0 2 * P 0 2 +
  Polynomial.C (c 18) * P 0 2 * P 1 0 +
  Polynomial.C (c 19) * P 0 2 * P 1 1 +
  Polynomial.C (c 20) * P 0 2 * P 1 2 +
  Polynomial.C (c 21) * P 0 2 * P 2 0 +
  Polynomial.C (c 22) * P 0 2 * P 2 1 +
  Polynomial.C (c 23) * P 0 2 * P 2 2 +
  Polynomial.C (c 24) * P 1 0 * P 1 0 +
  Polynomial.C (c 25) * P 1 0 * P 1 1 +
  Polynomial.C (c 26) * P 1 0 * P 1 2 +
  Polynomial.C (c 27) * P 1 0 * P 2 0 +
  Polynomial.C (c 28) * P 1 0 * P 2 1 +
  Polynomial.C (c 29) * P 1 0 * P 2 2 +
  Polynomial.C (c 30) * P 1 1 * P 1 1 +
  Polynomial.C (c 31) * P 1 1 * P 1 2 +
  Polynomial.C (c 32) * P 1 1 * P 2 0 +
  Polynomial.C (c 33) * P 1 1 * P 2 1 +
  Polynomial.C (c 34) * P 1 1 * P 2 2 +
  Polynomial.C (c 35) * P 1 2 * P 1 2 +
  Polynomial.C (c 36) * P 1 2 * P 2 0 +
  Polynomial.C (c 37) * P 1 2 * P 2 1 +
  Polynomial.C (c 38) * P 1 2 * P 2 2 +
  Polynomial.C (c 39) * P 2 0 * P 2 0 +
  Polynomial.C (c 40) * P 2 0 * P 2 1 +
  Polynomial.C (c 41) * P 2 0 * P 2 2 +
  Polynomial.C (c 42) * P 2 1 * P 2 1 +
  Polynomial.C (c 43) * P 2 1 * P 2 2 +
  Polynomial.C (c 44) * P 2 2 * P 2 2

def evalMatrix (P : Matrix Q Q (Polynomial ℂ)) (z : ℂ) : Matrix Q Q ℂ :=
  fun i j => (P i j).eval z

theorem eval_quadPolynomial (c : Fin 45 → ℂ) (P : Matrix Q Q (Polynomial ℂ)) (z : ℂ) :
    (quadPolynomial c P).eval z = S45Minors.quad c (evalMatrix P z) := by
  simp [quadPolynomial, S45Minors.quad, evalMatrix]

def defect (c : Q → Q → Fin 45 → ℂ) (M : Matrix Q Q ℂ) : Matrix Q Q ℂ :=
  (M * S45Minors.quadMatrix c M)ᵀ - M * S45Minors.quadMatrix c M

def defectPolynomial (c : Q → Q → Fin 45 → ℂ)
    (P : Matrix Q Q (Polynomial ℂ)) (i j : Q) : Polynomial ℂ :=
  (∑ k, P j k * quadPolynomial (c k i) P) -
    (∑ k, P i k * quadPolynomial (c k j) P)

theorem eval_defectPolynomial (c : Q → Q → Fin 45 → ℂ)
    (P : Matrix Q Q (Polynomial ℂ)) (z : ℂ) (i j : Q) :
    (defectPolynomial c P i j).eval z = defect c (evalMatrix P z) i j := by
  simp [defectPolynomial, defect, Matrix.mul_apply, S45Minors.quadMatrix,
    Polynomial.eval_finsetSum, eval_quadPolynomial, evalMatrix, mul_comm]

def linePolynomial (A B : Matrix Q Q ℂ) : Matrix Q Q (Polynomial ℂ) :=
  fun i j => Polynomial.C (A i j) + Polynomial.X * Polynomial.C (B i j)

theorem eval_linePolynomial (A B : Matrix Q Q ℂ) (z : ℂ) :
    evalMatrix (linePolynomial A B) z = A + z • B := by
  ext i j
  simp [evalMatrix, linePolynomial, Matrix.add_apply, Matrix.smul_apply]
  ring

theorem line_defect_eval (c : Q → Q → Fin 45 → ℂ) (A B : Matrix Q Q ℂ)
    (z : ℂ) (i j : Q) :
    (defectPolynomial c (linePolynomial A B) i j).eval z = defect c (A + z • B) i j := by
  rw [eval_defectPolynomial, eval_linePolynomial]

/-- Vanishing on the explicit infinite unit-circle parameter extends on any affine line. -/
theorem defect_line_phases (c : Q → Q → Fin 45 → ℂ) (A B : Matrix Q Q ℂ)
    (h : ∀ t : ℝ, defect c (A + S5PhasePolynomial.phase t • B) = 0) (z : ℂ) :
    defect c (A + z • B) = 0 := by
  ext i j
  have hp : defectPolynomial c (linePolynomial A B) i j = 0 := by
    apply S5PhasePolynomial.polynomial_zero_on_phases
    intro t
    rw [line_defect_eval]
    exact congrFun (congrFun (h t) i) j
  have he := congrArg (Polynomial.eval z) hp
  simpa only [line_defect_eval, Polynomial.eval_zero, Matrix.zero_apply] using he

/-- Vanishing on every real point of an affine line extends to every complex point. -/
theorem defect_line_reals (c : Q → Q → Fin 45 → ℂ) (A B : Matrix Q Q ℂ)
    (h : ∀ t : ℝ, defect c (A + (t : ℂ) • B) = 0) (z : ℂ) :
    defect c (A + z • B) = 0 := by
  ext i j
  have hp : defectPolynomial c (linePolynomial A B) i j = 0 := by
    apply S5PhasePolynomial.polynomial_zero_on_reals
    intro t
    rw [line_defect_eval]
    exact congrFun (congrFun (h t) i) j
  have he := congrArg (Polynomial.eval z) hp
  simpa only [line_defect_eval, Polynomial.eval_zero, Matrix.zero_apply] using he

theorem defect_zero_iff (c : Q → Q → Fin 45 → ℂ) (M : Matrix Q Q ℂ) :
    defect c M = 0 ↔ (M * S45Minors.quadMatrix c M)ᵀ = M * S45Minors.quadMatrix c M :=
  sub_eq_zero

end S5PolynomialLine


==> anc/lean/PortCoordinateEmbedding.lean <==
import CoordinatePermutation

/-! Arbitrary fixed memory coordinates preserve the actual ordinary query port. -/
namespace Paper2PortCoordinateEmbedding
open Matrix
open scoped Kronecker

theorem product_embedding {q m n : Type*} [DecidableEq q] [DecidableEq n]
    (e : m ≃ n) : Paper2Placement.basisEmbedding (Equiv.prodCongr (Equiv.refl q) e)=
      (1 : Matrix q q ℂ) ⊗ₖ Paper2Placement.basisEmbedding e := by
  ext ⟨i,k⟩ ⟨j,l⟩
  by_cases hij : i=j <;> by_cases hkl : k=e l <;>
    simp [Paper2Placement.basisEmbedding,Prod.ext_iff,hij,hkl]

theorem query_port_route {q m n : Type*} [Fintype q] [Fintype m] [Fintype n]
    [DecidableEq q] [DecidableEq m] [DecidableEq n]
    (e : m ≃ n) (U : Matrix q q ℂ) :
    (U ⊗ₖ (1 : Matrix n n ℂ))*Paper2Placement.basisEmbedding (Equiv.prodCongr (Equiv.refl q) e)=
      Paper2Placement.basisEmbedding (Equiv.prodCongr (Equiv.refl q) e)*(U ⊗ₖ (1 : Matrix m m ℂ)) := by
  rw [product_embedding]
  simp only [← Matrix.mul_kronecker_mul,Matrix.mul_one,Matrix.one_mul]

end Paper2PortCoordinateEmbedding


==> anc/lean/Preparation.lean <==
import Adjoint
import Wedge
import Catalyst

/-! Concrete singlet--adjoint change of basis for S1 preparation. -/
namespace Paper2Preparation
open Matrix Paper2Adjoint
open scoped Kronecker
set_option linter.unusedSimpArgs false
abbrev Block := Unit ⊕ A
noncomputable def r3 : ℂ := (Real.sqrt 3 : ℂ)⁻¹
private theorem r3_star : star r3 = r3 := by simp [r3, Complex.star_def]
private theorem r3_sq : r3 ^ 2 = (1 / 3 : ℂ) := by
  have h : (Real.sqrt 3 : ℂ)^2 = 3 := by
    exact_mod_cast Real.sq_sqrt (show (0 : ℝ) ≤ 3 by norm_num)
  simp [r3, inv_pow, h]

noncomputable def singlet : Matrix (Q × Q) Unit ℂ := r3 • bell

theorem singlet_gram : singletᴴ * singlet = 1 := by
  simp only [singlet, Matrix.conjTranspose_smul, r3_star, Matrix.smul_mul,
    Matrix.mul_smul, bell_gram, smul_smul]
  have h : r3 * (r3 * 3) = 1 := by
    calc
      _ = r3^2 * 3 := by ring
      _ = 1 := by rw [r3_sq]; norm_num
  rw [h, one_smul]

theorem singlet_orthogonal : singletᴴ * inclusion = 0 := by
  simp only [singlet, Matrix.conjTranspose_smul, Matrix.smul_mul,
    bell_orthogonal, smul_zero]

theorem singlet_projector : singlet * singletᴴ = (1 / 3 : ℂ) • (bell * bellᴴ) := by
  simp only [singlet, Matrix.conjTranspose_smul, r3_star, Matrix.smul_mul,
    Matrix.mul_smul, smul_smul, ← pow_two, r3_sq]

/-- The fixed nine-column matrix specified in the preparation proof. -/
noncomputable def schur : Matrix (Q × Q) Block ℂ :=
  fun ij => Sum.elim (singlet ij) (inclusion ij)

theorem schur_gram : schurᴴ * schur = 1 := by
  have hs : inclusionᴴ * singlet = 0 := by
    have h := congrArg Matrix.conjTranspose singlet_orthogonal
    simpa only [Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose,
      Matrix.conjTranspose_zero] using h
  ext (i | i) (j | j)
  · simpa [schur, Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.one_apply]
      using congrFun (congrFun singlet_gram i) j
  · simpa [schur, Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.one_apply]
      using congrFun (congrFun singlet_orthogonal i) j
  · simpa [schur, Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.one_apply]
      using congrFun (congrFun hs i) j
  · simpa [schur, Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.one_apply]
      using congrFun (congrFun inclusion_gram i) j

theorem schur_cogram : schur * schurᴴ = 1 := by
  have h : schur * schurᴴ = singlet * singletᴴ + inclusion * inclusionᴴ := by
    ext i j
    simp [schur, Matrix.mul_apply, Matrix.conjTranspose_apply, Fintype.sum_sum_type]
  rw [h, singlet_projector, inclusion_projector]
  ext i j
  simp only [Matrix.add_apply, Matrix.sub_apply, Matrix.smul_apply]
  ring

noncomputable def directRep (U : Matrix Q Q ℂ) : Matrix Block Block ℂ :=
  fun i j => match i,j with
  | .inl _, .inl _ => 1
  | .inr r, .inr s => R U r s
  | _, _ => 0

theorem queryRep_schur (U : Matrix Q Q ℂ) (hl : Uᴴ * U = 1) (hr : U * Uᴴ = 1) :
    queryRep U * schur = schur * directRep U := by
  have hs : queryRep U * singlet = singlet := by
    rw [singlet, Matrix.mul_smul, queryRep_bell U hr]
  have ht := queryRep_inclusion U hl
  ext i (j | j)
  · simpa [schur, directRep, Matrix.mul_apply, Fintype.sum_sum_type]
      using congrFun (congrFun hs i) j
  · simpa [schur, directRep, Matrix.mul_apply, Fintype.sum_sum_type]
      using congrFun (congrFun ht i) j

/-- Exact S1 preparation-decomposition with every fixed basis column instantiated. -/
theorem preparation_decomposition (U : Matrix Q Q ℂ)
    (hl : Uᴴ * U = 1) (hr : U * Uᴴ = 1) :
    schurᴴ * queryRep U * schur = directRep U := by
  rw [Matrix.mul_assoc, queryRep_schur U hl hr, ← Matrix.mul_assoc,
    schur_gram, Matrix.one_mul]

abbrev Three := Q × (Q × Q)
noncomputable def wedgeEncode : Matrix Three (Q × Q) ℂ :=
  (1 : Matrix Q Q ℂ) ⊗ₖ Qura.Wedge.iota
noncomputable def threeEncode : Matrix Three Block ℂ := wedgeEncode * schur
def threeQuery (U : Matrix Q Q ℂ) : Matrix Three Three ℂ := U ⊗ₖ (U ⊗ₖ U)

theorem wedgeEncode_gram : wedgeEncodeᴴ * wedgeEncode = 1 := by
  rw [wedgeEncode, Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul, Matrix.one_mul, Qura.Wedge.iota_isometry,
    Matrix.one_kronecker_one]

theorem threeEncode_gram : threeEncodeᴴ * threeEncode = 1 := by
  rw [threeEncode, Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc wedgeEncodeᴴ, wedgeEncode_gram, Matrix.one_mul, schur_gram]

/-- The actual three forward oracle factors act on the explicit nine-column encoding. -/
theorem threeQuery_encode (U : Matrix Q Q ℂ)
    (hl : Uᴴ * U = 1) (hr : U * Uᴴ = 1) (hd : U.det = 1) :
    threeQuery U * threeEncode = threeEncode * directRep U := by
  have h : threeQuery U * wedgeEncode = wedgeEncode * queryRep U := by
    simp only [threeQuery, wedgeEncode, queryRep, ← Matrix.mul_kronecker_mul,
      Matrix.one_mul, Matrix.mul_one, Qura.Wedge.two_query_conjugate U hr hd]
  rw [threeEncode, ← Matrix.mul_assoc, h, Matrix.mul_assoc,
    queryRep_schur U hl hr, ← Matrix.mul_assoc]

theorem three_query_decomposition (U : Matrix Q Q ℂ)
    (hl : Uᴴ * U = 1) (hr : U * Uᴴ = 1) (hd : U.det = 1) :
    threeEncodeᴴ * threeQuery U * threeEncode = directRep U := by
  rw [Matrix.mul_assoc, threeQuery_encode U hl hr hd,
    ← Matrix.mul_assoc, threeEncode_gram, Matrix.one_mul]

/-- These are three sequential applications of U, one on each qutrit factor. -/
theorem three_query_factorization (U : Matrix Q Q ℂ) :
    threeQuery U =
      (U ⊗ₖ ((1 : Matrix Q Q ℂ) ⊗ₖ (1 : Matrix Q Q ℂ))) *
      ((1 : Matrix Q Q ℂ) ⊗ₖ (U ⊗ₖ (1 : Matrix Q Q ℂ))) *
      ((1 : Matrix Q Q ℂ) ⊗ₖ ((1 : Matrix Q Q ℂ) ⊗ₖ U)) := by
  simp only [threeQuery, ← Matrix.mul_kronecker_mul, Matrix.one_mul, Matrix.mul_one]

noncomputable def c4Seed72 : Block × A → ℂ := fun br =>
  match br.1 with
  | .inl _ => if br.2 = 0 then (Real.sqrt 5 : ℂ)⁻¹ else 0
  | .inr r => if r = br.2 then (Real.sqrt 10 : ℂ)⁻¹ else 0

noncomputable def c4Prepared72 (U : Matrix Q Q ℂ) : Block × A → ℂ := fun br =>
  match br.1 with
  | .inl _ => if br.2 = 0 then (Real.sqrt 5 : ℂ)⁻¹ else 0
  | .inr r => (Real.sqrt 10 : ℂ)⁻¹ * R U r br.2

/-- The actual fixed seed is mapped to the actual singlet plus vectorized R(U). -/
theorem preparation_action (U : Matrix Q Q ℂ) :
    (directRep U ⊗ₖ (1 : Matrix A A ℂ)) *ᵥ c4Seed72 = c4Prepared72 U := by
  ext ⟨b,r⟩
  cases b with
  | inl u =>
    simp [Matrix.mulVec, dotProduct, Matrix.kronecker_apply, directRep,
      c4Seed72, c4Prepared72, Fintype.sum_prod_type, Fintype.sum_sum_type,
      Matrix.one_apply]
  | inr s =>
    simp [Matrix.mulVec, dotProduct, Matrix.kronecker_apply, directRep,
      c4Seed72, c4Prepared72, Fintype.sum_prod_type, Fintype.sum_sum_type,
      Matrix.one_apply, mul_comm]

/-- The 72-coordinate catalyst preparation identity is now executed by three
actual oracle factors on an explicit fixed isometric 216-coordinate encoding. -/
theorem three_query_c4_encoded (U : Matrix Q Q ℂ)
    (hl : Uᴴ * U = 1) (hr : U * Uᴴ = 1) (hd : U.det = 1) :
    (threeQuery U ⊗ₖ (1 : Matrix A A ℂ)) *ᵥ
      ((threeEncode ⊗ₖ (1 : Matrix A A ℂ)) *ᵥ c4Seed72) =
    (threeEncode ⊗ₖ (1 : Matrix A A ℂ)) *ᵥ c4Prepared72 U := by
  have hp := Matrix.mul_kronecker_mul threeEncode (directRep U)
    (1 : Matrix A A ℂ) (1 : Matrix A A ℂ)
  simp only [Matrix.one_mul] at hp
  rw [Matrix.mulVec_mulVec, ← Matrix.mul_kronecker_mul,
    threeQuery_encode U hl hr hd, Matrix.one_mul, hp,
    ← Matrix.mulVec_mulVec, preparation_action]

/-- The stated fixed placement of the 65 program coordinates in 72 coordinates. -/
def packProgram (c : Paper2Catalyst.Program → ℂ) : Block × A → ℂ := fun br =>
  match br.1 with
  | .inl u => if br.2 = 0 then c (.inl u) else 0
  | .inr r => c (.inr (r,br.2))

def unpackProgram (c : Block × A → ℂ) : Paper2Catalyst.Program → ℂ :=
  Sum.elim (fun u => c (.inl u,0)) (fun rs => c (.inr rs.1,rs.2))

theorem unpack_pack (c : Paper2Catalyst.Program → ℂ) :
    unpackProgram (packProgram c) = c := by
  funext i
  cases i <;> simp [unpackProgram, packProgram]

theorem pack_inner (c d : Paper2Catalyst.Program → ℂ) :
    (∑ br : Block × A, star (packProgram c br) * packProgram d br) =
      ∑ i : Paper2Catalyst.Program, star (c i) * d i := by
  simp [packProgram, Fintype.sum_prod_type, Fintype.sum_sum_type]

/-- Exact agreement of the prepared 72-vector with the manuscript's catalyst. -/
theorem prepared_is_catalyst (U : Matrix Q Q ℂ) :
    c4Prepared72 U = packProgram (Paper2Catalyst.c4 U) := by
  funext br
  rcases br with ⟨u,r⟩
  cases u <;> rfl

theorem seed_is_catalyst_identity :
    c4Seed72 = packProgram (Paper2Catalyst.c4 (1 : Matrix Q Q ℂ)) := by
  funext br
  rcases br with ⟨u,r⟩
  cases u with
  | inl u => rfl
  | inr s => simp [c4Seed72, packProgram, Paper2Catalyst.c4,
      R_identity, Matrix.one_apply]

theorem seed_normalized : ∑ br : Block × A, star (c4Seed72 br) * c4Seed72 br = 1 := by
  rw [seed_is_catalyst_identity, pack_inner]
  exact Paper2Catalyst.c4_normalized 1 (by simp)

/-- The seven unused singlet reference coordinates are exactly zero. -/
theorem unused_singlet_zero (U : Matrix Q Q ℂ) (r : A) (hr : r ≠ 0) :
    c4Prepared72 U (.inl (),r) = 0 := by simp [c4Prepared72, hr]

end Paper2Preparation


==> anc/lean/PreparationCircuit.lean <==
import FullPreparation

/-! The full preparation is compiled to an actual length-three oracle word
with a single designated query port. Fixed coordinate SWAPs route the other
two qutrits to that same port. -/
namespace Paper2PreparationCircuit
open Matrix Paper2Adjoint Paper2Catalyst Paper2Preparation Paper2Placement
open Paper2FullPreparation
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 1000000

def swap12 : Physical ≃ Physical where
  toFun := fun ar => ((ar.1.2.1,(ar.1.1,ar.1.2.2)),ar.2)
  invFun := fun ar => ((ar.1.2.1,(ar.1.1,ar.1.2.2)),ar.2)
  left_inv := by intro ar; rfl
  right_inv := by intro ar; rfl

def swap13 : Physical ≃ Physical where
  toFun := fun ar => ((ar.1.2.2,(ar.1.2.1,ar.1.1)),ar.2)
  invFun := fun ar => ((ar.1.2.2,(ar.1.2.1,ar.1.1)),ar.2)
  left_inv := by intro ar; rfl
  right_inv := by intro ar; rfl

def S12 : Matrix Physical Physical ℂ := basisEmbedding swap12
def S13 : Matrix Physical Physical ℂ := basisEmbedding swap13

private theorem permutation_adjoint (e : Physical ≃ Physical) :
    (basisEmbedding e)ᴴ = basisEmbedding e.symm := by
  ext i j
  simp [basisEmbedding, Matrix.conjTranspose_apply, Equiv.eq_symm_apply, eq_comm]

theorem S12_adjoint : S12ᴴ = S12 := permutation_adjoint swap12
theorem S13_adjoint : S13ᴴ = S13 := permutation_adjoint swap13

theorem S12_unitary : IsUnitary S12 := by
  have h := basisEmbedding_gram swap12 swap12.injective
  change S12ᴴ * S12 = 1 at h
  exact ⟨h, by simpa only [S12_adjoint] using h⟩

theorem S13_unitary : IsUnitary S13 := by
  have h := basisEmbedding_gram swap13 swap13.injective
  change S13ᴴ * S13 = 1 at h
  exact ⟨h, by simpa only [S13_adjoint] using h⟩

private theorem permutation_left (e : Physical ≃ Physical)
    (M : Matrix Physical Physical ℂ) (i j : Physical) :
    (basisEmbedding e * M) i j = M (e.symm i) j := by
  simp [basisEmbedding, Matrix.mul_apply, ← Equiv.symm_apply_eq]

private theorem permutation_right (e : Physical ≃ Physical)
    (M : Matrix Physical Physical ℂ) (i j : Physical) :
    (M * basisEmbedding e) i j = M i (e j) := by
  simp [basisEmbedding, Matrix.mul_apply]

/-- One forward use of U at the first qutrit, with all other coordinates untouched. -/
def queryPort (U : Matrix Q Q ℂ) : Matrix Physical Physical ℂ :=
  (U ⊗ₖ ((1 : Matrix Q Q ℂ) ⊗ₖ (1 : Matrix Q Q ℂ))) ⊗ₖ (1 : Matrix A A ℂ)

def querySecond (U : Matrix Q Q ℂ) : Matrix Physical Physical ℂ :=
  ((1 : Matrix Q Q ℂ) ⊗ₖ (U ⊗ₖ (1 : Matrix Q Q ℂ))) ⊗ₖ (1 : Matrix A A ℂ)

def queryThird (U : Matrix Q Q ℂ) : Matrix Physical Physical ℂ :=
  ((1 : Matrix Q Q ℂ) ⊗ₖ ((1 : Matrix Q Q ℂ) ⊗ₖ U)) ⊗ₖ (1 : Matrix A A ℂ)

theorem route_second (U : Matrix Q Q ℂ) : S12 * queryPort U * S12 = querySecond U := by
  ext ⟨⟨a,b,c⟩,r⟩ ⟨⟨d,e,f⟩,s⟩
  rw [S12, permutation_right, permutation_left]
  simp only [queryPort, querySecond, swap12, Equiv.coe_fn_mk, Equiv.coe_fn_symm_mk,
    Matrix.kronecker_apply, Matrix.one_apply]
  ring

theorem route_third (U : Matrix Q Q ℂ) : S13 * queryPort U * S13 = queryThird U := by
  ext ⟨⟨a,b,c⟩,r⟩ ⟨⟨d,e,f⟩,s⟩
  rw [S13, permutation_right, permutation_left]
  simp only [queryPort, queryThird, swap13, Equiv.coe_fn_mk, Equiv.coe_fn_symm_mk,
    Matrix.kronecker_apply, Matrix.one_apply]
  ring

theorem common_port_three_queries (U : Matrix Q Q ℂ) :
    oracle3 U = queryPort U * S12 * queryPort U * S12 * S13 * queryPort U * S13 := by
  calc
    oracle3 U = queryPort U * querySecond U * queryThird U := by
      simp only [oracle3, queryPort, querySecond, queryThird, threeQuery,
        ← Matrix.mul_kronecker_mul, Matrix.one_mul, Matrix.mul_one]
    _ = _ := by rw [← route_second, ← route_third]; simp only [Matrix.mul_assoc]

private theorem unitary_mul (A B : Matrix Physical Physical ℂ)
    (hA : IsUnitary A) (hB : IsUnitary B) : IsUnitary (A * B) := by
  constructor
  · rw [Matrix.conjTranspose_mul, Matrix.mul_assoc, ← Matrix.mul_assoc Aᴴ,
      hA.1, Matrix.one_mul, hB.1]
  · rw [Matrix.conjTranspose_mul, ← Matrix.mul_assoc, Matrix.mul_assoc A B,
      hB.2, Matrix.mul_one, hA.2]

/-- Four fixed full-workspace gates surrounding the three uses of one query port. -/
def gates (G H : Matrix Physical Physical ℂ) : ℕ → Matrix Physical Physical ℂ
  | 0 => S13 * G * H
  | 1 => S12 * S13
  | 2 => S12
  | 3 => Gᴴ
  | _ => 1

theorem gates_unitary (G H : Matrix Physical Physical ℂ)
    (hG : IsUnitary G) (hH : IsUnitary H) : ∀ j, IsUnitary (gates G H j) := by
  intro j
  rcases j with (_ | _ | _ | _ | j)
  · exact unitary_mul _ _ (unitary_mul _ _ S13_unitary hG) hH
  · exact unitary_mul _ _ S12_unitary S13_unitary
  · exact S12_unitary
  · exact ⟨by simpa [gates] using hG.2, by simpa [gates] using hG.1⟩
  · constructor <;> simp [gates]

theorem word_three (G H : Matrix Physical Physical ℂ) (U : Matrix Q Q ℂ) :
    S4Word.word (gates G H) (queryPort U) 3 = Gᴴ * oracle3 U * G * H := by
  simp only [S4Word.word, gates, common_port_three_queries, Matrix.mul_assoc]

/-- A genuine deterministic three-query preparation theorem for the catalyst
used by Theorem S1: fixed unitary gates, fixed pure computational input, exactly
three uses of the same U port, full decode, and exact program/padding/ancilla reset. -/
theorem deterministic_three_query_c4 :
    ∃ F : ℕ → Matrix Physical Physical ℂ,
      (∀ j, IsUnitary (F j)) ∧
      ∀ U : Matrix Q Q ℂ, Uᴴ * U = 1 → U * Uᴴ = 1 → U.det = 1 →
        S4Word.word F (queryPort U) 3 * initialColumn =
          storage * column (paddedCatalyst U) := by
  obtain ⟨G,H,hG,hH,hprepare⟩ := fixed_unitary_c4_preparation
  refine ⟨gates G H, gates_unitary G H hG hH, ?_⟩
  intro U hl hr hd
  rw [word_three]
  exact hprepare U hl hr hd

end Paper2PreparationCircuit


==> anc/lean/PreparationPadding.lean <==
import StoppedPreparation

/-! Append ordinary oracle calls to a retained dummy qutrit. The gates are
constructed independently of U and the original prepared program is retained. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace Paper2PreparationPadding
open Matrix S4Word S4Program S4Routing S4TensorPorts FinitePure
open scoped BigOperators Kronecker
variable {d m n : Type*} [Fintype d] [DecidableEq d]
  [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]

def gates (G : ℕ → Matrix (d × m) (d × m) ℂ) (p : ℕ) (j : ℕ) :
    Matrix (d × (d × m)) (d × (d × m)) ℂ :=
  if j ≤ p then withDummy (G j) else 1

def routes (p j : ℕ) : Matrix (d × (d × m)) (d × (d × m)) ℂ :=
  if j < p then 1 else routeMatrix (dummyRoute (fun _ : m => False))

def paddedGates (G : ℕ → Matrix (d × m) (d × m) ℂ) (p t : ℕ) :=
  leftGate (compiledGates (gates G p) (routes (d:=d) (m:=m) p) (p+t)) (p+t)
    (routeMatrix (dummyRoute (fun _ : m => False)))

def tensorProgram (v : d → ℂ) (c : m → ℂ) : d × m → ℂ :=
  fun x => v x.1 * c x.2

theorem withDummy_isometry (A : Matrix (d × m) (d × m) ℂ) (hA : Aᴴ * A = 1) :
    (withDummy A)ᴴ * withDummy A = 1 := by
  rw [← withDummy_adjoint, ← withDummy_mul, hA, withDummy_one]

theorem paddedGates_isometry (G : ℕ → Matrix (d × m) (d × m) ℂ)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (p t : ℕ) :
    ∀ j, (paddedGates G p t j)ᴴ * paddedGates G p t j = 1 := by
  apply leftGate_isometry
  · apply compiledGates_isometry
    · intro j
      by_cases hj : j ≤ p
      · simpa only [gates, hj, ite_true] using withDummy_isometry (G j) (hG j)
      · simp [gates, hj]
    · intro j
      by_cases hj : j < p
      · simp [routes, hj]
      · simpa only [routes, hj, ite_false] using
          routeMatrix_isometry (dummyRoute (d:=d) (fun _ : m => False))
  · exact routeMatrix_isometry _

theorem active_prefix (G : ℕ → Matrix (d × m) (d × m) ℂ)
    (U : Matrix d d ℂ) (v : d → ℂ) (p j : ℕ) (hj : j ≤ p) :
    routedWord (gates G p) (routes (d:=d) (m:=m) p)
      (U ⊗ₖ (1 : Matrix (d × m) (d × m) ℂ)) j * dummyStateMap v 1 =
      dummyStateMap v (word G (U ⊗ₖ (1 : Matrix m m ℂ)) j) := by
  induction j with
  | zero => simp only [routedWord, gates, Nat.zero_le, ite_true, withDummy_state,
      Matrix.mul_one, word]
  | succ j ih =>
    have hjp : j < p := by omega
    rw [routedWord]
    simp only [gates, hj, ite_true, routes, hjp, Matrix.conjTranspose_one,
      Matrix.one_mul, Matrix.mul_one]
    rw [Matrix.mul_assoc, ih (by omega), Matrix.mul_assoc, dummyQuery_state_active,
      withDummy_state, word]
    simp only [Matrix.mul_assoc]

theorem padded_prefix (G : ℕ → Matrix (d × m) (d × m) ℂ)
    (U : Matrix d d ℂ) (v : d → ℂ) (p t : ℕ) :
    routedWord (gates G p) (routes (d:=d) (m:=m) p)
      (U ⊗ₖ (1 : Matrix (d × m) (d × m) ℂ)) (p+t) * dummyStateMap v 1 =
      dummyStateMap ((U^t).mulVec v) (word G (U ⊗ₖ (1 : Matrix m m ℂ)) p) := by
  induction t with
  | zero => simpa using active_prefix G U v p p (le_refl p)
  | succ t ih =>
    have hn : ¬p+t+1 ≤ p := by omega
    have hn' : ¬p+t < p := by omega
    rw [Nat.add_succ, routedWord]
    simp only [gates, hn, ite_false, routes, hn', Matrix.one_mul]
    rw [Matrix.mul_assoc, ih]
    change dummyQuery (fun _ : m => False) U * dummyStateMap ((U^t).mulVec v)
      (word G (U ⊗ₖ (1 : Matrix m m ℂ)) p) = _
    rw [dummyQuery_state_stopped, pow_succ', ← Matrix.mulVec_mulVec]

theorem swap_state (v : d → ℂ) (A : Matrix (d × m) n ℂ) :
    routeMatrix (dummyRoute (fun _ : m => False)) * dummyStateMap v A =
      Matrix.of (fun x j => v x.1 * A x.2 j) := by
  ext ⟨a,b,c⟩ j
  simp only [routeMatrix, dummyRoute, Equiv.coe_fn_mk, ite_false,
    Matrix.mul_apply, Fintype.sum_prod_type, dummyStateMap, Matrix.of_apply,
    Prod.mk.injEq, ite_and]
  simp

theorem prepared_program (G : ℕ → Matrix (d × m) (d × m) ℂ)
    (U : Matrix d d ℂ) (v : d → ℂ) (seed : d × m → ℂ) (p t : ℕ) :
    (word (paddedGates G p t) (U ⊗ₖ (1 : Matrix (d × m) (d × m) ℂ)) (p+t)).mulVec
      ((dummyStateMap v (1 : Matrix (d × m) (d × m) ℂ)).mulVec seed) =
      tensorProgram ((U^t).mulVec v)
        ((word G (U ⊗ₖ (1 : Matrix m m ℂ)) p).mulVec seed) := by
  rw [paddedGates, word_leftGate, compile_routed_word, Matrix.mulVec_mulVec,
    Matrix.mul_assoc, padded_prefix, swap_state]
  ext x
  simp [Matrix.mulVec, dotProduct, tensorProgram, Finset.mul_sum, mul_assoc]

end Paper2PreparationPadding


==> anc/lean/Preserver.lean <==
import Mathlib.Analysis.Matrix.Order
import Mathlib.LinearAlgebra.Matrix.Adjugate
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Linarith

/-! S5 algebraic core: a linear map preserving every left rank-one factor is right
multiplication. The rank-one preservation property itself still needs to be derived
from the manuscript's differentiated symmetry and polynomial-minor arguments. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option linter.unnecessarySeqFocus false
namespace S45
open Matrix
open scoped BigOperators ComplexOrder
variable {n : Type*} [Fintype n] [DecidableEq n]

def outer (x y : n → ℂ) : Matrix n n ℂ := Matrix.of (fun i j => x i * y j)

theorem outer_basis (a b : n) :
    outer (Pi.single a 1) (Pi.single b 1) = Matrix.single a b 1 := by
  ext i j
  simp [outer, Matrix.single, Pi.single_apply, ite_and, eq_comm]
  split_ifs <;> rfl

theorem outer_add_left (x y z : n → ℂ) : outer (x+y) z = outer x z + outer y z := by
  ext i j
  simp [outer, add_mul]

/-- All columns of T(x y^T) belong to span{x}; valid also at zero factors. -/
def PreservesLeftFactor (T : Matrix n n ℂ →ₗ[ℂ] Matrix n n ℂ) : Prop :=
  ∀ x y : n → ℂ, ∃ z : n → ℂ, T (outer x y) = outer x z

theorem single_image_support (T : Matrix n n ℂ →ₗ[ℂ] Matrix n n ℂ)
    (hT : PreservesLeftFactor T) (a b i k : n) (hia : i ≠ a) :
    T (Matrix.single a b 1) i k = 0 := by
  obtain ⟨z,hz⟩ := hT (Pi.single a 1) (Pi.single b 1)
  rw [outer_basis] at hz
  have h := congrFun (congrFun hz i) k
  simpa [outer, Pi.single_apply, hia] using h

theorem single_image_row_agree (T : Matrix n n ℂ →ₗ[ℂ] Matrix n n ℂ)
    (hT : PreservesLeftFactor T) (a c b k : n) :
    T (Matrix.single a b 1) a k = T (Matrix.single c b 1) c k := by
  by_cases hac : a = c
  · subst c; rfl
  obtain ⟨z,hz⟩ := hT ((Pi.single a 1 : n → ℂ) + Pi.single c 1) (Pi.single b 1)
  rw [outer_add_left, outer_basis, outer_basis, map_add] at hz
  have ha := congrFun (congrFun hz a) k
  have hc := congrFun (congrFun hz c) k
  have hca := single_image_support T hT c b a k hac
  have hac' := single_image_support T hT a b c k (Ne.symm hac)
  simp [outer, Pi.single_apply, hac, Ne.symm hac, hca, hac'] at ha hc
  exact ha.trans hc.symm

/-- Exact matrix-unit expansion for every complex matrix. -/
theorem matrix_unit_expansion (A : Matrix n n ℂ) :
    A = ∑ a, ∑ b, A a b • Matrix.single a b 1 := by
  ext i j
  simp [Matrix.sum_apply, Matrix.single, ite_and]

/-- S5: the rank-one left-factor condition forces a constant right multiplier. -/
theorem left_factor_preserver_is_right_mul [Nonempty n]
    (T : Matrix n n ℂ →ₗ[ℂ] Matrix n n ℂ) (hT : PreservesLeftFactor T) :
    ∃ B : Matrix n n ℂ, ∀ A, T A = A * B := by
  let a₀ : n := Classical.choice (inferInstance : Nonempty n)
  let B : Matrix n n ℂ := Matrix.of (fun b k => T (Matrix.single a₀ b 1) a₀ k)
  refine ⟨B, fun A => ?_⟩
  have hentry (a b i k : n) :
      T (Matrix.single a b 1) i k = if a = i then B b k else 0 := by
    by_cases hai : a = i
    · subst i
      simp only [ite_true, B, Matrix.of_apply]
      exact single_image_row_agree T hT a a₀ b k
    · simp only [hai, ite_false]
      exact single_image_support T hT a b i k (Ne.symm hai)
  calc
    T A = T (∑ a, ∑ b, A a b • Matrix.single a b 1) := congrArg T (matrix_unit_expansion A)
    _ = A * B := by
      simp_rw [map_sum, map_smul]
      ext i k
      simp only [Matrix.sum_apply, Matrix.smul_apply, smul_eq_mul, hentry, Matrix.mul_apply]
      simp [Finset.mul_sum, Finset.sum_ite_irrel]

/-- The multiplier is uniquely the value at I. -/
theorem left_factor_preserver_value_at_one [Nonempty n]
    (T : Matrix n n ℂ →ₗ[ℂ] Matrix n n ℂ) (hT : PreservesLeftFactor T)
    (A : Matrix n n ℂ) : T A = A * T 1 := by
  obtain ⟨B,hB⟩ := left_factor_preserver_is_right_mul T hT
  have h1 : T 1 = B := by simpa using hB 1
  rw [h1]
  exact hB A

/-- Once adjugate factorization is established, det=1 cancels the first query. -/
theorem adjugate_first_query_fixed (U B : Matrix n n ℂ) (hdet : U.det = 1) :
    U * (U.adjugate * B) = B := by
  rw [← Matrix.mul_assoc, Matrix.mul_adjugate, hdet, one_smul, Matrix.one_mul]

#print axioms outer_basis
#print axioms outer_add_left
#print axioms single_image_support
#print axioms single_image_row_agree
#print axioms matrix_unit_expansion
#print axioms left_factor_preserver_is_right_mul
#print axioms left_factor_preserver_value_at_one
#print axioms adjugate_first_query_fixed
end S45



==> anc/lean/ProcessingDummy.lean <==
import StoppedPreparationBounds

/-! A fresh processing dummy is an explicit fixed isometry on the supplied
program. It can be absorbed into the initial fixed gate without preparation
queries, and is traced out with all other processing environments. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix S4Program
open scoped BigOperators Kronecker
universe u
variable {d m n e : Type u} [Fintype d] [DecidableEq d]
  [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]
  [Fintype e] [DecidableEq e]

def freshDummy (v : d → ℂ) : Matrix (d × m) m ℂ :=
  fun x j => v x.1 * (1 : Matrix m m ℂ) x.2 j

theorem freshDummy_gram (v : d → ℂ) (hv : bracket v v = 1) :
    (freshDummy (m:=m) v)ᴴ * freshDummy (m:=m) v = 1 := by
  ext i j
  simp only [freshDummy, Matrix.mul_apply, Matrix.conjTranspose_apply,
    Matrix.one_apply, Fintype.sum_prod_type, star_mul, apply_ite, star_one, star_zero,
    mul_ite, ite_mul, mul_one, one_mul, mul_zero, zero_mul,
    Finset.sum_ite_eq, Finset.mem_univ, ite_true, Finset.sum_ite_irrel, Finset.sum_const_zero]
  by_cases h : i = j
  · subst j; simpa [bracket] using hv
  · simp [h, Ne.symm h]

theorem dummy_input_tensor (v : d → ℂ) :
    dummyStateMap v (1 : Matrix (d × m) (d × m) ℂ) =
      (1 : Matrix d d ℂ) ⊗ₖ freshDummy (m:=m) v := by
  ext ⟨a,b,p⟩ ⟨c,t⟩
  simp only [dummyStateMap, freshDummy, Matrix.of_apply, Matrix.one_apply,
    Matrix.kronecker_apply, Prod.mk.injEq, ite_and, mul_ite, ite_mul, mul_one, one_mul,
    mul_zero, zero_mul]
  split_ifs <;> rfl

theorem freshDummy_insert (v : d → ℂ) (c : m → ℂ) :
    insert (d:=d) ((freshDummy v).mulVec c) =
      dummyStateMap v (1 : Matrix (d × m) (d × m) ℂ) * insert (d:=d) c := by
  rw [dummy_input_tensor, program_matrix_insert]

theorem partialTrace_traceDummy (X : Matrix (d × (d × m)) (d × (d × m)) ℂ) :
    partialTrace X = partialTrace (traceDummy X) := by
  ext i j
  simp only [partialTrace, traceDummy, Matrix.of_apply, Fintype.sum_prod_type]
  exact Finset.sum_comm

variable (P R : ℕ → Type u) [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]

theorem environment_selective_instrument
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool)
    (U : Matrix d d ℂ) (k : ℕ) (h : History.{u,0} R k) (j : R k) :
    selectiveInstruments d (fun k => P k × e) R (environmentInstruments P R K) active U k h j =
      carryEnvironment (p:=e) (selectiveInstruments d P R K active U k h j) := by
  unfold selectiveInstruments environmentInstruments
  split_ifs <;> simp only [carryEnvironment_mul, carryEnvironment_query, carryEnvironment_one]

theorem environment_selective_trajectory
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool)
    (U : Matrix d d ℂ) (q : ℕ) (h : History.{u,0} R q) :
    trajectory (fun k => d × (P k × e)) R
      (selectiveInstruments d (fun k => P k × e) R (environmentInstruments P R K) active U) q h =
      carryEnvironment (p:=e) (trajectory (fun k => d × P k) R
        (selectiveInstruments d P R K active U) q h) := by
  induction q with
  | zero => exact carryEnvironment_one.symm
  | succ q ih =>
    change selectiveInstruments d (fun k => P k × e) R (environmentInstruments P R K) active U q h.1 h.2 *
      trajectory (fun k => d × (P k × e)) R
        (selectiveInstruments d (fun k => P k × e) R (environmentInstruments P R K) active U) q h.1 =
      carryEnvironment (p:=e) (selectiveInstruments d P R K active U q h.1 h.2 *
        trajectory (fun k => d × P k) R (selectiveInstruments d P R K active U) q h.1)
    rw [environment_selective_instrument, carryEnvironment_mul, ih]

theorem processing_dummy_endpoint_channel
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool) (q : ℕ)
    (U : Matrix d d ℂ) (hU : Uᴴ * U = 1)
    (v : d → ℂ) (hv : bracket v v = 1) (c : P 0 → ℂ) (M : Matrix d d ℂ) :
    let V := recordedDilation (trajectory (fun k => d × (d × P k)) R
      (queryInstruments (fun k => d × P k) R (paddedInstruments d P R K active q) U) (q+1)) *
      insert (d:=d) ((freshDummy v).mulVec c)
    partialTrace (V * M * Vᴴ) =
      partialTrace (channel (trajectory (fun k => d × P k) R
        (selectiveInstruments d P R K active U) (q+1))
        (insert (d:=d) c * M * (insert (d:=d) c)ᴴ)) := by
  dsimp only
  rw [freshDummy_insert]
  simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc]
  rw [← Matrix.mul_assoc _ _ (_ * (_ * _))]
  have hred := recordedDilation_data_channel
    (trajectory (fun k => d × (d × P k)) R
      (queryInstruments (fun k => d × P k) R (paddedInstruments d P R K active q) U) (q+1))
    (dummyStateMap v (1 : Matrix (d × P 0) (d × P 0) ℂ) *
      (insert (d:=d) c * M * (insert (d:=d) c)ᴴ) *
      (dummyStateMap v (1 : Matrix (d × P 0) (d × P 0) ℂ))ᴴ)
  simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc] at hred
  rw [← Matrix.mul_assoc] at hred
  rw [hred]
  have hc := channel_right_rect
    (trajectory (fun k => d × (d × P k)) R
      (queryInstruments (fun k => d × P k) R (paddedInstruments d P R K active q) U) (q+1))
    (dummyStateMap v (1 : Matrix (d × P 0) (d × P 0) ℂ))
    (insert (d:=d) c * M * (insert (d:=d) c)ᴴ)
  simp only [Matrix.mul_assoc] at hc
  rw [← hc]
  unfold channel
  rw [partialTrace_sum]
  simp_rw [partialTrace_traceDummy]
  rw [← partialTrace_sum]
  simpa only [Matrix.mul_assoc, channel] using congrArg partialTrace
    (selective_padding_channel d P R K active q U hU v hv
      (insert (d:=d) c * M * (insert (d:=d) c)ᴴ))

end FinitePure


==> anc/lean/Program.lean <==
import Response

/-! Both input and output program variations in the exact processing identity.
The finite circuit variation/CP bridge is proved in Word/Response. This module
proves the algebra after differentiating the exact endpoint, and explicitly
records the endpoint first-variation equality as an input. It does not silently
hold the input program fixed in the full differentiated input-output equation. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace S4Program
open Matrix S4Word S4Response
open scoped BigOperators Kronecker ComplexOrder
variable {d p : Type*} [Fintype d] [DecidableEq d] [Fintype p] [DecidableEq p]

/-- Program bra-ket, conjugate-linear in the first slot. -/
def bracket (c c' : p → ℂ) : ℂ := ∑ r, star (c r) * c' r

/-- I_S tensor |c>, as a map from data into the joint physical space. -/
def insert (c : p → ℂ) : Matrix (d × p) d ℂ :=
  Matrix.of (fun ar b => if ar.1 = b then c ar.2 else 0)

/-- Completeness of the program basis gives the exact Gram/bracket identity. -/
theorem insert_gram (c c' : p → ℂ) :
    (insert (d:=d) c)ᴴ * insert (d:=d) c' = bracket c c' • (1 : Matrix d d ℂ) := by
  ext a b
  simp [insert, bracket, Matrix.mul_apply, Matrix.conjTranspose_apply,
    Fintype.sum_prod_type, Matrix.smul_apply, Matrix.one_apply]
  by_cases hab : a = b
  · subst b; simp
  · simp [hab, Ne.symm hab]

theorem normalized_insert (c : p → ℂ) (hc : bracket c c = 1) :
    (insert (d:=d) c)ᴴ * insert (d:=d) c = 1 := by
  rw [insert_gram, hc, one_smul]

/-- Both program derivatives remain in the exact algebraic response identity. -/
theorem two_program_variations (C C' : Matrix (d × p) (d × p) ℂ)
    (F F' : Matrix d d ℂ) (cin cout cin' cout' : p → ℂ)
    (hC : Cᴴ * C = 1) (hF : Fᴴ * F = 1) (hout : bracket cout cout = 1)
    (hend : C * insert (d:=d) cin = insert (d:=d) cout * F)
    (hvar : C' * insert (d:=d) cin + C * insert (d:=d) cin' =
      insert (d:=d) cout' * F + insert (d:=d) cout * F') :
    (insert (d:=d) cin)ᴴ * Cᴴ * C' * insert (d:=d) cin =
      Fᴴ * F' + (bracket cout cout' - bracket cin cin') • (1 : Matrix d d ℂ) := by
  have hadj : (insert (d:=d) cin)ᴴ * Cᴴ = Fᴴ * (insert (d:=d) cout)ᴴ := by
    simpa only [Matrix.conjTranspose_mul] using congrArg Matrix.conjTranspose hend
  have hm := congrArg (fun A => (insert (d:=d) cin)ᴴ * Cᴴ * A) hvar
  rw [Matrix.mul_add, Matrix.mul_add] at hm
  have hi : ((insert (d:=d) cin)ᴴ * Cᴴ) * (C * insert (d:=d) cin') =
      bracket cin cin' • (1 : Matrix d d ℂ) := by
    rw [Matrix.mul_assoc, ← Matrix.mul_assoc Cᴴ, hC, Matrix.one_mul, insert_gram]
  have ho : ((insert (d:=d) cin)ᴴ * Cᴴ) * (insert (d:=d) cout' * F) =
      bracket cout cout' • (1 : Matrix d d ℂ) := by
    rw [hadj, Matrix.mul_assoc, ← Matrix.mul_assoc (insert (d:=d) cout)ᴴ, insert_gram,
      Matrix.smul_mul, Matrix.one_mul, Matrix.mul_smul, hF]
  have hf : ((insert (d:=d) cin)ᴴ * Cᴴ) * (insert (d:=d) cout * F') = Fᴴ * F' := by
    rw [hadj, Matrix.mul_assoc, ← Matrix.mul_assoc (insert (d:=d) cout)ᴴ,
      normalized_insert cout hout, Matrix.one_mul]
  rw [hi, ho, hf] at hm
  have heq := eq_sub_of_add_eq hm
  simpa only [← Matrix.mul_assoc, sub_smul, add_sub_assoc, add_comm] using heq

/-- The full differential identity has the difference of output and input brackets. -/
theorem two_program_logarithmic_variations (C C' : Matrix (d × p) (d × p) ℂ)
    (F F' : Matrix d d ℂ) (cin cout cin' cout' : p → ℂ)
    (hC : Cᴴ * C = 1) (hF : Fᴴ * F = 1) (hout : bracket cout cout = 1)
    (hend : C * insert (d:=d) cin = insert (d:=d) cout * F)
    (hvar : C' * insert (d:=d) cin + C * insert (d:=d) cin' =
      insert (d:=d) cout' * F + insert (d:=d) cout * F') :
    (-Complex.I) • ((insert (d:=d) cin)ᴴ * Cᴴ * C' * insert (d:=d) cin) =
      (-Complex.I) • (Fᴴ * F') +
      ((-Complex.I) * (bracket cout cout' - bracket cin cin')) • (1 : Matrix d d ℂ) := by
  rw [two_program_variations C C' F F' cin cout cin' cout' hC hF hout hend hvar,
    smul_add, smul_smul]

/-- The actual finite-word processing response obeys this two-program equation. -/
theorem physical_two_program_response
    (G : ℕ → Matrix (d × p) (d × p) ℂ) (U H F F' : Matrix d d ℂ)
    (cin cout cin' cout' : p → ℂ) (q : ℕ)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hU : Uᴴ * U = 1)
    (hF : Fᴴ * F = 1) (hout : bracket cout cout = 1)
    (hend : word G (U ⊗ₖ (1 : Matrix p p ℂ)) q * insert (d:=d) cin = insert (d:=d) cout * F)
    (hvar : variation G (U ⊗ₖ (1 : Matrix p p ℂ))
      (Complex.I • ((H ⊗ₖ (1 : Matrix p p ℂ)) * (U ⊗ₖ (1 : Matrix p p ℂ)))) q * insert (d:=d) cin +
      word G (U ⊗ₖ (1 : Matrix p p ℂ)) q * insert (d:=d) cin' =
      insert (d:=d) cout' * F + insert (d:=d) cout * F') :
    compressed G (U ⊗ₖ (1 : Matrix p p ℂ)) (insert (d:=d) cin) (H ⊗ₖ (1 : Matrix p p ℂ)) q =
      (-Complex.I) • (Fᴴ * F') +
      ((-Complex.I) * (bracket cout cout' - bracket cin cin')) • (1 : Matrix d d ℂ) := by
  have hQ := lifted_query_isometry (p:=p) U hU
  have hc := word_isometry G _ hG hQ q
  have hp := two_program_logarithmic_variations _ _ F F' cin cout cin' cout' hc hF hout hend hvar
  have hr := word_i_variation_response G (U ⊗ₖ (1 : Matrix p p ℂ))
    (H ⊗ₖ (1 : Matrix p p ℂ)) hG hQ q
  have hcompress := congrArg (fun A => (insert (d:=d) cin)ᴴ * A * insert (d:=d) cin) hr
  simp only [Matrix.mul_smul, Matrix.smul_mul, ← Matrix.mul_assoc] at hcompress
  rw [hcompress] at hp
  exact hp


/-- Reversing a program bracket conjugates it. -/
theorem bracket_swap (c c' : p → ℂ) : bracket c' c = star (bracket c c') := by
  simp only [bracket, star_sum, star_mul, star_star]

/-- A differentiated unit-norm condition makes the directional program bracket imaginary. -/
theorem normalized_variation_bracket_real_zero (c c' : p → ℂ)
    (hnorm : bracket c c' + bracket c' c = 0) : (bracket c c').re = 0 := by
  rw [bracket_swap c c'] at hnorm
  have hr := congrArg Complex.re hnorm
  simp only [Complex.add_re, Complex.star_def, Complex.conj_re, Complex.zero_re] at hr
  linarith

/-- The two-program shift is real when both differentiated normalizations hold. -/
theorem two_program_shift_real (cin cout cin' cout' : p → ℂ)
    (hin : bracket cin cin' + bracket cin' cin = 0)
    (hout : bracket cout cout' + bracket cout' cout = 0) :
    ((-Complex.I) * (bracket cout cout' - bracket cin cin')).im = 0 := by
  have hi := normalized_variation_bracket_real_zero cin cin' hin
  have ho := normalized_variation_bracket_real_zero cout cout' hout
  simp [Complex.mul_im, hi, ho]

end S4Program


==> anc/lean/ProgramAlignment.lean <==
import AdaptiveInterface

/-! Two independent finite word compilations are joined into the shared
program-memory interface. A concrete common memory and fixed unitary align
their prescribed program subspaces, with both query counts unchanged. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix Paper2CommonWorkspace S4Word S4Program
open scoped BigOperators Kronecker
variable {d a p w : Type*} [Fintype d] [DecidableEq d]
  [Fintype a] [DecidableEq a] [Fintype p] [DecidableEq p]
  [Fintype w] [DecidableEq w]

def initialRight {n : Type*} [Fintype n]
    (G : ℕ → Matrix n n ℂ) (T : Matrix n n ℂ) : ℕ → Matrix n n ℂ
  | 0 => G 0 * T
  | j+1 => G (j+1)

theorem word_initialRight {n : Type*} [Fintype n]
    (G : ℕ → Matrix n n ℂ) (T Q : Matrix n n ℂ) (q : ℕ) :
    word (initialRight G T) Q q = word G Q q * T := by
  induction q with
  | zero => rfl
  | succ q ih => simp only [word, initialRight, ih, Matrix.mul_assoc]

theorem initialRight_isometry {n : Type*} [Fintype n] [DecidableEq n]
    (G : ℕ → Matrix n n ℂ) (T : Matrix n n ℂ)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hT : Tᴴ * T = 1) (j : ℕ) :
    (initialRight G T j)ᴴ * initialRight G T j = 1 := by
  cases j with
  | zero =>
    simp only [initialRight, Matrix.conjTranspose_mul, Matrix.mul_assoc,
      ← Matrix.mul_assoc (G 0)ᴴ (G 0), hG, Matrix.one_mul, hT]
  | succ j => exact hG (j+1)

theorem program_matrix_insert (T : Matrix w p ℂ) (c : p → ℂ) :
    ((1 : Matrix d d ℂ) ⊗ₖ T) * insert (d:=d) c = insert (d:=d) (T.mulVec c) := by
  ext ⟨a,r⟩ b
  simp [S4Program.insert, Matrix.mul_apply, Matrix.mulVec, dotProduct,
    Matrix.kronecker_apply, Matrix.one_apply, Fintype.sum_prod_type,
    ite_mul, mul_ite, Finset.sum_ite_irrel]

theorem composed_gram {n m k : Type*} [Fintype n] [Fintype m] [Fintype k]
    [DecidableEq m] [DecidableEq k] (A : Matrix n m ℂ) (B : Matrix m k ℂ)
    (hA : Aᴴ * A = 1) (hB : Bᴴ * B = 1) : (A * B)ᴴ * (A * B) = 1 := by
  simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc Aᴴ A, hA, Matrix.one_mul, hB]

def preparationInclusion : a ↪ a ⊕ w := ⟨Sum.inl, Sum.inl_injective⟩
def processingInclusion (i₀ : d) : w ↪ d × (a ⊕ w) :=
  ⟨fun x => (i₀,Sum.inr x), by intro x y h; exact Sum.inr_injective (congrArg Prod.snd h)⟩

/-- This transport lemma is used with the exact compiler equalities proved
for the two actual instrument networks, rather than supplied normal-form data. -/
theorem two_word_program_alignment
    (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × w) (d × w) ℂ)
    (B : Matrix (d × a) p ℂ) (A : Matrix w p ℂ)
    (hB : Bᴴ * B = 1) (hA : Aᴴ * A = 1)
    (seed : d × a → ℂ) (hseed : bracket seed seed = 1)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (c : Matrix d d ℂ → p → ℂ) (target : Matrix d d ℂ → Matrix d d ℂ)
    (n q : ℕ) (i₀ : d)
    (hp : ∀ U, Paper2S123.SpecialUnitary U →
      (word Gp (U ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed = B.mulVec (c U))
    (he : ∀ U, Paper2S123.SpecialUnitary U → ∃ cout : w → ℂ,
      word G (U ⊗ₖ (1 : Matrix w w ℂ)) q * insert (d:=d) (A.mulVec (c U)) =
        insert (d:=d) cout * target U) :
    ∃ Gp' : ℕ → Matrix (d × (a ⊕ w)) (d × (a ⊕ w)) ℂ,
      ∃ G' : ℕ → Matrix (d × (d × (a ⊕ w))) (d × (d × (a ⊕ w))) ℂ,
      ∃ seed' : d × (a ⊕ w) → ℂ,
        (∀ j, (Gp' j)ᴴ * Gp' j = 1) ∧ (∀ j, (G' j)ᴴ * G' j = 1) ∧
        bracket seed' seed' = 1 ∧ ∀ U, Paper2S123.SpecialUnitary U →
          ∃ cout : d × (a ⊕ w) → ℂ,
          word G' (U ⊗ₖ (1 : Matrix (d × (a ⊕ w)) (d × (a ⊕ w)) ℂ)) q *
            insert (d:=d) ((word Gp' (U ⊗ₖ (1 : Matrix (a ⊕ w) (a ⊕ w) ℂ)) n).mulVec seed') =
            insert (d:=d) cout * target U := by
  let ep := preparationInclusion (a:=a) (w:=w)
  let er := processingInclusion (a:=a) (w:=w) i₀
  let B' := embed (d:=d) ep * B
  let A' := inclusion er * A
  obtain ⟨T, hT, _, hTA⟩ := Paper2Completion.matrix_unitary_completion B' A'
    (composed_gram _ _ (embed_gram ep) hB) (composed_gram _ _ (inclusion_gram er) hA)
  let Gp' := fun j => liftGate ep (Gp j)
  let L := fun j => liftGate er (G j)
  let G' := initialRight L ((1 : Matrix d d ℂ) ⊗ₖ T)
  have hLp (j : ℕ) : (Gp' j)ᴴ * Gp' j = 1 :=
    (liftGate_unitary ep (Gp j) (hGp j) (mul_eq_one_comm.mp (hGp j))).1
  have hL (j : ℕ) : (L j)ᴴ * L j = 1 :=
    (liftGate_unitary er (G j) (hG j) (mul_eq_one_comm.mp (hG j))).1
  have hTI : ((1 : Matrix d d ℂ) ⊗ₖ T)ᴴ * ((1 : Matrix d d ℂ) ⊗ₖ T) = 1 := by
    simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul, Matrix.one_mul, hT, Matrix.one_kronecker_one]
  refine ⟨Gp', G', (embed (d:=d) ep).mulVec seed, hLp,
    initialRight_isometry L _ hL hTI, gram_mulVec_normalized _ (embed_gram ep) seed hseed, ?_⟩
  intro U hU
  obtain ⟨cout, hc⟩ := he U hU
  refine ⟨(inclusion er).mulVec cout, ?_⟩
  have hp' : (word Gp' (U ⊗ₖ (1 : Matrix (a ⊕ w) (a ⊕ w) ℂ)) n).mulVec
      ((embed (d:=d) ep).mulVec seed) = B'.mulVec (c U) := by
    rw [Matrix.mulVec_mulVec, word_intertwines, ← Matrix.mulVec_mulVec, hp U hU]
    exact Matrix.mulVec_mulVec _ _ _
  have hprog : T.mulVec (B'.mulVec (c U)) = (inclusion er).mulVec (A.mulVec (c U)) := by
    rw [Matrix.mulVec_mulVec, hTA]
    exact (Matrix.mulVec_mulVec _ _ _).symm
  rw [hp', word_initialRight, Matrix.mul_assoc, program_matrix_insert, hprog,
    ← insert_embeds, ← Matrix.mul_assoc, word_intertwines,
    Matrix.mul_assoc, hc, ← Matrix.mul_assoc, insert_embeds]

end FinitePure


==> anc/lean/PureStateTomography.lean <==
import TensorHom
import Mathlib.Tactic.Ring
import Mathlib.Analysis.InnerProductSpace.PiL2

/-! Equality of complex-linear operations on pure-state matrices determines
the operation on every complex matrix. Polarization is explicit. -/
namespace Paper2PureStateTomography
open Matrix
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
variable {d : Type*} [Fintype d] [DecidableEq d]

def outer (x y : d → ℂ) : Matrix d d ℂ := fun i j => x i * star (y j)

theorem polarization (x y : d → ℂ) :
    (4 : ℂ) • outer x y = outer (x+y) (x+y) - outer (x-y) (x-y) +
      Complex.I • outer (x + Complex.I • y) (x + Complex.I • y) -
      Complex.I • outer (x - Complex.I • y) (x - Complex.I • y) := by
  ext i j
  simp only [outer, Matrix.smul_apply, Matrix.add_apply, Matrix.sub_apply,
    Pi.add_apply, Pi.sub_apply, Pi.smul_apply, smul_eq_mul, star_add,
    star_sub, star_mul, Complex.star_def, map_add, map_sub, map_mul,
    Complex.conj_I]
  ring_nf
  simp [Complex.I_sq]
  ring

theorem basis_outer (i j : d) :
    outer (Pi.single i 1) (Pi.single j 1) = Matrix.single i j 1 := by
  ext a b
  simp [outer, Pi.single_apply, Matrix.single, ite_and]
  split_ifs <;> simp_all

theorem matrix_basis_expansion (M : Matrix d d ℂ) :
    M = ∑ i, ∑ j, M i j • Matrix.single i j 1 := by
  ext a b
  simp [Matrix.sum_apply, Matrix.smul_apply, Matrix.single,
    ite_and, mul_ite]

theorem linear_zero_of_pure_zero {m : Type*} [Fintype m]
    (L : Matrix d d ℂ →ₗ[ℂ] Matrix m m ℂ)
    (hL : ∀ x : d → ℂ, L (outer x x) = 0) : ∀ M, L M = 0 := by
  have hb (i j : d) : L (Matrix.single i j 1) = 0 := by
    have hp := congrArg L (polarization (Pi.single i 1) (Pi.single j 1))
    simp only [map_smul, map_add, map_sub, hL, smul_zero, add_zero,
      sub_zero, basis_outer] at hp
    have he := congrArg (fun M => (1/4 : ℂ) • M) hp
    simpa only [smul_smul, show (1/4 : ℂ)*4=1 by norm_num,
      one_smul, smul_zero] using he
  intro M
  rw [matrix_basis_expansion M]
  simp only [map_sum, map_smul, hb, smul_zero, Finset.sum_const_zero]

theorem linear_eq_of_pure_eq {m : Type*} [Fintype m]
    (L K : Matrix d d ℂ →ₗ[ℂ] Matrix m m ℂ)
    (h : ∀ x : d → ℂ, L (outer x x) = K (outer x x)) : L = K := by
  have hz := linear_zero_of_pure_zero (L-K) (fun x => by simp [h x])
  ext M a b
  have he := hz M
  have hem : L M = K M := sub_eq_zero.mp he
  exact congrFun (congrFun hem a) b

theorem outer_smul (z : ℂ) (x y : d → ℂ) :
    outer (z • x) (z • y) = (z * star z) • outer x y := by
  ext i j
  simp only [outer, Pi.smul_apply, Matrix.smul_apply, smul_eq_mul, star_mul]
  ring

/-- Only normalized physical pure states are needed for complete tomography. -/
theorem linear_eq_of_normalized_pure_eq {m : Type*} [Fintype m]
    (L K : Matrix d d ℂ →ₗ[ℂ] Matrix m m ℂ)
    (h : ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      L (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        K (outer (WithLp.ofLp x) (WithLp.ofLp x))) : L = K := by
  apply linear_eq_of_pure_eq
  intro v
  let x : EuclideanSpace ℂ d := WithLp.toLp 2 v
  by_cases hx : x = 0
  · have hv : v = 0 := by
      simpa only [x, WithLp.ofLp_toLp, WithLp.ofLp_zero] using
        congrArg WithLp.ofLp hx
    have ho : outer (0 : d → ℂ) 0 = 0 := by ext i j; simp [outer]
    simp only [hv, ho, map_zero]
  · let z : ℂ := (‖x‖⁻¹ : ℝ)
    have hn : ‖x‖ ≠ 0 := norm_ne_zero_iff.mpr hx
    have hz : z ≠ 0 := by simpa [z] using hn
    have hy : ‖z • x‖ = 1 := by
      rw [norm_smul]
      simp [z, abs_of_nonneg (inv_nonneg.mpr (norm_nonneg x)), hn]
    have he := h (z • x) hy
    have hf : WithLp.ofLp (z • x) = z • v := rfl
    rw [hf, outer_smul, map_smul, map_smul] at he
    have he' := congrArg (fun M => (z * star z)⁻¹ • M) he
    simpa only [smul_smul, inv_mul_cancel₀ (mul_ne_zero hz (star_ne_zero.mpr hz)),
      one_smul] using he'

end Paper2PureStateTomography


==> anc/lean/PurificationEvolution.lean <==
import MixedStatePurification

/-! An untouched reference implements the same mixed-state evolution for
every actual rectangular operation, including every finite Kraus outcome. -/
namespace Paper2PurificationEvolution
open Matrix FinitePure
open scoped Kronecker
noncomputable section
variable {n m r : Type*} [Fintype n] [DecidableEq n]
  [Fintype m] [DecidableEq m] [Fintype r] [DecidableEq r]
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false

def column (B : Matrix n r ℂ) : Matrix (n × r) Unit ℂ := fun ij _ => B ij.1 ij.2

theorem column_partialTrace (B : Matrix n r ℂ) :
    partialTrace (column B*(column B)ᴴ)=B*Bᴴ := by
  ext i j
  simp [partialTrace, column, Matrix.mul_apply, Matrix.conjTranspose_apply]

theorem kronecker_column (A : Matrix m n ℂ) (B : Matrix n r ℂ) :
    (A ⊗ₖ (1 : Matrix r r ℂ))*column B=column (A*B) := by
  ext ⟨i,j⟩ u
  simp [column, Matrix.mul_apply, Fintype.sum_prod_type,
    Matrix.kronecker_apply, Matrix.one_apply]

theorem purification_evolution (A : Matrix m n ℂ) (B : Matrix n r ℂ) :
    partialTrace ((A ⊗ₖ (1 : Matrix r r ℂ))*(column B*(column B)ᴴ)*
      (A ⊗ₖ (1 : Matrix r r ℂ))ᴴ)=A*(B*Bᴴ)*Aᴴ := by
  have he : (A ⊗ₖ (1 : Matrix r r ℂ))*(column B*(column B)ᴴ)*
      (A ⊗ₖ (1 : Matrix r r ℂ))ᴴ=column (A*B)*(column (A*B))ᴴ := by
    rw [← Matrix.mul_assoc, kronecker_column]
    rw [Matrix.mul_assoc, ← Matrix.conjTranspose_mul, kronecker_column]
  rw [he, column_partialTrace, Matrix.conjTranspose_mul]
  simp only [Matrix.mul_assoc]

end
end Paper2PurificationEvolution


==> anc/lean/QuadraticKernel.lean <==
import Kernel
import Minors
import Mathlib.Tactic.LinearCombination
import Mathlib.Tactic.FieldSimp

/-!
S5: quadratic all-matrix symmetry plus the scalar Gram identity forces every
rank-one slice to vanish. The proof uses exact polarization rather than any
analytic derivative. The physical protocol and SU(3)-to-all-matrices extension
remain separate obligations; no rank-one vanishing premise is assumed here.
-/
set_option linter.unusedSimpArgs false
set_option maxRecDepth 4000
set_option maxHeartbeats 3000000
namespace S45QuadraticKernel
open Matrix
open scoped BigOperators ComplexOrder
abbrev Q := Fin 3

/-- Every one of the 45-coefficient quadratic maps satisfies parallelogram polarization. -/
theorem quadratic_parallelogram (c : Q → Q → Fin 45 → ℂ) (M D : Matrix Q Q ℂ) :
    S45Minors.quadMatrix c (M+D) + S45Minors.quadMatrix c (M-D) =
      (2 : ℂ) • S45Minors.quadMatrix c M + (2 : ℂ) • S45Minors.quadMatrix c D := by
  ext i j
  simp only [S45Minors.quadMatrix, S45Minors.quad, Matrix.of_apply,
    Matrix.add_apply, Matrix.sub_apply, Matrix.smul_apply, smul_eq_mul]
  ring

/-- Symmetry is preserved by the bilinear congruence R X R-transpose. -/
theorem projected_symmetry (L : Matrix Q Q ℂ → Matrix Q Q ℂ)
    (h : ∀ M, (M * L M)ᵀ = M * L M)
    (R : Matrix (Fin 2) Q ℂ) (M : Matrix Q Q ℂ) :
    (R * M * L M * Rᵀ)ᵀ = R * M * L M * Rᵀ := by
  have hh := congrArg (fun Z => R * Z * Rᵀ) (h M)
  simpa only [Matrix.transpose_mul, Matrix.transpose_transpose, Matrix.mul_assoc] using hh

/-- The rank-one projected derivative follows by three exact quadratic evaluations. -/
theorem projected_polarization (L : Matrix Q Q ℂ → Matrix Q Q ℂ)
    (h : ∀ M, (M * L M)ᵀ = M * L M)
    (hquad : ∀ M D, L (M+D) + L (M-D) = (2 : ℂ) • L M + (2 : ℂ) • L D)
    (R : Matrix (Fin 2) Q ℂ) (P D : Matrix Q Q ℂ) (hRP : R * P = 0) :
    (R * D * L P * Rᵀ)ᵀ = R * D * L P * Rᵀ := by
  have hp : (R * D * L (P+D) * Rᵀ)ᵀ = R * D * L (P+D) * Rᵀ := by
    simpa only [Matrix.mul_add, hRP, zero_add] using projected_symmetry L h R (P+D)
  have hm : (R * D * L (P-D) * Rᵀ)ᵀ = R * D * L (P-D) * Rᵀ := by
    simpa only [Matrix.mul_sub, hRP, zero_sub, Matrix.neg_mul, Matrix.transpose_neg, neg_inj]
      using projected_symmetry L h R (P-D)
  have hd := projected_symmetry L h R D
  have heq : R * D * L (P+D) * Rᵀ + R * D * L (P-D) * Rᵀ =
      (2 : ℂ) • (R * D * L P * Rᵀ) + (2 : ℂ) • (R * D * L D * Rᵀ) := by
    rw [← Matrix.add_mul, ← Matrix.mul_add, hquad]
    simp only [Matrix.mul_add, Matrix.add_mul, Matrix.mul_smul, Matrix.smul_mul]
  have hs : (R * D * L (P+D) * Rᵀ + R * D * L (P-D) * Rᵀ)ᵀ =
      R * D * L (P+D) * Rᵀ + R * D * L (P-D) * Rᵀ := by
    rw [Matrix.transpose_add, hp, hm]
  rw [heq] at hs
  simp only [Matrix.transpose_add, Matrix.transpose_smul, hd] at hs
  ext i j
  have hh := congrFun (congrFun hs i) j
  simp only [Matrix.add_apply, Matrix.smul_apply, smul_eq_mul] at hh
  linear_combination (1/2 : ℂ) * hh

/-- A right inverse discharges the surjectivity of D -> R D, so Kernel applies. -/
theorem projected_common_kernel (L : Matrix Q Q ℂ → Matrix Q Q ℂ)
    (h : ∀ M, (M * L M)ᵀ = M * L M)
    (hquad : ∀ M D, L (M+D) + L (M-D) = (2 : ℂ) • L M + (2 : ℂ) • L D)
    (R : Matrix (Fin 2) Q ℂ) (S : Matrix Q (Fin 2) ℂ)
    (hRS : R * S = 1) (P : Matrix Q Q ℂ) (hRP : R * P = 0) :
    L P * Rᵀ = 0 := by
  apply S45Kernel.all_left_products_symmetric_zero
  intro A
  have hh := projected_polarization L h hquad R P (S*A) hRP
  simpa only [← Matrix.mul_assoc, hRS, Matrix.one_mul] using hh

/-- Explicit full-row-rank annihilators for every nonzero qutrit left factor. -/
theorem rank_one_annihilator (x y : Q → ℂ) (hx : x ≠ 0) :
    ∃ (R : Matrix (Fin 2) Q ℂ) (S : Matrix Q (Fin 2) ℂ),
      R * S = 1 ∧ R * S45Minors.outer x y = 0 := by
  obtain ⟨p,hp⟩ : ∃ p, x p ≠ 0 := by
    by_contra hn
    apply hx
    ext p
    simpa using not_exists.mp hn p
  fin_cases p
  · change x 0 ≠ 0 at hp
    refine ⟨!![-x 1 / x 0, 1, 0; -x 2 / x 0, 0, 1], !![0,0; 1,0; 0,1], ?_, ?_⟩
    · ext i j
      fin_cases i <;> fin_cases j <;> simp [Matrix.mul_apply, Fin.sum_univ_succ, Matrix.one_apply]
    · ext i j
      fin_cases i <;> simp [S45Minors.outer, Matrix.mul_apply, Fin.sum_univ_succ]
      all_goals (field_simp [hp]; ring)
  · change x 1 ≠ 0 at hp
    refine ⟨!![1, -x 0 / x 1, 0; 0, -x 2 / x 1, 1], !![1,0; 0,0; 0,1], ?_, ?_⟩
    · ext i j
      fin_cases i <;> fin_cases j <;> simp [Matrix.mul_apply, Fin.sum_univ_succ, Matrix.one_apply]
    · ext i j
      fin_cases i <;> simp [S45Minors.outer, Matrix.mul_apply, Fin.sum_univ_succ]
      all_goals (field_simp [hp]; ring)
  · change x 2 ≠ 0 at hp
    refine ⟨!![1, 0, -x 0 / x 2; 0, 1, -x 1 / x 2], !![1,0; 0,1; 0,0], ?_, ?_⟩
    · ext i j
      fin_cases i <;> fin_cases j <;> simp [Matrix.mul_apply, Fin.sum_univ_succ, Matrix.one_apply]
    · ext i j
      fin_cases i <;> simp [S45Minors.outer, Matrix.mul_apply, Fin.sum_univ_succ]
      all_goals (field_simp [hp]; ring)

/-- A right inverse supplies a concrete nonzero column of R-transpose. -/
theorem transpose_column_nonzero (R : Matrix (Fin 2) Q ℂ) (S : Matrix Q (Fin 2) ℂ)
    (hRS : R * S = 1) : Rᵀ *ᵥ (Pi.single (0 : Fin 2) 1) ≠ 0 := by
  intro hz
  have hh : Sᵀ *ᵥ (Rᵀ *ᵥ (Pi.single (0 : Fin 2) 1)) = Pi.single (0 : Fin 2) 1 := by
    rw [Matrix.mulVec_mulVec, ← Matrix.transpose_mul, hRS, Matrix.transpose_one, Matrix.one_mulVec]
  have hh0 := congrFun hh 0
  simp [hz] at hh0

/-- All-matrix symmetry and scalar Gram, not rank-one vanishing, are the premises. -/
theorem rank_one_slices_zero {s : Type*} [Fintype s]
    (c : s → Q → Q → Fin 45 → ℂ) (γ : Matrix Q Q ℂ → ℂ)
    (hsym : ∀ j M, (M * S45Minors.quadMatrix (c j) M)ᵀ = M * S45Minors.quadMatrix (c j) M)
    (hgram : ∀ M, (∑ j, (S45Minors.quadMatrix (c j) M)ᴴ * S45Minors.quadMatrix (c j) M) =
      γ M • (1 : Matrix Q Q ℂ)) (x y : Q → ℂ) :
    ∀ j, S45Minors.quadMatrix (c j) (S45Minors.outer x y) = 0 := by
  by_cases hx : x = 0
  · subst x
    intro j
    ext a b
    simp [S45Minors.quadMatrix, S45Minors.quad, S45Minors.outer]
  obtain ⟨R,S,hRS,hRP⟩ := rank_one_annihilator x y hx
  apply S45Kernel.common_kernel_slices_zero
    (fun j => S45Minors.quadMatrix (c j) (S45Minors.outer x y))
    (γ (S45Minors.outer x y)) (hgram _) (Rᵀ *ᵥ Pi.single (0 : Fin 2) 1)
    (transpose_column_nonzero R S hRS)
  intro j
  rw [Matrix.mulVec_mulVec,
    projected_common_kernel (S45Minors.quadMatrix (c j)) (hsym j)
      (quadratic_parallelogram (c j)) R S hRS (S45Minors.outer x y) hRP,
    Matrix.zero_mulVec]

/-- The new bridge discharges the rank-one premise of the existing adjugate theorem. -/
theorem symmetry_gram_adjugate_factorization {s : Type*} [Fintype s]
    (c : s → Q → Q → Fin 45 → ℂ) (γ : Matrix Q Q ℂ → ℂ)
    (hsym : ∀ j M, (M * S45Minors.quadMatrix (c j) M)ᵀ = M * S45Minors.quadMatrix (c j) M)
    (hgram : ∀ M, (∑ j, (S45Minors.quadMatrix (c j) M)ᴴ * S45Minors.quadMatrix (c j) M) =
      γ M • (1 : Matrix Q Q ℂ)) (j : s) (M : Matrix Q Q ℂ) :
    S45Minors.quadMatrix (c j) M = S45Minors.adjMatrixLinear (c j) M.adjugate := by
  apply S45Minors.matrix_quadratic_adjugate_factorization
  intro x y
  exact rank_one_slices_zero c γ hsym hgram x y j

#print axioms quadratic_parallelogram
#print axioms projected_symmetry
#print axioms projected_polarization
#print axioms projected_common_kernel
#print axioms rank_one_annihilator
#print axioms transpose_column_nonzero
#print axioms rank_one_slices_zero
#print axioms symmetry_gram_adjugate_factorization
#print axioms Q
end S45QuadraticKernel


==> anc/lean/QueryComposition.lean <==
import RoutedWord

/-! Composition of literal forward-query words. Fixed gates are constructed
without an oracle argument, and the number of ordinary oracle factors adds. -/
namespace Paper2QueryComposition
open Matrix S4Word S4Routing
noncomputable section
variable {h : Type*} [Fintype h] [DecidableEq h]

def append (F G : ℕ → Matrix h h ℂ) (n : ℕ) : ℕ → ℕ → Matrix h h ℂ
  | 0 => leftGate F n (G 0)
  | m+1 => Function.update (append F G n m) (n+m+1) (G (m+1))

theorem word_append (F G : ℕ → Matrix h h ℂ) (Q : Matrix h h ℂ) (n m : ℕ) :
    word (append F G n m) Q (n+m) = word G Q m * word F Q n := by
  induction m with
  | zero => simpa only [append,Nat.add_zero,word] using word_leftGate F Q (G 0) n
  | succ m ih =>
    rw [show n+(m+1)=n+m+1 by omega,append,word_update_succ,ih,word]
    simp only [Matrix.mul_assoc]

theorem append_isometry (F G : ℕ → Matrix h h ℂ) (n m : ℕ)
    (hF : ∀ j, (F j)ᴴ*F j=1) (hG : ∀ j, (G j)ᴴ*G j=1) :
    ∀ j, (append F G n m j)ᴴ*append F G n m j=1 := by
  induction m with
  | zero => exact leftGate_isometry F n (G 0) hF (hG 0)
  | succ m ih =>
    intro j
    by_cases hj : j=n+m+1
    · subst j
      simpa only [append,Function.update_self] using hG (m+1)
    · simpa only [append,Function.update_of_ne hj] using ih j

/-- A fixed, full-space unitary word realizing an entire oracle-dependent
operator. This is a conclusion-producing interface, not a logical endpoint
assumption. -/
def Realizes {u : Type*} (Q C : u → Matrix h h ℂ) (n : ℕ) : Prop :=
  ∃ F : ℕ → Matrix h h ℂ,
    (∀ j, (F j)ᴴ*F j=1 ∧ F j*(F j)ᴴ=1) ∧ ∀ U, word F (Q U) n=C U

theorem realizes_word {u : Type*} (Q : u → Matrix h h ℂ)
    (F : ℕ → Matrix h h ℂ) (hF : ∀ j, (F j)ᴴ*F j=1 ∧ F j*(F j)ᴴ=1) (n : ℕ) :
    Realizes Q (fun U => word F (Q U) n) n := ⟨F,hF,fun _ => rfl⟩

theorem realizes_fixed {u : Type*} (Q : u → Matrix h h ℂ) (A : Matrix h h ℂ)
    (hA : Aᴴ*A=1) : Realizes Q (fun _ => A) 0 :=
  ⟨fun _ => A,fun _ => ⟨hA,mul_eq_one_comm.mp hA⟩,fun _ => rfl⟩

theorem realizes_mul {u : Type*} {Q C D : u → Matrix h h ℂ} {n m : ℕ}
    (hC : Realizes Q C n) (hD : Realizes Q D m) :
    Realizes Q (fun U => D U*C U) (n+m) := by
  obtain ⟨F,hF,heF⟩ := hC
  obtain ⟨G,hG,heG⟩ := hD
  refine ⟨append F G n m,fun j => ?_,?_⟩
  · have h := append_isometry F G n m (fun j => (hF j).1) (fun j => (hG j).1) j
    exact ⟨h,mul_eq_one_comm.mp h⟩
  · intro U
    rw [word_append,heF,heG]

end
end Paper2QueryComposition


==> anc/lean/QueryRemoval.lean <==
import PhysicalPrefix

/-! Resource-preserving first-query removal for the actual forward-oracle word.
The replacement gates and identity-evaluated program are fixed independently
of U. This does not supply the remaining all-M slice-symmetry argument or the
final invocation of a fully formal S4 impossibility theorem. -/
set_option linter.unusedSectionVars false
namespace S5QueryRemoval
open Matrix
open scoped Kronecker
variable {h : Type*} [Fintype h] [DecidableEq h]

/-- Peel the first query and first fixed gate from any nonempty forward word. -/
theorem word_first_query (G : ℕ → Matrix h h ℂ) (Q : Matrix h h ℂ) (q : ℕ) :
    S4Word.word G Q (q+1) =
      S4Word.word (fun j => G (j+1)) Q q * Q * G 0 := by
  induction q with
  | zero => rfl
  | succ q ih =>
    rw [S4Word.word, ih, S4Word.word]
    simp only [Matrix.mul_assoc]

/-- Absorb the fixed encoding into the next known gate after removing query one. -/
def reducedGates (G : ℕ → Matrix h h ℂ) : ℕ → Matrix h h ℂ
  | 0 => G 1 * G 0
  | j+1 => G (j+2)

/-- The replacement word has precisely q oracle factors, rather than q+1. -/
theorem reduced_word (G : ℕ → Matrix h h ℂ) (Q : Matrix h h ℂ) (q : ℕ) :
    S4Word.word (reducedGates G) Q q =
      S4Word.word (fun j => G (j+1)) Q q * G 0 := by
  induction q with
  | zero => rfl
  | succ q ih => simp only [S4Word.word, reducedGates, ih, Matrix.mul_assoc]

/-- Every replacement fixed gate remains an isometry in the same finite space. -/
theorem reduced_gates_isometry (G : ℕ → Matrix h h ℂ)
    (hG : ∀ j, (G j)ᴴ * G j = 1) :
    ∀ j, (reducedGates G j)ᴴ * reducedGates G j = 1 := by
  intro j
  cases j with
  | zero =>
    simp only [reducedGates, Matrix.conjTranspose_mul, Matrix.mul_assoc]
    rw [← Matrix.mul_assoc (G 1)ᴴ, hG 1, Matrix.one_mul, hG 0]
  | succ j => exact hG (j+2)

abbrev Q := Fin 3
variable {p r : Type*} [Fintype p] [DecidableEq p] [Fintype r] [DecidableEq r]

/-- Fixed isometric maps preserve the program's squared-norm bracket. -/
theorem isometry_bracket {n : Type*} [Fintype n] [DecidableEq n]
    (A : Matrix p n ℂ) (hA : Aᴴ * A = 1) (v : n → ℂ) :
    S4Program.bracket (A *ᵥ v) (A *ᵥ v) = S4Program.bracket v v := by
  change star (A *ᵥ v) ⬝ᵥ (A *ᵥ v) = star v ⬝ᵥ v
  rw [Matrix.star_mulVec, ← Matrix.dotProduct_mulVec, Matrix.mulVec_mulVec,
    hA, Matrix.one_mulVec]

/-- Evaluating the physical preparation at I gives a normalized fixed program
whenever its known gates are isometries and its initial state is normalized. -/
theorem fixed_program_normalized (C : Matrix p (Q × r) ℂ)
    (B : Matrix (Q × r) (Q × r) ℂ) (v : Q × r → ℂ)
    (hC : Cᴴ * C = 1) (hB : Bᴴ * B = 1) (hv : S4Program.bracket v v = 1) :
    S4Program.bracket (S5TwoQuery.preparation C B v 1)
      (S5TwoQuery.preparation C B v 1) = 1 := by
  simp only [S5TwoQuery.preparation, Matrix.one_kronecker_one, Matrix.one_mulVec]
  rw [isometry_bracket C hC, isometry_bracket B hB, hv]

/-- Equality of the original q+1-query endpoint and the explicit q-query
replacement with one fixed identity-evaluated input program. -/
theorem actual_query_removal (G : ℕ → Matrix (Q × p) (Q × p) ℂ)
    (hG0 : (G 0)ᴴ * G 0 = 1) (C : Matrix p (Q × r) ℂ)
    (B : Matrix (Q × r) (Q × r) ℂ) (v : Q × r → ℂ)
    (hsym : ∀ s M,
      (M * S5SliceGram.encodingSlice (G 0) (S5TwoQuery.preparation C B v M) s)ᵀ =
        M * S5SliceGram.encodingSlice (G 0) (S5TwoQuery.preparation C B v M) s)
    (U : Matrix Q Q ℂ) (hdet : U.det = 1) (q : ℕ) :
    S4Word.word G (U ⊗ₖ (1 : Matrix p p ℂ)) (q+1) *
        S4Program.insert (d:=Q) (S5TwoQuery.preparation C B v U) =
      S4Word.word (reducedGates G) (U ⊗ₖ (1 : Matrix p p ℂ)) q *
        S4Program.insert (d:=Q) (S5TwoQuery.preparation C B v 1) := by
  rw [word_first_query, reduced_word]
  simp only [Matrix.mul_assoc]
  rw [S5PhysicalPrefix.preparation_prefix_fixed (G 0) hG0 C B v hsym U hdet]

/-- The finite dimension and gate isometries are preserved by the explicit
replacement, simultaneously for every determinant-one oracle. -/
theorem actual_query_removal_isometric (G : ℕ → Matrix (Q × p) (Q × p) ℂ)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (C : Matrix p (Q × r) ℂ)
    (B : Matrix (Q × r) (Q × r) ℂ) (v : Q × r → ℂ)
    (hsym : ∀ s M,
      (M * S5SliceGram.encodingSlice (G 0) (S5TwoQuery.preparation C B v M) s)ᵀ =
        M * S5SliceGram.encodingSlice (G 0) (S5TwoQuery.preparation C B v M) s)
    (q : ℕ) :
    (∀ j, (reducedGates G j)ᴴ * reducedGates G j = 1) ∧
      ∀ U : Matrix Q Q ℂ, U.det = 1 →
        S4Word.word G (U ⊗ₖ (1 : Matrix p p ℂ)) (q+1) *
            S4Program.insert (d:=Q) (S5TwoQuery.preparation C B v U) =
          S4Word.word (reducedGates G) (U ⊗ₖ (1 : Matrix p p ℂ)) q *
            S4Program.insert (d:=Q) (S5TwoQuery.preparation C B v 1) := by
  refine ⟨reduced_gates_isometry G hG, ?_⟩
  intro U hdet
  exact actual_query_removal G (hG 0) C B v hsym U hdet q

end S5QueryRemoval


==> anc/lean/QuerySelection.lean <==
import SeedOccurrence

/-! Query selection with actual isometric occurrence witnesses. A nonzero
block seed constructs the right tensor-product occurrence through Tensor--Hom. -/
noncomputable section
namespace Paper2QuerySelection
open Matrix Paper2TensorHom Paper2SeedMultiplicity Paper2SeedCopies
open Paper2TensorHomMultiplicity
open scoped Kronecker
set_option linter.unusedSectionVars false
variable {g l m n p : Type*} [Fintype l] [DecidableEq l] [Nonempty l]
  [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]
  [Fintype p] [DecidableEq p]

theorem tensor_unitary (C : Matrix n n ℂ) (B : Matrix m m ℂ)
    (hC : Cᴴ*C=1) (hB : Bᴴ*B=1) : (C ⊗ₖ B)ᴴ*(C ⊗ₖ B)=1 := by
  rw [Matrix.conjTranspose_kronecker,← Matrix.mul_kronecker_mul,hC,hB,
    Matrix.one_kronecker_one]

theorem reciprocal_multiplicity_dimension
    (A : g → Matrix l l ℂ) (B : g → Matrix m m ℂ) (C : g → Matrix n n ℂ)
    (hA : ∀ x, (A x)ᴴ*A x=1) (hB : ∀ x, (B x)ᴴ*B x=1) (hC : ∀ x, (C x)ᴴ*C x=1) :
    Module.finrank ℂ (seeds (fun x => A x ⊗ₖ (B x).map star) C) =
      Module.finrank ℂ (seeds (fun x => C x ⊗ₖ B x) A) := by
  rw [reciprocal_hom_dimension A B C hB]
  exact adjoint_hom_dimension A _ hA (fun x => tensor_unitary _ _ (hC x) (hB x))

theorem nonzero_block_seed_occurs
    (A : g → Matrix l l ℂ) (B : g → Matrix m m ℂ) (C : g → Matrix n n ℂ)
    (hA : ∀ x, (A x)ᴴ*A x=1) (hB : ∀ x, (B x)ᴴ*B x=1) (hC : ∀ x, (C x)ᴴ*C x=1)
    (hi : ∀ S : Submodule ℂ (l → ℂ),
      (∀ x v, v∈S → A x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (S : Matrix (l × m) n ℂ)
    (hS : ∀ x, S*C x=(A x ⊗ₖ (B x).map star)*S) (hn : S≠0) :
    Occurs (fun x => C x ⊗ₖ B x) A := by
  have ht (x : g) : A x*reshape S=reshape S*(C x ⊗ₖ B x) :=
    ((reshaped_intertwining_iff S (A x) (B x) (C x) (hB x)
      (mul_eq_one_comm.mp (hB x))).mp (hS x)).symm
  have hu (x : g) := tensor_unitary (C x) (B x) (hC x) (hB x)
  have he (x : g) : (C x ⊗ₖ B x)*(reshape S)ᴴ=(reshape S)ᴴ*A x :=
    (adjoint_extraction (A x) (C x ⊗ₖ B x) (reshape S) (hA x)
      (mul_eq_one_comm.mp (hu x)) (ht x)).symm
  have hne : (reshape S)ᴴ≠0 := by
    intro hz
    have hz' : reshape S=0 := by
      have h := congrArg Matrix.conjTranspose hz
      simpa only [Matrix.conjTranspose_conjTranspose,Matrix.conjTranspose_zero] using h
    apply hn
    exact reshape_injective hz'
  exact nonzero_seed_gives_copy _ A hu hA hi _ he hne

theorem query_selection_intersection
    (F : g → Matrix n n ℂ) (L : g → Matrix p p ℂ)
    (A : g → Matrix l l ℂ) (B : g → Matrix m m ℂ) (C : g → Matrix n n ℂ)
    (hA : ∀ x, (A x)ᴴ*A x=1) (hB : ∀ x, (B x)ᴴ*B x=1) (hC : ∀ x, (C x)ᴴ*C x=1)
    (hi : ∀ S : Submodule ℂ (l → ℂ),
      (∀ x v, v∈S → A x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (J : Matrix (n × p) l ℂ) (hJ : Jᴴ*J=1)
    (hj : ∀ x, (F x ⊗ₖ L x)*J=J*A x)
    (S : Matrix (l × m) n ℂ)
    (hS : ∀ x, S*C x=(A x ⊗ₖ (B x).map star)*S) (hn : S≠0) :
    Occurs (fun x => F x ⊗ₖ L x) A ∧ Occurs (fun x => C x ⊗ₖ B x) A :=
  ⟨⟨J,hJ,hj⟩,nonzero_block_seed_occurs A B C hA hB hC hi S hS hn⟩

theorem absent_right_type_forces_seed_zero
    (A : g → Matrix l l ℂ) (B : g → Matrix m m ℂ) (C : g → Matrix n n ℂ)
    (hA : ∀ x, (A x)ᴴ*A x=1) (hB : ∀ x, (B x)ᴴ*B x=1) (hC : ∀ x, (C x)ᴴ*C x=1)
    (hi : ∀ S : Submodule ℂ (l → ℂ),
      (∀ x v, v∈S → A x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (hn : ¬ Occurs (fun x => C x ⊗ₖ B x) A)
    (S : Matrix (l × m) n ℂ)
    (hS : ∀ x, S*C x=(A x ⊗ₖ (B x).map star)*S) : S=0 := by
  by_contra hs
  exact hn (nonzero_block_seed_occurs A B C hA hB hC hi S hS hs)

theorem qutrit_query_selection
    (L : Matrix (Fin 3) (Fin 3) ℂ → Matrix p p ℂ)
    (A : Matrix (Fin 3) (Fin 3) ℂ → Matrix l l ℂ)
    (B : Matrix (Fin 3) (Fin 3) ℂ → Matrix m m ℂ)
    (hA : ∀ U, Paper2S123.SpecialUnitary U → (A U)ᴴ*A U=1)
    (hB : ∀ U, Paper2S123.SpecialUnitary U → (B U)ᴴ*B U=1)
    (hcompatible : ∀ U, Paper2S123.SpecialUnitary U → B (U.map star)=(B U).map star)
    (hi : ∀ V : Submodule ℂ (l → ℂ),
      (∀ U, Paper2S123.SpecialUnitary U → ∀ v, v∈V → A U *ᵥ v∈V) → V=⊥ ∨ V=⊤)
    (J : Matrix (Fin 3 × p) l ℂ) (hJ : Jᴴ*J=1)
    (hj : ∀ U, Paper2S123.SpecialUnitary U → (U ⊗ₖ L U)*J=J*A U)
    (S : Matrix (l × m) (Fin 3) ℂ)
    (hS : ∀ U, Paper2S123.SpecialUnitary U → S*U.map star=(A U ⊗ₖ B (U.map star))*S)
    (hn : S≠0) :
    Occurs (fun U : QutritSU => U.val ⊗ₖ L U.val) (fun U : QutritSU => A U.val) ∧
    Occurs (fun U : QutritSU => U.val.map star ⊗ₖ B U.val) (fun U : QutritSU => A U.val) := by
  apply query_selection_intersection (fun U : QutritSU => U.val) (fun U => L U.val)
    (fun U => A U.val) (fun U => B U.val) (fun U => U.val.map star)
    (fun U => hA U.val U.property) (fun U => hB U.val U.property)
    (fun U => (Paper2S123.specialUnitary_conjugate U.property).1) ?_ J hJ
    (fun U => hj U.val U.property) S ?_ hn
  · intro V hV
    exact hi V (fun U hU => hV ⟨U,hU⟩)
  · intro U
    rw [← hcompatible U.val U.property]
    exact hS U.val U.property

end Paper2QuerySelection


==> anc/lean/QutritSeedMultiplicity.lean <==
import SeedMultiplicityClosure
import FundamentalIrreducible

/-! Actual SU(3) conjugate input: no irreducibility hypothesis remains for the
manuscript's general seed multiplicity statement. -/
noncomputable section
namespace Paper2SeedCopies
open Matrix Paper2SeedMultiplicity Paper2S123
open scoped BigOperators
variable {m : Type*} [Fintype m] [DecidableEq m]

abbrev QutritSU := {U : Matrix (Fin 3) (Fin 3) ℂ // SpecialUnitary U}

theorem conjugate_fundamental_irreducible
    (S : Submodule ℂ (Fin 3 → ℂ))
    (hS : ∀ U : QutritSU, ∀ v, v∈S → U.val.map star *ᵥ v∈S) : S=⊥ ∨ S=⊤ := by
  let e := WithLp.linearEquiv 2 ℂ (Fin 3 → ℂ)
  have hi : ∀ U, SpecialUnitary U → ∀ v, v∈S.comap e.toLinearMap →
      WithLp.toLp 2 (U.map star *ᵥ WithLp.ofLp v)∈S.comap e.toLinearMap := by
    intro U hU v hv
    exact hS ⟨U,hU⟩ (WithLp.ofLp v) hv
  rcases Paper2FundamentalIrreducible.invariant_submodule_trivial _ hi with hb | ht
  · left
    apply Submodule.comap_injective_of_surjective e.surjective
    simpa using hb
  · right
    apply Submodule.comap_injective_of_surjective e.surjective
    simpa using ht

def qutritSeeds (H : Matrix (Fin 3) (Fin 3) ℂ → Matrix m m ℂ) :
    Submodule ℂ (Matrix m (Fin 3) ℂ) :=
  seeds (fun U : QutritSU => H U.val) (fun U : QutritSU => U.val.map star)

theorem qutrit_seed_multiplicity (H : Matrix (Fin 3) (Fin 3) ℂ → Matrix m m ℂ)
    (hH : ∀ U, SpecialUnitary U → (H U)ᴴ*H U=1) :
    ∃ (k : ℕ) (A : Fin k → Matrix m (Fin 3) ℂ),
      (∀ j U, SpecialUnitary U → H U*A j=A j*U.map star) ∧
      (∀ j l, (A j)ᴴ*A l=if j=l then 1 else 0) ∧
      (∀ T : Matrix m (Fin 3) ℂ,
        (∀ U, SpecialUnitary U → H U*T=T*U.map star) →
        ∃! c : Fin k → ℂ, T=∑ j, c j • A j) ∧
      Module.finrank ℂ (qutritSeeds H)=k := by
  obtain ⟨k,A,P,hA,ho,_hph,_hpp,_hpc,_hcomp,_hz,hex,hdim⟩ :=
    actual_seed_copies (fun U : QutritSU => H U.val) (fun U : QutritSU => U.val.map star)
      (fun U => hH U.val U.property)
      (fun U => (specialUnitary_conjugate U.property).1)
      conjugate_fundamental_irreducible
  refine ⟨k,A,(fun j U hU => hA j ⟨U,hU⟩),ho,?_,hdim⟩
  intro T hT
  exact hex T (fun U => hT U.val U.property)

end Paper2SeedCopies


==> anc/lean/README.md <==
# Lean proof sources and reproducibility

Start with [MAIN_RESULTS.md](MAIN_RESULTS.md) for the instantiated qutrit construction, compatible parameter family, processing and preparation bounds, and repeated transposition/inversion.

This snapshot contains **396 modules, 2273 public theorem/lemma declarations and 3305 authored public declarations**. The recorded audit rebuilt the 391-module base from an empty local build directory and freshly compiled the five appended modules against those verified objects. It imported no development build cache. The portable replay rebuilds all 396 selected proof sources from empty.

The mathematical scope is the exact S1–S5 source statements and the explicit main-text repeated-use consequences. The 207 stable inventory entries overlap and are not a coverage percentage. Full-manuscript formalization, Mathematica's full symbolic matrices, and the finite numerical and memory-certificate observations of S6 are outside the Lean claim. [source_scope_review.json](source_scope_review.json) states the model and scope; [coverage.md](coverage.md), [coverage.json](coverage.json) and [coverage.csv](coverage.csv) map manuscript statements to declarations.

Saved results are from the previously recorded execution. This release only repackages materials and verifies hashes; it does not claim a new scientific run. Public JSON records keep scientific outcomes and source hashes while replacing host-specific paths with descriptive tokens and omitting obsolete release-workflow fields. Each transformed record identifies its original SHA256. Original manuscript hashes and source line locations refer to the earlier audited snapshot, not the current manuscript's pagination.

## Reproduce

Use Python 3.10+ and Lean `leanprover/lean4:v4.35.0-rc3`. Mathlib is pinned to `d8440dec66461bd8502cff2e59dd4154c3a75493`.

From this directory:

```text
git clone https://github.com/leanprover-community/mathlib4.git mathlib
git -C mathlib checkout d8440dec66461bd8502cff2e59dd4154c3a75493
```

From the Mathlib directory, obtain the official dependency cache for the external imports listed in `../cache_modules.txt`. In PowerShell:

```powershell
$cacheModules = Get-Content ../cache_modules.txt
lake exe cache get $cacheModules
```

Return to this directory and run:

```text
python replay.py mathlib
```

Use `--lean-bin /path/to/toolchain/bin` when Lean is not on PATH. Optional `--fallback-mathlib PATH` accepts a second cache only after the same source fingerprint matches. The package does not include generated oleans or Mathlib caches. The replay creates fresh local oleans and audits every selected source; it does not fetch or mutate Mathlib.

`environment.json` pins all module filenames and SHA256s and the 8596 Mathlib source/configuration files (with CRLF/LF normalization). It checks the pinned Git commit when Git metadata exists. Compiler and dependency artifacts remain explicit trusted infrastructure. The scanner rejects placeholders, custom axioms, unsafe and native-evaluation proof shortcuts, then audits public and generated declarations. An exit code of zero and `all_passed: true` concern the statements actually checked.

## Recorded evidence

- [verified_source_manifest.json](verified_source_manifest.json): selected source hashes and counts.
- [checks/results.json](checks/results.json): the 396-module execution and declaration/axiom audit.
- [checks/base-results.json](checks/base-results.json): the independently recorded 391-module base execution.
- `checks/*.log`: all 396 recorded module audit logs.
- `checks/sources/`: the five generated audit source files for the appended modules; these are distinct from the public proof modules.
- [checks/main_reuse_source_review.json](checks/main_reuse_source_review.json): the explicit repeated-use and inversion source review.

The per-module JSON files for the 391-module base were exact duplicates of entries retained in `checks/base-results.json` and have been omitted. Historical development snapshots and integration scripts are not portable replay inputs and are not included.

## Module scope

| Module | Theorems/lemmas | Precisely checked content |
|---|---:|---|
| `AbstractBell.lean` | 5 | The Bell maps as actual abstract TensorProduct linear maps. The preceding finite matrices are their matrices in the canonical product bases. |
| `ActualCatalyticClosure.lean` | 7 | See the precise module declarations and current source-scope review. |
| `ActualSeedCopies.lean` | 1 | All orthogonal-copy and inequivalent-remainder premises of the seed multiplicity theorem are obtained from actual unitary irreducibility. |
| `ActualTwentySevenImage.lean` | 3 | Exact intrinsic image of the actual CG-completed27 carrier. The first and third indices are fundamental, the second and fourth are dual. This identifies the representation space itself without assuming irreducibility. |
| `AdaptiveBounds.lean` | 3 | Direct exact lower bounds for the actual finite two-stage adaptive Kraus-instrument model. Only normalized physical pure-state correctness is assumed; every word, seed, common memory, and output factor is constructed. |
| `AdaptiveInterface.lean` | 6 | Explicit initial records and seed/program interfaces for the finite instrument compiler. The preparation seed and processing input encoding are constructed, so later two-stage alignment need not assume their existence. |
| `AdaptiveQuery.lean` | 8 | Oracle calls remain explicit when adaptive instruments are purified. The retained record is part of the memory, and every branch uses exactly one ordinary oracle at each prescribed query time. |
| `Adjoint.lean` | 33 | An explicit normalized Hermitian basis for the actual SU(3) adjoint carrier. The manuscript allows any fixed Hilbert--Schmidt orthonormal traceless Hermitian basis. We choose the two diagonal and six symmetric/antisymmetric matrix units listed below. Every coefficient and normalization is fixed, not postulated. |
| `AdjointCommutant.lean` | 2 | Exact rational row certificates for the scalar commutant of the actual eight-dimensional adjoint representation in its proved rational coordinates. |
| `AdjointIrreducible.lean` | 2 | Irreducibility of the actual unitary eight-dimensional adjoint carrier. The rational certificate is transported through the proved invertible coordinate change, then applied to arbitrary complex invariant submodules. |
| `AdjointMatrixSpace.lean` | 2 | The actual eight coordinate columns have exactly the traceless matrix image. |
| `AdjointWeights.lean` | 8 | Exact action tables in the integer traceless adjoint coordinates. |
| `AdjugateBridge.lean` | 5 | S5: remove the invertibility restriction after the adjugate change of variables. The all-matrix cubic symmetry remains a premise; no SU(3) density is assumed here. |
| `AdjugateSurjectivity.lean` | 3 | The explicit inverse image in the source's adjugate substitution. Any square root works; the existing polynomial continuation proof stays unchanged. |
| `AnalyticProgram.lean` | 9 | Endpoint and normalization equations obtained by actual real differentiation. The output program derivative is recovered from the exact protocol, rather than postulated independently. Both program terms survive in the response. |
| `AnalyticProtocol.lean` | 5 | Physical finite-query protocol bridge. The assumptions concern an actual differentiable unitary oracle curve and the exact endpoint, never its derivative or a postulated CP response. Finite preparation gives input differentiability; endpoint extraction gives output differentiability and normalization. |
| `AnalyticTargets.lean` | 8 | Target derivatives and their exact logarithmic responses are calculated from the oracle derivative, so target derivative equations are not assumptions. |
| `AnalyticWord.lean` | 10 | Real-parameter derivatives of actual finite matrix gate words. All derivatives are Mathlib `HasDerivAt`; the entrywise presentation avoids choosing a particular equivalent norm on the finite-dimensional matrix space. |
| `AntisymmetricSeed.lean` | 5 | The manuscript's antisymmetric example: actual 6+3 decomposition and uniqueness of every SU(3) seed, with no multiplicity assumption. |
| `AntisymmetricTrace.lean` | 9 | The literal antisymmetric product-trace identity from S4, with the actual SWAP operator and a positive-semidefinite test rather than a scalar premise. |
| `ApproximatePrograms.lean` | 8 | See the precise module declarations and current source-scope review. |
| `BellContraction.lean` | 5 | Actual unnormalized Bell contraction and insertion, in the canonical finite tensor-product bases. The associativity convention is explicit. |
| `BellIdentities.lean` | 3 | Literal Bell-ket transpose trick, for arbitrary finite complex matrices. The Bell column is unnormalized, as in S1/S2 of the manuscript. |
| `BothDiscardedBounds.lean` | 3 | Direct exact lower bounds for the physical mixed-program two-stage adaptive Kraus-instrument model with inaccessible preparation environments. Only normalized physical pure-state correctness is assumed; every word, seed, common memory, and output factor is constructed. |
| `BothStoppedBounds.lean` | 3 | Direct exact lower bounds for the physical mixed-program two-stage adaptive Kraus-instrument model with inaccessible preparation environments. Only normalized physical pure-state correctness is assumed; every word, seed, common memory, and output factor is constructed. |
| `Budget.lean` | 5 | The q-unital budget fixes the trace of F, closing the earlier numerical trace-budget premise. The only response-formula hypothesis remaining here is the substantive exactness-to-F representation; its analytic derivation is not claimed by these theorems. |
| `C4PreparationCircuit.lean` | 9 | The actual three-query S1 preparation on the very same270-dimensional workspace used by the fixed-catalyst processor. Fixed gates and a fixed computational input precede the oracle quantifier. The output is c_(4/5)(U) in the designated90-dimensional memory and a reset first qutrit. |
| `C4PreparationGeometry.lean` | 9 | Fixed coordinates joining the actual216-dimensional preparation workspace to the270-dimensional basic processor. The oracle remains the first qutrit. A separate fixed decoder places the program in the same90-dimensional memory used by the processor, with query qutrit zero and every padding slot empty. |
| `CGComplement.lean` | 18 | A complete fixed 3+6+15 orthonormal coordinate system for the actual 24-dimensional bar3 x 8 carrier. The first nine columns are the explicit CG tensors proved in InitialCG. The final fifteen are a fixed orthonormal completion; no irreducibility assertion or notebook phase convention is inferred from this dimensional construction. |
| `CGCoordinateEquivalence.lean` | 4 | Explicit fixed unitary coordinate equivalence between any two orthonormal bases of the same actual CG image. This identifies representation type without assuming that a chosen completion agrees entrywise with ordered Gram--Schmidt. |
| `CGFifteen.lean` | 12 | Actual invariant fifteen-dimensional complement of bar3 and 6 in bar3 x 8. The representation is the concrete compression of the tensor action onto the fixed columns in CGComplement. This file proves its intertwining and unitary representation laws; it does not infer irreducibility from dimension fifteen. |
| `CGPartialTrace.lean` | 8 | Query-coordinate partial traces of the three actual initial CG branch projectors. These finite coefficient certificates supply the normalized eight-column Bell-dual embeddings without an irreducibility premise. |
| `CGSeedTrace.lean` | 6 | The second reduced-projector identity, tracing the adjoint coordinate. It normalizes the actual initial block seeds on all data inputs. |
| `CGSixTable.lean` | 1 | See the precise module declarations and current source-scope review. |
| `CPAdaptive.lean` | 4 | Abstract finite CP instruments compile to actual adaptive Kraus networks. Internal Kraus labels are retained for purification but are excluded from every controller input. The complete observable-outcome channel is preserved. |
| `CPBothStoppedBounds.lean` | 4 | Direct processing and preparation lower bounds for finite adaptive CP instruments specified only by complete positivity and total trace preservation. The physical supplied program is mixed; internal Kraus labels are inaccessible. |
| `CPMixedBounds.lean` | 4 | Direct processing and preparation lower bounds for finite adaptive CP instruments specified only by complete positivity and total trace preservation. The physical supplied program is mixed; internal Kraus labels are inaccessible. |
| `CPMixedInitialBounds.lean` | 4 | Direct processing and preparation lower bounds for finite adaptive CP instruments specified only by complete positivity and total trace preservation. The physical supplied program is mixed; internal Kraus labels are inaccessible. |
| `CPNativeOracleTree.lean` | 3 | Native finite CP trees admit arbitrary program/workspace dimensions. Only query nodes supply a genuine data-port unitary factorization. |
| `CPNativeTreeBounds.lean` | 3 | Bounds for finite causal trees of abstract CP instruments, arbitrary mixed initial states, and maximum actual branch query counts. |
| `CPOracleTree.lean` | 2 | External causal trees with abstract CP instruments. Hidden Kraus indices are introduced by a proved construction; continuations depend only on the original observable outcome. Query budgets count actual oracle nodes. |
| `CPQuery.lean` | 4 | CP instruments with explicit ordinary oracle slots compile uniformly in U. The chosen fixed Kraus gates depend only on observable histories, never on the oracle or the internal purification labels. |
| `CPRectOracleTree.lean` | 4 | Abstract CP trees with outcome-dependent output dimensions. Kraus blocks are derived from Choi positivity, including total completeness. |
| `CPRectTreeBounds.lean` | 3 | Bounds for finite causal trees of abstract CP instruments, arbitrary mixed initial states, and maximum actual branch query counts. |
| `CPSelective.lean` | 3 | CP instruments with explicit ordinary oracle slots compile uniformly in U. The chosen fixed Kraus gates depend only on observable histories, never on the oracle or the internal purification labels. |
| `CPTreeBounds.lean` | 3 | Bounds for finite causal trees of abstract CP instruments, arbitrary mixed initial states, and maximum actual branch query counts. |
| `Catalyst.lean` | 5 | Actual S1 catalyst coefficients and swap restoration. The adjoint matrix is the explicit proved representation from Adjoint, not an orthogonal-matrix input. The normalization certificate is the full complex squared norm on all 65 program coordinates, and then on all 90 memory coordinates. |
| `CatalystFamily.lean` | 14 | The complete S1 catalyst family and its actual three-query preparation. The fixed gates depend on the known real weight a, and precede the oracle quantifier. No Gram, normalization, or preparation identity is assumed. |
| `CatalystRestoration.lean` | 3 | See the precise module declarations and current source-scope review. |
| `CatalyticComposition.lean` | 14 | Composable catalytic calls, with arbitrary known operations on the data and a finite reference register between calls. The program is restored after every call. The conclusion is a literal forward-query word, not a matrix power on one data register. |
| `CatalyticInverse.lean` | 12 | The actual transpose processor is used twice, with the same restored program, on the two qutrits of the antisymmetric encoding. Encoding and decoding are full-space fixed unitaries. All eight oracle factors are U. |
| `ChannelBounds.lean` | 2 | Processing lower bounds from exact reduced data-channel correctness. The output environment may be consumed; its factorization is derived rather than imposed. Routing and finite query words remain explicit. |
| `Choi.lean` | 16 | S4 matrix backend. This does not yet formalize the oracle circuit or its derivative. |
| `ChoiInstrument.lean` | 2 | Finite CP instruments have constructed Kraus outcome blocks. Total trace preservation gives completeness without requiring each outcome TP. |
| `ChoiKraus.lean` | 9 | Construct finite Kraus matrices from a positive Choi matrix using the proved matrix square root. Channel identities are coefficient identities. |
| `Closure.lean` | 10 | # Structural closure of the four-query catalytic circuit This file checks the matrix algebra in Supplemental Material S3.3--S3.4. The main closure theorem has explicit hypotheses for the two encoder identities, the midpoint flip, unitarity, and catalyst restoration. It does NOT construct or verify the manuscript's Clebsch--Gordan coefficients, fixed gates, encoder identities, three-query preparation, or query lower bounds. In particular, these structural results alone do not formalize Theorem S1. |
| `CoisometryRecovery.lean` | 2 | No component outside the surviving decoder space can remain when the actual decoded matrix has the same Gram matrix as the full input. |
| `CombinedDiscarded.lean` | 2 | The preparation padding dummy can be discarded together with any preexisting inaccessible output environment, without giving processor access. |
| `CommonWorkspace.lean` | 8 | Enlarging a fixed finite memory preserves each oracle call and the full finite circuit word. Fixed gates are extended unitarily on the unused space. |
| `CommutantMultiplicity.lean` | 5 | A commuting action acts on the actual multiplicity coordinates. All coefficient matrices are extracted from fixed orthonormal intertwiner copies. |
| `CompactPrograms.lean` | 3 | See the precise module declarations and current source-scope review. |
| `CompatibleBasis.lean` | 7 | The stated compatible-basis condition, its seed rewrite, and its actual real-CG realization for the manuscript's fundamental and symmetric labels. |
| `Completion.lean` | 7 | # Finite-dimensional unitary completion of prescribed isometries These statements fill the general unitary-completion obligation in S2 and provide the exact simultaneous-column bridge needed for the prescribed S3 gates. They use Mathlib's proved orthogonal-complement extension, rather than assuming a unitary completion exists. Actual G0/G1/G2 source and target maps must still be constructed and shown isometric before instantiating them. |
| `Complexify.lean` | 19 | # Complex coefficient bridges for the actual S3 pairing matrices The baseline proved the real matrix coefficients. Here those same matrices, with every coefficient embedded in C, satisfy the required conjugate-transpose Gram relations. The bridge is valid on arbitrary complex inputs. No CG or circuit conclusion is assumed. `Pairings` is copied byte-for-byte from the frozen 135-theorem baseline; its local .olean is rebuilt by check.py. |
| `ConjugateFifteenComplexRep.lean` | 13 | The complex determinant-one action for the actual conjugate fifteen. The chosen CG basis is conjugated explicitly; it is never assumed real. |
| `ConjugateFifteenHighestWeight.lean` | 10 | Concrete (2,1) highest-weight data on the actual conjugate fifteen carrier. The conditions are stated explicitly; no abstract classification is assumed. |
| `ConjugateFifteenIrreducible.lean` | 4 | Irreducibility of the actual conjugated fifteen matrices, with no assumption that the chosen CG basis is real. |
| `ControlledPrograms.lean` | 11 | See the precise module declarations and current source-scope review. |
| `CoordinatePermutation.lean` | 2 | Exact multiplication by an arbitrary finite coordinate permutation. |
| `Covariance.lean` | 21 | # Transpose covariance: manuscript S2 This file uses actual complex matrices, not symbolic axioms for the desired conclusion. `SpecialUnitary` states both unitary identities and determinant one. `TransposeCovariant` is exactly w4:tc:definition. The seed, uniqueness, fixed encoding, query update, and fixed-flip theorems prove the corresponding general S2 statements. Concrete CG families and their covariance are separate proof obligations; these general results do not claim to verify those realizations. |
| `DeferredInstrument.lean` | 6 | A conditional second instrument is replaced by a concrete isometry that retains the first outcome and appends the second. The discarded-record channel is exactly the sequential adaptive channel, with no assumed deferred-measurement identity. All operations can change their finite system dimensions. |
| `DiagonalExtension.lean` | 8 | Extend the actual cubic defect from unitary matrices to every diagonal conjugate by a fixed unitary. Three applications of one-variable polynomial uniqueness remove the unit-modulus restrictions, without assuming SVD. |
| `DiscardedBounds.lean` | 3 | Direct exact lower bounds for the physical mixed-program two-stage adaptive Kraus-instrument model with inaccessible preparation environments. Only normalized physical pure-state correctness is assumed; every word, seed, common memory, and output factor is constructed. |
| `DiscardedEnvironment.lean` | 7 | A physical processor acts on a subsystem of the prepared program. A fixed coordinate equivalence exposes the discarded subsystem, and the processor is extended by identity on it with no additional oracle calls. |
| `DualCG.lean` | 9 | Bell duals of the actual initial 3, 6 and 15 CG embeddings. The intertwining equations below are instantiated with the already proved actual carrier maps, not stipulated as circuit premises. |
| `DummyRouting.lean` | 12 | A branch that has stopped sends the ordinary oracle to a dummy register. The construction uses two fixed controlled swaps and one unconditional U call; it does not grant a controlled-U oracle. |
| `DummyTensor.lean` | 9 | Tensoring fixed rectangular instruments with an untouched dummy, with coordinates ordered so the first d-dimensional factor remains the query port. |
| `Embedding.lean` | 8 | # Isometric embeddings and physical unitary extensions These generic finite-matrix statements formalize the block-extraction step in S2 and the physical extension formula for the fixed flip in S3. The existence and explicit values of the manuscript's CG embeddings are not assumed proved by this file: the isometry and unitary premises are exactly its abstract inputs. |
| `EncodedTree.lean` | 3 | An explicit fixed program embedding is absorbed into the first physical instrument, preserving queries. This allows independently compiled stages to share the actual prepared program without equal workspace dimensions. |
| `EncodedTreeBounds.lean` | 3 | Lower bounds after a fixed, proved-isometric program encoding. The encoding is implemented in the literal first instrument and costs no queries. |
| `EndpointFactorization.lean` | 9 | A finite Kraus channel exactly equal to a unitary channel has a data-independent environment in its actual coherent dilation. Factorization is a conclusion from the complete channel equality, not a protocol premise. |
| `EnvironmentChannels.lean` | 15 | Exact mixed-channel semantics for an inaccessible retained environment. The processor acts as identity on this environment; no coherent access to a preparation measurement record is silently granted by this reduction. |
| `EnvironmentTrajectory.lean` | 6 | Carrying an inaccessible environment through the actual adaptive query network preserves every branch operator and the number of ordinary queries. |
| `ExactBounds.lean` | 6 | Exact SU(d) finite-word protocols imply the complete Hermitian response representation and processing query bounds. No directional identity, analytic curve, program derivative, F representation, or CP hypothesis is assumed. |
| `ExactPrefix.lean` | 1 | Exactness itself forces the actual first-prefix symmetry on SU(3). The scalar response representation, trace saturation and Kraus identification are all derived from the finite protocol, not assumed. |
| `ExactStorage.lean` | 2 | The actual finite-word two-preparation/four-processing qutrit transpose protocol is impossible. All analytic, all-matrix-symmetry, coefficient, Gram, adjugate, and query-removal premises are discharged from the word assumptions. General protocol purification/routing and padding p<2 are separate obligations. |
| `ExplicitFifteenCG.lean` | 7 | Fully explicit normalized fifteen CG columns, without a choice of an orthonormal completion. Their image is exactly the earlier CG complement; no identification with a historical notebook phase convention is claimed. |
| `FamilyActualChannel.lean` | 1 | Exact reference-preserving channel action of the constructed family processor. The matrix identity holds for every input operator, hence also every density matrix. |
| `FamilyActualClosure.lean` | 6 | Internally constructed continuous-family processor: five fixed full-space unitaries and exactly four ordinary queries, with exact catalytic return. |
| `FamilyActualMidpointGate.lean` | 6 | Actual fixed full-workspace midpoint gate and flip of the continuous family. |
| `FamilyAllocatedIdentity.lean` | 1 | Actual parameter allocation applied to the grouped identity-oracle input. |
| `FamilyAllocation.lean` | 5 | Parameter-dependent second-query allocation on the actual3/6/15 right factors. All six amplitudes are derived from the affine family weights. |
| `FamilyBlockCoordinates.lean` | 2 | Fixed common coordinates for the four second-query output memory sectors. |
| `FamilyBlockCovariance.lean` | 2 | Actual all-oracle second-query family trajectory in common block coordinates. |
| `FamilyCanonicalEncoding.lean` | 8 | The canonical second encoding in the actual chosen complex CG basis. The right-fifteen branches are explicitly conjugated, as required by the conjugate right factors of the first-query seeds, and the epsilon15 phase is negative. No reality of the noncanonical CG15 choice is assumed. |
| `FamilyCanonicalGate.lean` | 1 | A fixed physical G1 for the explicitly phase-reflected E2 definition. This is an isometry connection, not an assertion of the final conjugate-CG covariance or the continuous-family endpoint. |
| `FamilyCatalyticClosure.lean` | 6 | Four ordinary physical queries close any actual family encoder/flip pair. The remaining encoder and flip premises are explicit, pending their CG construction. |
| `FamilyCompleteProtocol.lean` | 2 | The preparation and processing interfaces use exactly the same stored program,198-dimensional memory and594-dimensional joint workspace. Three ordinary queries prepare that program and reset the temporary query qutrit; four subsequent ordinary processing queries transpose arbitrary data while returning the program exactly. All gates precede every oracle quantifier. |
| `FamilyEncodingTypes.lean` | 1 | Shared physical indices of the full family construction. The retained first-query output has195 coordinates; its second memory has198 coordinates. |
| `FamilyExtraPhi.lean` | 11 | All-SU midpoint trajectories of the three added family sectors and their actual fixed-SWAP relations, in the common real tensor basis. |
| `FamilyFifteenCoupling.lean` | 2 | Exact integer tensor contraction for the additional fifteen-column right-fifteen CG map. The generated literal table is proved against the actual rational CG coefficients inside Lean; Python is not trusted. |
| `FamilyFifteenFlipTensor.lean` | 5 | The fixed bilinear epsilon tensor underlying the final (15,15) seed. Its negative-SWAP identity is basis independent when the same tensor basis is used on both legs; the actual complex CG basis is transported explicitly. |
| `FamilyFifteenIsometry.lean` | 8 | Normalization of the actual fifteen-column epsilon coupling, and its orthogonality to the six-column Bell-dual branch in the same45 coordinates. |
| `FamilyFifteenMatch.lean` | 3 | The actual new first-query branch has zero singlet component and the normalized 120-coordinate adjoint--fifteen seed. No irreducibility premise is used. |
| `FamilyFifteenRealCoordinates.lean` | 6 | The actual fifteen output seed in explicit real tensor coordinates. The fixed change is unitary even when the original completion is complex. |
| `FamilyFifteenSeed.lean` | 8 | The actual new120-dimensional (8,15) seed for the continuous family. The chosen15-column orthonormal complement is used directly; the transpose on the Hermitian adjoint basis is retained rather than assuming its entries real. |
| `FamilyFifteenSeedConstraint.lean` | 5 | Actual all-SU constraint for the225-dimensional midpoint seed, derived from its real epsilon coupling and the proved representation actions. |
| `FamilyFifteenSeedFlip.lean` | 5 | The actual normalized (15,15) midpoint seed, transported to the same fixed real tensor basis on its two legs, is antisymmetric under SWAP. |
| `FamilyFifteenTensor.lean` | 5 | Epsilon tensor coupling from the actual initial fifteen representation into fundamental tensor its conjugate. Every group action is explicit. |
| `FamilyFirstDecoded.lean` | 8 | The old three routes of the continuous family have exact scalar rescaling. |
| `FamilyFirstEncoding.lean` | 11 | The actual additional (bar3,15) route of the continuous catalyst family. The135-dimensional first memory is placed in one198-dimensional physical memory (594 total coordinates). Endpoint zero branches are retained here. |
| `FamilyFirstQuery.lean` | 3 | Covariance and the full SU(3) first-query identity of the additional family branch, using the actual fixed encoding and actual CG coefficients. |
| `FamilyFirstQueryMerge.lean` | 3 | The actual first physical query is connected to the phase-reflected E2 definition. Final conjugate-CG covariance and the endpoint are separate. |
| `FamilyFullGate.lean` | 1 | Actual first physical query to the conjugate-CG second encoding. The fixed gate is constructed before universal SU(3) quantification. |
| `FamilyGateOne.lean` | 1 | A fixed physical gate using the complete actual second-query encoding. |
| `FamilyIdentityInput.lean` | 1 | The actual retained identity-oracle input in grouped seed coordinates. |
| `FamilyIdentityMatching.lean` | 4 | Literal canonical E2 input equals the actual weighted450 midpoint seed image. |
| `FamilyInitialState.lean` | 7 | Exact decomposition of every c_a(U) into the actual initial CG sectors. The scalar a dependence is explicit, with the same fixed CG convention as the endpoint encoder and the actual extra (bar3,15) allocation. |
| `FamilyInputCovariance.lean` | 4 | Actual family input reconstruction and its propagation through the canonical E2. |
| `FamilyInputGram.lean` | 4 | Exact normalization of every retained data column throughout the closed interval. |
| `FamilyInputWeights.lean` | 11 | Exact scalar weights of the retained input and all six allocated branches. |
| `FamilyIntrinsicContraction.lean` | 4 | Exact epsilon/symmetric contractions used by the actual right-fifteen decoding. B is a tensor coefficient function; its actual symmetry and trace conditions are supplied by the already proved CG15 tensor geometry. |
| `FamilyMerge.lean` | 10 | Parameter-dependent exact multiplicity rotation, including both endpoints. |
| `FamilyMergeConnection.lean` | 2 | The actual first-query trajectory lies in the retained195-column isometry. Any fixed second isometry can therefore be connected with one physical gate. |
| `FamilyMidpointAssembly.lean` | 5 | Assemble the actual three Racah recouplings into the450-column final isometry. This matches the complete weighted identity seed in physical second-query coordinates; no seed equality is taken as a premise. |
| `FamilyMidpointCG.lean` | 7 | The occupied final CG columns on the actual594-dimensional second-query space, before the18-dimensional singlet/adjoint multiplicity merge. |
| `FamilyMidpointCompletion.lean` | 4 | Full594-dimensional extensions on the explicit450-coordinate midpoint. The intrinsic flip and decoder are explicit inputs pending their actual CG construction. |
| `FamilyMidpointEmbedding.lean` | 8 | Actual parameter-dependent594-by450 midpoint inclusion. The first eighteen columns coherently join singlet and adjoint copies; the remaining columns use the proved final CG3/CG6/CG15 coefficients and fixed common-real-basis changes. |
| `FamilyMidpointIntertwining.lean` | 5 | Actual all-SU left covariance of the 594-by-450 midpoint inclusion. Every CG block, the multiplicity allocation and the complex coordinate change are instantiated; the intertwining equation is not an input. |
| `FamilyMidpointSeed.lean` | 9 | Six actual normalized midpoint blocks, with the affine family weights. The extra blocks vanish identically at a=4/5, leaving the earlier45 seed. |
| `FamilyMixedSeedConstraint.lean` | 8 | Actual mixed-family seed constraint in the common real fifteen coordinates. The chosen completion may be complex: both conjugation and the fixed unitary coordinate change are retained explicitly throughout. |
| `FamilyMixedSeedFlip.lean` | 6 | The two ninety-dimensional midpoint seeds in a common real fifteen basis. The basis transport is part of the construction, not a reality assumption on the orthonormal completion used to define the original CG coefficients. |
| `FamilyParameterContinuity.lean` | 5 | The actual program and midpoint vary continuously in the known family parameter. The limiting midpoint at a=4/5 is exactly the earlier45 carrier. This does not assert continuity of arbitrary chosen unitary completions. |
| `FamilyPhaseEncoding.lean` | 11 | An explicit fixed reflection corrects the epsilon15-column phase. The original frozen encoding remains available with its own convention. |
| `FamilyPhi.lean` | 3 | The complete450-dimensional all-SU family midpoint, including its actual fixed flip and exact collapse to the45-dimensional endpoint at a=4/5. |
| `FamilyPhiReconstruction.lean` | 1 | The full family midpoint is reconstructed from the actual normalized seed by the same six-sector left representation that intertwines the decoder D. |
| `FamilyPhysicalMidpoint.lean` | 3 | The actual450-dimensional midpoint fits in the full594-dimensional data-memory space. The placement uses joint coordinates rather than one fixed data slice. |
| `FamilyPhysicalPhi.lean` | 4 | Actual normalized family midpoint and fixed flip on the entire594-dimensional data-memory space. The45-dimensional endpoint reduction is retained explicitly. |
| `FamilyPreparationCircuit.lean` | 8 | The actual three-query S1 preparation on the very same594-dimensional workspace used by the parameter-family processor. Fixed gates and a fixed computational input precede the oracle quantifier. The output is c_a(U) in the designated198-dimensional memory and a reset first qutrit. |
| `FamilyPreparationGeometry.lean` | 9 | Fixed coordinates joining the actual216-dimensional preparation workspace to the594-dimensional family processor. The oracle remains the first qutrit. A separate fixed decoder places the program in the same198-dimensional memory used by the processor, with query qutrit zero and every padding slot empty. |
| `FamilyRacah.lean` | 2 | Exact24-dimensional first-query recoupling operator in the Hermitian basis. Its restriction to the actual15-dimensional CG complement is +1. |
| `FamilyRacahWeights.lean` | 3 | Exact parameter-weighted recoupling in all three occupied right sectors. |
| `FamilyRealCoupling.lean` | 4 | The actual epsilon15 coupling in the explicit real tensor basis, and its precise Tensor-Hom relation to the normalized (15,15) output seed. |
| `FamilyRestoration.lean` | 3 | The actual198-dimensional memory permutation restores every parameter-family program. |
| `FamilyRightFifteen.lean` | 3 | The actual six-column Bell-dual embedding in the new forty-five-coordinate right-fifteen route. Its Gram follows from the exact eighteen-dimensional CG completeness, and its action is proved for every SU(3) matrix. |
| `FamilyRightFifteenCG.lean` | 4 | The two occupied right-fifteen CG branches are orthogonal. The proof uses proved irreducibility of the actual initial fifteen, not labels. |
| `FamilyRightFifteenContraction.lean` | 2 | Transport the rational right-fifteen contraction into the actual arbitrary complex orthonormal CG15 basis. |
| `FamilyRightFifteenGeometry.lean` | 7 | Actual Gram geometry of both canonical right-fifteen source trajectories. |
| `FamilyRightFifteenProjection.lean` | 6 | Actual left-six extraction of the canonical right-fifteen source. |
| `FamilyRightFifteenRaw.lean` | 1 | Exact rational-basis right-fifteen Racah contraction. The table used below was already proved equal to the actual epsilon coupling; all entries of this identity are checked by the Lean kernel. No real chosen CG basis is assumed: these are the explicit integer auxiliary coordinates. |
| `FamilyRightFifteenRecoupling.lean` | 10 | Normalize the actual (6,15) and (15,15) output seeds and reconstruct the full two-row right-fifteen Racah matrix. |
| `FamilyRightFifteenSeeds.lean` | 8 | Actual right-fifteen source trajectories and their intrinsic tensor coordinates. The conjugation and negative epsilon-coupling phase coincide with the canonical second encoding. |
| `FamilyRightSix.lean` | 23 | Actual right-six Clebsch--Gordan map: the three columns and the conjugated initial fifteen columns fill all eighteen coordinates. |
| `FamilyRightSixCompression.lean` | 5 | Decode the actual right-six source trajectories, fixing the first Racah row and the relative sign of the remaining15-dimensional row. |
| `FamilyRightSixGeometry.lean` | 7 | Gram geometry and the absent six branch of the actual right-six recoupling. |
| `FamilyRightSixRacah.lean` | 2 | The actual right-six recoupling contraction, with the selected CG phases. The coefficient identity is exact finite Hermitian-basis algebra. |
| `FamilyRightSixRecoupling.lean` | 7 | Actual normalized (15,6) output seed and the right-six Racah matrix. |
| `FamilyRightSixSeeds.lean` | 3 | Connect the exact right-six Racah contraction to the actual CG and actual first-query seed, including the chosen complex fifteen basis. |
| `FamilySecondEncoding.lean` | 5 | The actual195-column second encoding on the594-dimensional family workspace. The right CG maps are constructed, not supplied as premises. |
| `FamilySecondInput.lean` | 2 | Exact retained input after the parameter-dependent multiplicity rotation. |
| `FamilySecondQuery.lean` | 4 | Actual complete second-query endpoint of the continuous family on the full594-dimensional workspace. CG matches, weights, covariance, fixed G2, and midpoint normalization are already constructed; only the parameter interval and SU(3) membership occur as premises. |
| `FamilyTrajectory.lean` | 6 | Actual first query on the common594-dimensional family workspace. |
| `FamilyWeights.lean` | 2 | Exact family amplitudes before the first-query multiplicity rotation. |
| `FifteenCommutant.lean` | 2 | Exact rational row certificates for the scalar commutant of the actual fifteen representation in its proved rational coordinates. |
| `FifteenComplexRep.lean` | 5 | The entire actual fifteen image is invariant under the polynomial dual-tensor extension. The compressed action is a representation on all complex matrices and restricts to the actual SU(3) representation. |
| `FifteenFirstSeed.lean` | 8 | The actual fifteen-dimensional first-query branch, decoded at U=I. Only its already proved projector I-P3-P6 enters the coefficient calculation; the arbitrary fixed orthonormal complement basis cancels. |
| `FifteenHighestWeight.lean` | 19 | A concrete highest-weight witness for the actual fifteen complement. The polynomial dual-tensor extension agrees with the physical SU(3) action. The unipotent and torus identities below are proved directly; an abstract highest-weight classification theorem is not assumed or claimed here. |
| `FifteenHighestWeightLabel.lean` | 2 | Explicit highest-weight conditions for the actual irreducible SL3 extension. This records the concrete (1,2) label data, not a classification of all SL3 representations or an equivalence to a separate pre-existing highest-weight model. |
| `FifteenIrreducible.lean` | 2 | Irreducibility of the actual unitary fifteen-dimensional CG complement. The rational certificate is transported through the proved invertible coordinate change, then applied to arbitrary complex invariant submodules. |
| `FifteenPolynomialShapes.lean` | 2 | The entire actual fifteen image is invariant under the polynomial dual-tensor extension. The compressed action is a representation on all complex matrices and restricts to the actual SU(3) representation. |
| `FifteenSeedMatch.lean` | 4 | The actual first encoder and decoder send the fifteen-dimensional input program branch to exactly S83/sqrt(2). All three data columns and all 24 decoded coordinates are included. |
| `FifteenSeparation.lean` | 2 | The concrete fifteen-dimensional representation cannot receive an intertwiner from a smaller unitary matrix family. Scalar commutation is proved for the actual fifteen action; no irreducibility premise is supplied. |
| `FifteenWeights.lean` | 8 | Exact finite SU(3) action tables in the rational fifteen coordinates. The generated rational tables are checked entry by entry by the kernel. |
| `FinalSeedMatches.lean` | 9 | The actual final CG columns, after the Hermitian-basis conjugation, give exactly the manuscript's u2 and (u2+2v2)/sqrt(3) tensors. All 243 entries are proved, including the radical normalization; the matching is not an input. |
| `FinalTrajectory.lean` | 6 | The actual final CG seed matches are propagated through the actual SU(3) action. The fixed full-space G2 decodes the resulting all-U family. The first oracle stage and G1 are separate obligations, not assumptions here. |
| `FiniteAdaptive.lean` | 5 | Finite, causally ordered instruments with arbitrary finite stage spaces. The choice at stage k is allowed to depend on the entire previous outcome history. A concrete recursively composed coherent circuit reproduces every trajectory Kraus operator and therefore the complete discarded-record channel. |
| `FiniteStinespring.lean` | 8 | Actual finite Kraus dilation, including the discarded-environment channel and explicit preservation of a finite instrument's outcome blocks. |
| `FirstBeforeQuery.lean` | 5 | The actual encoded first input covaries on the left representation leg before applying any query. All right encodings are the constructed CG maps. |
| `FirstBranchExtraction.lean` | 2 | Actual first-query Bell-dual block extraction, with both unitary representations and their intertwining proved from the concrete CG maps. |
| `FirstCovariance.lean` | 4 | Reconstruction of the actual initial3/6/15 branches from their concrete U=I coefficients, using the proved CG extraction identities. |
| `FirstDecoded.lean` | 5 | Assembly of all actual first-query seeds and their exact99-to75 merge. Every coefficient in the resulting input to the second query is instantiated. |
| `FirstDecoder.lean` | 5 | The actual99-column surviving first-query subspace and its decoder. The three blocks use the complete singlet/adjoint basis, negative leftSix, and leftFifteen, including their actual CG normalizations and phases. |
| `FirstDecomposition.lean` | 4 | Actual c4(U) input through the fixed 195-column G0. The decomposition is computed from its exact coefficients, for all three complex input columns. |
| `FirstEncoding.lean` | 13 | The complete 195-column first encoding, with a concrete 270-coordinate placement and fixed full-space G0. The query trajectory remains separate. |
| `FirstMerge.lean` | 14 | The complete 99-coordinate merge and retained 75-dimensional source subspace for a fixed physical G1. |
| `FirstMergeGate.lean` | 2 | The fixed physical merge gate is instantiated with the actual first decoder. Its coisometry is proved from the literal CG blocks. |
| `FirstPairingGeometry.lean` | 2 | The literal source w1 is the actual normalized orthogonal Bell seed. |
| `FirstPairingSeed.lean` | 1 | Literal first-query Bell pairings, including the source's orthogonal w1 seed. |
| `FirstQueryCovariance.lean` | 5 | Actual first-query covariance for all three encoded branches. The fixed right encodings, left CG decoders, and every representation are instantiated. |
| `FirstQueryGeometry.lean` | 8 | Whole 270-coordinate first-query trajectory and its actual 99-coordinate covariance, with the query routed to the same physical qutrit throughout. |
| `FirstRecouplingLiteral.lean` | 5 | The manuscript's literal complex Bell-pairing basis change, not just the numerical orthogonality of its 2-by-2 coefficient matrix. |
| `FirstSixMatch.lean` | 2 | See the precise module declarations and current source-scope review. |
| `FirstSixNormalization.lean` | 5 | See the precise module declarations and current source-scope review. |
| `FirstSixSeed.lean` | 5 | See the precise module declarations and current source-scope review. |
| `FirstTrajectoryLiteral.lean` | 6 | Explicit normalized first-query and reverse-fourth-query branches. All amplitudes and chi seeds are actual constructed matrices. |
| `Flip.lean` | 8 | # The actual 45-dimensional flip J of S3 The carrier is (3 x 6) + (6 x 3) + (3 x 3), in the manuscript's natural representation order. J swaps the first two sectors and is negative SWAP on the third. This verifies its full matrix, not a fixed input ket. Covariance and seed invariance for the actual Phi maps remain separate obligations. |
| `FourQueryCatalyst.lean` | 2 | Actual fixed four-query processor, with the encoder constructed internally. |
| `FullInputTree.lean` | 3 | An explicit fixed data/program input isometry is absorbed into the first physical instrument, preserving queries. This allows independently compiled stages to share the actual prepared program and align their data factors. |
| `FullInputTreeBounds.lean` | 3 | Lower bounds after a fixed, proved-isometric data/program input encoding. The encoding is implemented in the literal first instrument and costs no queries. |
| `FullPreparation.lean` | 7 | A genuine full-workspace fixed-unitary preparation, including a known computational input and reset of the temporary qutrit and seven padding slots. The existential fixed gates precede every oracle quantifier. |
| `FullResponse.lean` | 7 | The actual finite Kraus response supplies complex linearity and star preservation. Directionwise scalar identities now imply the complete response formula, its Hermitian representative, trace normalization, and query budget. |
| `FundamentalIrreducible.lean` | 3 | Actual conjugate-fundamental scalar commutant and irreducibility. |
| `GlobalPolynomial.lean` | 11 | Global multivariate polynomials for finite oracle words and their input programs. On SU(d), the cofactor polynomial is exactly complex conjugation. |
| `GlobalProtocol.lean` | 2 | The response of one fixed finite exact SU(d) protocol is valid in every traceless Hermitian direction. Oracle curves and both program derivatives are constructed by preceding modules; neither is a hypothesis here. |
| `HermitianExtension.lean` | 8 | The missing U(3)-to-all-complex-matrices polynomial extension. First diagonal phase interpolation and the Hermitian spectral theorem imply vanishing on every Hermitian matrix. Every complex matrix is H+iK, and one-variable polynomial uniqueness on H+tK for all real t completes the proof. No SVD, density premise, or all-matrix symmetry premise is assumed. |
| `HistoryProjection.lean` | 4 | Observable outcomes and internal Kraus labels have separate histories. The projection used by a physical controller discards every internal label. |
| `InitialBranchWeights.lean` | 8 | The literal three normalized CG seeds and four separate amplitudes of the fixed catalyst. |
| `InitialCG.lean` | 13 | The actual 24-by-3 and 24-by-6 CG embeddings of S3. All Gram and traceless-range claims are proved from the displayed coefficient formulas. |
| `InitialCGCovariance.lean` | 10 | Equivariance of the actual initial CG coefficients, required for the full-oracle branch identities. No intertwining equation is assumed. |
| `InitialCommutant.lean` | 4 | Exact three-scalar commutant of the actual 24-dimensional bar3 tensor 8 carrier. The three CG blocks, scalar commutants and all cross-block exclusions are proved for the concrete SU(3) action. |
| `InitialNormalizedFormula.lean` | 5 | The actual initial decomposition with normalized seeds and separated weights. |
| `InitialReference.lean` | 3 | Every finite density matrix is purified by a constructed normalized seed. The reference is carried through all actual preparation instruments and oracle slots by identity, and is discarded before the physical program is supplied. |
| `InitialWeightedFormula.lean` | 4 | Literal weighted initial seed and the matching forward/reverse source states. |
| `IntrinsicFifteen.lean` | 4 | Intrinsic symmetric-tracefree characterization of the actual fifteen image. |
| `IntrinsicTwentySeven.lean` | 7 | Symmetric trace-free four-tensor coordinates for the actual 27 image. The two fundamental indices are d,b and the two dual indices are a,c. |
| `InvariantSubspaceCoordinates.lean` | 4 | Every finite-dimensional Hilbert subspace has actual orthonormal matrix coordinates. Projection and Gram equations are derived from its basis. |
| `IrreducibleHomLine.lean` | 2 | A nonzero intertwiner spans the complete Hom space of two irreducible families. |
| `IrreducibleIntertwiner.lean` | 3 | Nonzero intertwiners of actual irreducible families are genuine isomorphisms. |
| `IrreducibleSchur.lean` | 2 | Schur scalar uniqueness from actual invariant-subspace irreducibility. |
| `IrreducibleSeparation.lean` | 1 | Different finite dimensions separate irreducible matrix families. |
| `IsotypicIrreducible.lean` | 3 | The constructed right multiplicity action is irreducible whenever the original commuting pair is jointly irreducible. |
| `IsotypicTensor.lean` | 1 | A joint irreducible pair of commuting unitary actions is entirely the isotypic component of any one of its left irreducible types. The tensor coordinates and the right multiplicity action are constructed internally. |
| `JointTensorFactorization.lean` | 1 | Every nonzero finite joint irreducible pair of commuting unitary actions has actual irreducible tensor factors, with a constructed unitary coordinate map. |
| `Kernel.lean` | 5 | The two finite-dimensional rank-one-vanishing arguments used in S5. These lemmas do not assume that L itself vanishes. The still external step is the differentiable-symmetry reduction producing their stated hypotheses. |
| `LinearSymmetry.lean` | 8 | S5 bridge from the actual linearized symmetry to fixed right multiplication. Unlike Preserver.lean, this module does not assume preservation of rank-one left factors. It derives the needed matrix-unit support from polarization and the presence of a third qutrit row. |
| `LowDegree.lean` | 8 | A direct low-degree obstruction, avoiding physical padding queries. Multiplication of an actual linear program by M_kk is only an algebraic homogenization, with explicit quadratic coefficients and no new oracle. |
| `LowPreparation.lean` | 6 | Exact zero- and one-preparation/four-processing transposition are impossible directly in the finite-word model. No padding or routing premise is introduced; the constant case is reduced by an algebraic coordinate factor. |
| `MatrixDecomposition.lean` | 2 | The general orthogonal decomposition applies directly to every finite unitary matrix family, without supplied subspace coordinates. |
| `MatrixKetConvention.lean` | 4 | Literal rectangular matrix-ket, adjoint bra and unequal-factor SWAP conventions. |
| `MatrixKetHilbert.lean` | 2 | Rectangular matrix kets as actual complex Euclidean Hilbert-space vectors. |
| `MidpointBlockTypes.lean` | 4 | Actual irreducible unitary action types of all three midpoint blocks. |
| `MidpointBlocks.lean` | 8 | The three actual midpoint blocks, with explicit canonical isometries. |
| `MidpointRepresentation.lean` | 6 | The actual midpoint direct sum is a representation, and its signed flip exchanges the two SU(3) factors with conjugation. |
| `Minors.lean` | 4 | Exact coefficient proof of the qutrit degree-two determinantal-ideal step. Every homogeneous quadratic in nine commuting complex entries is represented by its 45 canonical monomial coefficients. Only 36 explicit rank-one evaluation identities are needed below; no numerical solver or external certificate is trusted. |
| `MixedBounds.lean` | 3 | Direct exact lower bounds for the physical mixed-program two-stage adaptive Kraus-instrument model with inaccessible preparation environments. Only normalized physical pure-state correctness is assumed; every word, seed, common memory, and output factor is constructed. |
| `MixedInitialBounds.lean` | 3 | Direct exact lower bounds for the physical mixed-program two-stage adaptive Kraus-instrument model with inaccessible preparation environments. Only normalized physical pure-state correctness is assumed; every word, seed, common memory, and output factor is constructed. |
| `MixedProtocol.lean` | 2 | A two-stage physical mixed protocol: preparation records are discarded from the supplied program and retained only as an inaccessible purification. The actual processing instruments are tensor identity on that environment. |
| `MixedStatePurification.lean` | 3 | An actual normalized purification of every finite density matrix, obtained by vectorizing its proved positive square-root factor. |
| `NativeOracleTree.lean` | 3 | Finite external trees with genuinely different workspace dimensions on different branches. Oracle nodes always apply one ordinary data-port query. |
| `NativeOutput.lean` | 2 | A final fixed unitary can be appended to every terminal branch without changing oracle cost. This physically restores the desired output factors. |
| `NativeQueryEmbedding.lean` | 4 | Arbitrary finite native spaces can share a physical oracle port after fixed unitary alignment. The native oracle factorization is represented by an actual rectangular unitary coordinate matrix, not an assumed simulation. |
| `NativeTreeBounds.lean` | 3 | Final exact bounds for external finite trees with varying branch memory, arbitrary mixed preparation input, and actual worst-branch oracle counts. |
| `NativeTwoStage.lean` | 1 | Native program dimensions and data factors are aligned by constructed fixed physical gates at the processor input and every terminal branch. |
| `NormalizedChannelBounds.lean` | 2 | Processing bounds require exactness only on normalized pure data states. |
| `NormalizedChannels.lean` | 3 | Correctness on normalized physical pure states supplies complete channel correctness and the data-independent output environment. |
| `NormalizedInitialSeeds.lean` | 7 | Actual normalized initial CG seeds and their partial-trace Gram identities. |
| `NormalizedStorage.lean` | 1 | The preparation bound requires correctness only on normalized data states; the data-independent output program is derived from that physical condition. |
| `OracleTree.lean` | 3 | A finite external causal circuit tree. Oracle nodes are counted directly; instrument nodes and terminal nodes consume no oracle calls. |
| `OutcomeEmbedding.lean` | 6 | Finite instruments can share a uniform outcome alphabet by zero padding. Impossible extra outcomes have zero operator; no extra physical branch appears. |
| `OutputPolynomial.lean` | 7 | The exact output program has an explicit global polynomial extension for both targets. This directly proves the source's cofactor/smoothness assertion, beyond the earlier sufficient one-curve differential argument. |
| `Pairings.lean` | 21 | # Concrete Bell--Levi-Civita coefficients of S3 Indices below range over all three data columns and every output coordinate. Integer numerators avoid floating-point arithmetic. The normalizations exactly match w4:eq:second-pairing-coordinates. These statements verify the displayed tensors; they do not assert that all undeclared 270-dimensional gates have been constructed or that their complete end-to-end identity has been formalized. |
| `PhasePolynomial.lean` | 6 | An infinite, explicitly parametrized subset of the unit circle supplies polynomial uniqueness without any analytic density or SVD assumption. |
| `Phi.lean` | 11 | Actual Phi coefficient maps, not unspecified isometries. The first two Bell-CG formulas and the Levi-Civita third map use the fixed bases of S1. |
| `PhiCovariance.lean` | 13 | Actual symmetric-CG intertwining and transpose covariance of Phi. The representation and seeds are explicit preceding coefficient matrices. |
| `PhiFlip.lean` | 8 | The actual 45-dimensional midpoint flip on the actual Phi family. No covariance, seed equality, exchange relation or isometry is a premise. |
| `PhysicalMidpoint.lean` | 9 | A specified 270-by-45 physical midpoint inclusion and actual full-space fixed unitary flip. Its natural direct-sum coordinates are explicit; this does not identify the remaining notebook encoder gates G0/G1/G2. |
| `PhysicalPrefix.lean` | 5 | The actual first-query prefix is fixed on determinant-one matrices. All-complex-matrix slice symmetry remains explicit. The scalar Gram and quadratic coefficient identification are proved from the actual network. |
| `Placement.lean` | 12 | Fixed, fully typed 72 = 65 + 7 placement and the reset qutrit in the actual 216-dimensional preparation workspace. Every relabeling below is independent of the oracle. The standard storage column has its third qutrit fixed to zero. |
| `PolyUnitary.lean` | 5 | Actual qutrit quadratic coefficients give a cubic symmetry defect. Every unitary matrix can be rescaled by a unit-modulus phase to determinant one, so the SU(3) symmetry implies U(3) symmetry. Extension to arbitrary complex matrices is not asserted by this module. |
| `PolynomialLine.lean` | 7 | Exact polynomial lifts of the actual 45-coefficient quadratic slices. Their cubic symmetry defect along any affine complex line is a genuine univariate polynomial, with evaluation proved entry by entry. |
| `PortCoordinateEmbedding.lean` | 2 | Arbitrary fixed memory coordinates preserve the actual ordinary query port. |
| `Preparation.lean` | 20 | Concrete singlet--adjoint change of basis for S1 preparation. |
| `PreparationCircuit.lean` | 10 | The full preparation is compiled to an actual length-three oracle word with a single designated query port. Fixed coordinate SWAPs route the other two qutrits to that same port. |
| `PreparationPadding.lean` | 6 | Append ordinary oracle calls to a retained dummy qutrit. The gates are constructed independently of U and the original prepared program is retained. |
| `Preserver.lean` | 8 | S5 algebraic core: a linear map preserving every left rank-one factor is right multiplication. The rank-one preservation property itself still needs to be derived from the manuscript's differentiated symmetry and polynomial-minor arguments. |
| `ProcessingDummy.lean` | 7 | A fresh processing dummy is an explicit fixed isometry on the supplied program. It can be absorbed into the initial fixed gate without preparation queries, and is traced out with all other processing environments. |
| `Program.lean` | 8 | Both input and output program variations in the exact processing identity. The finite circuit variation/CP bridge is proved in Word/Response. This module proves the algebra after differentiating the exact endpoint, and explicitly records the endpoint first-variation equality as an input. It does not silently hold the input program fixed in the full differentiated input-output equation. |
| `ProgramAlignment.lean` | 5 | Two independent finite word compilations are joined into the shared program-memory interface. A concrete common memory and fixed unitary align their prescribed program subspaces, with both query counts unchanged. |
| `PureStateTomography.lean` | 7 | Equality of complex-linear operations on pure-state matrices determines the operation on every complex matrix. Polarization is explicit. |
| `PurificationEvolution.lean` | 3 | An untouched reference implements the same mixed-state evolution for every actual rectangular operation, including every finite Kraus outcome. |
| `QuadraticKernel.lean` | 8 | S5: quadratic all-matrix symmetry plus the scalar Gram identity forces every rank-one slice to vanish. The proof uses exact polarization rather than any analytic derivative. The physical protocol and SU(3)-to-all-matrices extension remain separate obligations; no rank-one vanishing premise is assumed here. |
| `QueryComposition.lean` | 5 | Composition of literal forward-query words. Fixed gates are constructed without an oracle argument, and the number of ordinary oracle factors adds. |
| `QueryRemoval.lean` | 7 | Resource-preserving first-query removal for the actual forward-oracle word. The replacement gates and identity-evaluated program are fixed independently of U. This does not supply the remaining all-M slice-symmetry argument or the final invocation of a fully formal S4 impossibility theorem. |
| `QuerySelection.lean` | 6 | Query selection with actual isometric occurrence witnesses. A nonzero block seed constructs the right tensor-product occurrence through Tensor--Hom. |
| `QutritSeedMultiplicity.lean` | 2 | Actual SU(3) conjugate input: no irreducibility hypothesis remains for the manuscript's general seed multiplicity statement. |
| `RationalAdjoint.lean` | 10 | Integer traceless coordinates of the actual adjoint representation. |
| `RationalFifteen.lean` | 15 | Explicit rational coordinates for the actual fifteen-dimensional complement. The raw tensors are symmetric in their two conjugate factors and traceless against the fundamental factor. They are not claimed to be orthonormal: their exact diagonal Gram is retained in the coordinate map. |
| `RationalFifteenRep.lean` | 4 | The computable rational fifteen coordinates are related by a proved invertible coordinate change to the actual unitary CG complement. |
| `RationalTwentySeven.lean` | 6 | Explicit integer orthogonal coordinates for symmetric trace-free (2,2) tensors. The JSON generator is not trusted: all symmetry, trace and Gram identities below are checked as exact coefficient identities by the Lean kernel. |
| `RationalTwentySevenRep.lean` | 9 | Invertible rational coordinates on the actual completed 27 representation. |
| `RectInstrument.lean` | 6 | A concrete completion of a rectangular branch-dependent instrument in one common space. The additional outcome is the orthogonal complement and has zero amplitude on every embedded physical input. |
| `RectOracleTree.lean` | 5 | Finite external trees with genuinely different workspace dimensions on different branches. Oracle nodes always apply one ordinary data-port query. |
| `RectProgram.lean` | 5 | Fixed alignment of the same prepared program in independently compiled workspace trees, and exact preservation of reduced data channels. |
| `RectTreeBounds.lean` | 3 | Final exact bounds for external finite trees with varying branch memory, arbitrary mixed preparation input, and actual worst-branch oracle counts. |
| `RectTwoStage.lean` | 1 | Two independently branching rectangular circuit trees share their actual prepared density operator through a constructed fixed program alignment. |
| `RectangularWord.lean` | 3 | A finite oracle circuit with changing memory dimensions and rectangular isometric gates is compiled to a square-unitary word on an explicitly constructed finite direct-sum memory. The gates are chosen before the oracle, and every oracle matrix and the exact query count are preserved. |
| `RepresentationBlocks.lean` | 4 | The source's left/right block definition in finite coordinates, together with its actual invariant image, coordinate action and dimension. |
| `Response.lean` | 9 | Processing-only response of the finite physical oracle word. The preparation is present only through its insertion isometry E, held fixed when differentiating C_q. Kraus slices, complete positivity via Choi, and the exact q-unital budget are proved from the word instead of being postulated. |
| `RetainedDummyProgram.lean` | 7 | The processor acts trivially on the retained preparation dummy. This proves the full two-stage endpoint, preserving the processing query count. |
| `ReusableCatalyst.lean` | 7 | Main-text reuse: one actual three-query preparation, then any finite number of catalytic calls with arbitrary known data/reference interleavings. Transposition uses four ordinary queries per call, inversion eight. These are typed fixed-unitary words, including all finite joint inputs and mixed states. |
| `ReusablePreparation.lean` | 8 | Add the clean qutrit used by inversion to the actual preparation, without adding an oracle call. The preparation and inverse processor now share the same 810-dimensional physical space and the same normalized program. |
| `ReverseFourthFormula.lean` | 2 | The actual fourth-query states expressed by the three fixed initial seeds and their explicit left-memory representation actions. |
| `ReverseFourthQuery.lean` | 3 | Actual inverse G1 connection and the fourth ordinary forward query. |
| `ReverseQueryStages.lean` | 4 | Actual reverse third-query stages of the fixed270-dimensional construction. |
| `Rotations.lean` | 14 | # Concrete real matrices in Supplemental Material S3.2 The definitions below use the actual current manuscript coefficients: * `R1`: w4:eq:first-recoupling, (1/3) [[1, sqrt 8], [sqrt 8, -1]]; * `R2`: w4:eq:second-recoupling, (1/2) [[1, sqrt 3], [sqrt 3, -1]]; * `Rmerge`: w4:eq:multiplicity-rotation, (1/sqrt 6) [[1, sqrt 5], [sqrt 5, -1]]. The checked claims concern these explicit 2x2 matrices and their displayed amplitude columns. They do not establish that these are the recoupling coefficients of the manuscript's tensor embeddings, construct the large fixed gates, or prove either query lower bound. |
| `RoutedBounds.lean` | 4 | Exact processing lower bounds for finite pure protocols with different fixed routing at every preparation and processing query. Both gate words are compiled explicitly, preserving the complete endpoint and both query counts. |
| `RoutedCPRectBounds.lean` | 3 | Bounds for finite causal trees of abstract CP instruments, arbitrary mixed initial states, and maximum actual branch query counts. |
| `RoutedCPRectTree.lean` | 3 | Every routed oracle node is compiled into two actual fixed unitary instruments and one ordinary oracle call. Routing may depend on the observed branch, but every routing matrix is fixed before the unknown oracle. |
| `RoutedStorage.lean` | 2 | The preparation bound also holds with a different fixed routing/port at every query. Both actual words are compiled without changing query counts. |
| `RoutedWord.lean` | 9 | Compile fixed-unitary-routed oracle calls to a single-query-port word. The compilation is independent of the oracle and preserves the whole operator, with the same recursion parameter (and hence the same number of oracle calls). |
| `SaturatedPrefix.lean` | 3 | Identification of the actual first-prefix Kraus slice and its forced symmetry at the saturated four-query qutrit transposition budget. |
| `ScalarCommutantIrreducible.lean` | 1 | Scalar commutant of a finite unitary matrix family implies actual complex invariant-subspace irreducibility, without assuming coordinates for a subspace. |
| `ScalarRepresentation.lean` | 10 | From scalar responses on traceless Hermitian directions to a single explicit Hermitian trace representative, without assuming a linear choice of scalars. |
| `SchurBlocks.lean` | 3 | Extraction of every rectangular block of a finite orthogonal decomposition. |
| `SchurEquivalent.lean` | 1 | Exact Schur uniqueness on equivalent orthonormal copies, proved from their actual equivalence and scalar commutant. These remain visible premises for any representation not yet identified in the manuscript. |
| `SchurMultiplicity.lean` | 7 | Multiplicity blocks of an actual tensor-copy intertwiner. |
| `SecondEncoding.lean` | 16 | The actual 75-dimensional second encoding and full 45-dimensional final decoding source, embedded in the same 270-coordinate physical workspace. Completion constructs the real full-space G2 from proved CG columns. |
| `SecondFifteenExclusion.lean` | 8 | The literal second-query selection claim for every compatible seed. The actual fifteen component is excluded by its proved scalar commutant and the nine-dimensional conjugate-fundamental tensor input. |
| `SecondInputGram.lean` | 4 | See the precise module declarations and current source-scope review. |
| `SecondPairingLiteral.lean` | 11 | Literal projected Bell pairings and the displayed symmetric-seed contraction in S3. All factors use the actual fixed CG matrices, in order S,B,C,R. |
| `SecondQuery.lean` | 9 | The actual E2 input family, one physical query and the fixed G2 endpoint. All seeds and coefficients are constructed, with only SU(3) membership as the oracle premise. Connecting the preceding first query is separate. |
| `SecondSeedAssembly.lean` | 10 | Normalization and the exact recoupling/weight match for the two actual E2 input seeds. These are concrete coefficient identities. |
| `SeedCopies.lean` | 5 | Actual orthogonal equivalent copies from the Frobenius basis of the full intertwiner space. Their existence and spanning property are conclusions. |
| `SeedCopyIrreducible.lean` | 3 | Each constructed isometric intertwiner is an actual equivalent irreducible invariant copy, not merely a formal block label. |
| `SeedHilbert.lean` | 6 | The actual finite intertwiner space as a Hilbert subspace, with an orthonormal basis and its trace Gram identity. |
| `SeedMultiplicity.lean` | 6 | Complete seed expansion from orthogonal equivalent copies and an explicitly inequivalent remainder. No completeness of seed coefficients is assumed. |
| `SeedMultiplicityClosure.lean` | 3 | Source-level consequences of the constructed irreducible seed copies: all copies are genuine invariant irreducibles, with zero/one multiplicity cases. |
| `SeedOccurrence.lean` | 3 | A nonzero seed produces an actual isometric occurrence of the irreducible input. Constructed copy number is maximal, not a renamed Hom dimension. |
| `SeedRemainder.lean` | 10 | The complement is constructed from the actual exhaustive family of seed copies. Its idempotence, invariance and absence of intertwiners are proved. |
| `SelectiveDiscardedEnvironment.lean` | 2 | The discarded preparation subsystem remains inaccessible also when the processor's choice to query depends on its observable outcome history. |
| `SelectiveSlots.lean` | 5 | Fixed Kraus gates for padding history-dependent oracle use. A pre-routing gate is applied after an outcome is known and undone after the next ordinary query. The resulting instrument has no U-dependent fixed gates. |
| `SixSeedCoefficients.lean` | 2 | See the precise module declarations and current source-scope review. |
| `SixTensorLiteral.lean` | 8 | Literal tensor-operator formula and full-matrix numerator norm from S3. |
| `SliceGram.lean` | 9 | The actual S5 program-basis slices, their physical scalar Gram identity, and their explicit quadratic coefficient map. The scalar Gram is a conclusion of fixed G0 isometry and program insertion, never an input to the final bridge. |
| `SmallFirstSeed.lean` | 6 | The actual 27-dimensional first-query seed, including both singlet and adjoint columns with their specified amplitudes. |
| `SourceFirstCG.lean` | 1 | Literal tensor-coordinate formulas for the actual first-query CG maps. The statements apply to every traceless complex matrix, not merely to Hermitian basis vectors or a finite oracle sample. |
| `SourceFirstMatrix.lean` | 10 | See the precise module declarations and current source-scope review. |
| `SourceSecondStates.lean` | 3 | Literal singled-out second-query branch and the weighted midpoint display. |
| `SourceSeedMatches.lean` | 10 | Literal S83/S86 coefficients and their actual E2 encodings. |
| `SourceWorkedSix.lean` | 7 | Literal normalized six-branch states and the phase of its decoder. |
| `SpecialCurve.lean` | 16 | Explicit spectral SU(d) curves through each unitary with every traceless Hermitian tangent. All matrix entries have genuine real derivatives. |
| `StoppedDiscardedBounds.lean` | 3 | Direct exact lower bounds for the physical mixed-program two-stage adaptive Kraus-instrument model with inaccessible preparation environments. Only normalized physical pure-state correctness is assumed; every word, seed, common memory, and output factor is constructed. |
| `StoppedPreparation.lean` | 8 | Preparation may stop querying along an observable branch. A fixed dummy is inserted into the actual seed, query slots are padded by swaps, and the dummy is discarded before the physical processor receives the program. |
| `StoppedPreparationBounds.lean` | 3 | Direct exact lower bounds for the physical mixed-program two-stage adaptive Kraus-instrument model with inaccessible preparation environments. Only normalized physical pure-state correctness is assumed; every word, seed, common memory, and output factor is constructed. |
| `StoppedProcessingBounds.lean` | 3 | Direct exact lower bounds for the physical mixed-program two-stage adaptive Kraus-instrument model with inaccessible preparation environments. Only normalized physical pure-state correctness is assumed; every word, seed, common memory, and output factor is constructed. |
| `StoppedProcessingProtocol.lean` | 1 | Processing may skip queries along any finite observable history. A fresh fixed dummy is inserted by the constructed initial isometry; the preparation program and its inaccessible record remain unchanged. |
| `StoppingChannel.lean` | 5 | The causally padded fixed-query network has exactly the original history-dependent selective-query channel after discarding the dummy. |
| `StoppingTrajectory.lean` | 3 | A causal compiler for history-dependent skipped query slots. Each new outcome is available before its next pre-routing gate. The dummy path state is retained explicitly and its normalization is proved. |
| `SubspaceCompression.lean` | 5 | Actual orthonormal coordinates of an irreducible invariant subspace inherit irreducibility; no representation coordinates are supplied. |
| `Symmetric.lean` | 9 | The actual six symmetric CG columns and the two actual Bell-compressed Phi seeds in the paper's computational coefficient convention. |
| `SymmetricCommutant.lean` | 10 | Concrete scalar-commutant certificate for the six-dimensional symmetric SU(3) representation. Only four explicit special-unitary matrices are used. |
| `SymmetricCube.lean` | 7 | Concrete symmetric-cube columns in the 27-dimensional tensor cube. These normalized occupation columns give an actual ten-dimensional carrier, rather than an assumed SU(3) dimension label. |
| `SymmetricCubeRep.lean` | 9 | See the precise module declarations and current source-scope review. |
| `SymmetricInvariantSubspaces.lean` | 3 | No proper invariant orthonormal subspace of the concrete six-dimensional symmetric action. Scalarity is derived from the preceding explicit certificate. |
| `SymmetricIrreducible.lean` | 1 | The concrete symmetric SU(3) representation has no proper nonzero complex invariant submodule. Its orthonormal coordinates are constructed internally. |
| `SymmetricRepresentation.lean` | 7 | Multiplication, adjoints and conjugation of the explicit six-column symmetric representation. These are coefficient identities for all complex matrices, rather than hypotheses attached to an abstract representation. |
| `TenCharacter.lean` | 7 | An exact character witness distinguishes the actual symmetric cube from its complex conjugate. This proves inequivalence without assuming either irreducibility or a tensor-product decomposition. |
| `TenCommutant.lean` | 2 | A concrete scalar-commutant certificate for the actual ten-dimensional symmetric-cube SU(3) action. Two diagonal matrices separate all ten weights; a cyclic permutation and three rational-rotation entries join their orbits. |
| `TenDimensionSeparation.lean` | 3 | The concrete ten-dimensional representation cannot receive an intertwiner from a smaller unitary matrix family. Scalar commutation is proved for the actual ten action; no irreducibility premise is supplied. |
| `TenIrreducible.lean` | 2 | The actual symmetric cube and its conjugate have no proper invariant complex submodule. Arbitrary subspaces are handled by a proved orthonormal basis/compression construction, not assumed to arrive with CG coordinates. |
| `TenSeedExclusion.lean` | 3 | The manuscript ten-branch exclusion, for the actual symmetric-cube left action and actual conjugate-symmetric-square right action. The Tensor--Hom equivalence is applied to the coefficients of the seed. |
| `TenSeparation.lean` | 5 | Every intertwiner between the actual symmetric cube and its conjugate vanishes. The proof combines the concrete scalar-commutant certificate with the exact character witness, without an irreducibility premise. |
| `TenWeights.lean` | 7 | A concrete scalar-commutant certificate for the actual ten-dimensional symmetric-cube SU(3) action. Two diagonal matrices separate all ten weights; a cyclic permutation and three rational-rotation entries join their orbits. |
| `TensorBlockDecomposition.lean` | 2 | Orthogonal irreducible tensor blocks for every finite pair of commuting unitary actions. Their factors and embeddings are conclusions, not premises. |
| `TensorBlockRepresentations.lean` | 8 | Tensor factors inherit the actual representation laws. The final theorem starts with a unitary representation of a product, rather than supplied blocks. |
| `TensorHom.lean` | 7 | # Tensor--Hom reshaping in fixed coordinates (S2) The reshaping contains no complex conjugation and uses the manuscript's unnormalized Bell convention. All identities are for arbitrary finite matrix sizes. No dimension/multiplicity assertion is assumed or claimed here. |
| `TensorHomMultiplicity.lean` | 2 | The actual Tensor--Hom correspondence is a complex-linear equivalence of intertwiner spaces, with a proved equality of their finite dimensions. |
| `TensorPorts.lean` | 8 | A tensor port is given by an actual fixed coordinate equivalence. Its matrix entries specify the query and untouched memory independently of the routing matrices. The conjugation identity is proved, not postulated. |
| `TensorProductCommutant.lean` | 3 | Schur uniqueness for independent left and right irreducible actions, proved by actual matrix slices rather than a tensor irreducibility premise. |
| `TensorProductIrreducible.lean` | 1 | The independent product of two actual finite unitary irreducible actions is irreducible, with both identity elements and all unitary conditions explicit. |
| `ThreeFifteenComplement.lean` | 23 | A complete actual 8 + conjugate-ten + 27 coordinate decomposition of fundamental tensor the initial fifteen. No irreducibility of the new 27-dimensional completion is inferred from its dimension. |
| `ThreeFifteenSeedExclusion.lean` | 7 | The third row of the actual first-query selection table. For right fundamental memory the reshaped input is the nine-dimensional bar3 tensor 3. The actual bar10 and 27 components are excluded by their proved scalar commutants and dimension; every compatible seed lies in the actual eight image. No decomposition, irreducibility, or vanishing-intertwiner premise is supplied. |
| `ThreeFifteenTen.lean` | 15 | Actual conjugate-ten CG columns in fundamental tensor the initial fifteen. The raw columns couple two fundamental indices through the normalized epsilon isometry and three conjugate indices through the actual symmetric cube. |
| `ThreeSixDecomposition.lean` | 16 | The actual 18-dimensional 3 tensor 6 action splits into the concrete Bell-dual adjoint columns and the ten symmetric tensor-cube columns. |
| `ThreeSixExclusion.lean` | 3 | The complete actual 3 tensor 6 representation has no conjugate-ten branch. Both directions of intertwiner vanish, after resolving its actual eight and ten CG blocks. No assumed decomposition or irreducibility is used. |
| `ThreeSixSeparation.lean` | 5 | The concrete conjugate fundamental and symmetric representations have no nonzero intertwiner. The conclusion is obtained from actual SU coefficients. |
| `TraceRepresentativeUniqueness.lean` | 5 | The source's trace representative is unique modulo a scalar identity on traceless Hermitian directions. Its trace normalization fixes that freedom. |
| `TreeBounds.lean` | 4 | Query bounds for actual external finite circuit trees. Counts are maximum actual oracle calls on a branch, obtained by proved frontier synchronization, not a user-supplied uniform query-slot representation. |
| `TreeLayer.lean` | 10 | Exact semantics and query-budget descent of a synchronized frontier layer in a single uniform finite outcome alphabet. |
| `TreeNodes.lean` | 4 | One finite classical alphabet encodes all first-query frontier outcomes of a finite external tree. The alphabet is independent of the oracle matrix. |
| `TreeQueryPorts.lean` | 4 | Instantiate synchronized external trees with the actual ordinary oracle U on a fixed tensor query port. Uniform slot gates and query decisions are constructed before U, and the slot bound is maximum actual branch query count. |
| `TreeSlots.lean` | 4 | A genuine uniform-history slot network for an external finite tree. Only the previous finite label is used; unreachable labels have zero Kraus operator. Slot count is bounded by the maximum actual branch query count. |
| `TreeSynchronization.lean` | 5 | Synchronize a finite external tree by oracle count, not by instrument depth. Each layer first executes its actual zero-query frontier instrument. |
| `TwentySeven.lean` | 12 | Actual invariant 27-dimensional complement and the full 45-dimensional unitary block decomposition. Irreducibility of the new complement is not assumed and is not a conclusion of this file. |
| `TwentySevenCommutant.lean` | 1 | The exact linear certificate is instantiated with the actual SU actions. The public theorem has only the ordinary commutant premise. |
| `TwentySevenComplexRep.lean` | 7 | A polynomial representation on the actual 27 carrier, including all complex matrices. Its restriction to SU(3) is the actual CG-compressed representation. |
| `TwentySevenCycleWeights.lean` | 2 | See the precise module declarations and current source-scope review. |
| `TwentySevenHighestWeight.lean` | 10 | Concrete (2,2) highest-weight data on the actual twentyseven carrier. The conditions are stated explicitly; no abstract classification is assumed. |
| `TwentySevenIrreducible.lean` | 3 | Irreducibility of the actual unitary twentyseven-dimensional carrier. The rational certificate is transported through the proved invertible coordinate change, then applied to arbitrary complex invariant submodules. |
| `TwentySevenLinearCertificate.lean` | 1 | Exact rational row certificates for the scalar commutant of the actual twentyseven-dimensional representation in its proved rational coordinates. |
| `TwentySevenOffWeight.lean` | 1 | Exact rational row certificates for the scalar commutant of the actual twentyseven-dimensional representation in its proved rational coordinates. |
| `TwentySevenPermutationAction.lean` | 1 | The cyclic SU matrix acts by a literal permutation on all four tensor indices. This generic entry formula avoids repeatedly expanding 81 terms. |
| `TwentySevenPhaseWeights.lean` | 4 | See the precise module declarations and current source-scope review. |
| `TwentySevenPolynomialShapes.lean` | 4 | The polynomial two-fundamental/two-dual action preserves the intrinsic symmetric trace-free conditions for every complex matrix. |
| `TwentySevenRotationAction.lean` | 1 | Generic sparse tensor action of the fixed rational SU rotation. The input W is arbitrary, so the finite check does not unfold the 27 raw columns. |
| `TwentySevenSparseRotation.lean` | 2 | The actual rotation on all 27 raw columns. Sparse definitional selectors avoid simplifying unused entries of the large literal tables. All 81 x 27 coefficient equalities are exact kernel-checked rational arithmetic. |
| `TwentySevenTableEntries.lean` | 2 | Sparse right multiplication by the two exact rational action tables. The arbitrary W entries remain symbolic in this check. |
| `TwentySevenWeightTables.lean` | 0 | Exact finite SU action tables in the proved integer twentyseven coordinates. |
| `TwentySevenWeights.lean` | 1 | The four exact SU action tables are compiled in separate modules so long coefficient checks retain independent kernel checkpoints. |
| `TwoQuery.lean` | 7 | Actual fixed two-query preparation networks have explicitly constructed 45-coefficient homogeneous quadratic program entries. No degree-two premise or representation assumption is used in the circuit-to-coefficient theorem. |
| `TwoQueryEncoder.lean` | 3 | The complete actual two-query encoder on Q tensor Memory90. One fixed triple of full-space unitaries works for every SU(3) oracle and all three complex input columns of the stored catalyst program. |
| `TwoStageProtocol.lean` | 1 | An actual two-stage finite instrument protocol, with all preparation and processing records retained, compiles to the shared-memory word interface. Exactness is required only on normalized pure data inputs. |
| `UnitaryDecomposition.lean` | 2 | Finite orthogonal irreducible decomposition is constructed by dimension induction in the actual lattice of invariant Hilbert subspaces. |
| `UnitaryInvariant.lean` | 3 | Actual invariant subspaces and their orthogonal complements for arbitrary finite-dimensional unitary families. No group finiteness is assumed. |
| `Wedge.lean` | 13 | The concrete qutrit Levi-Civita encoding in supplemental.tex, Eq. w4:eq:iota. The polynomial identity is proved entry by entry over an arbitrary commutative ring. No computation outside the Lean kernel is used by these proofs. |
| `Word.lean` | 15 | Exact finite forward-oracle word and its first polynomial variation. No response map is postulated. Each response summand is derived from the actual word and the coefficient of the perturbed oracle Q + t D. The analytic fact that this polynomial variation equals a derivative along exp(i t H)Q is a separate remaining bridge. |



==> anc/lean/RationalAdjoint.lean <==
import SymmetricCommutant
import Adjoint

/-! Integer traceless coordinates of the actual adjoint representation. -/
noncomputable section
namespace Paper2RationalAdjoint
open Matrix Paper2Adjoint Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 3000000

def raw : Matrix (Q×Q) A ℂ := fun x r => ![
  if x=(0,1) then 1 else 0, if x=(0,2) then 1 else 0,
  if x=(1,0) then 1 else 0, if x=(1,2) then 1 else 0,
  if x=(2,0) then 1 else 0, if x=(2,1) then 1 else 0,
  (if x=(0,0) then 1 else 0)-(if x=(1,1) then 1 else 0),
  (if x=(0,0) then 1 else 0)+(if x=(1,1) then 1 else 0)-
    2*(if x=(2,2) then 1 else 0)] r

def norms : A → ℂ := ![1,1,1,1,1,1,2,6]
def gram : Matrix A A ℂ := diagonal norms
def gramInv : Matrix A A ℂ := diagonal (fun r => (norms r)⁻¹)

theorem raw_real (x : Q×Q) (r : A) : star (raw x r)=raw x r := by
  rcases x with ⟨i,j⟩
  fin_cases i <;> fin_cases j <;> fin_cases r <;> norm_num [raw]

theorem raw_gram : rawᴴ*raw=gram := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [Matrix.mul_apply,Matrix.conjTranspose_apply,raw_real,
      Fintype.sum_prod_type,Fin.sum_univ_succ,raw,gram,norms,Matrix.diagonal_apply,map_ofNat]

theorem gramInv_gram : gramInv*gram=1 := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [gramInv,gram,norms,Matrix.mul_apply,Matrix.diagonal_apply,
      Matrix.one_apply,Fin.sum_univ_succ]

theorem raw_traceless : bellᴴ*raw=0 := by
  ext i j
  fin_cases j <;> simp only [Matrix.mul_apply,Fintype.sum_prod_type,Fin.sum_univ_succ]
  all_goals norm_num [bell,raw,Matrix.conjTranspose_apply]

def basisChange : Matrix A A ℂ := inclusionᴴ*raw
def inverseChange : Matrix A A ℂ := gramInv*basisChangeᴴ

theorem coordinates_recovery : inclusion*basisChange=raw := by
  rw [basisChange,← Matrix.mul_assoc,inclusion_projector]
  simp only [Matrix.sub_mul,Matrix.smul_mul,Matrix.one_mul,Matrix.mul_assoc,
    raw_traceless,Matrix.mul_zero,smul_zero,sub_zero]

theorem basisChange_gram : basisChangeᴴ*basisChange=gram := by
  have h := congrArg (fun M => Mᴴ*M) coordinates_recovery
  simpa only [Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc inclusionᴴ,inclusion_gram,Matrix.one_mul,raw_gram] using h

theorem inverseChange_left : inverseChange*basisChange=1 := by
  rw [inverseChange,Matrix.mul_assoc,basisChange_gram,gramInv_gram]

theorem inverseChange_right : basisChange*inverseChange=1 := mul_eq_one_comm.mp inverseChange_left

def ratAction (U : Matrix Q Q ℂ) : Matrix A A ℂ := gramInv*rawᴴ*queryRep U*raw

theorem ratAction_basisChange (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    ratAction U=inverseChange*R U*basisChange := by
  have h : rawᴴ*queryRep U*raw=basisChangeᴴ*R U*basisChange := by
    calc
      _ = (inclusion*basisChange)ᴴ*queryRep U*(inclusion*basisChange) := by rw [coordinates_recovery]
      _ = basisChangeᴴ*inclusionᴴ*(queryRep U*inclusion)*basisChange := by
        simp only [Matrix.conjTranspose_mul,Matrix.mul_assoc]
      _ = _ := by
        rw [queryRep_inclusion U hU.1]
        simp only [Matrix.mul_assoc,← Matrix.mul_assoc inclusionᴴ inclusion,inclusion_gram,Matrix.one_mul]
  simpa only [ratAction,inverseChange,Matrix.mul_assoc] using congrArg (fun M => gramInv*M) h

theorem raw_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    queryRep U*raw=raw*ratAction U := by
  have hc : R U*basisChange=basisChange*ratAction U := by
    rw [ratAction_basisChange U hU]
    simp only [← Matrix.mul_assoc,inverseChange_right,Matrix.one_mul]
  calc
    _ = queryRep U*(inclusion*basisChange) := by rw [coordinates_recovery]
    _ = inclusion*(R U*basisChange) := by rw [← Matrix.mul_assoc,queryRep_inclusion U hU.1,Matrix.mul_assoc]
    _ = _ := by rw [hc,← Matrix.mul_assoc,coordinates_recovery]

end Paper2RationalAdjoint


==> anc/lean/RationalFifteen.lean <==
import CGFifteen
import SymmetricCommutant

/-! Explicit rational coordinates for the actual fifteen-dimensional
complement. The raw tensors are symmetric in their two conjugate factors
and traceless against the fundamental factor. They are not claimed to be
orthonormal: their exact diagonal Gram is retained in the coordinate map. -/
noncomputable section
namespace Paper2RationalFifteen
open Matrix Paper2InitialCG Paper2InitialCGCovariance Paper2CGComplement
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 8000000
set_option maxRecDepth 4000

def pair (a c : Q) (s : Six) : ℂ := ![
  if a=0 ∧ c=0 then 1 else 0,
  if a=1 ∧ c=1 then 1 else 0,
  if a=2 ∧ c=2 then 1 else 0,
  if (a=0 ∧ c=1) ∨ (a=1 ∧ c=0) then 1 else 0,
  if (a=0 ∧ c=2) ∨ (a=2 ∧ c=0) then 1 else 0,
  if (a=1 ∧ c=2) ∨ (a=2 ∧ c=1) then 1 else 0] s

def elementary (b : Q) (s : Six) (abc : Ambient) : ℂ :=
  (if abc.2.1=b then 1 else 0) * pair abc.1 abc.2.2 s

def raw : Matrix Ambient (Fin 15) ℂ := fun x r => ![
  elementary 0 1 x, elementary 0 2 x, elementary 0 5 x,
  elementary 1 0 x, elementary 1 2 x, elementary 1 4 x,
  elementary 2 0 x, elementary 2 1 x, elementary 2 3 x,
  elementary 1 3 x - elementary 2 4 x,
  elementary 0 3 x - elementary 2 5 x,
  elementary 0 4 x - elementary 1 5 x,
  2 * elementary 0 0 x - elementary 1 3 x - elementary 2 4 x,
  2 * elementary 1 1 x - elementary 0 3 x - elementary 2 5 x,
  2 * elementary 2 2 x - elementary 0 4 x - elementary 1 5 x] r

def norms : Fin 15 → ℂ := ![1,1,2,1,1,2,1,1,2,4,4,4,8,8,8]
def gram : Matrix (Fin 15) (Fin 15) ℂ := Matrix.diagonal norms
def gramInv : Matrix (Fin 15) (Fin 15) ℂ := Matrix.diagonal (fun r => (norms r)⁻¹)

theorem raw_real (x : Ambient) (r : Fin 15) : star (raw x r) = raw x r := by
  rcases x with ⟨a,b,c⟩
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases r <;>
    norm_num [raw, elementary, pair]

theorem raw_symmetric (a b c : Q) (r : Fin 15) : raw (a,b,c) r = raw (c,b,a) r := by
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases r <;>
    norm_num [raw, elementary, pair]

theorem raw_traceless (a : Q) (r : Fin 15) : (∑ b : Q, raw (a,b,b) r) = 0 := by
  fin_cases a <;> fin_cases r <;> norm_num [raw, elementary, pair, Fin.sum_univ_succ]

theorem raw_gram : rawᴴ * raw = gram := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [Matrix.mul_apply, Matrix.conjTranspose_apply, raw_real,
      Fintype.sum_prod_type, Fin.sum_univ_succ, raw, elementary, pair,
      gram, norms, Matrix.diagonal_apply, map_ofNat]

theorem gramInv_gram : gramInv * gram = 1 := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [gramInv, gram, norms, Matrix.mul_apply, Matrix.diagonal_apply,
      Matrix.one_apply, Fin.sum_univ_succ]

def coordinates : Matrix Paper2InitialCG.Carrier (Fin 15) ℂ := vectorizeᴴ * raw

theorem vectorize_coordinates : vectorize * coordinates = raw := by
  have hp : vectorize * vectorizeᴴ = (1 : Matrix Q Q ℂ) ⊗ₖ
      (1 - (1/3:ℂ) • (Paper2Adjoint.bell * Paper2Adjoint.bellᴴ)) := by
    simp only [vectorize, Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul, Matrix.one_mul, Paper2Adjoint.inclusion_projector]
  rw [coordinates, ← Matrix.mul_assoc, hp]
  ext ⟨a,b,c⟩ r
  simp [Matrix.mul_apply, Matrix.kronecker_apply, Fintype.sum_prod_type,
    Matrix.one_apply, Paper2Adjoint.bell, Matrix.conjTranspose_apply,
    Prod.ext_iff, mul_sub, sub_mul, Finset.sum_sub_distrib, mul_ite, ite_mul,
    Finset.sum_ite_irrel, raw_traceless, eq_comm, ite_and, ← Finset.mul_sum]
  have ht : (∑ x : Q, ∑ y : Q, if a=x then (3:ℂ)⁻¹ * raw (x,y,y) r else 0)=0 := by
    rw [Finset.sum_comm]
    simp [eq_comm, ← Finset.mul_sum, raw_traceless]
  rw [ht]
  simp

theorem coordinates_gram : coordinatesᴴ * coordinates = gram := by
  have h := congrArg (fun M => Mᴴ*M) vectorize_coordinates
  simpa only [Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc vectorizeᴴ, vectorize_gram, Matrix.one_mul, raw_gram] using h

theorem raw_three_orthogonal : rawThreeᴴ * raw = 0 := by
  rw [rawThree_bell_formula]
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [Matrix.mul_apply, Matrix.conjTranspose_apply, Paper2Phi.bellLeft, bellTail,
      Fintype.sum_prod_type, Fin.sum_univ_succ, raw, elementary, pair,
      map_ofNat] <;> ring

theorem raw_six_orthogonal : rawSixᴴ * raw = 0 := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [rawSix, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_prod_type, Fin.sum_univ_succ, Qura.Wedge.iota, Qura.Wedge.antisym,
      Paper2Symmetric.sym, raw, elementary, pair,
      Paper2Symmetric.c_real, Complex.star_def, map_ofNat]

theorem three_coordinates_orthogonal : cgThreeᴴ * coordinates = 0 := by
  have h : cgThreeᴴ * coordinates = rawThreeᴴ * raw := by
    rw [coordinates, ← Matrix.mul_assoc, ← Matrix.conjTranspose_mul, vectorize_three]
  rw [h, raw_three_orthogonal]

theorem six_coordinates_orthogonal : cgSixᴴ * coordinates = 0 := by
  have h : cgSixᴴ * coordinates = rawSixᴴ * raw := by
    rw [coordinates, ← Matrix.mul_assoc, ← Matrix.conjTranspose_mul, vectorize_six]
  rw [h, raw_six_orthogonal]

def basisChange : Matrix (Fin 15) (Fin 15) ℂ := cgFifteenᴴ * coordinates
def inverseChange : Matrix (Fin 15) (Fin 15) ℂ := gramInv * basisChangeᴴ

theorem coordinates_recovery : cgFifteen * basisChange = coordinates := by
  rw [basisChange, ← Matrix.mul_assoc, ← projectorFifteen_eq, projectorFifteen]
  simp only [Matrix.sub_mul, Matrix.one_mul, Matrix.mul_assoc,
    three_coordinates_orthogonal, six_coordinates_orthogonal, Matrix.mul_zero, sub_zero]

theorem basisChange_gram : basisChangeᴴ * basisChange = gram := by
  have h := congrArg (fun M => Mᴴ*M) coordinates_recovery
  simpa only [Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc cgFifteenᴴ, fifteen_gram, Matrix.one_mul, coordinates_gram] using h

theorem inverseChange_left : inverseChange * basisChange = 1 := by
  rw [inverseChange, Matrix.mul_assoc, basisChange_gram, gramInv_gram]

theorem inverseChange_right : basisChange * inverseChange = 1 :=
  mul_eq_one_comm.mp inverseChange_left

end Paper2RationalFifteen


==> anc/lean/RationalFifteenRep.lean <==
import RationalFifteen

/-! The computable rational fifteen coordinates are related by a proved
invertible coordinate change to the actual unitary CG complement. -/
noncomputable section
namespace Paper2RationalFifteen
open Matrix Paper2InitialCG Paper2InitialCGCovariance Paper2CGComplement Paper2S123

def ratAction (U : Matrix Q Q ℂ) : Matrix (Fin 15) (Fin 15) ℂ :=
  gramInv * rawᴴ * ambientRep U * raw

theorem ratAction_carrier (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    ratAction U = gramInv * coordinatesᴴ * carrierRep U * coordinates := by
  have h : rawᴴ * ambientRep U * raw = coordinatesᴴ * carrierRep U * coordinates := by
    calc
      _ = (vectorize*coordinates)ᴴ * ambientRep U * (vectorize*coordinates) := by
        rw [vectorize_coordinates]
      _ = coordinatesᴴ * vectorizeᴴ * (ambientRep U * vectorize) * coordinates := by
        simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc]
      _ = _ := by
        rw [vectorize_intertwining U hU]
        simp only [Matrix.mul_assoc, ← Matrix.mul_assoc vectorizeᴴ vectorize,
          vectorize_gram, Matrix.one_mul]
  simpa only [ratAction, Matrix.mul_assoc] using congrArg (fun M => gramInv*M) h

theorem ratAction_basisChange (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    ratAction U = inverseChange * Paper2CGFifteen.repFifteen U * basisChange := by
  rw [ratAction_carrier U hU]
  conv_lhs => simp only [← coordinates_recovery]
  simp only [inverseChange, Paper2CGFifteen.repFifteen, Matrix.conjTranspose_mul,
    Matrix.mul_assoc]

theorem rational_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    Paper2CGFifteen.repFifteen U * basisChange = basisChange * ratAction U := by
  rw [ratAction_basisChange U hU]
  simp only [← Matrix.mul_assoc, inverseChange_right, Matrix.one_mul]

theorem raw_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    ambientRep U * raw = raw * ratAction U := by
  calc
    _ = ambientRep U * (vectorize * (cgFifteen * basisChange)) := by
      rw [coordinates_recovery, vectorize_coordinates]
    _ = vectorize * (cgFifteen * (Paper2CGFifteen.repFifteen U * basisChange)) := by
      rw [← Matrix.mul_assoc, vectorize_intertwining U hU, Matrix.mul_assoc,
        ← Matrix.mul_assoc (carrierRep U), Paper2CGFifteen.fifteen_intertwining U hU]
      simp only [Matrix.mul_assoc]
    _ = _ := by
      rw [rational_intertwining U hU, ← Matrix.mul_assoc cgFifteen,
        coordinates_recovery, ← Matrix.mul_assoc, vectorize_coordinates]

end Paper2RationalFifteen


==> anc/lean/RationalTwentySeven.lean <==
import IntrinsicTwentySeven
import RationalFifteen

/-! Explicit integer orthogonal coordinates for symmetric trace-free (2,2) tensors.
The JSON generator is not trusted: all symmetry, trace and Gram identities below
are checked as exact coefficient identities by the Lean kernel. -/
noncomputable section
namespace Paper2RationalTwentySeven
open Matrix Paper2ThreeFifteenTen Paper2ThreeFifteenComplement
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 20000000
set_option maxRecDepth 6000
abbrev Q := Fin 3
abbrev T := Fin 27

def elementary (s t : Fin 6) (x : Quad) : ℂ :=
  Paper2RationalFifteen.pair x.1 x.2.2.1 s *
    Paper2RationalFifteen.pair x.2.1 x.2.2.2 t

def raw : Matrix Quad T ℂ := fun x r => ![
elementary 0 1 x,
  elementary 0 2 x,
  elementary 0 5 x,
  elementary 1 0 x,
  elementary 1 2 x,
  elementary 1 4 x,
  elementary 2 0 x,
  elementary 2 1 x,
  elementary 2 3 x,
  (-1:ℂ)*elementary 1 3 x + elementary 3 0 x,
  (-1:ℂ)*elementary 0 3 x + elementary 3 1 x,
  elementary 3 2 x,
  (-1:ℂ)*elementary 0 0 x + (-1:ℂ)*elementary 1 1 x + elementary 3 3 x,
  (-1:ℂ)*elementary 1 5 x + elementary 3 4 x,
  (-1:ℂ)*elementary 0 4 x + elementary 3 5 x,
  (-1:ℂ)*elementary 2 4 x + elementary 4 0 x,
  elementary 4 1 x,
  (-2:ℂ)*elementary 0 4 x + (-1:ℂ)*elementary 3 5 x + (3:ℂ)*elementary 4 2 x,
  (-1:ℂ)*elementary 2 5 x + elementary 4 3 x,
  (-5:ℂ)*elementary 0 0 x + elementary 1 1 x + (-6:ℂ)*elementary 2 2 x + (-1:ℂ)*elementary 3 3 x + (6:ℂ)*elementary 4 4 x,
  (-1:ℂ)*elementary 0 3 x + (-1:ℂ)*elementary 3 1 x + (2:ℂ)*elementary 4 5 x,
  elementary 5 0 x,
  (-2:ℂ)*elementary 2 5 x + (-1:ℂ)*elementary 4 3 x + (3:ℂ)*elementary 5 1 x,
  (-2:ℂ)*elementary 1 5 x + (-1:ℂ)*elementary 3 4 x + (3:ℂ)*elementary 5 2 x,
  (-1:ℂ)*elementary 2 4 x + (-1:ℂ)*elementary 4 0 x + (2:ℂ)*elementary 5 3 x,
  (-1:ℂ)*elementary 1 3 x + (-1:ℂ)*elementary 3 0 x + (2:ℂ)*elementary 5 4 x,
  (2:ℂ)*elementary 0 0 x + (-6:ℂ)*elementary 1 1 x + (-6:ℂ)*elementary 2 2 x + (-1:ℂ)*elementary 3 3 x + (-1:ℂ)*elementary 4 4 x + (7:ℂ)*elementary 5 5 x] r

def norms : T → ℂ := ![1,1,2,1,1,2,1,1,2,4,4,2,6,6,6,4,2,30,6,210,20,2,30,30,20,20,280]
def gram : Matrix T T ℂ := Matrix.diagonal norms
def gramInv : Matrix T T ℂ := Matrix.diagonal (fun r => (norms r)⁻¹)

theorem raw_real (x : Quad) (r : T) : star (raw x r)=raw x r := by
  have hp (a b : Fin 3) (s : Fin 6) :
      star (Paper2RationalFifteen.pair a b s)=Paper2RationalFifteen.pair a b s := by
    fin_cases a <;> fin_cases b <;> fin_cases s <;> norm_num [Paper2RationalFifteen.pair]
  have he (s t : Fin 6) : star (elementary s t x)=elementary s t x := by
    simp only [elementary,star_mul,hp,mul_comm]
  fin_cases r <;> norm_num [raw,he,star_add,star_mul,mul_comm]

theorem raw_fundamental_symmetric (d a b c : Q) (r : T) :
    raw (d,a,b,c) r=raw (b,a,d,c) r := by
  have hp (s : Fin 6) : Paper2RationalFifteen.pair d b s=Paper2RationalFifteen.pair b d s := by
    fin_cases s <;> simp [Paper2RationalFifteen.pair,and_comm,or_comm]
  simp only [raw,elementary,hp]

theorem raw_dual_symmetric (d a b c : Q) (r : T) :
    raw (d,a,b,c) r=raw (d,c,b,a) r := by
  have hp (s : Fin 6) : Paper2RationalFifteen.pair a c s=Paper2RationalFifteen.pair c a s := by
    fin_cases s <;> simp [Paper2RationalFifteen.pair,and_comm,or_comm]
  simp only [raw,elementary,hp]

theorem raw_traceless (d a : Q) (r : T) : (∑ b : Q, raw (d,a,b,b) r)=0 := by
  fin_cases d <;> fin_cases a <;> fin_cases r <;>
    norm_num [raw,elementary,Paper2RationalFifteen.pair,Fin.sum_univ_succ]

theorem raw_gram : rawᴴ*raw=gram := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [Matrix.mul_apply,Matrix.conjTranspose_apply,raw_real,
      Fintype.sum_prod_type,Fin.sum_univ_succ,raw,elementary,Paper2RationalFifteen.pair,
      gram,norms,Matrix.diagonal_apply,map_ofNat]

theorem gramInv_gram : gramInv*gram=1 := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [gramInv,gram,norms,Matrix.mul_apply,Matrix.diagonal_apply,
      Matrix.one_apply,Fin.sum_univ_succ]

end Paper2RationalTwentySeven


==> anc/lean/RationalTwentySevenRep.lean <==
import RationalTwentySeven

/-! Invertible rational coordinates on the actual completed 27 representation. -/
noncomputable section
namespace Paper2RationalTwentySeven
open Matrix Paper2ThreeFifteenTen Paper2ThreeFifteenComplement
open scoped Kronecker
set_option linter.unusedSimpArgs false

def embedding : Matrix Quad T ℂ := lift*cgTwentySeven

theorem embedding_gram : embeddingᴴ*embedding=1 := by
  simp only [embedding,Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc liftᴴ,lift_gram,Matrix.one_mul,twentyseven_gram]

def basisChange : Matrix T T ℂ := embeddingᴴ*raw
def inverseChange : Matrix T T ℂ := gramInv*basisChangeᴴ

theorem coordinates_recovery : embedding*basisChange=raw :=
  Paper2IntrinsicTwentySeven.twentyseven_recovery raw
    raw_fundamental_symmetric raw_dual_symmetric raw_traceless

theorem basisChange_gram : basisChangeᴴ*basisChange=gram := by
  have h := congrArg (fun M => Mᴴ*M) coordinates_recovery
  simpa only [Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc embeddingᴴ,embedding_gram,Matrix.one_mul,raw_gram] using h

theorem inverseChange_left : inverseChange*basisChange=1 := by
  rw [inverseChange,Matrix.mul_assoc,basisChange_gram,gramInv_gram]

theorem inverseChange_right : basisChange*inverseChange=1 :=
  mul_eq_one_comm.mp inverseChange_left

theorem embedding_raw : embedding=raw*inverseChange := by
  rw [← coordinates_recovery,Matrix.mul_assoc,inverseChange_right,Matrix.mul_one]

theorem embedding_intertwining (U : Matrix (Fin 3) (Fin 3) ℂ)
    (hU : Paper2S123.SpecialUnitary U) :
    quadAction U*embedding=embedding*Paper2TwentySeven.rep U := by
  rw [embedding,← Matrix.mul_assoc,lift_intertwining U hU,Matrix.mul_assoc,
    Paper2TwentySeven.intertwining U hU,← Matrix.mul_assoc]

def ratAction (U : Matrix (Fin 3) (Fin 3) ℂ) : Matrix T T ℂ :=
  gramInv*rawᴴ*quadAction U*raw

theorem ratAction_change (U : Matrix (Fin 3) (Fin 3) ℂ)
    (hU : Paper2S123.SpecialUnitary U) :
    ratAction U=inverseChange*Paper2TwentySeven.rep U*basisChange := by
  rw [ratAction,← coordinates_recovery,Matrix.conjTranspose_mul]
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (quadAction U) embedding basisChange,embedding_intertwining U hU]
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc embeddingᴴ embedding,embedding_gram,Matrix.one_mul]
  simp only [inverseChange,Matrix.mul_assoc]

theorem raw_intertwining (U : Matrix (Fin 3) (Fin 3) ℂ)
    (hU : Paper2S123.SpecialUnitary U) : quadAction U*raw=raw*ratAction U := by
  rw [ratAction_change U hU,← coordinates_recovery]
  rw [← Matrix.mul_assoc,embedding_intertwining U hU]
  simp only [Matrix.mul_assoc,← Matrix.mul_assoc basisChange inverseChange,
    inverseChange_right,Matrix.one_mul]

end Paper2RationalTwentySeven


==> anc/lean/RectInstrument.lean <==
import CPTreeBounds

/-! A concrete completion of a rectangular branch-dependent instrument in
one common space. The additional outcome is the orthogonal complement and
has zero amplitude on every embedded physical input. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix
open scoped BigOperators
universe u
variable {a w : Type u} {r : Type*} [Fintype a] [DecidableEq a]
  [Fintype w] [DecidableEq w] [Fintype r]
  {b : r → Type u} [∀ j, Fintype (b j)] [∀ j, DecidableEq (b j)]

def completedInstrument (E : Matrix w a ℂ) (F : ∀ j, Matrix w (b j) ℂ)
    (K : ∀ j, Matrix (b j) a ℂ) : Option r → Matrix w w ℂ
  | none => 1 - E * Eᴴ
  | some j => F j * K j * Eᴴ

theorem complement_gram (E : Matrix w a ℂ) (hE : Eᴴ * E = 1) :
    (1 - E * Eᴴ)ᴴ * (1 - E * Eᴴ) = 1 - E * Eᴴ := by
  simp only [Matrix.conjTranspose_sub, Matrix.conjTranspose_one,
    Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose,
    Matrix.sub_mul, Matrix.mul_sub, Matrix.one_mul, Matrix.mul_one, Matrix.mul_assoc,
    ← Matrix.mul_assoc Eᴴ E, hE]
  abel

theorem completedInstrument_complete (E : Matrix w a ℂ)
    (F : ∀ j, Matrix w (b j) ℂ) (K : ∀ j, Matrix (b j) a ℂ)
    (hE : Eᴴ * E = 1) (hF : ∀ j, (F j)ᴴ * F j = 1)
    (hK : (∑ j, (K j)ᴴ * K j) = 1) :
    (∑ j, (completedInstrument E F K j)ᴴ * completedInstrument E F K j) = 1 := by
  rw [Fintype.sum_option]
  simp only [completedInstrument, complement_gram E hE]
  have hi (j : r) : (F j * K j * Eᴴ)ᴴ * (F j * K j * Eᴴ) =
      E * ((K j)ᴴ * K j) * Eᴴ := by
    simp only [Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose,
      Matrix.mul_assoc, ← Matrix.mul_assoc (F j)ᴴ (F j), hF, Matrix.one_mul]
  simp_rw [hi]
  rw [← Matrix.sum_mul, ← Matrix.mul_sum, hK, Matrix.mul_one]
  abel

theorem completedInstrument_on_image (E : Matrix w a ℂ)
    (F : ∀ j, Matrix w (b j) ℂ) (K : ∀ j, Matrix (b j) a ℂ)
    (hE : Eᴴ * E = 1) (j : r) :
    completedInstrument E F K (some j) * E = F j * K j := by
  simp only [completedInstrument, Matrix.mul_assoc, hE, Matrix.mul_one]

theorem completedInstrument_outside_zero (E : Matrix w a ℂ)
    (F : ∀ j, Matrix w (b j) ℂ) (K : ∀ j, Matrix (b j) a ℂ)
    (hE : Eᴴ * E = 1) : completedInstrument E F K none * E = 0 := by
  simp only [completedInstrument, Matrix.sub_mul, Matrix.one_mul, Matrix.mul_assoc, hE,
    Matrix.mul_one, sub_self]

theorem conjugation_on_image {c : Type u} [Fintype c]
    (A : Matrix w w ℂ) (E : Matrix w a ℂ) (F : Matrix w c ℂ)
    (K : Matrix c a ℂ) (h : A * E = F * K) (M : Matrix a a ℂ) :
    A * (E * M * Eᴴ) * Aᴴ = F * (K * M * Kᴴ) * Fᴴ := by
  calc
    _ = (A * E) * M * (A * E)ᴴ := by
      simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc]
    _ = (F * K) * M * (F * K)ᴴ := by rw [h]
    _ = _ := by simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc]

theorem conjugation_zero_on_image (A : Matrix w w ℂ) (E : Matrix w a ℂ)
    (h : A * E = 0) (M : Matrix a a ℂ) : A * (E * M * Eᴴ) * Aᴴ = 0 := by
  calc
    _ = (A * E) * M * (A * E)ᴴ := by
      simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc]
    _ = 0 := by rw [h]; simp

end FinitePure


==> anc/lean/RectOracleTree.lean <==
import RectInstrument

/-! Finite external trees with genuinely different workspace dimensions on
different branches. Oracle nodes always apply one ordinary data-port query. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 800000
noncomputable section
namespace FinitePure
open Matrix Paper2CommonWorkspace
open scoped BigOperators Kronecker
universe u
variable (d : Type u) [Fintype d] [DecidableEq d] (o : ℕ)

inductive RectOracleTree : ℕ → Type u where
  | halt : RectOracleTree o
  | query {n : ℕ} (next : RectOracleTree n) : RectOracleTree n
  | instrument {n : ℕ} (b : ℕ) (size : Fin b → ℕ)
      (K : ∀ j, Matrix (d × Fin (size j)) (d × Fin n) ℂ)
      (complete : (∑ j, (K j)ᴴ * K j) = 1)
      (next : ∀ j, RectOracleTree (size j)) : RectOracleTree n

namespace RectOracleTree
variable {d o}

def queryBudget : {n : ℕ} → RectOracleTree d o n → ℕ
  | _, .halt => 0
  | _, .query next => queryBudget next + 1
  | _, .instrument _ _ _ _ next => Finset.univ.sup (fun j => queryBudget (next j))

def workspaceBound : {n : ℕ} → RectOracleTree d o n → ℕ
  | _, .halt => o
  | _, .query next => workspaceBound next
  | n, .instrument _ _ _ _ next => max n (max o (Finset.univ.sup (fun j => workspaceBound (next j))))

theorem input_le_workspace {n : ℕ} (tree : RectOracleTree d o n) :
    n ≤ tree.workspaceBound := by
  induction tree with
  | halt => exact le_rfl
  | query next ih => exact ih
  | instrument b size K hc next ih => exact le_max_left _ _

theorem output_le_workspace {n : ℕ} (tree : RectOracleTree d o n) :
    o ≤ tree.workspaceBound := by
  induction tree with
  | halt => exact le_rfl
  | query next ih => exact ih
  | instrument b size K hc next ih => exact (le_max_left _ _).trans (le_max_right _ _)

def evaluate (U : Matrix d d ℂ) : {n : ℕ} → RectOracleTree d o n →
    Matrix (d × Fin n) (d × Fin n) ℂ → Matrix (d × Fin o) (d × Fin o) ℂ
  | _, .halt, M => M
  | n, .query next, M => evaluate U next
      ((U ⊗ₖ (1 : Matrix (Fin n) (Fin n) ℂ)) * M * (U ⊗ₖ (1 : Matrix (Fin n) (Fin n) ℂ))ᴴ)
  | _, .instrument _ _ K _ next, M => ∑ j, evaluate U (next j) (K j * M * (K j)ᴴ)

def memoryEmbed {n B : ℕ} (h : n ≤ B) : Matrix (d × Fin B) (d × Fin n) ℂ :=
  embed (Fin.castLEEmb h)

theorem memoryEmbed_gram {n B : ℕ} (h : n ≤ B) :
    (memoryEmbed (d := d) h)ᴴ * memoryEmbed (d := d) h = 1 := embed_gram (d := d) _

theorem query_embedding {n B : ℕ} (h : n ≤ B) (U : Matrix d d ℂ) :
    (U ⊗ₖ (1 : Matrix (Fin B) (Fin B) ℂ)) * memoryEmbed h =
      memoryEmbed h * (U ⊗ₖ (1 : Matrix (Fin n) (Fin n) ℂ)) := query_commutes _ _

/-- Every branch dimension is embedded explicitly; the complement outcome
is proved unreachable. The one common tree preserves all input matrices and
never increases the actual maximum branch query count. -/
theorem common_workspace {n : ℕ} (tree : RectOracleTree d o n) (B : ℕ)
    (hB : tree.workspaceBound ≤ B) :
    ∃ actual : OracleTree (d × Fin B), actual.queryBudget ≤ tree.queryBudget ∧
      ∀ U M, actual.evaluate (U ⊗ₖ (1 : Matrix (Fin B) (Fin B) ℂ))
        (memoryEmbed (tree.input_le_workspace.trans hB) * M *
          (memoryEmbed (tree.input_le_workspace.trans hB))ᴴ) =
        memoryEmbed (tree.output_le_workspace.trans hB) * tree.evaluate U M *
          (memoryEmbed (tree.output_le_workspace.trans hB))ᴴ := by
  induction tree with
  | halt => exact ⟨.halt, le_rfl, fun _ _ => rfl⟩
  | @query n next ih =>
    obtain ⟨actual, hb, he⟩ := ih hB
    refine ⟨.query actual, Nat.add_le_add_right hb 1, ?_⟩
    intro U M
    change actual.evaluate _ (_ * (_ * M * _) * _) = _
    rw [conjugation_on_image _ _ _ _ (query_embedding _ U)]
    exact he U _
  | @instrument n b size K hc next ih =>
    have hn : n ≤ B := (le_max_left _ _).trans hB
    have ho : o ≤ B := (le_max_left _ _).trans ((le_max_right _ _).trans hB)
    have hb (j : Fin b) : (next j).workspaceBound ≤ B :=
      (Finset.le_sup (f := fun j => (next j).workspaceBound) (Finset.mem_univ j)).trans
        ((le_max_right _ _).trans ((le_max_right _ _).trans hB))
    choose child hchild he using fun j => ih j (hb j)
    let E := memoryEmbed (d := d) hn
    let F := fun j => memoryEmbed (d := d) ((next j).input_le_workspace.trans (hb j))
    let A := completedInstrument E F K
    have hA : (∑ j, (A j)ᴴ * A j) = 1 :=
      completedInstrument_complete E F K (memoryEmbed_gram hn)
        (fun j => memoryEmbed_gram _) hc
    let e := (Fintype.equivFin (Option (Fin b))).symm
    have hAfin : (∑ j, (A (e j))ᴴ * A (e j)) = 1 := by
      rw [Equiv.sum_comp e (fun j => (A j)ᴴ * A j)]
      exact hA
    let children : Option (Fin b) → OracleTree (d × Fin B) :=
      fun j => match j with | none => .halt | some k => child k
    refine ⟨.instrument _ (fun j => A (e j)) hAfin (fun j => children (e j)), ?_, ?_⟩
    · apply Finset.sup_le
      intro j _
      cases hj : e j with
      | none => simp only [hj, children, OracleTree.queryBudget]; exact Nat.zero_le _
      | some k =>
        change (children (e j)).queryBudget ≤ _
        rw [hj]
        exact (hchild k).trans (Finset.le_sup (f := fun j => (next j).queryBudget)
          (Finset.mem_univ k))
    · intro U M
      change (∑ j, (children (e j)).evaluate _ (A (e j) * (E * M * Eᴴ) * (A (e j))ᴴ)) = _
      rw [Equiv.sum_comp e (fun j => (children j).evaluate
        (U ⊗ₖ (1 : Matrix (Fin B) (Fin B) ℂ)) (A j * (E * M * Eᴴ) * (A j)ᴴ))]
      rw [Fintype.sum_option]
      have hz : A none * (E * M * Eᴴ) * (A none)ᴴ = 0 :=
        conjugation_zero_on_image _ _ (completedInstrument_outside_zero E F K (memoryEmbed_gram hn)) M
      rw [hz]
      simp only [children, OracleTree.evaluate, zero_add]
      have hs (j : Fin b) : A (some j) * (E * M * Eᴴ) * (A (some j))ᴴ =
          F j * (K j * M * (K j)ᴴ) * (F j)ᴴ :=
        conjugation_on_image _ _ _ _ (completedInstrument_on_image E F K (memoryEmbed_gram hn) j) M
      simp_rw [hs]
      simp only [F, he, evaluate, Matrix.mul_sum, Matrix.sum_mul]

end RectOracleTree
end FinitePure


==> anc/lean/RectProgram.lean <==
import EncodedTreeBounds

/-! Fixed alignment of the same prepared program in independently compiled
workspace trees, and exact preservation of reduced data channels. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix Paper2CommonWorkspace
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable {a p w d : Type*} [Fintype a] [DecidableEq a]
  [Fintype p] [DecidableEq p] [Fintype w] [DecidableEq w]
  [Fintype d] [DecidableEq d]

theorem program_embedding_completion (F : Matrix p a ℂ) (J : Matrix w a ℂ)
    (X : Matrix w p ℂ) (hF : Fᴴ * F = 1) (hJ : Jᴴ * J = 1) (hX : Xᴴ * X = 1) :
    ∃ A : Matrix w p ℂ, Aᴴ * A = 1 ∧ A * F = J := by
  obtain ⟨T, hT, _, hTF⟩ := Paper2Completion.matrix_unitary_completion
    (X * F) J (composed_gram X F hX hF) hJ
  exact ⟨T * X, composed_gram T X hT hX, by simpa only [Matrix.mul_assoc] using hTF⟩

theorem density_embedding_trace (E : Matrix w a ℂ) (hE : Eᴴ * E = 1)
    (ρ : Matrix a a ℂ) : (E * ρ * Eᴴ).trace = ρ.trace := by
  rw [Matrix.trace_mul_comm, ← Matrix.mul_assoc, hE, Matrix.one_mul]

theorem conjugation_compose (A : Matrix w p ℂ) (E : Matrix p a ℂ) (M : Matrix a a ℂ) :
    A * (E * M * Eᴴ) * Aᴴ = (A * E) * M * (A * E)ᴴ := by
  simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc]

theorem memory_action_block (A : Matrix w p ℂ) (X : Matrix (d × p) (d × p) ℂ)
    (i j : d) (r s : w) :
    (((1 : Matrix d d ℂ) ⊗ₖ A) * X * ((1 : Matrix d d ℂ) ⊗ₖ A)ᴴ) (i,r) (j,s) =
      (A * Matrix.of (fun x y => X (i,x) (j,y)) * Aᴴ) r s := by
  simp only [Matrix.mul_apply, Matrix.conjTranspose_apply,
    Matrix.of_apply, Matrix.kronecker_apply, Matrix.one_apply, Fintype.sum_prod_type,
    mul_ite, ite_mul, mul_one, one_mul, mul_zero, zero_mul, map_mul,
    apply_ite, star_one, star_zero, Finset.sum_ite_eq, Finset.sum_ite_eq',
    Finset.mem_univ, ite_true, Finset.sum_ite_irrel, Finset.sum_const_zero]

theorem partialTrace_memory_isometry (A : Matrix w p ℂ) (hA : Aᴴ * A = 1)
    (X : Matrix (d × p) (d × p) ℂ) :
    partialTrace (((1 : Matrix d d ℂ) ⊗ₖ A) * X * ((1 : Matrix d d ℂ) ⊗ₖ A)ᴴ) =
      partialTrace X := by
  ext i j
  change (∑ r, _) = ∑ r, _
  simp only [memory_action_block]
  exact density_embedding_trace A hA (fun x y => X (i,x) (j,y))

end FinitePure


==> anc/lean/RectTreeBounds.lean <==
import RectTwoStage

/-! Final exact bounds for external finite trees with varying branch memory,
arbitrary mixed preparation input, and actual worst-branch oracle counts. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable {d : Type} [Fintype d] [DecidableEq d] [Nonempty d]
variable {n o r : ℕ}

theorem rectangular_transpose_query_bound (prep : RectOracleTree d o n)
    (proc : RectOracleTree d r (Fintype.card (d × Fin o)))
    (ρ : Matrix (d × Fin n) (d × Fin n) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d) (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalRectTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ proc.queryBudget := by
  obtain ⟨B, hn, C, A, prep', proc', hA, _, hq, he⟩ := rectangular_two_stage_compilation prep proc
  let E := RectOracleTree.memoryEmbed (d := d) hn
  have hE : Eᴴ * E = 1 := RectOracleTree.memoryEmbed_gram hn
  have ht : (E * ρ * Eᴴ).trace = 1 := (density_embedding_trace E hE ρ).trans htrace
  apply le_trans (encoded_tree_transpose_query_bound prep' proc' A hA (E * ρ * Eᴴ)
    (hρ.mul_mul_conjTranspose_same E) ht i₀ hd ?_) hq
  intro U hU x hx
  rw [he]
  exact hcorrect U hU x hx

theorem rectangular_inversion_query_bound (prep : RectOracleTree d o n)
    (proc : RectOracleTree d r (Fintype.card (d × Fin o)))
    (ρ : Matrix (d × Fin n) (d × Fin n) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalRectTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ proc.queryBudget + 1 := by
  obtain ⟨B, hn, C, A, prep', proc', hA, _, hq, he⟩ := rectangular_two_stage_compilation prep proc
  let E := RectOracleTree.memoryEmbed (d := d) hn
  have hE : Eᴴ * E = 1 := RectOracleTree.memoryEmbed_gram hn
  have ht : (E * ρ * Eᴴ).trace = 1 := (density_embedding_trace E hE ρ).trans htrace
  apply le_trans (encoded_tree_inversion_query_bound prep' proc' A hA (E * ρ * Eᴴ)
    (hρ.mul_mul_conjTranspose_same E) ht i₀ ?_) (Nat.add_le_add_right hq 1)
  intro U hU x hx
  rw [he]
  exact hcorrect U hU x hx

end FinitePure

namespace FinitePure
open Matrix Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable {n o r : ℕ}

theorem rectangular_preparation_bound (prep : RectOracleTree (Fin 3) o n)
    (proc : RectOracleTree (Fin 3) r (Fintype.card (Fin 3 × Fin o)))
    (hq : proc.queryBudget ≤ 4)
    (ρ : Matrix (Fin 3 × Fin n) (Fin 3 × Fin n) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalRectTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ prep.queryBudget := by
  obtain ⟨B, hn, C, A, prep', proc', hA, hp, hq', he⟩ := rectangular_two_stage_compilation prep proc
  let E := RectOracleTree.memoryEmbed (d := Fin 3) hn
  have hE : Eᴴ * E = 1 := RectOracleTree.memoryEmbed_gram hn
  have ht : (E * ρ * Eᴴ).trace = 1 := (density_embedding_trace E hE ρ).trans htrace
  apply le_trans (encoded_tree_preparation_bound prep' proc' A hA (hq'.trans hq) (E * ρ * Eᴴ)
    (hρ.mul_mul_conjTranspose_same E) ht ?_) hp
  intro U hU x hx
  rw [he]
  exact hcorrect U hU x hx

end FinitePure


==> anc/lean/RectTwoStage.lean <==
import RectProgram

/-! Two independently branching rectangular circuit trees share their actual
prepared density operator through a constructed fixed program alignment. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 800000
noncomputable section
namespace FinitePure
open Matrix Paper2CommonWorkspace
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable {d : Type} [Fintype d] [DecidableEq d]

def programCoordinates (o : ℕ) : Matrix (Fin (Fintype.card (d × Fin o))) (d × Fin o) ℂ :=
  inclusion (Fintype.equivFin (d × Fin o)).toEmbedding

def physicalRectTreeChannel {n o r : ℕ} (prep : RectOracleTree d o n)
    (proc : RectOracleTree d r (Fintype.card (d × Fin o)))
    (ρ : Matrix (d × Fin n) (d × Fin n) ℂ) (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (proc.evaluate U
    (M ⊗ₖ (programCoordinates o * prep.evaluate U ρ * (programCoordinates o)ᴴ)))

theorem rectangular_two_stage_compilation {n o r : ℕ} (prep : RectOracleTree d o n)
    (proc : RectOracleTree d r (Fintype.card (d × Fin o))) :
    ∃ B : ℕ, ∃ hn : n ≤ B, ∃ C : ℕ,
      ∃ A : Matrix (Fin C) (d × Fin B) ℂ,
      ∃ prep' : OracleTree (d × Fin B), ∃ proc' : OracleTree (d × Fin C),
      Aᴴ * A = 1 ∧ prep'.queryBudget ≤ prep.queryBudget ∧ proc'.queryBudget ≤ proc.queryBudget ∧
      ∀ ρ U M, physicalEncodedTreeChannel prep' proc' A
        (RectOracleTree.memoryEmbed hn * ρ * (RectOracleTree.memoryEmbed hn)ᴴ) U M =
        physicalRectTreeChannel prep proc ρ U M := by
  let B := prep.workspaceBound
  let C := max proc.workspaceBound (Fintype.card (d × Fin B))
  have hc : proc.workspaceBound ≤ C := le_max_left _ _
  have hx : Fintype.card (d × Fin B) ≤ C := le_max_right _ _
  have hp : Fintype.card (d × Fin o) ≤ C := proc.input_le_workspace.trans hc
  obtain ⟨prep', hprepbudget, hprep⟩ := prep.common_workspace B le_rfl
  obtain ⟨proc', hprocbudget, hproc⟩ := proc.common_workspace C hc
  let F := RectOracleTree.memoryEmbed (d := d) prep.output_le_workspace
  let J := inclusion (Fin.castLEEmb hp) * programCoordinates (d := d) o
  let X := inclusion (Fin.castLEEmb hx) * programCoordinates (d := d) B
  have hF : Fᴴ * F = 1 := RectOracleTree.memoryEmbed_gram _
  have hJ : Jᴴ * J = 1 := composed_gram _ _ (inclusion_gram _) (inclusion_gram _)
  have hX : Xᴴ * X = 1 := composed_gram _ _ (inclusion_gram _) (inclusion_gram _)
  obtain ⟨A, hA, hAF⟩ := program_embedding_completion F J X hF hJ hX
  refine ⟨B, prep.input_le_workspace, C, A, prep', proc', hA, hprepbudget, hprocbudget, ?_⟩
  intro ρ U M
  unfold physicalEncodedTreeChannel physicalRectTreeChannel
  rw [hprep]
  have halign : A * (F * prep.evaluate U ρ * Fᴴ) * Aᴴ =
      J * prep.evaluate U ρ * Jᴴ := by rw [conjugation_compose, hAF]
  rw [halign]
  have hi : M ⊗ₖ (J * prep.evaluate U ρ * Jᴴ) =
      RectOracleTree.memoryEmbed (d := d) hp *
        (M ⊗ₖ (programCoordinates o * prep.evaluate U ρ * (programCoordinates o)ᴴ)) *
          (RectOracleTree.memoryEmbed (d := d) hp)ᴴ := by
    simp only [J, RectOracleTree.memoryEmbed, embed, Matrix.conjTranspose_kronecker,
      Matrix.conjTranspose_one, ← Matrix.mul_kronecker_mul, Matrix.one_mul, Matrix.mul_one,
      Matrix.conjTranspose_mul, Matrix.mul_assoc]
  rw [hi, hproc]
  exact partialTrace_memory_isometry _ (inclusion_gram _) _

end FinitePure


==> anc/lean/RectangularWord.lean <==
import CommonWorkspace
import Completion

/-! A finite oracle circuit with changing memory dimensions and rectangular
isometric gates is compiled to a square-unitary word on an explicitly
constructed finite direct-sum memory. The gates are chosen before the oracle,
and every oracle matrix and the exact query count are preserved. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix Paper2CommonWorkspace S4Word
open scoped Kronecker
universe u
variable {d m n w : Type*} [Fintype d] [DecidableEq d]
  [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]
  [Fintype w] [DecidableEq w]

/-- Complete a rectangular gate between two actual embedded memories. -/
theorem rectangular_gate_completion (a : m ↪ w) (b : n ↪ w)
    (T : Matrix (d × n) (d × m) ℂ) (hT : Tᴴ * T = 1) :
    ∃ G : Matrix (d × w) (d × w) ℂ,
      Gᴴ * G = 1 ∧ G * Gᴴ = 1 ∧ G * embed a = embed b * T := by
  apply Paper2Completion.matrix_unitary_completion (embed a) (embed b * T) (embed_gram a)
  simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc (embed b)ᴴ (embed b), embed_gram,
    Matrix.one_mul, hT]

def CommonMemory (P : ℕ → Type u) (q : ℕ) := Σ j : Fin (q+2), P j.val

instance commonMemoryFintype (P : ℕ → Type u) [∀ j, Fintype (P j)] (q : ℕ) :
    Fintype (CommonMemory P q) := inferInstanceAs (Fintype (Σ j : Fin (q+2), P j.val))

instance commonMemoryDecidableEq (P : ℕ → Type u) [∀ j, DecidableEq (P j)] (q : ℕ) :
    DecidableEq (CommonMemory P q) := inferInstanceAs (DecidableEq (Σ j : Fin (q+2), P j.val))

def stageInclusion (P : ℕ → Type u) (q j : ℕ) (hj : j ≤ q+1) : P j ↪ CommonMemory P q :=
  ⟨fun x => ⟨⟨j, by omega⟩, x⟩, by intro x y h; cases h; rfl⟩

variable (P : ℕ → Type u) [∀ j, Fintype (P j)] [∀ j, DecidableEq (P j)]

def rectangularWord (G : ∀ j, Matrix (d × P (j+1)) (d × P j) ℂ)
    (U : Matrix d d ℂ) : (q : ℕ) → Matrix (d × P (q+1)) (d × P 0) ℂ
  | 0 => G 0
  | q + 1 => G (q+1) * (U ⊗ₖ (1 : Matrix (P (q+1)) (P (q+1)) ℂ)) *
      rectangularWord G U q

/-- One finite list of square unitary gates simultaneously realizes every
prescribed stage on its embedded subspace. No oracle enters the construction. -/
theorem common_gates_exist
    (G : ∀ j, Matrix (d × P (j+1)) (d × P j) ℂ) (q : ℕ)
    (hG : ∀ j, j ≤ q → (G j)ᴴ * G j = 1) :
    ∃ F : ℕ → Matrix (d × CommonMemory P q) (d × CommonMemory P q) ℂ,
      (∀ j, (F j)ᴴ * F j = 1 ∧ F j * (F j)ᴴ = 1) ∧
      ∀ j (hj : j ≤ q),
        F j * embed (d:=d) (stageInclusion P q j (by omega)) =
          embed (d:=d) (stageInclusion P q (j+1) (by omega)) * G j := by
  have hh (j : ℕ) : ∃ F : Matrix (d × CommonMemory P q) (d × CommonMemory P q) ℂ,
      Fᴴ * F = 1 ∧ F * Fᴴ = 1 ∧ ∀ hj : j ≤ q,
        F * embed (d:=d) (stageInclusion P q j (by omega)) =
          embed (d:=d) (stageInclusion P q (j+1) (by omega)) * G j := by
    by_cases hj : j ≤ q
    · obtain ⟨F, hl, hr, he⟩ := rectangular_gate_completion
        (stageInclusion P q j (by omega)) (stageInclusion P q (j+1) (by omega))
        (G j) (hG j hj)
      exact ⟨F, hl, hr, fun _ => he⟩
    · exact ⟨1, by simp, by simp, fun hh => (hj hh).elim⟩
  choose F hF using hh
  exact ⟨F, fun j => ⟨(hF j).1, (hF j).2.1⟩, fun j hj => (hF j).2.2 hj⟩

/-- The complete common-port word realizes the changing-memory word on all
input vectors and all oracle matrices, with exactly the same q calls. -/
theorem rectangularWord_compilation
    (G : ∀ j, Matrix (d × P (j+1)) (d × P j) ℂ) (q : ℕ)
    (hG : ∀ j, j ≤ q → (G j)ᴴ * G j = 1) :
    ∃ F : ℕ → Matrix (d × CommonMemory P q) (d × CommonMemory P q) ℂ,
      (∀ j, (F j)ᴴ * F j = 1 ∧ F j * (F j)ᴴ = 1) ∧
      ∀ U : Matrix d d ℂ,
        word F (U ⊗ₖ (1 : Matrix (CommonMemory P q) (CommonMemory P q) ℂ)) q *
            embed (d:=d) (stageInclusion P q 0 (by omega)) =
          embed (d:=d) (stageInclusion P q (q+1) (by omega)) * rectangularWord P G U q := by
  obtain ⟨F, hF, hf⟩ := common_gates_exist P G q hG
  refine ⟨F, hF, ?_⟩
  intro U
  have hc (k : ℕ) (hk : k ≤ q) :
      word F (U ⊗ₖ (1 : Matrix (CommonMemory P q) (CommonMemory P q) ℂ)) k *
          embed (d:=d) (stageInclusion P q 0 (by omega)) =
        embed (d:=d) (stageInclusion P q (k+1) (by omega)) * rectangularWord P G U k := by
    induction k with
    | zero => exact hf 0 (by omega)
    | succ k ih =>
      have hk' : k ≤ q := by omega
      have hq := query_commutes (d:=d) (stageInclusion P q (k+1) (by omega)) U
      simp only [word, rectangularWord]
      calc
        _ = F (k+1) *
            ((U ⊗ₖ (1 : Matrix (CommonMemory P q) (CommonMemory P q) ℂ)) *
              embed (d:=d) (stageInclusion P q (k+1) (by omega))) * rectangularWord P G U k := by
          simp only [Matrix.mul_assoc, ih hk']
        _ = (F (k+1) * embed (d:=d) (stageInclusion P q (k+1) (by omega))) *
            (U ⊗ₖ (1 : Matrix (P (k+1)) (P (k+1)) ℂ)) * rectangularWord P G U k := by
          rw [hq]; simp only [Matrix.mul_assoc]
        _ = _ := by rw [hf (k+1) hk]; simp only [Matrix.mul_assoc]
  exact hc q le_rfl

end FinitePure


==> anc/lean/RepresentationBlocks.lean <==
import QuerySelection

/-! The source's left/right block definition in finite coordinates, together
with its actual invariant image, coordinate action and dimension. -/
noncomputable section
namespace Paper2RepresentationBlocks
open Matrix
open scoped Kronecker
variable {g h x l m : Type*} [Fintype x] [DecidableEq x]
  [Fintype l] [DecidableEq l] [Fintype m] [DecidableEq m]
set_option linter.unusedSectionVars false

structure BlockCertificate (ρ : g → h → Matrix x x ℂ)
    (L : g → Matrix l l ℂ) (μ : h → Matrix m m ℂ) where
  embedding : Matrix x (l × m) ℂ
  isometry : embeddingᴴ*embedding=1
  intertwines : ∀ a b, ρ a b*embedding=embedding*(L a ⊗ₖ μ b)

theorem embedding_injective {ρ : g → h → Matrix x x ℂ}
    {L : g → Matrix l l ℂ} {μ : h → Matrix m m ℂ}
    (B : BlockCertificate ρ L μ) : Function.Injective B.embedding.mulVecLin := by
  intro v w hvw
  have h := congrArg (fun z => B.embeddingᴴ *ᵥ z) hvw
  simpa only [Matrix.mulVecLin_apply,Matrix.mulVec_mulVec,B.isometry,Matrix.one_mulVec] using h

def coordinateEquiv {ρ : g → h → Matrix x x ℂ}
    {L : g → Matrix l l ℂ} {μ : h → Matrix m m ℂ}
    (B : BlockCertificate ρ L μ) :
    ((l × m) → ℂ) ≃ₗ[ℂ] LinearMap.range B.embedding.mulVecLin :=
  LinearEquiv.ofInjective B.embedding.mulVecLin (embedding_injective B)

theorem block_dimension {ρ : g → h → Matrix x x ℂ}
    {L : g → Matrix l l ℂ} {μ : h → Matrix m m ℂ}
    (B : BlockCertificate ρ L μ) :
    Module.finrank ℂ (LinearMap.range B.embedding.mulVecLin) = Fintype.card l * Fintype.card m := by
  rw [← (coordinateEquiv B).finrank_eq]
  simp

theorem coordinate_action {ρ : g → h → Matrix x x ℂ}
    {L : g → Matrix l l ℂ} {μ : h → Matrix m m ℂ}
    (B : BlockCertificate ρ L μ) (a : g) (b : h) (v : l × m → ℂ) :
    ρ a b *ᵥ (B.embedding *ᵥ v) = B.embedding *ᵥ ((L a ⊗ₖ μ b) *ᵥ v) := by
  rw [Matrix.mulVec_mulVec,B.intertwines,← Matrix.mulVec_mulVec]

theorem image_invariant {ρ : g → h → Matrix x x ℂ}
    {L : g → Matrix l l ℂ} {μ : h → Matrix m m ℂ}
    (B : BlockCertificate ρ L μ) (a : g) (b : h) (v : x → ℂ)
    (hv : v∈LinearMap.range B.embedding.mulVecLin) :
    ρ a b *ᵥ v∈LinearMap.range B.embedding.mulVecLin := by
  obtain ⟨w,hw⟩ := hv
  refine ⟨(L a ⊗ₖ μ b) *ᵥ w,?_⟩
  rw [← hw]
  exact (coordinate_action B a b w).symm

end Paper2RepresentationBlocks


==> anc/lean/Response.lean <==
import Word
import Choi

/-! Processing-only response of the finite physical oracle word. The preparation
is present only through its insertion isometry E, held fixed when differentiating
C_q. Kraus slices, complete positivity via Choi, and the exact q-unital budget are
proved from the word instead of being postulated. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace S4Response
open Matrix S4Word
open scoped BigOperators Kronecker ComplexOrder
variable {h d p : Type*}
variable [Fintype h] [DecidableEq h] [Fintype d] [DecidableEq d]
variable [Fintype p] [DecidableEq p]

/-- The input-program insertion is held fixed in the circuit response. -/
def compressed (G : ℕ → Matrix h h ℂ) (Q : Matrix h h ℂ)
    (E : Matrix h d ℂ) (H : Matrix h h ℂ) (q : ℕ) : Matrix d d ℂ :=
  Eᴴ * response G Q H q * E

/-- The actual compressed first variation equals the compressed prefix response. -/
theorem compressed_variation (G : ℕ → Matrix h h ℂ) (Q H : Matrix h h ℂ)
    (E : Matrix h d ℂ) (hG : ∀ j, (G j)ᴴ * G j = 1) (hQ : Qᴴ * Q = 1) (q : ℕ) :
    Eᴴ * ((word G Q q)ᴴ * variation G Q (H*Q) q) * E = compressed G Q E H q := by
  rw [word_variation_response G Q H hG hQ]
  rfl

/-- Compression distributes into the sum of the physically defined prefixes. -/
theorem compressed_eq_sum (G : ℕ → Matrix h h ℂ) (Q H : Matrix h h ℂ)
    (E : Matrix h d ℂ) (q : ℕ) :
    compressed G Q E H q =
      ∑ j ∈ Finset.range q, (queryPrefix G Q j * E)ᴴ * H * (queryPrefix G Q j * E) := by
  simp only [compressed, response, Matrix.mul_sum, Matrix.sum_mul,
    Matrix.conjTranspose_mul, Matrix.mul_assoc]

/-- q-unitality follows from gate unitarity and program normalization. -/
theorem compressed_one (G : ℕ → Matrix h h ℂ) (Q : Matrix h h ℂ)
    (E : Matrix h d ℂ) (hG : ∀ j, (G j)ᴴ * G j = 1) (hQ : Qᴴ * Q = 1)
    (hE : Eᴴ * E = 1) (q : ℕ) :
    compressed G Q E 1 q = (q : ℂ) • (1 : Matrix d d ℂ) := by
  simp only [compressed, response_one G Q hG hQ, Matrix.mul_smul,
    Matrix.smul_mul, Matrix.mul_one, hE]

/-- All prefixes after normalized program insertion are isometries. -/
theorem inserted_prefix_isometry (G : ℕ → Matrix h h ℂ) (Q : Matrix h h ℂ)
    (E : Matrix h d ℂ) (hG : ∀ j, (G j)ᴴ * G j = 1) (hQ : Qᴴ * Q = 1)
    (hE : Eᴴ * E = 1) (j : ℕ) :
    (queryPrefix G Q j * E)ᴴ * (queryPrefix G Q j * E) = 1 := by
  rw [Matrix.conjTranspose_mul, Matrix.mul_assoc, ← Matrix.mul_assoc (queryPrefix G Q j)ᴴ,
    prefix_isometry G Q hG hQ, Matrix.one_mul, hE]

/-- Program-basis slice of a map from data into query tensor program. -/
def slice (V : Matrix (d × p) d ℂ) (r : p) : Matrix d d ℂ :=
  Matrix.of (fun a b => V (a,r) b)

/-- Query lifting does not alter unitarity. -/
theorem lifted_query_isometry (U : Matrix d d ℂ) (hU : Uᴴ * U = 1) :
    (U ⊗ₖ (1 : Matrix p p ℂ))ᴴ * (U ⊗ₖ (1 : Matrix p p ℂ)) = 1 := by
  rw [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul, hU, Matrix.one_mul, Matrix.one_kronecker_one]

/-- The actual tensor-query compression has precisely these Kraus slices. -/
theorem slice_response (V : Matrix (d × p) d ℂ) (H : Matrix d d ℂ) :
    Vᴴ * (H ⊗ₖ (1 : Matrix p p ℂ)) * V =
      ∑ r, (slice V r)ᴴ * H * slice V r := by
  ext a b
  simp only [Matrix.mul_apply, Matrix.conjTranspose_apply, Matrix.kronecker_apply,
    Matrix.one_apply, Matrix.sum_apply, slice, Matrix.of_apply, Fintype.sum_prod_type]
  simp only [mul_ite, mul_one, mul_zero, Finset.sum_ite_eq', Finset.mem_univ, ite_true]
  simp only [Finset.sum_mul, Finset.mul_sum]
  rw [Finset.sum_comm]

/-- Prefix-and-program indexed slices of the actual q-query word. -/
def wordKraus (G : ℕ → Matrix (d × p) (d × p) ℂ) (U : Matrix d d ℂ)
    (E : Matrix (d × p) d ℂ) (q : ℕ) (jr : Fin q × p) : Matrix d d ℂ :=
  slice (queryPrefix G (U ⊗ₖ (1 : Matrix p p ℂ)) jr.1 * E) jr.2

/-- The processor response equals the Kraus response generated by its actual prefixes. -/
theorem physical_response_is_kraus (G : ℕ → Matrix (d × p) (d × p) ℂ)
    (U H : Matrix d d ℂ) (E : Matrix (d × p) d ℂ) (q : ℕ) :
    compressed G (U ⊗ₖ (1 : Matrix p p ℂ)) E (H ⊗ₖ (1 : Matrix p p ℂ)) q =
      S45.krausResponse (wordKraus G U E q) H := by
  rw [compressed_eq_sum]
  simp_rw [slice_response]
  simp only [S45.krausResponse, wordKraus, Fintype.sum_prod_type]
  exact (Fin.sum_univ_eq_sum_range (fun j =>
    ∑ r, (slice (queryPrefix G (U ⊗ₖ (1 : Matrix p p ℂ)) j * E) r)ᴴ * H *
      slice (queryPrefix G (U ⊗ₖ (1 : Matrix p p ℂ)) j * E) r) q).symm

/-- Choi positivity is now tied to the actual finite processing circuit word. -/
theorem physical_response_choi_positive (G : ℕ → Matrix (d × p) (d × p) ℂ)
    (U : Matrix d d ℂ) (E : Matrix (d × p) d ℂ) (q : ℕ) :
    (S45.choi (fun H => compressed G (U ⊗ₖ (1 : Matrix p p ℂ)) E
      (H ⊗ₖ (1 : Matrix p p ℂ)) q)).PosSemidef := by
  have he : (fun H => compressed G (U ⊗ₖ (1 : Matrix p p ℂ)) E
      (H ⊗ₖ (1 : Matrix p p ℂ)) q) = S45.krausResponse (wordKraus G U E q) := by
    funext H
    exact physical_response_is_kraus G U H E q
  rw [he]
  exact S45.kraus_choi_posSemidef _

/-- The same physical response has the exact processing-only budget qI. -/
theorem physical_response_one (G : ℕ → Matrix (d × p) (d × p) ℂ)
    (U : Matrix d d ℂ) (E : Matrix (d × p) d ℂ)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hU : Uᴴ * U = 1) (hE : Eᴴ * E = 1) (q : ℕ) :
    S45.krausResponse (wordKraus G U E q) 1 = (q : ℂ) • (1 : Matrix d d ℂ) := by
  rw [← physical_response_is_kraus, Matrix.one_kronecker_one]
  exact compressed_one G _ E hG (lifted_query_isometry U hU) hE q

end S4Response


==> anc/lean/RetainedDummyProgram.lean <==
import PreparationPadding

/-! The processor acts trivially on the retained preparation dummy. This
proves the full two-stage endpoint, preserving the processing query count. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 1000000
set_option backward.isDefEq.respectTransparency false
noncomputable section
namespace Paper2RetainedDummyProgram
open Matrix S4Word S4Program FinitePure Paper2PreparationPadding
open scoped BigOperators Kronecker
universe u
variable {d m n : Type u} [Fintype d] [DecidableEq d]
  [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]

theorem tensor_program_bracket (v w : d → ℂ) (c b : m → ℂ) :
    bracket (tensorProgram v c) (tensorProgram w b) = bracket v w * bracket c b := by
  simp only [bracket, tensorProgram, Fintype.sum_prod_type, star_mul,
    Finset.sum_mul, Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro a _
  apply Finset.sum_congr rfl
  intro b _
  ring

theorem tensor_program_insert (v : d → ℂ) (c : m → ℂ) :
    S4Program.insert (d:=d) (tensorProgram v c) = dummyStateMap v (S4Program.insert c) := by
  ext ⟨a,b,c⟩ j
  simp [S4Program.insert, tensorProgram, dummyStateMap, mul_ite]

theorem processing_word (G : ℕ → Matrix (d × m) (d × m) ℂ)
    (U : Matrix d d ℂ) (v : d → ℂ) (A : Matrix (d × m) n ℂ) (q : ℕ) :
    word (fun j => withDummy (G j)) (U ⊗ₖ (1 : Matrix (d × m) (d × m) ℂ)) q *
      dummyStateMap v A = dummyStateMap v (word G (U ⊗ₖ (1 : Matrix m m ℂ)) q * A) := by
  induction q with
  | zero => exact withDummy_state v _ A
  | succ q ih =>
    rw [word, Matrix.mul_assoc, ih, Matrix.mul_assoc, dummyQuery_state_active,
      withDummy_state, word]
    simp only [Matrix.mul_assoc]

theorem processing_endpoint (G : ℕ → Matrix (d × m) (d × m) ℂ)
    (U F : Matrix d d ℂ) (v : d → ℂ) (cin cout : m → ℂ) (q : ℕ)
    (hend : word G (U ⊗ₖ (1 : Matrix m m ℂ)) q * S4Program.insert cin = S4Program.insert cout * F) :
    word (fun j => withDummy (G j)) (U ⊗ₖ (1 : Matrix (d × m) (d × m) ℂ)) q *
      S4Program.insert (tensorProgram v cin) = S4Program.insert (tensorProgram v cout) * F := by
  rw [tensor_program_insert, processing_word, hend, dummyStateMap_mul, tensor_program_insert]

/-- Fixed gates and the normalized enlarged seed are chosen before U. Every
old endpoint produces the padded endpoint with p+t preparation and q processing
calls. The auxiliary output factor is exactly the auxiliary input factor. -/
theorem padding_transform
    (Gp : ℕ → Matrix (d × m) (d × m) ℂ)
    (G : ℕ → Matrix (d × (d × m)) (d × (d × m)) ℂ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (seed : d × m → ℂ) (hs : bracket seed seed = 1)
    (v : d → ℂ) (hv : bracket v v = 1) (p t q : ℕ) :
    ∃ Gp' : ℕ → Matrix (d × (d × m)) (d × (d × m)) ℂ,
    ∃ G' : ℕ → Matrix (d × (d × (d × m))) (d × (d × (d × m))) ℂ,
    ∃ seed' : d × (d × m) → ℂ,
      (∀ j, (Gp' j)ᴴ * Gp' j = 1) ∧ (∀ j, (G' j)ᴴ * G' j = 1) ∧
      bracket seed' seed' = 1 ∧
      ∀ U : Matrix d d ℂ,
        (word Gp' (U ⊗ₖ (1 : Matrix (d × m) (d × m) ℂ)) (p+t)).mulVec seed' =
          tensorProgram ((U^t).mulVec v)
            ((word Gp (U ⊗ₖ (1 : Matrix m m ℂ)) p).mulVec seed) ∧
        ∀ (F : Matrix d d ℂ) (cout : d × m → ℂ),
          word G (U ⊗ₖ (1 : Matrix (d × m) (d × m) ℂ)) q *
            S4Program.insert ((word Gp (U ⊗ₖ (1 : Matrix m m ℂ)) p).mulVec seed) = S4Program.insert cout * F →
          word G' (U ⊗ₖ (1 : Matrix (d × (d × m)) (d × (d × m)) ℂ)) q *
            S4Program.insert ((word Gp' (U ⊗ₖ (1 : Matrix (d × m) (d × m) ℂ)) (p+t)).mulVec seed') =
              S4Program.insert (tensorProgram ((U^t).mulVec v) cout) * F := by
  refine ⟨paddedGates Gp p t, fun j => withDummy (G j),
    (dummyStateMap v 1).mulVec seed, paddedGates_isometry Gp hGp p t,
    fun j => withDummy_isometry (G j) (hG j), padded_seed_normalized v hv seed hs, ?_⟩
  intro U
  refine ⟨prepared_program Gp U v seed p t, ?_⟩
  intro F cout hend
  rw [prepared_program]
  exact processing_endpoint G U F ((U^t).mulVec v) _ cout q hend

theorem retained_output_normalized (U : Matrix d d ℂ) (hU : Uᴴ * U = 1)
    (v : d → ℂ) (hv : bracket v v = 1) (cout : m → ℂ) (hc : bracket cout cout = 1)
    (t : ℕ) : bracket (tensorProgram ((U^t).mulVec v) cout)
      (tensorProgram ((U^t).mulVec v) cout) = 1 := by
  rw [tensor_program_bracket, hc, mul_one]
  exact gram_mulVec_normalized _ (matrix_power_isometry U hU t) v hv

/-- The literal p≤2 reduction in S5, with an internally normalized fixed dummy. -/
theorem two_query_preparation_padding
    (Gp : ℕ → Matrix (d × m) (d × m) ℂ)
    (G : ℕ → Matrix (d × (d × m)) (d × (d × m)) ℂ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (seed : d × m → ℂ) (hs : bracket seed seed = 1)
    (i₀ : d) (p q : ℕ) (hp : p ≤ 2) :
    ∃ Gp' : ℕ → Matrix (d × (d × m)) (d × (d × m)) ℂ,
    ∃ G' : ℕ → Matrix (d × (d × (d × m))) (d × (d × (d × m))) ℂ,
    ∃ seed' : d × (d × m) → ℂ,
      (∀ j, (Gp' j)ᴴ * Gp' j = 1) ∧ (∀ j, (G' j)ᴴ * G' j = 1) ∧
      bracket seed' seed' = 1 ∧
      ∀ U : Matrix d d ℂ,
        (word Gp' (U ⊗ₖ (1 : Matrix (d × m) (d × m) ℂ)) 2).mulVec seed' =
          tensorProgram ((U^(2-p)).mulVec (Pi.single i₀ 1))
            ((word Gp (U ⊗ₖ (1 : Matrix m m ℂ)) p).mulVec seed) ∧
        ∀ (F : Matrix d d ℂ) (cout : d × m → ℂ),
          word G (U ⊗ₖ (1 : Matrix (d × m) (d × m) ℂ)) q *
            S4Program.insert ((word Gp (U ⊗ₖ (1 : Matrix m m ℂ)) p).mulVec seed) =
              S4Program.insert cout * F →
          word G' (U ⊗ₖ (1 : Matrix (d × (d × m)) (d × (d × m)) ℂ)) q *
            S4Program.insert ((word Gp' (U ⊗ₖ (1 : Matrix (d × m) (d × m) ℂ)) 2).mulVec seed') =
              S4Program.insert (tensorProgram ((U^(2-p)).mulVec (Pi.single i₀ 1)) cout) * F := by
  have hv : bracket (Pi.single i₀ (1 : ℂ)) (Pi.single i₀ (1 : ℂ)) = 1 := by
    simp [bracket, Pi.single_apply]
  simpa only [Nat.add_sub_of_le hp] using
    padding_transform Gp G hGp hG seed hs (Pi.single i₀ 1) hv p (2-p) q

end Paper2RetainedDummyProgram


==> anc/lean/ReusableCatalyst.lean <==
import ReusablePreparation

/-! Main-text reuse: one actual three-query preparation, then any finite
number of catalytic calls with arbitrary known data/reference interleavings.
Transposition uses four ordinary queries per call, inversion eight. These are
typed fixed-unitary words, including all finite joint inputs and mixed states. -/
namespace Paper2ReusableCatalyst
open Matrix S4Word Paper2CatalyticComposition
open Paper2Adjoint (Q)
open Paper2Catalyst (Memory storedC4)
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option synthInstance.maxSize 2048

/-- A matrix endpoint includes every joint input operator, so in particular
all density operators entangled with the finite reference. -/
theorem endpoint_channel {w v : Type*} [Fintype w] [Fintype v]
    (W : Matrix w w ℂ) (E : Matrix w v ℂ) (T R : Matrix v v ℂ)
    (he : W*E=E*T) : W*(E*R*Eᴴ)*Wᴴ=E*(T*R*Tᴴ)*Eᴴ := by
  have ha := congrArg Matrix.conjTranspose he
  simp only [Matrix.conjTranspose_mul] at ha
  calc
    W*(E*R*Eᴴ)*Wᴴ=(W*E)*R*(Eᴴ*Wᴴ) := by simp only [Matrix.mul_assoc]
    _=(E*T)*R*(Tᴴ*Eᴴ) := by rw [he,ha]
    _=E*(T*R*Tᴴ)*Eᴴ := by simp only [Matrix.mul_assoc]

/-- An additional, inaccessible finite reference is acted on only by identity;
the literal forward-query count is unchanged. -/
theorem word_spectator {w s : Type*} [Fintype w] [DecidableEq w]
    [Fintype s] [DecidableEq s] (G : ℕ → Matrix w w ℂ) (B : Matrix w w ℂ) (n : ℕ) :
    word (fun j => G j⊗ₖ(1 : Matrix s s ℂ)) (B⊗ₖ(1 : Matrix s s ℂ)) n=
      word G B n⊗ₖ(1 : Matrix s s ℂ) := by
  induction n with
  | zero => rfl
  | succ n ih =>
    simp only [word,ih,← Matrix.mul_kronecker_mul,Matrix.one_mul]

/-- Passive external-reference channel form. In contrast to the accessible
workspace of A_j, this additional reference is untouched by every fixed gate
and every oracle call. R may be any joint matrix. -/
theorem word_external_reference {w v s : Type*} [Fintype w] [DecidableEq w]
    [Fintype v] [Fintype s] [DecidableEq s]
    (G : ℕ → Matrix w w ℂ) (B : Matrix w w ℂ) (n : ℕ)
    (E : Matrix w v ℂ) (T : Matrix v v ℂ) (he : word G B n*E=E*T)
    (R : Matrix (v × s) (v × s) ℂ) :
    word (fun j => G j⊗ₖ(1 : Matrix s s ℂ)) (B⊗ₖ(1 : Matrix s s ℂ)) n*
        ((E⊗ₖ(1 : Matrix s s ℂ))*R*(E⊗ₖ(1 : Matrix s s ℂ))ᴴ)*
        (word (fun j => G j⊗ₖ(1 : Matrix s s ℂ)) (B⊗ₖ(1 : Matrix s s ℂ)) n)ᴴ=
      (E⊗ₖ(1 : Matrix s s ℂ))*
        ((T⊗ₖ(1 : Matrix s s ℂ))*R*(T⊗ₖ(1 : Matrix s s ℂ))ᴴ)*(E⊗ₖ(1 : Matrix s s ℂ))ᴴ := by
  apply endpoint_channel
  rw [word_spectator]
  simp only [← Matrix.mul_kronecker_mul,Matrix.one_mul,he]

/-- Same810-dimensional space, fixed before U, actual normalized program and
clean qutrit, three preparation queries and eight processing queries. -/
theorem actual_same_workspace_inverse :
    ∃ F G : ℕ → Matrix (Q × (Q × Memory)) (Q × (Q × Memory)) ℂ,
      (∀ j, (F j)ᴴ*F j=1 ∧ F j*(F j)ᴴ=1) ∧
      (∀ j, (G j)ᴴ*G j=1 ∧ G j*(G j)ᴴ=1) ∧
      ∀ U, Paper2S123.SpecialUnitary U →
        word F (U⊗ₖ(1 : Matrix (Q × Memory) (Q × Memory) ℂ)) 3*
            Paper2ReusablePreparation.initialColumn=Paper2ReusablePreparation.preparedColumn U ∧
        word G (U⊗ₖ(1 : Matrix (Q × Memory) (Q × Memory) ℂ)) 8*
            S4Program.insert (Paper2CatalyticInverse.program (storedC4 U))=
          S4Program.insert (Paper2CatalyticInverse.program (storedC4 U))*Uᴴ := by
  obtain ⟨F,hF,hprep⟩ := Paper2ReusablePreparation.actual_three_query_inverse_program
  obtain ⟨G,hG,he⟩ := Paper2FourQueryCatalyst.actual_four_query_catalyst
  obtain ⟨H,hH,hi⟩ := Paper2CatalyticInverse.eight_query_inverse G (fun j => (hG j).1)
    storedC4 he
  exact ⟨F,H,hF,hH,fun U hU => ⟨hprep U hU,hi U hU⟩⟩

/-- The 3+4k construction. A_j may swap different data registers into the
port; the target is the genuine sequence A_k(T⊗I)...(T⊗I)A_0, not T^k.
For each requested known sequence the entire processing word is fixed before U. -/
theorem complete_repeated_transpose {r : Type*} [Fintype r] [DecidableEq r] :
    ∃ F : ℕ → Matrix (Q × Memory) (Q × Memory) ℂ,
      (∀ j, (F j)ᴴ*F j=1 ∧ F j*(F j)ᴴ=1) ∧
      ∀ (k : ℕ) (A : ℕ → Matrix (Q × r) (Q × r) ℂ),
        (∀ j, (A j)ᴴ*A j=1) →
        ∃ H : ℕ → Matrix (Q × (r × Memory)) (Q × (r × Memory)) ℂ,
          (∀ j, (H j)ᴴ*H j=1 ∧ H j*(H j)ᴴ=1) ∧
          ∀ U, Paper2S123.SpecialUnitary U →
            word F (U⊗ₖ(1 : Matrix Memory Memory ℂ)) 3*Paper2C4PreparationCircuit.initialColumn=
                Paper2C4PreparationGeometry.preparedColumn U ∧
            word H (U⊗ₖ(1 : Matrix (r × Memory) (r × Memory) ℂ)) (4*k)*portInput (storedC4 U)=
              portInput (storedC4 U)*logical A U.transpose k := by
  obtain ⟨F,G,hF,hG,he⟩ := Paper2C4PreparationCircuit.actual_same_workspace_endpoints
  refine ⟨F,hF,?_⟩
  intro k A hA
  obtain ⟨H,hH,hh⟩ := reusable_word G (fun j => (hG j).1) 4 k A hA
  exact ⟨H,hH,fun U hU => ⟨(he U hU).1,hh U U.transpose (storedC4 U) (he U hU).2⟩⟩

/-- The 3+8k construction. The memory is the unchanged90-dimensional catalyst
and one clean qutrit, both restored after each inverse call. -/
theorem complete_repeated_inverse {r : Type*} [Fintype r] [DecidableEq r] :
    ∃ F : ℕ → Matrix (Q × (Q × Memory)) (Q × (Q × Memory)) ℂ,
      (∀ j, (F j)ᴴ*F j=1 ∧ F j*(F j)ᴴ=1) ∧
      ∀ (k : ℕ) (A : ℕ → Matrix (Q × r) (Q × r) ℂ),
        (∀ j, (A j)ᴴ*A j=1) →
        ∃ H : ℕ → Matrix (Q × (r × (Q × Memory))) (Q × (r × (Q × Memory))) ℂ,
          (∀ j, (H j)ᴴ*H j=1 ∧ H j*(H j)ᴴ=1) ∧
          ∀ U, Paper2S123.SpecialUnitary U →
            word F (U⊗ₖ(1 : Matrix (Q × Memory) (Q × Memory) ℂ)) 3*
                Paper2ReusablePreparation.initialColumn=Paper2ReusablePreparation.preparedColumn U ∧
            word H (U⊗ₖ(1 : Matrix (r × (Q × Memory)) (r × (Q × Memory)) ℂ)) (8*k)*
                portInput (Paper2CatalyticInverse.program (storedC4 U))=
              portInput (Paper2CatalyticInverse.program (storedC4 U))*logical A Uᴴ k := by
  obtain ⟨F,G,hF,hG,he⟩ := actual_same_workspace_inverse
  refine ⟨F,hF,?_⟩
  intro k A hA
  obtain ⟨H,hH,hh⟩ := reusable_word G (fun j => (hG j).1) 8 k A hA
  exact ⟨H,hH,fun U hU => ⟨(he U hU).1,hh U Uᴴ _ (he U hU).2⟩⟩

/-- Channel form of the composable processor, with no positivity restriction
on R; mixed or reference-entangled density operators are included. -/
theorem reusable_word_channel {d m r : Type*} [Fintype d] [DecidableEq d]
    [Fintype m] [DecidableEq m] [Fintype r] [DecidableEq r]
    (G : ℕ → Matrix (d × m) (d × m) ℂ) (hG : ∀ j, (G j)ᴴ*G j=1)
    (n k : ℕ) (A : ℕ → Matrix (d × r) (d × r) ℂ) (hA : ∀ j, (A j)ᴴ*A j=1) :
    ∃ H : ℕ → Matrix (d × (r × m)) (d × (r × m)) ℂ,
      (∀ j, (H j)ᴴ*H j=1 ∧ H j*(H j)ᴴ=1) ∧
      ∀ (U T : Matrix d d ℂ) (c : m → ℂ),
        word G (U⊗ₖ(1 : Matrix m m ℂ)) n*S4Program.insert c=S4Program.insert c*T →
        ∀ R : Matrix (d × r) (d × r) ℂ,
          word H (U⊗ₖ(1 : Matrix (r × m) (r × m) ℂ)) (n*k)*
              (portInput c*R*(portInput c)ᴴ)*
              (word H (U⊗ₖ(1 : Matrix (r × m) (r × m) ℂ)) (n*k))ᴴ=
            portInput c*(logical A T k*R*(logical A T k)ᴴ)*(portInput c)ᴴ := by
  obtain ⟨H,hH,he⟩ := reusable_word G hG n k A hA
  exact ⟨H,hH,fun U T c hc R => endpoint_channel _ _ _ R (he U T c hc)⟩

end
end Paper2ReusableCatalyst


==> anc/lean/ReusablePreparation.lean <==
import CatalyticInverse
import C4PreparationCircuit

/-! Add the clean qutrit used by inversion to the actual preparation, without
adding an oracle call. The preparation and inverse processor now share the
same 810-dimensional physical space and the same normalized program. -/
namespace Paper2ReusablePreparation
open Matrix S4Word Paper2CatalyticComposition Paper2CatalyticInverse
open Paper2Adjoint (Q)
open Paper2Catalyst (Memory storedC4)
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
variable {m : Type*} [Fintype m] [DecidableEq m]

def clean : Matrix (Q × (Q × m)) (Q × m) ℂ :=
  Paper2Placement.basisEmbedding (fun p => (p.1,0,p.2))

theorem clean_gram : (clean (m:=m))ᴴ*clean=(1 : Matrix (Q × m) (Q × m) ℂ) :=
  Paper2Placement.basisEmbedding_gram (fun p : Q × m => (p.1,(0 : Q),p.2))
    (by intro a b h; cases a; cases b; simpa using h)

def cleanLift (M : Matrix (Q × m) (Q × m) ℂ) : Matrix (Q × (Q × m)) (Q × (Q × m)) ℂ :=
  (lift (r:=Q) M).submatrix regroup regroup

theorem cleanLift_isometry (M : Matrix (Q × m) (Q × m) ℂ) (hM : Mᴴ*M=1) :
    (cleanLift M)ᴴ*cleanLift M=1 := by
  rw [cleanLift,Matrix.conjTranspose_submatrix,Matrix.submatrix_mul_equiv,
    lift_isometry M hM,Matrix.submatrix_one_equiv]

theorem cleanLift_image (M : Matrix (Q × m) (Q × m) ℂ) :
    cleanLift M*clean=clean*M := by
  ext ⟨a,b,p⟩ ⟨i,j⟩
  simp [cleanLift,clean,Paper2Placement.basisEmbedding,lift,coordinates,regroup,
    Matrix.mul_apply,Matrix.kroneckerMap_apply,Matrix.one_apply,Fintype.sum_prod_type,
    Prod.ext_iff,mul_ite,ite_mul,ite_and]

theorem clean_word (G : ℕ → Matrix (Q × m) (Q × m) ℂ) (U : Matrix Q Q ℂ) (n : ℕ) :
    word (fun j => cleanLift (G j)) (U⊗ₖ(1 : Matrix (Q × m) (Q × m) ℂ)) n*clean=
      clean*word G (U⊗ₖ(1 : Matrix m m ℂ)) n := by
  have h := word_coordinates (fun j => lift (r:=Q) (G j)) U n
  rw [lift_word] at h
  unfold cleanLift
  rw [h]
  exact cleanLift_image _

def initialColumn : Matrix (Q × (Q × Memory)) Unit ℂ :=
  clean*Paper2C4PreparationCircuit.initialColumn

theorem initial_gram : initialColumnᴴ*initialColumn=1 := by
  rw [initialColumn,Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc (clean (m:=Memory))ᴴ,clean_gram,Matrix.one_mul,
    Paper2C4PreparationCircuit.initial_gram]

def preparedColumn (U : Matrix Q Q ℂ) : Matrix (Q × (Q × Memory)) Unit ℂ :=
  fun p _ => if p.1=0 then program (storedC4 U) p.2 else 0

theorem prepared_coordinates (U : Matrix Q Q ℂ) :
    clean*Paper2C4PreparationGeometry.preparedColumn U=preparedColumn U := by
  ext ⟨a,b,p⟩ u
  simp [clean,Paper2Placement.basisEmbedding,Paper2C4PreparationGeometry.preparedColumn,
    preparedColumn,program,Matrix.mul_apply,Fintype.sum_prod_type,Prod.ext_iff,
    ite_and,ite_mul,mul_ite]

theorem actual_three_query_inverse_program :
    ∃ F : ℕ → Matrix (Q × (Q × Memory)) (Q × (Q × Memory)) ℂ,
      (∀ j, (F j)ᴴ*F j=1 ∧ F j*(F j)ᴴ=1) ∧
      ∀ U, Paper2S123.SpecialUnitary U →
        word F (U⊗ₖ(1 : Matrix (Q × Memory) (Q × Memory) ℂ)) 3*initialColumn=preparedColumn U := by
  obtain ⟨F,hF,he⟩ := Paper2C4PreparationCircuit.actual_three_query_preparation
  refine ⟨fun j => cleanLift (F j),fun j => ?_,?_⟩
  · have h := cleanLift_isometry (F j) (hF j).1
    exact ⟨h,mul_eq_one_comm.mp h⟩
  · intro U hU
    rw [initialColumn,← Matrix.mul_assoc,clean_word,Matrix.mul_assoc,
      he U hU.1 hU.2.1 hU.2.2,prepared_coordinates]

theorem inverse_program_normalized (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    S4Program.bracket (program (storedC4 U)) (program (storedC4 U))=1 :=
  program_normalized _ (Paper2Catalyst.storedC4_normalized U hU.1)

end
end Paper2ReusablePreparation


==> anc/lean/ReverseFourthFormula.lean <==
import FirstBeforeQuery
import ReverseFourthQuery

/-! The actual fourth-query states expressed by the three fixed initial seeds
and their explicit left-memory representation actions. -/
namespace Paper2ReverseFourthFormula
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FirstDecomposition
open Paper2FirstQueryGeometry Paper2FirstBeforeQuery Paper2ReverseFourthQuery

theorem afterFourth_formula (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    afterFourth U=memoryAction Uᴴ*(E1*initialState 1) := by
  have ht : Uᴴ.transpose*U.transpose=1 := by
    rw [← Matrix.transpose_mul,hU.2.1,Matrix.transpose_one]
  rw [afterFourth,actual_before_covariance Uᴴ (Paper2S123.specialUnitary_adjoint hU)]
  simp only [Matrix.mul_assoc,ht,Matrix.mul_one]

theorem beforeFourth_formula (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    beforeFourth U=firstQuery Uᴴ*memoryAction Uᴴ*(E1*initialState 1) := by
  have hh := afterFourth_formula U hU
  simpa only [beforeFourth,afterFourth,trajectory,Matrix.mul_assoc] using
    congrArg (fun M => firstQuery Uᴴ*M) hh

end Paper2ReverseFourthFormula


==> anc/lean/ReverseFourthQuery.lean <==
import ReverseQueryStages
import TwoQueryEncoder

/-! Actual inverse G1 connection and the fourth ordinary forward query. -/
namespace Paper2ReverseFourthQuery
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FirstQueryGeometry
open Paper2FirstDecomposition
open Paper2ReverseQueryStages Paper2S123
open scoped Kronecker
noncomputable section
set_option backward.isDefEq.respectTransparency false
set_option linter.unusedSimpArgs false

def beforeFourth (U : Matrix Q Q ℂ) := trajectory Uᴴ*U.transpose
def afterFourth (U : Matrix Q Q ℂ) := E1*initialState Uᴴ*U.transpose

theorem actual_inverse_G1 : ∃ G1 : Matrix Processing Processing ℂ,
    G1ᴴ*G1=1 ∧ G1*G1ᴴ=1 ∧ ∀ U : Matrix Q Q ℂ, SpecialUnitary U →
      G1ᴴ*Paper2SecondEncoding.jointInclusion*afterThird U=
        physicalPlacement*beforeFourth U := by
  obtain ⟨G1,hG,hGr,he⟩ := Paper2TwoQueryEncoder.actual_fixed_G1_first_query
  refine ⟨G1,hG,hGr,?_⟩
  intro U hU
  have hh := congrArg (fun M => G1ᴴ*M*U.transpose)
    (he Uᴴ (specialUnitary_adjoint hU))
  simp only [← Matrix.mul_assoc,hG,Matrix.one_mul] at hh
  have hs : Paper2SecondEncoding.physicalE2*Paper2SecondQuery.input Uᴴ=
      Paper2SecondEncoding.jointInclusion*Paper2SecondQuery.preQuery Uᴴ := by
    rw [Paper2SecondEncoding.physicalE2,Matrix.mul_assoc,Paper2SecondQuery.E2_input]
  simp only [Matrix.mul_assoc] at hh
  rw [← Matrix.mul_assoc Paper2SecondEncoding.physicalE2,hs] at hh
  simpa only [beforeFourth,afterThird,Matrix.mul_assoc] using hh.symm

theorem fourth_query_cancellation (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    firstQuery U*beforeFourth U=afterFourth U := by
  have hq : firstQuery U*firstQuery Uᴴ=1 := by
    have hh := firstQuery_gram U hU.1
    have hadj : (firstQuery U)ᴴ=firstQuery Uᴴ := by
      ext (i|i|i) (j|j|j) <;>
        simp [firstQuery,Paper2SecondEncoding.blockDiag,
          Matrix.conjTranspose_apply,Matrix.kronecker_apply,Matrix.one_apply,eq_comm]
      all_goals split_ifs <;> simp
    rw [hadj] at hh
    exact mul_eq_one_comm.mp hh
  simp only [beforeFourth,trajectory,← Matrix.mul_assoc,hq,Matrix.one_mul,afterFourth]

theorem actual_inverse_G0 : ∃ G0 : Matrix Processing Processing ℂ,
    G0ᴴ*G0=1 ∧ G0*G0ᴴ=1 ∧ ∀ U : Matrix Q Q ℂ,
      G0ᴴ*physicalPlacement*afterFourth U=
        S4Program.insert (Paper2Catalyst.storedC4 Uᴴ)*U.transpose := by
  obtain ⟨G0,hG,hGr,he⟩ := fixed_G0_actual_input
  refine ⟨G0,hG,hGr,?_⟩
  intro U
  have hh := congrArg (fun M => G0ᴴ*M*U.transpose) (he Uᴴ)
  simp only [← Matrix.mul_assoc,hG,Matrix.one_mul] at hh
  simpa only [afterFourth,Matrix.mul_assoc] using hh.symm

end
end Paper2ReverseFourthQuery


==> anc/lean/ReverseQueryStages.lean <==
import SecondQuery

/-! Actual reverse third-query stages of the fixed270-dimensional construction. -/
namespace Paper2ReverseQueryStages
open Matrix Paper2InitialCG Paper2SecondEncoding Paper2SecondQuery Paper2FinalTrajectory Paper2S123
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option backward.isDefEq.respectTransparency false

def beforeThird (U : Matrix Q Q ℂ) := postQuery Uᴴ*U.transpose
def afterThird (U : Matrix Q Q ℂ) := preQuery Uᴴ*U.transpose

private theorem stack_right {m n p q : Type*} [Fintype p]
    (B : Matrix m p ℂ) (C : Matrix n p ℂ) (D : Matrix p q ℂ) :
    stack B C*D=stack (B*D) (C*D) := by
  ext (i|i) j <;> rfl

private theorem block_mul {m n p q r s : Type*} [Fintype p] [Fintype q]
    (B : Matrix m p ℂ) (C : Matrix n q ℂ) (X : Matrix p r ℂ) (Y : Matrix q s ℂ) :
    Paper2SecondEncoding.blockDiag B C*Paper2SecondEncoding.blockDiag X Y=
      Paper2SecondEncoding.blockDiag (B*X) (C*Y) := by
  ext (i|i) (j|j) <;> simp [Paper2SecondEncoding.blockDiag,Matrix.mul_apply,Fintype.sum_sum_type]

theorem afterThird_formula (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    afterThird U=stack ((Real.sqrt (1/5) : ℂ) • Paper2Symmetric.seedOne)
      (adjAction (Paper2Adjoint.R Uᴴ)*Xi) := by
  have ht : Uᴴ.transpose*U.transpose=1 := by
    rw [← Matrix.transpose_mul,hU.2.1,Matrix.transpose_one]
  simp only [afterThird,preQuery,stack_right,Matrix.smul_mul,Matrix.mul_assoc,ht,Matrix.mul_one]

theorem beforeThird_formula (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    beforeThird U=stack
      ((Real.sqrt (1/5) : ℂ) • ((Uᴴ ⊗ₖ (1 : Matrix Six Six ℂ))*Paper2Symmetric.seedOne))
      (leftAction Uᴴ*Xi) := by
  have ht : Uᴴ.transpose*U.transpose=1 := by
    rw [← Matrix.transpose_mul,hU.2.1,Matrix.transpose_one]
  have hp : postQuery Uᴴ=stack
      ((Real.sqrt (1/5) : ℂ) • Paper2Phi.phiOne Uᴴ)
      (leftAction Uᴴ*Xi*Uᴴ.transpose) := by ext (i|i) j <;> rfl
  rw [beforeThird,hp]
  simp only [Paper2Phi.phiOne,stack_right,Matrix.smul_mul,
    Matrix.mul_assoc,ht,Matrix.mul_one]

theorem third_query_cancellation (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    jointQuery U*beforeThird U=afterThird U := by
  have hq : jointQuery U*jointQuery Uᴴ=1 := by
    simp only [jointQuery,block_mul,← Matrix.mul_kronecker_mul,hU.2.1,
      Matrix.one_mul,Matrix.one_kronecker_one]
    ext (i|i) (j|j) <;> simp [Paper2SecondEncoding.blockDiag,Matrix.one_apply]
  rw [beforeThird,← one_query Uᴴ,← Matrix.mul_assoc,← Matrix.mul_assoc,hq,Matrix.one_mul]
  rfl

theorem actual_inverse_G2 : ∃ G2 : Matrix Processing Processing ℂ,
    G2ᴴ*G2=1 ∧ G2*G2ᴴ=1 ∧
    ∀ U : Matrix Q Q ℂ, SpecialUnitary U →
      G2ᴴ*Paper2PhysicalMidpoint.physicalJ*Paper2PhysicalMidpoint.physicalPhi (1/5) U=
        jointInclusion*beforeThird U := by
  obtain ⟨G2,hG,hGr,he⟩ := actual_fixed_G2_endpoint
  refine ⟨G2,hG,hGr,?_⟩
  intro U hU
  have hi := he Uᴴ (specialUnitary_adjoint hU)
  rw [Matrix.mul_assoc,Paper2PhysicalMidpoint.physical_midpoint_identity (1/5) U hU,
    ← hi,← Matrix.mul_assoc,← Matrix.mul_assoc G2ᴴ G2,hG,Matrix.one_mul]
  simp only [beforeThird,Matrix.mul_assoc]

end
end Paper2ReverseQueryStages


==> anc/lean/Rotations.lean <==
import Mathlib.Analysis.Real.Sqrt
import Mathlib.LinearAlgebra.Matrix.Notation
import Mathlib.Tactic.FinCases
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Ring

/-!
# Concrete real matrices in Supplemental Material S3.2

The definitions below use the actual current manuscript coefficients:
* `R1`: w4:eq:first-recoupling, (1/3) [[1, sqrt 8], [sqrt 8, -1]];
* `R2`: w4:eq:second-recoupling, (1/2) [[1, sqrt 3], [sqrt 3, -1]];
* `Rmerge`: w4:eq:multiplicity-rotation,
  (1/sqrt 6) [[1, sqrt 5], [sqrt 5, -1]].

The checked claims concern these explicit 2x2 matrices and their displayed
amplitude columns. They do not establish that these are the recoupling
coefficients of the manuscript's tensor embeddings, construct the large
fixed gates, or prove either query lower bound.
-/

namespace Paper2Lean.Rotations

open Matrix

noncomputable def reflection (a b : ℝ) : Matrix (Fin 2) (Fin 2) ℝ :=
  !![a, b; b, -a]

theorem reflection_symmetric (a b : ℝ) :
    (reflection a b).transpose = reflection a b := by
  ext i j
  fin_cases i <;> fin_cases j <;> rfl

theorem reflection_involutive (a b : ℝ) (h : a ^ 2 + b ^ 2 = 1) :
    reflection a b * reflection a b = 1 := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [reflection, Matrix.mul_apply, Fin.sum_univ_two] <;> nlinarith [h]

noncomputable def R1 : Matrix (Fin 2) (Fin 2) ℝ :=
  reflection (1 / 3) (Real.sqrt 8 / 3)

noncomputable def R2 : Matrix (Fin 2) (Fin 2) ℝ :=
  reflection (1 / 2) (Real.sqrt 3 / 2)

noncomputable def Rmerge : Matrix (Fin 2) (Fin 2) ℝ :=
  reflection (1 / Real.sqrt 6) (Real.sqrt 5 / Real.sqrt 6)

theorem R1_symmetric : R1.transpose = R1 := reflection_symmetric _ _
theorem R2_symmetric : R2.transpose = R2 := reflection_symmetric _ _
theorem Rmerge_symmetric : Rmerge.transpose = Rmerge := reflection_symmetric _ _

theorem R1_involutive : R1 * R1 = 1 := by
  apply reflection_involutive
  have h8 := Real.sq_sqrt (show (0 : ℝ) ≤ 8 by norm_num)
  nlinarith [h8]

theorem R2_involutive : R2 * R2 = 1 := by
  apply reflection_involutive
  have h3 := Real.sq_sqrt (show (0 : ℝ) ≤ 3 by norm_num)
  nlinarith [h3]

theorem Rmerge_involutive : Rmerge * Rmerge = 1 := by
  apply reflection_involutive
  have h5 := Real.sq_sqrt (show (0 : ℝ) ≤ 5 by norm_num)
  have h6 := Real.sq_sqrt (show (0 : ℝ) ≤ 6 by norm_num)
  have hn6 : Real.sqrt 6 ≠ 0 := by
    exact ne_of_gt (Real.sqrt_pos.2 (by norm_num))
  field_simp
  nlinarith [h5, h6]

theorem R1_orthogonal : R1.transpose * R1 = 1 := by
  rw [R1_symmetric, R1_involutive]

theorem R2_orthogonal : R2.transpose * R2 = 1 := by
  rw [R2_symmetric, R2_involutive]

theorem Rmerge_orthogonal : Rmerge.transpose * Rmerge = 1 := by
  rw [Rmerge_symmetric, Rmerge_involutive]

private theorem sqrt8_eq : Real.sqrt 8 = 2 * Real.sqrt 2 := by
  have h := Real.sqrt_mul (show (0 : ℝ) ≤ 4 by norm_num) 2
  norm_num at h
  have h4 : Real.sqrt (4 : ℝ) = 2 := by
    rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.sqrt_sq (by norm_num)]
  simpa only [h4] using h

private theorem sqrt10_eq : Real.sqrt 10 = Real.sqrt 2 * Real.sqrt 5 := by
  have h := Real.sqrt_mul (show (0 : ℝ) ≤ 2 by norm_num) 5
  norm_num at h
  exact h

private theorem sqrt6_eq : Real.sqrt 6 = Real.sqrt 2 * Real.sqrt 3 := by
  have h := Real.sqrt_mul (show (0 : ℝ) ≤ 2 by norm_num) 3
  norm_num at h
  exact h

/-- The exact amplitude equality in w4:eq:first-recoupling. -/
theorem R1_amplitudes :
    R1.mulVec ![1 / Real.sqrt 5, 1 / Real.sqrt 10] =
      ![1 / Real.sqrt 5, 1 / Real.sqrt 10] := by
  have hn2 : Real.sqrt 2 ≠ 0 := ne_of_gt (Real.sqrt_pos.2 (by norm_num))
  have hn5 : Real.sqrt 5 ≠ 0 := ne_of_gt (Real.sqrt_pos.2 (by norm_num))
  have h2 := Real.sq_sqrt (show (0 : ℝ) ≤ 2 by norm_num)
  rw [sqrt10_eq]
  ext i
  fin_cases i <;>
    norm_num [R1, reflection, Matrix.mulVec, dotProduct, Fin.sum_univ_two,
      sqrt8_eq] <;>
    field_simp <;> nlinarith [h2]

/-- The exact amplitude equality in w4:eq:second-recoupling. -/
theorem R2_amplitudes :
    R2.mulVec ![Real.sqrt (3 / 5), 1 / Real.sqrt 5] =
      ![Real.sqrt (3 / 5), 1 / Real.sqrt 5] := by
  have hn5 : Real.sqrt 5 ≠ 0 := ne_of_gt (Real.sqrt_pos.2 (by norm_num))
  have h3 := Real.sq_sqrt (show (0 : ℝ) ≤ 3 by norm_num)
  rw [Real.sqrt_div (show (0 : ℝ) ≤ 3 by norm_num)]
  ext i
  fin_cases i <;>
    norm_num [R2, reflection, Matrix.mulVec, dotProduct, Fin.sum_univ_two] <;>
    field_simp <;> nlinarith [h3]

/-- The exact multiplicity-amplitude merger in w4:eq:multiplicity-rotation. -/
theorem Rmerge_amplitudes :
    Rmerge.mulVec ![1 / Real.sqrt 10, 1 / Real.sqrt 2] =
      ![Real.sqrt (3 / 5), 0] := by
  have hn2 : Real.sqrt 2 ≠ 0 := ne_of_gt (Real.sqrt_pos.2 (by norm_num))
  have hn3 : Real.sqrt 3 ≠ 0 := ne_of_gt (Real.sqrt_pos.2 (by norm_num))
  have hn5 : Real.sqrt 5 ≠ 0 := ne_of_gt (Real.sqrt_pos.2 (by norm_num))
  have h2 := Real.sq_sqrt (show (0 : ℝ) ≤ 2 by norm_num)
  have h3 := Real.sq_sqrt (show (0 : ℝ) ≤ 3 by norm_num)
  have h5 := Real.sq_sqrt (show (0 : ℝ) ≤ 5 by norm_num)
  rw [sqrt10_eq, Real.sqrt_div (show (0 : ℝ) ≤ 3 by norm_num)]
  ext i
  fin_cases i <;>
    norm_num [Rmerge, reflection, Matrix.mulVec, dotProduct, Fin.sum_univ_two,
      sqrt6_eq] <;>
    field_simp <;> ring_nf
  norm_num [h2, h3, h5]

end Paper2Lean.Rotations

#print axioms Paper2Lean.Rotations.R1_orthogonal
#print axioms Paper2Lean.Rotations.R2_orthogonal
#print axioms Paper2Lean.Rotations.Rmerge_orthogonal
#print axioms Paper2Lean.Rotations.R1_amplitudes
#print axioms Paper2Lean.Rotations.R2_amplitudes
#print axioms Paper2Lean.Rotations.Rmerge_amplitudes


==> anc/lean/RoutedBounds.lean <==
import TensorPorts

/-! Exact processing lower bounds for finite pure protocols with different
fixed routing at every preparation and processing query. Both gate words are
compiled explicitly, preserving the complete endpoint and both query counts. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace S4RoutedBounds
open Matrix S4Word S4Program S4Routing S4TensorPorts
open scoped Kronecker
variable {d a : Type*} [Fintype d] [DecidableEq d] [Nonempty d]
  [Fintype a] [DecidableEq a]

/-- A real routed finite-pure transpose protocol obeys the same processing bound. -/
theorem routed_transpose_query_bound
    (Gp Rp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G R : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (i₀ : d) (n q : ℕ) (hd : 2 ≤ Fintype.card d)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hRp : ∀ j, (Rp j)ᴴ * Rp j = 1)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hR : ∀ j, (R j)ᴴ * R j = 1)
    (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix d d ℂ, Paper2S123.SpecialUnitary V →
      ∃ cout : d × a → ℂ,
        routedWord G R (V ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
          insert (d:=d) ((routedWord Gp Rp (V ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
          insert (d:=d) cout * Vᵀ) : Fintype.card d + 1 ≤ q := by
  apply S4ExactBounds.transpose_bound_of_pointwise_program
    (compiledGates Gp Rp n) (compiledGates G R q) seed i₀ n q hd
    (compiledGates_isometry Gp Rp hGp hRp n) (compiledGates_isometry G R hG hR q) hseed
  intro V hV
  obtain ⟨cout, hc⟩ := hend V hV
  exact ⟨cout, by simpa only [compile_routed_word] using hc⟩

theorem routed_inversion_query_bound
    (Gp Rp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G R : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (seed : d × a → ℂ) (i₀ : d) (n q : ℕ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hRp : ∀ j, (Rp j)ᴴ * Rp j = 1)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hR : ∀ j, (R j)ᴴ * R j = 1)
    (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix d d ℂ, Paper2S123.SpecialUnitary V →
      ∃ cout : d × a → ℂ,
        routedWord G R (V ⊗ₖ (1 : Matrix (d × a) (d × a) ℂ)) q *
          insert (d:=d) ((routedWord Gp Rp (V ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
          insert (d:=d) cout * Vᴴ) : Fintype.card d ^ 2 ≤ q + 1 := by
  apply S4ExactBounds.inversion_bound_of_pointwise_program
    (compiledGates Gp Rp n) (compiledGates G R q) seed i₀ n q
    (compiledGates_isometry Gp Rp hGp hRp n) (compiledGates_isometry G R hG hR q) hseed
  intro V hV
  obtain ⟨cout, hc⟩ := hend V hV
  exact ⟨cout, by simpa only [compile_routed_word] using hc⟩

/-- Tensor ports are given by coordinate equivalences; all routing equations
and all routing-gate isometries are supplied by proved matrix identities. -/
theorem tensor_port_transpose_query_bound
    (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (portsP : ℕ → (d × a) ≃ (d × a))
    (ports : ℕ → (d × (d × a)) ≃ (d × (d × a)))
    (seed : d × a → ℂ) (i₀ : d) (n q : ℕ) (hd : 2 ≤ Fintype.card d)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix d d ℂ, Paper2S123.SpecialUnitary V →
      ∃ cout : d × a → ℂ,
        portWord G ports V q * insert (d:=d) ((portWord Gp portsP V n).mulVec seed) =
          insert (d:=d) cout * Vᵀ) : Fintype.card d + 1 ≤ q := by
  apply S4ExactBounds.transpose_bound_of_pointwise_program
    (compiledGates Gp (fun j => routeMatrix (portsP j)) n)
    (compiledGates G (fun j => routeMatrix (ports j)) q) seed i₀ n q hd
    (port_compiled_gates_isometry Gp portsP hGp n) (port_compiled_gates_isometry G ports hG q) hseed
  intro V hV
  obtain ⟨cout, hc⟩ := hend V hV
  exact ⟨cout, by simpa only [portWord_normal_form] using hc⟩

theorem tensor_port_inversion_query_bound
    (Gp : ℕ → Matrix (d × a) (d × a) ℂ)
    (G : ℕ → Matrix (d × (d × a)) (d × (d × a)) ℂ)
    (portsP : ℕ → (d × a) ≃ (d × a))
    (ports : ℕ → (d × (d × a)) ≃ (d × (d × a)))
    (seed : d × a → ℂ) (i₀ : d) (n q : ℕ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix d d ℂ, Paper2S123.SpecialUnitary V →
      ∃ cout : d × a → ℂ,
        portWord G ports V q * insert (d:=d) ((portWord Gp portsP V n).mulVec seed) =
          insert (d:=d) cout * Vᴴ) : Fintype.card d ^ 2 ≤ q + 1 := by
  apply S4ExactBounds.inversion_bound_of_pointwise_program
    (compiledGates Gp (fun j => routeMatrix (portsP j)) n)
    (compiledGates G (fun j => routeMatrix (ports j)) q) seed i₀ n q
    (port_compiled_gates_isometry Gp portsP hGp n) (port_compiled_gates_isometry G ports hG q) hseed
  intro V hV
  obtain ⟨cout, hc⟩ := hend V hV
  exact ⟨cout, by simpa only [portWord_normal_form] using hc⟩

end S4RoutedBounds


==> anc/lean/RoutedCPRectBounds.lean <==
import RoutedCPRectTree

/-! Bounds for finite causal trees of abstract CP instruments, arbitrary
mixed initial states, and maximum actual branch query counts. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable {d : Type} [Fintype d] [DecidableEq d] [Nonempty d]
variable {n o r : ℕ}

def physicalRoutedCPRectTreeChannel (prep : RoutedCPRectTree d o n)
    (proc : RoutedCPRectTree d r (Fintype.card (d × Fin o)))
    (ρ : Matrix (d × Fin n) (d × Fin n) ℂ) (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (proc.evaluate U
    (M ⊗ₖ (programCoordinates o * prep.evaluate U ρ * (programCoordinates o)ᴴ)))

theorem routed_cp_rectangular_transpose_query_bound (prep : RoutedCPRectTree d o n)
    (proc : RoutedCPRectTree d r (Fintype.card (d × Fin o)))
    (ρ : Matrix (d × Fin n) (d × Fin n) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d) (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalRoutedCPRectTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ proc.queryBudget := by
  obtain ⟨prep', _, hprep⟩ := prep.kraus_tree
  obtain ⟨proc', hq, hproc⟩ := proc.kraus_tree
  apply le_trans (rectangular_transpose_query_bound prep' proc' ρ hρ htrace i₀ hd ?_) hq
  intro U hU x hx
  simpa only [physicalRectTreeChannel, physicalRoutedCPRectTreeChannel, hproc, hprep] using hcorrect U hU x hx

theorem routed_cp_rectangular_inversion_query_bound (prep : RoutedCPRectTree d o n)
    (proc : RoutedCPRectTree d r (Fintype.card (d × Fin o)))
    (ρ : Matrix (d × Fin n) (d × Fin n) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalRoutedCPRectTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ proc.queryBudget + 1 := by
  obtain ⟨prep', _, hprep⟩ := prep.kraus_tree
  obtain ⟨proc', hq, hproc⟩ := proc.kraus_tree
  apply le_trans (rectangular_inversion_query_bound prep' proc' ρ hρ htrace i₀ ?_)
    (Nat.add_le_add_right hq 1)
  intro U hU x hx
  simpa only [physicalRectTreeChannel, physicalRoutedCPRectTreeChannel, hproc, hprep] using hcorrect U hU x hx

end FinitePure

namespace FinitePure
open Matrix Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable {n o r : ℕ}

theorem routed_cp_rectangular_preparation_bound (prep : RoutedCPRectTree (Fin 3) o n)
    (proc : RoutedCPRectTree (Fin 3) r (Fintype.card (Fin 3 × Fin o))) (hq : proc.queryBudget ≤ 4)
    (ρ : Matrix (Fin 3 × Fin n) (Fin 3 × Fin n) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalRoutedCPRectTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ prep.queryBudget := by
  obtain ⟨prep', hp, hprep⟩ := prep.kraus_tree
  obtain ⟨proc', hq', hproc⟩ := proc.kraus_tree
  apply le_trans (rectangular_preparation_bound prep' proc' (hq'.trans hq) ρ hρ htrace ?_) hp
  intro U hU x hx
  simpa only [physicalRectTreeChannel, physicalRoutedCPRectTreeChannel, hproc, hprep] using hcorrect U hU x hx

end FinitePure


==> anc/lean/RoutedCPRectTree.lean <==
import CPRectTreeBounds

/-! Every routed oracle node is compiled into two actual fixed unitary
instruments and one ordinary oracle call. Routing may depend on the observed
branch, but every routing matrix is fixed before the unknown oracle. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 800000
noncomputable section
namespace FinitePure
open Matrix Paper2ChoiKraus
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
universe u
variable (d : Type u) [Fintype d] [DecidableEq d] (o : ℕ)

namespace RectOracleTree
variable {d o}

def fixedGate {n : ℕ} (G : Matrix (d × Fin n) (d × Fin n) ℂ)
    (hG : Gᴴ * G = 1) (next : RectOracleTree d o n) : RectOracleTree d o n :=
  .instrument 1 (fun _ => n) (fun _ => G) (by simpa using hG) (fun _ => next)

theorem fixedGate_budget {n : ℕ} (G : Matrix (d × Fin n) (d × Fin n) ℂ)
    (hG : Gᴴ * G = 1) (next : RectOracleTree d o n) :
    (fixedGate G hG next).queryBudget = next.queryBudget := by
  simp [fixedGate, queryBudget]

theorem fixedGate_evaluate {n : ℕ} (G : Matrix (d × Fin n) (d × Fin n) ℂ)
    (hG : Gᴴ * G = 1) (next : RectOracleTree d o n)
    (U : Matrix d d ℂ) (M : Matrix (d × Fin n) (d × Fin n) ℂ) :
    (fixedGate G hG next).evaluate U M = next.evaluate U (G * M * Gᴴ) := by
  simp [fixedGate, evaluate]

end RectOracleTree

inductive RoutedCPRectTree : ℕ → Type u where
  | halt : RoutedCPRectTree o
  | query {n : ℕ} (R : Matrix (d × Fin n) (d × Fin n) ℂ)
      (unitary : Rᴴ * R = 1) (next : RoutedCPRectTree n) : RoutedCPRectTree n
  | instrument {n : ℕ} (b : ℕ) (size : Fin b → ℕ)
      (L : ∀ j, Matrix (d × Fin n) (d × Fin n) ℂ →ₗ[ℂ]
        Matrix (d × Fin (size j)) (d × Fin (size j)) ℂ)
      (positive : ∀ j, CompletelyPositive (L j))
      (trace_preserving : ∀ M, (∑ j, (L j M).trace) = M.trace)
      (next : ∀ j, RoutedCPRectTree (size j)) : RoutedCPRectTree n

namespace RoutedCPRectTree
variable {d o}

def queryBudget : {n : ℕ} → RoutedCPRectTree d o n → ℕ
  | _, .halt => 0
  | _, .query _ _ next => queryBudget next + 1
  | _, .instrument _ _ _ _ _ next => Finset.univ.sup (fun j => queryBudget (next j))

def evaluate (U : Matrix d d ℂ) : {n : ℕ} → RoutedCPRectTree d o n →
    Matrix (d × Fin n) (d × Fin n) ℂ → Matrix (d × Fin o) (d × Fin o) ℂ
  | _, .halt, M => M
  | n, .query R _ next, M => evaluate U next
      ((Rᴴ * (U ⊗ₖ (1 : Matrix (Fin n) (Fin n) ℂ)) * R) * M *
        (Rᴴ * (U ⊗ₖ (1 : Matrix (Fin n) (Fin n) ℂ)) * R)ᴴ)
  | _, .instrument _ _ L _ _ next, M => ∑ j, evaluate U (next j) (L j M)

theorem kraus_tree {n : ℕ} (tree : RoutedCPRectTree d o n) :
    ∃ actual : RectOracleTree d o n, actual.queryBudget ≤ tree.queryBudget ∧
      ∀ U M, actual.evaluate U M = tree.evaluate U M := by
  induction tree with
  | halt => exact ⟨.halt, le_rfl, fun _ _ => rfl⟩
  | query R hR next ih =>
    obtain ⟨actual, hbudget, heval⟩ := ih
    have hR' : (Rᴴ)ᴴ * Rᴴ = 1 := by
      simpa only [Matrix.conjTranspose_conjTranspose] using mul_eq_one_comm.mp hR
    refine ⟨RectOracleTree.fixedGate R hR (.query (RectOracleTree.fixedGate Rᴴ hR' actual)), ?_, ?_⟩
    · simpa only [RectOracleTree.fixedGate_budget, RectOracleTree.queryBudget,
        queryBudget] using Nat.add_le_add_right hbudget 1
    · intro U M
      simp only [RectOracleTree.fixedGate_evaluate, RectOracleTree.evaluate, heval, evaluate,
        Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose, Matrix.mul_assoc]
  | @instrument n b size L hp ht next ih =>
    choose child hbudget heval using ih
    obtain ⟨K, hK, hchannel⟩ := heterogeneous_instrument_kraus L hp ht
    let e := (Fintype.equivFin ((j : Fin b) × ((d × Fin n) × (d × Fin (size j))))).symm
    let A := fun j => K (e j).1 (e j).2
    have hA : (∑ j, (A j)ᴴ * A j) = 1 := by
      calc
        _ = ∑ j : (j : Fin b) × ((d × Fin n) × (d × Fin (size j))),
            (K j.1 j.2)ᴴ * K j.1 j.2 :=
          Equiv.sum_comp e (fun j => (K j.1 j.2)ᴴ * K j.1 j.2)
        _ = 1 := hK
    refine ⟨.instrument _ (fun j => size (e j).1) A hA (fun j => child (e j).1), ?_, ?_⟩
    · apply Finset.sup_le
      intro j _
      exact (hbudget (e j).1).trans (Finset.le_sup (f := fun j => (next j).queryBudget)
        (Finset.mem_univ (e j).1))
    · intro U M
      change (∑ j, (child (e j).1).evaluate U (A j * M * (A j)ᴴ)) =
        ∑ j, (next j).evaluate U (L j M)
      calc
        _ = ∑ j : (j : Fin b) × ((d × Fin n) × (d × Fin (size j))),
            (child j.1).evaluate U (K j.1 j.2 * M * (K j.1 j.2)ᴴ) :=
          Equiv.sum_comp e (fun j => (child j.1).evaluate U
            (K j.1 j.2 * M * (K j.1 j.2)ᴴ))
        _ = ∑ j, (child j).evaluate U (channel (K j) M) := by
          simp only [Fintype.sum_sigma, channel, RectOracleTree.evaluate_sum]
        _ = _ := by simp only [← hchannel, heval]

end RoutedCPRectTree
end FinitePure


==> anc/lean/RoutedStorage.lean <==
import RoutedBounds
import LowPreparation

/-! The preparation bound also holds with a different fixed routing/port at
every query. Both actual words are compiled without changing query counts. -/
noncomputable section
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
namespace S5RoutedStorage
open Matrix S4Word S4Program S4Routing S4TensorPorts
open scoped Kronecker
abbrev Q := Fin 3
variable {a : Type*} [Fintype a] [DecidableEq a]

theorem routed_preparation_bound
    (Gp Rp : ℕ → Matrix (Q × a) (Q × a) ℂ)
    (G R : ℕ → Matrix (Q × (Q × a)) (Q × (Q × a)) ℂ)
    (seed : Q × a → ℂ) (n : ℕ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hRp : ∀ j, (Rp j)ᴴ * Rp j = 1)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hR : ∀ j, (R j)ᴴ * R j = 1)
    (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix Q Q ℂ, Paper2S123.SpecialUnitary V →
      ∃ cout : Q × a → ℂ,
        routedWord G R (V ⊗ₖ (1 : Matrix (Q × a) (Q × a) ℂ)) 4 *
          insert (d:=Q) ((routedWord Gp Rp (V ⊗ₖ (1 : Matrix a a ℂ)) n).mulVec seed) =
          insert (d:=Q) cout * Vᵀ) : 3 ≤ n := by
  apply S5LowPreparation.preparation_bound_of_pointwise_program
    (compiledGates Gp Rp n) (compiledGates G R 4) seed n
    (compiledGates_isometry Gp Rp hGp hRp n) (compiledGates_isometry G R hG hR 4) hseed
  intro V hV
  obtain ⟨cout,hc⟩ := hend V hV
  exact ⟨cout,by simpa only [compile_routed_word] using hc⟩

theorem tensor_port_preparation_bound
    (Gp : ℕ → Matrix (Q × a) (Q × a) ℂ)
    (G : ℕ → Matrix (Q × (Q × a)) (Q × (Q × a)) ℂ)
    (portsP : ℕ → (Q × a) ≃ (Q × a))
    (ports : ℕ → (Q × (Q × a)) ≃ (Q × (Q × a)))
    (seed : Q × a → ℂ) (n : ℕ)
    (hGp : ∀ j, (Gp j)ᴴ * Gp j = 1) (hG : ∀ j, (G j)ᴴ * G j = 1)
    (hseed : bracket seed seed = 1)
    (hend : ∀ V : Matrix Q Q ℂ, Paper2S123.SpecialUnitary V →
      ∃ cout : Q × a → ℂ,
        portWord G ports V 4 * insert (d:=Q) ((portWord Gp portsP V n).mulVec seed) =
          insert (d:=Q) cout * Vᵀ) : 3 ≤ n := by
  apply S5LowPreparation.preparation_bound_of_pointwise_program
    (compiledGates Gp (fun j => routeMatrix (portsP j)) n)
    (compiledGates G (fun j => routeMatrix (ports j)) 4) seed n
    (port_compiled_gates_isometry Gp portsP hGp n) (port_compiled_gates_isometry G ports hG 4) hseed
  intro V hV
  obtain ⟨cout,hc⟩ := hend V hV
  exact ⟨cout,by simpa only [portWord_normal_form] using hc⟩

end S5RoutedStorage


==> anc/lean/RoutedWord.lean <==
import ExactBounds

/-! Compile fixed-unitary-routed oracle calls to a single-query-port word.
The compilation is independent of the oracle and preserves the whole operator,
with the same recursion parameter (and hence the same number of oracle calls). -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace S4Routing
open Matrix S4Word
variable {h : Type*} [Fintype h] [DecidableEq h]

def routedWord (G R : ℕ → Matrix h h ℂ) (Q : Matrix h h ℂ) : ℕ → Matrix h h ℂ
  | 0 => G 0
  | q+1 => G (q+1) * ((R q)ᴴ * Q * R q) * routedWord G R Q q

theorem word_congr_upto (G H : ℕ → Matrix h h ℂ) (Q : Matrix h h ℂ) (q : ℕ)
    (hGH : ∀ j, j ≤ q → G j = H j) : word G Q q = word H Q q := by
  induction q with
  | zero => exact hGH 0 (Nat.zero_le 0)
  | succ q ih =>
    simp only [word, hGH (q+1) (Nat.le_refl _)]
    rw [ih (fun j hj => hGH j (Nat.le_trans hj (Nat.le_succ q)))]

/-- Multiply just the last known gate of a q-query prefix on the left. -/
def leftGate (G : ℕ → Matrix h h ℂ) (q : ℕ) (A : Matrix h h ℂ) : ℕ → Matrix h h ℂ :=
  fun j => if j = q then A * G j else G j

theorem word_leftGate (G : ℕ → Matrix h h ℂ) (Q A : Matrix h h ℂ) (q : ℕ) :
    word (leftGate G q A) Q q = A * word G Q q := by
  cases q with
  | zero => simp [word, leftGate]
  | succ q =>
    have hc : word (leftGate G (q+1) A) Q q = word G Q q := by
      apply word_congr_upto
      intro j hj
      have hn : j ≠ q+1 := Nat.ne_of_lt (Nat.lt_succ_of_le hj)
      simp only [leftGate, hn, ite_false]
    simp only [word, leftGate, ite_true, hc, Matrix.mul_assoc]

theorem word_update_succ (G : ℕ → Matrix h h ℂ) (Q A : Matrix h h ℂ) (q : ℕ) :
    word (Function.update G (q+1) A) Q (q+1) = A * Q * word G Q q := by
  have hc : word (Function.update G (q+1) A) Q q = word G Q q := by
    apply word_congr_upto
    intro j hj
    exact Function.update_of_ne (Nat.ne_of_lt (Nat.lt_succ_of_le hj)) A G
  simp only [word, Function.update_self, hc]

/-- Construct the complete fixed gate sequence; it has no oracle argument. -/
def compiledGates (G R : ℕ → Matrix h h ℂ) : ℕ → ℕ → Matrix h h ℂ
  | 0 => G
  | q+1 => Function.update (leftGate (compiledGates G R q) q (R q))
      (q+1) (G (q+1) * (R q)ᴴ)

/-- Exact operator equality, including q=0, for arbitrary complex oracle matrices. -/
theorem compile_routed_word (G R : ℕ → Matrix h h ℂ) (Q : Matrix h h ℂ) (q : ℕ) :
    word (compiledGates G R q) Q q = routedWord G R Q q := by
  induction q with
  | zero => rfl
  | succ q ih =>
    rw [compiledGates, word_update_succ, word_leftGate, ih, routedWord]
    simp only [Matrix.mul_assoc]

theorem isometry_mul (A B : Matrix h h ℂ) (hA : Aᴴ * A = 1) (hB : Bᴴ * B = 1) :
    (A * B)ᴴ * (A * B) = 1 := by
  rw [Matrix.conjTranspose_mul, Matrix.mul_assoc, ← Matrix.mul_assoc Aᴴ,
    hA, Matrix.one_mul, hB]

theorem isometry_adjoint (A : Matrix h h ℂ) (hA : Aᴴ * A = 1) : (Aᴴ)ᴴ * Aᴴ = 1 := by
  simpa only [Matrix.conjTranspose_conjTranspose] using mul_eq_one_comm.mp hA

theorem leftGate_isometry (G : ℕ → Matrix h h ℂ) (q : ℕ) (A : Matrix h h ℂ)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hA : Aᴴ * A = 1) :
    ∀ j, (leftGate G q A j)ᴴ * leftGate G q A j = 1 := by
  intro j
  by_cases hj : j = q
  · simp only [leftGate, hj, ite_true]
    exact isometry_mul A (G q) hA (hG q)
  · simpa only [leftGate, hj, ite_false] using hG j

/-- The explicitly compiled gates remain isometries in the same workspace. -/
theorem compiledGates_isometry (G R : ℕ → Matrix h h ℂ)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hR : ∀ j, (R j)ᴴ * R j = 1) (q : ℕ) :
    ∀ j, (compiledGates G R q j)ᴴ * compiledGates G R q j = 1 := by
  induction q with
  | zero => exact hG
  | succ q ih =>
    intro j
    by_cases hj : j = q+1
    · subst j
      simp only [compiledGates, Function.update_self]
      exact isometry_mul _ _ (hG _) (isometry_adjoint _ (hR q))
    · simp only [compiledGates, Function.update_of_ne hj]
      exact leftGate_isometry _ q (R q) ih (hR q) j

/-- Any logical endpoint, with arbitrary input/output widths, survives the compilation. -/
theorem compiled_endpoint {k : Type*} (G R : ℕ → Matrix h h ℂ)
    (Q : Matrix h h ℂ) (q : ℕ) (E F : Matrix h k ℂ) :
    word (compiledGates G R q) Q q * E = F ↔ routedWord G R Q q * E = F := by
  rw [compile_routed_word]

end S4Routing


==> anc/lean/SaturatedPrefix.lean <==
import Budget
import PhysicalPrefix

/-! Identification of the actual first-prefix Kraus slice and its forced
symmetry at the saturated four-query qutrit transposition budget. -/
namespace S5SaturatedPrefix
open Matrix S4Word S4Response S4Program
open scoped Kronecker ComplexOrder
abbrev Q := Fin 3
variable {p : Type*} [Fintype p] [DecidableEq p]

theorem first_wordKraus (G : ℕ → Matrix (Q × p) (Q × p) ℂ)
    (U : Matrix Q Q ℂ) (cin : p → ℂ) (q : ℕ) (s : p) :
    wordKraus G U (insert (d:=Q) cin) (q+1) (⟨0, Nat.zero_lt_succ q⟩,s) =
      U * S5SliceGram.encodingSlice (G 0) cin s := by
  simp only [wordKraus, queryPrefix, word, Matrix.mul_assoc]
  exact S5PhysicalPrefix.query_slice U (G 0 * S4Program.insert (d:=Q) cin) s

/-- The same actual preparation word used by S4 is the two-query network used
by S5, with its coefficients determined by G2, G1 and G0 applied to the seed. -/
theorem two_query_word (Gp : ℕ → Matrix (Q × p) (Q × p) ℂ)
    (U : Matrix Q Q ℂ) (seed : Q × p → ℂ) :
    (word Gp (U ⊗ₖ (1 : Matrix p p ℂ)) 2).mulVec seed =
      S5TwoQuery.preparation (Gp 2) (Gp 1) ((Gp 0).mulVec seed) U := by
  simp only [word, S5TwoQuery.preparation, Matrix.mulVec_mulVec, Matrix.mul_assoc]

/-- The qI budget fixes trace(F)=3 and forces the actual first query slice
to be symmetric. No independent identification or symmetry premise is used. -/
theorem first_slice_symmetric (G : ℕ → Matrix (Q × p) (Q × p) ℂ)
    (U F : Matrix Q Q ℂ) (cin : p → ℂ)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hU : Uᴴ * U = 1) (hc : bracket cin cin = 1)
    (hform : ∀ M, S45.krausResponse (wordKraus G U (insert (d:=Q) cin) 4) M =
      Mᵀ + Matrix.trace (F*M) • (1 : Matrix Q Q ℂ)) (s : p) :
    (U * S5SliceGram.encodingSlice (G 0) cin s)ᵀ =
      U * S5SliceGram.encodingSlice (G 0) cin s := by
  let K := wordKraus G U (insert (d:=Q) cin) 4
  have hu := physical_response_one G U (insert (d:=Q) cin) hG hU (normalized_insert cin hc) 4
  have ht := S4Budget.transpose_trace_budget (S45.krausResponse K) F 4 hu hform
  have he : S45.krausResponse K = fun M => Mᵀ + Matrix.trace (F*M) • (1 : Matrix Q Q ℂ) :=
    funext hform
  have hchoi : S45.choi (S45.krausResponse K) = S45.choiTop F := by
    rw [he, S45.transpose_response_choi]
  have htrace : (Matrix.trace F).re = (Fintype.card Q : ℝ) := by rw [ht]; norm_num
  have hs := S45.saturated_kraus_symmetric K F hchoi htrace ((0 : Fin 4),s)
  change (wordKraus G U (insert (d:=Q) cin) (3+1) (⟨0, Nat.zero_lt_succ 3⟩,s))ᵀ =
    wordKraus G U (insert (d:=Q) cin) (3+1) (⟨0, Nat.zero_lt_succ 3⟩,s) at hs
  rw [first_wordKraus] at hs
  exact hs

end S5SaturatedPrefix


==> anc/lean/ScalarCommutantIrreducible.lean <==
import InvariantSubspaceCoordinates
import Embedding

/-! Scalar commutant of a finite unitary matrix family implies actual complex
invariant-subspace irreducibility, without assuming coordinates for a subspace. -/
namespace Paper2ScalarCommutantIrreducible
open Matrix Paper2InvariantSubspaceCoordinates
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
variable {n g : Type*} [Fintype n] [DecidableEq n] [Nonempty n]

theorem invariant_submodule_trivial (act : g → Matrix n n ℂ)
    (hu : ∀ k, (act k)ᴴ*act k=1)
    (hc : ∀ P : Matrix n n ℂ, (∀ k, P*act k=act k*P) → ∃ z : ℂ, P=z•1)
    (S : Submodule ℂ (EuclideanSpace ℂ n))
    (hS : ∀ k x, x∈S → WithLp.toLp 2 ((act k).mulVec (WithLp.ofLp x))∈S) :
    S=⊥ ∨ S=⊤ := by
  let b := stdOrthonormalBasis ℂ S
  let A := columns S b
  let σ k := Aᴴ*act k*A
  have ha : Aᴴ*A=1 := columns_gram S b
  have hi k : act k*A=A*σ k := invariant_columns_intertwining S b (act k) (hS k)
  have hs k : σ k*(σ k)ᴴ=1 := (invariant_compression_unitary S b (act k) (hu k) (hS k)).2
  have hp : ∀ k, (A*Aᴴ)*act k=act k*(A*Aᴴ) := by
    intro k
    have hx := Paper2Embedding.block_extraction A (act k) (σ k) (hu k) (hs k) (hi k)
    rw [Matrix.mul_assoc, hx, ← Matrix.mul_assoc, ← hi k]
    simp only [Matrix.mul_assoc]
  obtain ⟨z,hz⟩ := hc (A*Aᴴ) hp
  have he : (A*Aᴴ)*(A*Aᴴ)=A*Aᴴ := by
    simp only [Matrix.mul_assoc, ← Matrix.mul_assoc Aᴴ A, ha, Matrix.one_mul]
  rw [hz] at he
  let i₀ : n := Classical.choice inferInstance
  have hzz := congrFun (congrFun he i₀) i₀
  simp only [Matrix.smul_mul, Matrix.mul_smul, Matrix.one_mul,
    smul_smul, Matrix.smul_apply, Matrix.one_apply, ite_true, smul_eq_mul,
    mul_one] at hzz
  have h0 : z*(z-1)=0 := by rw [mul_sub,mul_one,hzz,sub_self]
  have ht := Matrix.trace_mul_comm A Aᴴ
  rw [ha,hz] at ht
  rcases mul_eq_zero.mp h0 with hzero | hone
  · left
    rw [hzero, zero_smul] at ht
    have hdim : Module.finrank ℂ S=0 := by simpa using ht.symm
    exact Submodule.finrank_eq_zero.mp hdim
  · right
    rw [sub_eq_zero.mp hone, one_smul] at ht
    have hdim : Module.finrank ℂ S=Fintype.card n := by
      simpa using ht.symm
    apply Submodule.eq_top_of_finrank_eq
    simpa using hdim

end
end Paper2ScalarCommutantIrreducible


==> anc/lean/ScalarRepresentation.lean <==
import Budget
import Mathlib.LinearAlgebra.Matrix.Trace
import Mathlib.Tactic.FieldSimp

/-! From scalar responses on traceless Hermitian directions to a single explicit
Hermitian trace representative, without assuming a linear choice of scalars. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace S4Scalar
open Matrix
open scoped BigOperators
variable {d : Type*} [Fintype d] [DecidableEq d] [Nonempty d]

/-- Removing the scalar trace part preserves Hermiticity. -/
theorem traceless_part_hermitian (H : Matrix d d ℂ) (hH : Hᴴ = H) :
    (H - (H.trace / (Fintype.card d : ℂ)) • (1 : Matrix d d ℂ))ᴴ =
      H - (H.trace / (Fintype.card d : ℂ)) • (1 : Matrix d d ℂ) := by
  have ht : star H.trace = H.trace := by
    rw [← Matrix.trace_conjTranspose, hH]
  simp only [Matrix.conjTranspose_sub, Matrix.conjTranspose_smul, hH,
    Matrix.conjTranspose_one, star_div₀, star_natCast, ht]

theorem traceless_part_trace (H : Matrix d d ℂ) :
    (H - (H.trace / (Fintype.card d : ℂ)) • (1 : Matrix d d ℂ)).trace = 0 := by
  have hn : (Fintype.card d : ℂ) ≠ 0 := by exact_mod_cast Fintype.card_ne_zero
  rw [Matrix.trace_sub, Matrix.trace_smul, Matrix.trace_one]
  simp only [smul_eq_mul, div_mul_cancel₀ _ hn, sub_self]

/-- Traceless Hermitian directions and the identity determine a complex-linear map. -/
theorem linear_zero_of_traceless_hermitian
    (L : Matrix d d ℂ →ₗ[ℂ] Matrix d d ℂ) (hI : L 1 = 0)
    (hH : ∀ H : Matrix d d ℂ, Hᴴ = H → H.trace = 0 → L H = 0) : L = 0 := by
  have hall (H : Matrix d d ℂ) (hh : Hᴴ = H) : L H = 0 := by
    have h := hH _ (traceless_part_hermitian H hh) (traceless_part_trace H)
    simpa only [map_sub, map_smul, hI, smul_zero, sub_zero] using h
  have hreal (M : Matrix d d ℂ) : (M + Mᴴ)ᴴ = M + Mᴴ := by
    simp only [Matrix.conjTranspose_add, Matrix.conjTranspose_conjTranspose, add_comm]
  have himag (M : Matrix d d ℂ) : (Complex.I • (M - Mᴴ))ᴴ = Complex.I • (M - Mᴴ) := by
    simp only [Matrix.conjTranspose_smul, Matrix.conjTranspose_sub,
      Matrix.conjTranspose_conjTranspose, Complex.star_def, map_neg, Complex.conj_I]
    simp only [smul_sub, neg_smul]
    abel
  ext M i j
  have hdecomp : M = (1/2 : ℂ) • (M + Mᴴ) + (-Complex.I/2) • (Complex.I • (M - Mᴴ)) := by
    ext a b
    simp only [Matrix.add_apply, Matrix.sub_apply, Matrix.smul_apply, smul_eq_mul]
    ring_nf
    simp only [Complex.I_sq]
    ring
  have hz : L M = 0 := by
    rw [hdecomp, map_add, map_smul, map_smul, hall _ (hreal M), hall _ (himag M)]
    simp
  exact congrFun (congrFun hz i) j

/-- A fixed diagonal entry gives a canonical complex-linear scalar functional. -/
def scalarFunctional (D : Matrix d d ℂ →ₗ[ℂ] Matrix d d ℂ) (i₀ : d) :
    Matrix d d ℂ →ₗ[ℂ] ℂ where
  toFun M := D M i₀ i₀
  map_add' M N := by simp
  map_smul' z M := by simp

def scalarEmbedding (f : Matrix d d ℂ →ₗ[ℂ] ℂ) :
    Matrix d d ℂ →ₗ[ℂ] Matrix d d ℂ where
  toFun M := f M • (1 : Matrix d d ℂ)
  map_add' M N := by simp [add_smul]
  map_smul' z M := by simp [smul_smul]

/-- No consistent choice of the directional scalars is assumed: the actual
complex-linear map itself determines their unique common extension. -/
theorem scalar_on_all_matrices
    (D : Matrix d d ℂ →ₗ[ℂ] Matrix d d ℂ) (i₀ : d)
    (hI : ∃ c : ℂ, D 1 = c • (1 : Matrix d d ℂ))
    (hH : ∀ H : Matrix d d ℂ, Hᴴ = H → H.trace = 0 →
      ∃ c : ℂ, D H = c • (1 : Matrix d d ℂ)) (M : Matrix d d ℂ) :
    D M = scalarFunctional D i₀ M • (1 : Matrix d d ℂ) := by
  have he (A : Matrix d d ℂ) (c : ℂ) (h : D A = c • (1 : Matrix d d ℂ)) :
      (D - scalarEmbedding (scalarFunctional D i₀)) A = 0 := by
    simp [scalarEmbedding, scalarFunctional, h]
  have hz : D - scalarEmbedding (scalarFunctional D i₀) = 0 := by
    apply linear_zero_of_traceless_hermitian
    · obtain ⟨c, hc⟩ := hI
      exact he 1 c hc
    · intro H hh ht
      obtain ⟨c, hc⟩ := hH H hh ht
      exact he H c hc
  have hm := LinearMap.congr_fun hz M
  exact sub_eq_zero.mp hm

/-- Explicit coordinates of the trace-pairing representative. -/
def traceRepresentative (f : Matrix d d ℂ →ₗ[ℂ] ℂ) : Matrix d d ℂ :=
  Matrix.of (fun i j => f (Matrix.single j i 1))

theorem trace_represents (f : Matrix d d ℂ →ₗ[ℂ] ℂ) (M : Matrix d d ℂ) :
    (traceRepresentative f * M).trace = f M := by
  conv_rhs => rw [Matrix.matrix_eq_sum_single M]
  simp only [map_sum, Matrix.trace, Matrix.diag, Matrix.mul_apply, traceRepresentative, Matrix.of_apply]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  have he : Matrix.single i j (M i j) = M i j • Matrix.single i j (1 : ℂ) := by
    rw [Matrix.smul_single, smul_eq_mul, mul_one]
  rw [he, map_smul, smul_eq_mul, mul_comm]

theorem scalarFunctional_star
    (D : Matrix d d ℂ →ₗ[ℂ] Matrix d d ℂ) (i₀ : d)
    (hstar : ∀ M, D Mᴴ = (D M)ᴴ) (M : Matrix d d ℂ) :
    scalarFunctional D i₀ Mᴴ = star (scalarFunctional D i₀ M) := by
  simp only [scalarFunctional, LinearMap.coe_mk, AddHom.coe_mk, hstar,
    Matrix.conjTranspose_apply]

/-- The unified scalar functional, explicitly restricted to a real-linear map. -/
def realScalarFunctional (D : Matrix d d ℂ →ₗ[ℂ] Matrix d d ℂ) (i₀ : d) :
    Matrix d d ℂ →ₗ[ℝ] ℝ where
  toFun M := (scalarFunctional D i₀ M).re
  map_add' M N := by simp
  map_smul' r M := by
    simp only [LinearMap.map_smul_of_tower, Complex.real_smul, RingHom.id_apply, Complex.mul_re, Complex.ofReal_re,
      Complex.ofReal_im, zero_mul, sub_zero, smul_eq_mul]

theorem scalarFunctional_real_on_hermitian
    (D : Matrix d d ℂ →ₗ[ℂ] Matrix d d ℂ) (i₀ : d)
    (hstar : ∀ M, D Mᴴ = (D M)ᴴ) (H : Matrix d d ℂ) (hH : Hᴴ = H) :
    ((realScalarFunctional D i₀ H : ℝ) : ℂ) = scalarFunctional D i₀ H := by
  have hs := scalarFunctional_star D i₀ hstar H
  rw [hH] at hs
  have hi := congrArg Complex.im hs
  simp only [Complex.star_def, Complex.conj_im] at hi
  apply Complex.ext
  · rfl
  · change 0 = (scalarFunctional D i₀ H).im
    linarith

/-- Directional scalars, however obtained, equal the unified linear functional. -/
theorem directional_scalar_unique (D : Matrix d d ℂ →ₗ[ℂ] Matrix d d ℂ)
    (i₀ : d) (H : Matrix d d ℂ) (c : ℂ) (hc : D H = c • (1 : Matrix d d ℂ)) :
    scalarFunctional D i₀ H = c := by
  simp [scalarFunctional, hc]

theorem representative_hermitian (f : Matrix d d ℂ →ₗ[ℂ] ℂ)
    (hf : ∀ M, f Mᴴ = star (f M)) : (traceRepresentative f)ᴴ = traceRepresentative f := by
  ext i j
  simpa only [traceRepresentative, Matrix.of_apply, Matrix.conjTranspose_apply,
    Matrix.conjTranspose_single, star_one] using (hf (Matrix.single i j 1)).symm

/-- A star-preserving complex-linear response, scalar on traceless Hermitian
directions and on I, has a Hermitian trace representative on the full algebra. -/
theorem hermitian_trace_representation
    (D : Matrix d d ℂ →ₗ[ℂ] Matrix d d ℂ) (i₀ : d)
    (hstar : ∀ M, D Mᴴ = (D M)ᴴ)
    (hI : ∃ c : ℂ, D 1 = c • (1 : Matrix d d ℂ))
    (hH : ∀ H : Matrix d d ℂ, Hᴴ = H → H.trace = 0 →
      ∃ c : ℂ, D H = c • (1 : Matrix d d ℂ)) :
    let F := traceRepresentative (scalarFunctional D i₀)
    Fᴴ = F ∧ ∀ M, D M = (F * M).trace • (1 : Matrix d d ℂ) := by
  refine ⟨representative_hermitian _ (scalarFunctional_star D i₀ hstar), ?_⟩
  intro M
  rw [trace_represents]
  exact scalar_on_all_matrices D i₀ hI hH M

end S4Scalar


==> anc/lean/SchurBlocks.lean <==
import SchurMultiplicity
import Mathlib.Data.Matrix.Block

/-! Extraction of every rectangular block of a finite orthogonal decomposition. -/
namespace Paper2SchurBlocks
open Matrix
noncomputable section
set_option linter.unusedSectionVars false
variable {g i : Type*} [Fintype i] [DecidableEq i]
  {n : i → Type*} [∀ j, Fintype (n j)] [∀ j, DecidableEq (n j)]

def block (T : Matrix (Sigma n) (Sigma n) ℂ) (j k : i) : Matrix (n j) (n k) ℂ :=
  fun u v => T ⟨j,u⟩ ⟨k,v⟩

theorem block_intertwines (R : ∀ j, g → Matrix (n j) (n j) ℂ)
    (T : Matrix (Sigma n) (Sigma n) ℂ)
    (hT : ∀ x, Matrix.blockDiagonal' (fun j => R j x)*T=
      T*Matrix.blockDiagonal' (fun j => R j x)) (j k : i) (x : g) :
    R j x * block T j k = block T j k * R k x := by
  ext u v
  have h := congrArg (fun M => M ⟨j,u⟩ ⟨k,v⟩) (hT x)
  simpa [Matrix.mul_apply,Fintype.sum_sigma,Matrix.blockDiagonal',block] using h

theorem scalar_blocks (R : ∀ j, g → Matrix (n j) (n j) ℂ)
    (hc : ∀ j, ∀ P : Matrix (n j) (n j) ℂ,
      (∀ x, P*R j x=R j x*P) → ∃ c : ℂ, P=c • 1)
    (hz : ∀ j k, j≠k → ∀ A : Matrix (n j) (n k) ℂ,
      (∀ x, R j x*A=A*R k x) → A=0)
    (T : Matrix (Sigma n) (Sigma n) ℂ)
    (hT : ∀ x, Matrix.blockDiagonal' (fun j => R j x)*T=
      T*Matrix.blockDiagonal' (fun j => R j x)) :
    ∃ c : i → ℂ, T=Matrix.blockDiagonal' (fun j => c j • (1 : Matrix (n j) (n j) ℂ)) := by
  have hd (j : i) : ∃ c : ℂ, block T j j=c • 1 := by
    apply hc j
    intro x
    exact (block_intertwines R T hT j j x).symm
  choose c he using hd
  refine ⟨c,?_⟩
  ext ⟨j,u⟩ ⟨k,v⟩
  by_cases hjk : j=k
  · subst k
    rw [Matrix.blockDiagonal'_apply_eq]
    exact congrArg (fun A : Matrix (n j) (n j) ℂ => A u v) (he j)
  · rw [Matrix.blockDiagonal'_apply_ne _ u v hjk]
    have hb := hz j k hjk (block T j k) (block_intertwines R T hT j k)
    exact congrArg (fun A : Matrix (n j) (n k) ℂ => A u v) hb

theorem scalar_blocks_commute (R : ∀ j, g → Matrix (n j) (n j) ℂ)
    (c : i → ℂ) (x : g) :
    Matrix.blockDiagonal' (fun j => c j • (1 : Matrix (n j) (n j) ℂ)) *
      Matrix.blockDiagonal' (fun j => R j x) =
    Matrix.blockDiagonal' (fun j => R j x) *
      Matrix.blockDiagonal' (fun j => c j • (1 : Matrix (n j) (n j) ℂ)) := by
  rw [← Matrix.blockDiagonal'_mul,← Matrix.blockDiagonal'_mul]
  congr 1
  funext j
  simp

end
end Paper2SchurBlocks


==> anc/lean/SchurEquivalent.lean <==
import ScalarCommutantIrreducible

/-! Exact Schur uniqueness on equivalent orthonormal copies, proved from
their actual equivalence and scalar commutant. These remain visible premises
for any representation not yet identified in the manuscript. -/
namespace Paper2SchurEquivalent
open Matrix
noncomputable section
set_option linter.unusedSectionVars false
variable {g n m : Type*} [Fintype n] [DecidableEq n] [Fintype m] [DecidableEq m]

theorem intertwiner_scalar_equivalence
    (G : g → Matrix n n ℂ) (H : g → Matrix m m ℂ)
    (E : Matrix m n ℂ) (hEl : Eᴴ*E=1) (hEr : E*Eᴴ=1)
    (hE : ∀ x, H x*E=E*G x)
    (hc : ∀ P : Matrix n n ℂ, (∀ x, P*G x=G x*P) → ∃ c : ℂ, P=c • 1)
    (T : Matrix m n ℂ) (hT : ∀ x, H x*T=T*G x) :
    ∃ c : ℂ, T=c • E := by
  have he (x : g) : Eᴴ*H x=G x*Eᴴ := by
    calc
      _ = Eᴴ*(H x*E)*Eᴴ := by
        rw [Matrix.mul_assoc,Matrix.mul_assoc (H x),hEr,Matrix.mul_one]
      _ = Eᴴ*(E*G x)*Eᴴ := by rw [hE x]
      _ = _ := by rw [← Matrix.mul_assoc Eᴴ,hEl,Matrix.one_mul]
  have ht : ∀ x, (Eᴴ*T)*G x=G x*(Eᴴ*T) := by
    intro x
    calc
      _ = Eᴴ*(H x*T) := by rw [hT x,Matrix.mul_assoc]
      _ = _ := by rw [← Matrix.mul_assoc,he,Matrix.mul_assoc]
  obtain ⟨c,hc⟩ := hc (Eᴴ*T) ht
  refine ⟨c,?_⟩
  have h := congrArg (fun A => E*A) hc
  simpa only [← Matrix.mul_assoc,hEr,Matrix.one_mul,Matrix.mul_smul,
    Matrix.mul_one] using h

end
end Paper2SchurEquivalent


==> anc/lean/SchurMultiplicity.lean <==
import SchurEquivalent

/-! Multiplicity blocks of an actual tensor-copy intertwiner. -/
namespace Paper2SchurMultiplicity
open Matrix
open scoped Kronecker
noncomputable section
set_option linter.unusedSectionVars false
variable {g n a b : Type*} [Fintype n] [DecidableEq n]
  [Fintype a] [DecidableEq a] [Fintype b] [DecidableEq b]

def block (T : Matrix (b × n) (a × n) ℂ) (i : b) (j : a) : Matrix n n ℂ :=
  fun x y => T (i,x) (j,y)

theorem block_intertwines (R : g → Matrix n n ℂ)
    (T : Matrix (b × n) (a × n) ℂ)
    (hT : ∀ x, ((1 : Matrix b b ℂ) ⊗ₖ R x)*T =
      T*((1 : Matrix a a ℂ) ⊗ₖ R x)) (i : b) (j : a) (x : g) :
    R x*block T i j=block T i j*R x := by
  ext u v
  have h := congrArg (fun M => M (i,u) (j,v)) (hT x)
  simpa [Matrix.mul_apply,Matrix.kronecker_apply,Matrix.one_apply,
    Fintype.sum_prod_type,block] using h

theorem multiplicity_matrix (R : g → Matrix n n ℂ)
    (hc : ∀ P : Matrix n n ℂ, (∀ x, P*R x=R x*P) → ∃ c : ℂ, P=c • 1)
    (T : Matrix (b × n) (a × n) ℂ)
    (hT : ∀ x, ((1 : Matrix b b ℂ) ⊗ₖ R x)*T =
      T*((1 : Matrix a a ℂ) ⊗ₖ R x)) :
    ∃ C : Matrix b a ℂ, T=C ⊗ₖ (1 : Matrix n n ℂ) := by
  have hb (i : b) (j : a) : ∃ c : ℂ, block T i j=c • 1 := by
    apply hc
    intro x
    exact (block_intertwines R T hT i j x).symm
  choose C hC using hb
  refine ⟨C,?_⟩
  ext ⟨i,u⟩ ⟨j,v⟩
  have h := congrArg (fun M : Matrix n n ℂ => M u v) (hC i j)
  change T (i,u) (j,v)=C i j * (1 : Matrix n n ℂ) u v
  simpa [block,Matrix.smul_apply,smul_eq_mul] using h

theorem coefficients_intertwine (R : g → Matrix n n ℂ) (C : Matrix b a ℂ)
    (x : g) :
    ((1 : Matrix b b ℂ) ⊗ₖ R x)*(C ⊗ₖ (1 : Matrix n n ℂ)) =
      (C ⊗ₖ (1 : Matrix n n ℂ))*((1 : Matrix a a ℂ) ⊗ₖ R x) := by
  rw [← Matrix.mul_kronecker_mul,← Matrix.mul_kronecker_mul,
    Matrix.one_mul,Matrix.mul_one,Matrix.one_mul,Matrix.mul_one]

theorem coefficients_unique [Nonempty n] (C D : Matrix b a ℂ)
    (h : C ⊗ₖ (1 : Matrix n n ℂ)=D ⊗ₖ (1 : Matrix n n ℂ)) : C=D := by
  obtain ⟨u⟩ := ‹Nonempty n›
  ext i j
  have he := congrArg (fun M : Matrix (b × n) (a × n) ℂ => M (i,u) (j,u)) h
  change C i j * (1 : Matrix n n ℂ) u u = D i j * (1 : Matrix n n ℂ) u u at he
  simpa using he

theorem multiplicity_matrix_unique [Nonempty n] (R : g → Matrix n n ℂ)
    (hc : ∀ P : Matrix n n ℂ, (∀ x, P*R x=R x*P) → ∃ c : ℂ, P=c • 1)
    (T : Matrix (b × n) (a × n) ℂ)
    (hT : ∀ x, ((1 : Matrix b b ℂ) ⊗ₖ R x)*T =
      T*((1 : Matrix a a ℂ) ⊗ₖ R x)) :
    ∃! C : Matrix b a ℂ, T=C ⊗ₖ (1 : Matrix n n ℂ) := by
  obtain ⟨C,hC⟩ := multiplicity_matrix R hc T hT
  refine ⟨C,hC,?_⟩
  intro D hD
  exact coefficients_unique D C (hD.symm.trans hC)

def intertwiners (R : g → Matrix n n ℂ) :
    Submodule ℂ (Matrix (b × n) (a × n) ℂ) where
  carrier := {T | ∀ x, ((1 : Matrix b b ℂ) ⊗ₖ R x)*T =
    T*((1 : Matrix a a ℂ) ⊗ₖ R x)}
  zero_mem' := by intro x; simp
  add_mem' := by
    intro A B hA hB x
    simp only [Matrix.mul_add,Matrix.add_mul,hA x,hB x]
  smul_mem' := by
    intro c T hT x
    simp only [Matrix.mul_smul,Matrix.smul_mul,hT x]

def coefficientMap (R : g → Matrix n n ℂ) :
    Matrix b a ℂ →ₗ[ℂ] intertwiners (a := a) (b := b) R where
  toFun C := ⟨C ⊗ₖ (1 : Matrix n n ℂ),coefficients_intertwine R C⟩
  map_add' C D := by
    apply Subtype.ext
    ext ⟨i,u⟩ ⟨j,v⟩
    change (C i j+D i j)*(1 : Matrix n n ℂ) u v =
      C i j*(1 : Matrix n n ℂ) u v+D i j*(1 : Matrix n n ℂ) u v
    ring
  map_smul' c C := by
    apply Subtype.ext
    ext ⟨i,u⟩ ⟨j,v⟩
    change (c*C i j)*(1 : Matrix n n ℂ) u v =
      c*(C i j*(1 : Matrix n n ℂ) u v)
    ring

theorem coefficientMap_bijective [Nonempty n] (R : g → Matrix n n ℂ)
    (hc : ∀ P : Matrix n n ℂ, (∀ x, P*R x=R x*P) → ∃ c : ℂ, P=c • 1) :
    Function.Bijective (coefficientMap (a := a) (b := b) R) := by
  constructor
  · intro C D h
    exact coefficients_unique C D (congrArg Subtype.val h)
  · intro T
    obtain ⟨C,hC⟩ := multiplicity_matrix R hc T.val T.property
    refine ⟨C,?_⟩
    apply Subtype.ext
    exact hC.symm

def coefficientEquiv [Nonempty n] (R : g → Matrix n n ℂ)
    (hc : ∀ P : Matrix n n ℂ, (∀ x, P*R x=R x*P) → ∃ c : ℂ, P=c • 1) :
    Matrix b a ℂ ≃ₗ[ℂ] intertwiners (a := a) (b := b) R :=
  LinearEquiv.ofBijective (coefficientMap R) (coefficientMap_bijective R hc)

theorem intertwiner_dimension [Nonempty n] (R : g → Matrix n n ℂ)
    (hc : ∀ P : Matrix n n ℂ, (∀ x, P*R x=R x*P) → ∃ c : ℂ, P=c • 1) :
    Module.finrank ℂ (intertwiners (a := a) (b := b) R)=
      Fintype.card b * Fintype.card a := by
  rw [← (coefficientEquiv (a := a) (b := b) R hc).finrank_eq]
  simp [Module.finrank_matrix]

end
end Paper2SchurMultiplicity


==> anc/lean/SecondEncoding.lean <==
import InitialCG
import Complexify
import PhysicalMidpoint

/-! The actual 75-dimensional second encoding and full 45-dimensional final
decoding source, embedded in the same 270-coordinate physical workspace.
Completion constructs the real full-space G2 from proved CG columns. -/
namespace Paper2SecondEncoding
open Matrix Paper2InitialCG
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000
set_option backward.isDefEq.respectTransparency false

abbrev M2 := Q ⊕ ((A × Q) ⊕ (A × Six))
abbrev M3 := Six ⊕ (A × Q)
abbrev Joint := (Q × Six) ⊕ ((Q × A) × Q)
abbrev Processing := Paper2PhysicalMidpoint.Processing

def blockDiag {m n p q : Type*} (A : Matrix m p ℂ) (B : Matrix n q ℂ) :
    Matrix (m ⊕ n) (p ⊕ q) ℂ := fun i j => match i,j with
  | .inl i, .inl j => A i j
  | .inr i, .inr j => B i j
  | _,_ => 0

private theorem blockDiag_gram {m n p q : Type*} [Fintype m] [Fintype n]
    [DecidableEq p] [DecidableEq q] (A : Matrix m p ℂ) (B : Matrix n q ℂ)
    (hA : Aᴴ*A=1) (hB : Bᴴ*B=1) : (blockDiag A B)ᴴ * blockDiag A B = 1 := by
  ext (i|i) (j|j)
  · simpa [blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply] using congrFun (congrFun hA i) j
  · simp [blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply]
  · simp [blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply]
  · simpa [blockDiag, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_sum_type, Matrix.one_apply] using congrFun (congrFun hB i) j

private theorem compose_gram {m n p : Type*} [Fintype m] [Fintype n]
    [DecidableEq n] [DecidableEq p] (A : Matrix m n ℂ) (B : Matrix n p ℂ)
    (hA : Aᴴ*A=1) (hB : Bᴴ*B=1) : (A*B)ᴴ * (A*B) = 1 := by
  rw [Matrix.conjTranspose_mul, Matrix.mul_assoc, ← Matrix.mul_assoc Aᴴ,
    hA, Matrix.one_mul, hB]

def queryFirst : (A × (Q × Q)) ≃ ((Q × A) × Q) where
  toFun := fun r => ((r.2.1,r.1),r.2.2)
  invFun := fun r => (r.1.2,(r.1.1,r.2))
  left_inv := fun _ => rfl
  right_inv := fun _ => rfl

def routing : Matrix ((Q × A) × Q) (A × (Q × Q)) ℂ :=
  Paper2Placement.basisEmbedding queryFirst

theorem routing_gram : routingᴴ * routing = 1 :=
  Paper2Placement.basisEmbedding_gram _ queryFirst.injective

theorem iota_sym_orthogonal : Qura.Wedge.iotaᴴ * Paper2Symmetric.sym = 0 := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [Qura.Wedge.iota, Qura.Wedge.antisym, Paper2Symmetric.sym,
      Matrix.mul_apply, Matrix.conjTranspose_apply, Fintype.sum_prod_type,
      Fin.sum_univ_succ]

noncomputable def encodeAnti : Matrix ((Q × A) × Q) (A × Q) ℂ :=
  routing * ((1 : Matrix A A ℂ) ⊗ₖ (-Qura.Wedge.iota))
noncomputable def encodeSym : Matrix ((Q × A) × Q) (A × Six) ℂ :=
  routing * ((1 : Matrix A A ℂ) ⊗ₖ Paper2Symmetric.sym)

theorem encodeAnti_gram : encodeAntiᴴ * encodeAnti = 1 := by
  apply compose_gram _ _ routing_gram
  simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    Matrix.conjTranspose_neg, ← Matrix.mul_kronecker_mul, Matrix.one_mul,
    Matrix.neg_mul, Matrix.mul_neg, neg_neg, Qura.Wedge.iota_isometry, Matrix.one_kronecker_one]

theorem encodeSym_gram : encodeSymᴴ * encodeSym = 1 := by
  apply compose_gram _ _ routing_gram
  simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul, Matrix.one_mul,
    Paper2Symmetric.sym_gram, Matrix.one_kronecker_one]

theorem encodeAnti_encodeSym : encodeAntiᴴ * encodeSym = 0 := by
  rw [encodeAnti, encodeSym, Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc routingᴴ, routing_gram, Matrix.one_mul]
  simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    Matrix.conjTranspose_neg, ← Matrix.mul_kronecker_mul, Matrix.one_mul,
    Matrix.neg_mul, iota_sym_orthogonal, neg_zero, Matrix.kronecker_zero]

/-- Literal second encoding: Phi36(I) in the singlet branch; -iota and sym
on the two right factors, with the query moved to the first factor. -/
noncomputable def E2 : Matrix Joint M2 ℂ := blockDiag Paper2Symmetric.seedOne
  (Paper2Complexify.joinColumns encodeAnti encodeSym)

theorem E2_gram : E2ᴴ * E2 = 1 :=
  blockDiag_gram _ _ Paper2Symmetric.seedOne_gram
    (Paper2Complexify.combined_gram _ _ encodeAnti_gram encodeSym_gram encodeAnti_encodeSym)

noncomputable def finalThree : Matrix Carrier Q ℂ := cgThree.map star
noncomputable def finalSix : Matrix Carrier Six ℂ := cgSix.map star

private theorem conjugate_gram {m n p : Type*} [Fintype m]
    (B : Matrix m n ℂ) (C : Matrix m p ℂ) :
    (B.map star)ᴴ * C.map star = (Bᴴ * C).map star := by
  ext i j
  simp [Matrix.mul_apply, Matrix.conjTranspose_apply, star_sum, star_mul, mul_comm]

theorem finalThree_gram : finalThreeᴴ * finalThree = 1 := by
  rw [finalThree, conjugate_gram, three_gram]
  simp

theorem finalSix_gram : finalSixᴴ * finalSix = 1 := by
  rw [finalSix, conjugate_gram, six_gram]
  simp

theorem finalSix_finalThree : finalSixᴴ * finalThree = 0 := by
  have h := congrArg Matrix.conjTranspose three_six_orthogonal
  simp only [Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose,
    Matrix.conjTranspose_zero] at h
  rw [finalSix, finalThree, conjugate_gram, h]
  simp

noncomputable def finalSource : Matrix Joint Paper2Flip.Mid ℂ :=
  blockDiag (1 : Matrix (Q × Six) (Q × Six) ℂ)
    (Paper2Complexify.joinColumns (finalSix ⊗ₖ (1 : Matrix Q Q ℂ))
      (finalThree ⊗ₖ (1 : Matrix Q Q ℂ)))

theorem finalSource_gram : finalSourceᴴ * finalSource = 1 := by
  apply blockDiag_gram _ _ (by simp)
  apply Paper2Complexify.combined_gram
  · simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul, finalSix_gram, Matrix.one_mul, Matrix.one_kronecker_one]
  · simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul, finalThree_gram, Matrix.one_mul, Matrix.one_kronecker_one]
  · simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul, finalSix_finalThree, Matrix.one_mul, Matrix.zero_kronecker]

def jointCoordinates : Joint ≃ (Q × M3) where
  toFun := fun i => match i with
    | .inl (a,r) => (a,.inl r)
    | .inr ((a,r),b) => (a,.inr (r,b))
  invFun := fun i => match i.2 with
    | .inl r => .inl (i.1,r)
    | .inr (r,b) => .inr ((i.1,r),b)
  left_inv := by intro i; rcases i with i|i <;> rfl
  right_inv := by intro i; rcases i with ⟨a,r|rs⟩ <;> rfl

def memoryCoordinates : M3 ≃ Fin 30 :=
  (Equiv.sumCongr (Equiv.refl Six) (@finProdFinEquiv 8 3)).trans finSumFinEquiv

def placeJoint (i : Joint) : Processing :=
  ((jointCoordinates i).1,
    Paper2PhysicalMidpoint.memoryFin.symm ((memoryCoordinates (jointCoordinates i).2).castAdd 60))

theorem placeJoint_injective : Function.Injective placeJoint := by
  intro i j h
  apply jointCoordinates.injective
  apply Prod.ext
  · exact congrArg (fun x : Processing => x.1) h
  · apply memoryCoordinates.injective
    have hm := congrArg (fun x : Processing => Paper2PhysicalMidpoint.memoryFin x.2) h
    simp only [placeJoint, Equiv.apply_symm_apply] at hm
    exact Fin.ext (congrArg (fun k : Fin 90 => k.val) hm)

def jointInclusion : Matrix Processing Joint ℂ := Paper2Placement.basisEmbedding placeJoint

theorem jointInclusion_gram : jointInclusionᴴ * jointInclusion = 1 :=
  Paper2Placement.basisEmbedding_gram _ placeJoint_injective

noncomputable def physicalE2 : Matrix Processing M2 ℂ := jointInclusion * E2
noncomputable def physicalFinalSource : Matrix Processing Paper2Flip.Mid ℂ := jointInclusion * finalSource

theorem physicalE2_gram : physicalE2ᴴ * physicalE2 = 1 :=
  compose_gram _ _ jointInclusion_gram E2_gram
theorem physicalFinalSource_gram : physicalFinalSourceᴴ * physicalFinalSource = 1 :=
  compose_gram _ _ jointInclusion_gram finalSource_gram

/-- A real full 270-dimensional G2 is obtained from the complete actual
18+18+9 final-source columns. Only the oracle-independent CG matrices occur. -/
theorem fixed_G2 :
    ∃ G2 : Matrix Processing Processing ℂ,
      G2ᴴ * G2 = 1 ∧ G2 * G2ᴴ = 1 ∧
      G2 * physicalFinalSource = Paper2PhysicalMidpoint.inclusion :=
  Paper2Completion.matrix_unitary_completion _ _ physicalFinalSource_gram
    Paper2PhysicalMidpoint.inclusion_gram

theorem actual_dimensions : Fintype.card M2 = 75 ∧ Fintype.card M3 = 30 ∧
    Fintype.card Joint = 90 ∧ Fintype.card Paper2Flip.Mid = 45 := by
  norm_num [M2,M3,Joint,Q,A,Six,Paper2Flip.Mid]

end Paper2SecondEncoding


==> anc/lean/SecondFifteenExclusion.lean <==
import ConjugateFifteenIrreducible
import FinalTrajectory
import TensorHom
import Mathlib.LinearAlgebra.Matrix.Rank

/-! The literal second-query selection claim for every compatible seed.
The actual fifteen component is excluded by its proved scalar commutant
and the nine-dimensional conjugate-fundamental tensor input. -/
namespace Paper2SecondFifteenExclusion
open Matrix Paper2InitialCG Paper2S123 Paper2SecondEncoding
open Paper2CGComplement Paper2CGFifteen
open scoped Kronecker ComplexOrder
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000
set_option backward.isDefEq.respectTransparency false

private theorem conjugate_mul {m n p : Type*} [Fintype n]
    (A : Matrix m n ℂ) (B : Matrix n p ℂ) :
    (A*B).map star=A.map star*B.map star := by
  ext i j
  simp [Matrix.mul_apply,star_sum,star_mul]

theorem final_fifteen_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (U⊗ₖPaper2Adjoint.R U)*cgFifteen.map star=
      cgFifteen.map star*(repFifteen U).map star := by
  have h := congrArg (fun M => M.map star) (fifteen_intertwining U hU)
  have hd : (U.map star).map star=U := by ext i j; simp
  have hr : (Paper2Adjoint.R U).map star=Paper2Adjoint.R U := by
    ext i j; exact Paper2Adjoint.R_real U i j
  have hc : (Paper2InitialCGCovariance.carrierRep U).map star=
      U⊗ₖPaper2Adjoint.R U := by
    ext ⟨i,j⟩ ⟨k,l⟩
    simp only [Paper2InitialCGCovariance.carrierRep,Matrix.map_apply,
      Matrix.kronecker_apply,star_mul,star_star,Paper2Adjoint.R_real]
    ring
  simpa only [conjugate_mul,hc] using h

theorem final_carrier_unitary (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (U⊗ₖPaper2Adjoint.R U)ᴴ*(U⊗ₖPaper2Adjoint.R U)=1 := by
  simp only [Matrix.conjTranspose_kronecker,← Matrix.mul_kronecker_mul,hU.1,
    Paper2Adjoint.R_unitary U hU.1,Matrix.one_kronecker_one]

theorem final_fifteen_extraction (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (cgFifteen.map star)ᴴ*(U⊗ₖPaper2Adjoint.R U)=
      (repFifteen U).map star*(cgFifteen.map star)ᴴ :=
  Paper2Embedding.block_extraction _ _ _ (final_carrier_unitary U hU)
    (mul_eq_one_comm.mp (Paper2ConjugateFifteenIrreducible.conjugate_unitary U hU))
    (final_fifteen_intertwining U hU)

theorem smaller_fifteen_intertwiner_zero {n : Type*} [Fintype n] [DecidableEq n]
    (hn : Fintype.card n < 15) (R : Matrix Q Q ℂ → Matrix n n ℂ)
    (hR : ∀ U, SpecialUnitary U → (R U)ᴴ*R U=1)
    (B : Matrix (Fin 15) n ℂ)
    (hB : ∀ U, SpecialUnitary U → (repFifteen U).map star*B=B*R U) : B=0 := by
  have hc : ∀ U, SpecialUnitary U → (B*Bᴴ)*(repFifteen U).map star=
      (repFifteen U).map star*(B*Bᴴ) := by
    intro U hU
    have he := Paper2Embedding.block_extraction B ((repFifteen U).map star) (R U)
      (Paper2ConjugateFifteenIrreducible.conjugate_unitary U hU)
      (mul_eq_one_comm.mp (hR U hU)) (hB U hU)
    rw [Matrix.mul_assoc,he,← Matrix.mul_assoc,← hB U hU,Matrix.mul_assoc]
  obtain ⟨a,hs⟩ := Paper2ConjugateFifteenIrreducible.actual_scalar_commutant (B*Bᴴ) hc
  by_contra hz
  have ha : a≠0 := by
    intro h
    apply hz
    apply Matrix.self_mul_conjTranspose_eq_zero.mp
    rw [hs,h,zero_smul]
  let C : Matrix n (Fin 15) ℂ := a⁻¹ • Bᴴ
  have hBC : B*C=1 := by
    change B*(a⁻¹ • Bᴴ)=1
    rw [Matrix.mul_smul,hs,smul_smul,inv_mul_cancel₀ ha,one_smul]
  have hdim := (Matrix.rank_mul_le_left B C).trans (Matrix.rank_le_card_width B)
  rw [hBC,Matrix.rank_one] at hdim
  exact (not_le_of_gt hn) (by simpa using hdim)

theorem conjugate_pair_unitary (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (U.map star⊗ₖU.map star)ᴴ*(U.map star⊗ₖU.map star)=1 := by
  simp only [Matrix.conjTranspose_kronecker,← Matrix.mul_kronecker_mul,
    (specialUnitary_conjugate hU).1,Matrix.one_kronecker_one]

theorem reshaped_fifteen_zero (B : Matrix Paper2InitialCG.Carrier (Q × Q) ℂ)
    (hB : ∀ U, SpecialUnitary U →
      (U⊗ₖPaper2Adjoint.R U)*B=B*(U.map star⊗ₖU.map star)) :
    (cgFifteen.map star)ᴴ*B=0 :=
  smaller_fifteen_intertwiner_zero (by decide) (fun U => U.map star⊗ₖU.map star)
    conjugate_pair_unitary ((cgFifteen.map star)ᴴ*B) (by
      intro U hU
      rw [← Matrix.mul_assoc,← final_fifteen_extraction U hU,
        Matrix.mul_assoc,hB U hU,← Matrix.mul_assoc])

theorem actual_seed_fifteen_zero (S : Matrix (Paper2InitialCG.Carrier × Q) Q ℂ)
    (hS : ∀ U, SpecialUnitary U →
      S*U.map star=((U⊗ₖPaper2Adjoint.R U)⊗ₖU)*S) :
    ((cgFifteen.map star)ᴴ⊗ₖ(1 : Matrix Q Q ℂ))*S=0 := by
  have h := reshaped_fifteen_zero (Paper2TensorHom.reshape S) (by
    intro U hU
    have hpair := Paper2TensorHom.reshaped_intertwining_iff S
      (U⊗ₖPaper2Adjoint.R U) (U.map star) (U.map star)
      (specialUnitary_conjugate hU).1 (specialUnitary_conjugate hU).2.1
    have hd : (U.map star).map star=U := by ext i j; simp
    rw [hd] at hpair
    exact (hpair.mp (hS U hU)).symm)
  ext ⟨l,r⟩ j
  have hh := congrFun (congrFun h l) (j,r)
  simpa [Matrix.mul_apply,Matrix.kronecker_apply,Fintype.sum_prod_type,
    Matrix.one_apply,Paper2TensorHom.reshape] using hh

theorem actual_branch_all_U_zero (S : Matrix (Paper2InitialCG.Carrier × Q) Q ℂ)
    (hS : ∀ U, SpecialUnitary U →
      S*U.map star=((U⊗ₖPaper2Adjoint.R U)⊗ₖU)*S)
    (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    ((cgFifteen.map star)ᴴ⊗ₖ(1 : Matrix Q Q ℂ))*
      (((U⊗ₖPaper2Adjoint.R U)⊗ₖ(1 : Matrix Q Q ℂ))*S*U.transpose)=0 := by
  have hz := actual_seed_fifteen_zero S hS
  rw [← Matrix.mul_assoc,← Matrix.mul_assoc,← Matrix.mul_kronecker_mul,
    final_fifteen_extraction U hU,Matrix.one_mul]
  have ht : ((repFifteen U).map star*(cgFifteen.map star)ᴴ)⊗ₖ(1 : Matrix Q Q ℂ)=
      ((repFifteen U).map star⊗ₖ(1 : Matrix Q Q ℂ))*
        ((cgFifteen.map star)ᴴ⊗ₖ(1 : Matrix Q Q ℂ)) := by
    rw [← Matrix.mul_kronecker_mul,Matrix.one_mul]
  rw [ht,Matrix.mul_assoc ((repFifteen U).map star⊗ₖ(1 : Matrix Q Q ℂ))
    ((cgFifteen.map star)ᴴ⊗ₖ(1 : Matrix Q Q ℂ)) S,hz,
    Matrix.mul_zero,Matrix.zero_mul]

end Paper2SecondFifteenExclusion


==> anc/lean/SecondInputGram.lean <==
import SecondQuery

namespace Paper2SecondInputGram
open Matrix Paper2InitialCG Paper2SecondQuery Paper2SourceSeedMatches Paper2S123
open scoped Kronecker
noncomputable section
set_option linter.unusedSectionVars false
set_option linter.unusedSimpArgs false
set_option backward.isDefEq.respectTransparency false

theorem stack_gram {m n p : Type*} [Fintype m] [Fintype n]
    (B : Matrix m p ℂ) (C : Matrix n p ℂ) :
    (stack B C)ᴴ*stack B C=Bᴴ*B+Cᴴ*C := by
  ext i j
  simp [stack,Matrix.mul_apply,Matrix.conjTranspose_apply,Fintype.sum_sum_type]

theorem scaled_gram {m n : Type*} [Fintype m] [DecidableEq n]
    (B : Matrix m n ℂ) (hB : Bᴴ*B=1) (w : ℝ) (hw : 0≤w) :
    ((Real.sqrt w:ℂ) • B)ᴴ*((Real.sqrt w:ℂ) • B)=(w:ℂ) • 1 := by
  have hs : (Real.sqrt w:ℂ)*(Real.sqrt w:ℂ)=(w:ℂ) := by
    simpa only [Complex.ofReal_mul] using
      congrArg (fun t:ℝ=>(t:ℂ)) (Real.mul_self_sqrt hw)
  simp only [Matrix.conjTranspose_smul,Matrix.smul_mul,Matrix.mul_smul,
    smul_smul,hB]
  simp only [Complex.star_def,Complex.conj_ofReal,hs]

theorem leg_gram {k : Type*} [Fintype k] [DecidableEq k]
    (B : Matrix (A×k) Q ℂ) (hB : Bᴴ*B=1)
    (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    ((Paper2Adjoint.R U ⊗ₖ (1 : Matrix k k ℂ))*B*U.transpose)ᴴ*
      ((Paper2Adjoint.R U ⊗ₖ (1 : Matrix k k ℂ))*B*U.transpose)=1 := by
  have hr : (Paper2Adjoint.R U ⊗ₖ (1 : Matrix k k ℂ))ᴴ*
      (Paper2Adjoint.R U ⊗ₖ (1 : Matrix k k ℂ))=1 := by
    simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul,Paper2Adjoint.R_unitary U hU.1,
      Matrix.one_mul,Matrix.one_kronecker_one]
  have ht : U.transposeᴴ*U.transpose=1 := by
    have he : U.transposeᴴ=U.map star := by ext i j; rfl
    rw [he]
    exact conjugate_mul_transpose hU
  simp only [Matrix.conjTranspose_mul,Matrix.mul_assoc]
  rw [← Matrix.mul_assoc ((Paper2Adjoint.R U ⊗ₖ (1 : Matrix k k ℂ))ᴴ),
    hr,Matrix.one_mul,← Matrix.mul_assoc Bᴴ,hB,Matrix.one_mul,ht]

theorem actual_input_gram (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (input U)ᴴ*input U=1 := by
  have ht : U.transposeᴴ*U.transpose=1 := by
    have he : U.transposeᴴ=U.map star := by ext i j; rfl
    rw [he]
    exact conjugate_mul_transpose hU
  rw [input,stack_gram,stack_gram]
  rw [scaled_gram _ ht _ (by norm_num),
    scaled_gram _ (leg_gram _ Paper2SecondSeedAssembly.actual_seed83_gram U hU) _ (by norm_num),
    scaled_gram _ (leg_gram _ Paper2SecondSeedAssembly.actual_seed86_gram U hU) _ (by norm_num)]
  rw [← add_smul,← add_smul]
  norm_num

end
end Paper2SecondInputGram


==> anc/lean/SecondPairingLiteral.lean <==
import SourceSeedMatches

/-! Literal projected Bell pairings and the displayed symmetric-seed contraction
in S3. All factors use the actual fixed CG matrices, in order S,B,C,R. -/
namespace Paper2SecondPairingLiteral
open Matrix Paper2InitialCG Paper2FinalSeedMatches
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false

noncomputable def tracelessProjector : Matrix (Q × Q) (Q × Q) ℂ :=
  1 - (1/3:ℂ) • (Paper2Adjoint.bell*Paper2Adjoint.bellᴴ)

noncomputable def fourProjection : Matrix Four Four ℂ :=
  ((1 : Matrix Q Q ℂ) ⊗ₖ tracelessProjector) ⊗ₖ (1 : Matrix Q Q ℂ)

noncomputable def bellPairU : Matrix Four Q ℂ := fun x j =>
  Paper2Adjoint.bell (x.1.1,x.1.2.2) () * Qura.Wedge.iota (x.1.2.1,x.2) j

noncomputable def bellPairV : Matrix Four Q ℂ := fun x j =>
  Qura.Wedge.iota (x.1.1,x.1.2.1) j * Paper2Adjoint.bell (x.1.2.2,x.2) ()

theorem k3_literal : k3=(Real.sqrt (3/8) : ℂ) := by
  have hs : Real.sqrt (3/8)=Real.sqrt 6/4 := by
    apply (Real.sqrt_eq_iff_eq_sq (by norm_num) (by positivity)).2
    rw [div_pow,Real.sq_sqrt (show (0:ℝ)≤6 by norm_num)]
    norm_num
  rw [hs]
  simp only [k3,Paper2Adjoint.r6,Complex.ofReal_div,Complex.ofReal_ofNat]
  ring

theorem fourProjection_vectorize : fourProjection=fourVectorize*fourVectorizeᴴ := by
  simp only [fourVectorize,vectorize,Matrix.conjTranspose_kronecker,
    Matrix.conjTranspose_one,← Matrix.mul_kronecker_mul,Matrix.one_mul,
    Paper2Adjoint.inclusion_projector]
  rfl

theorem projection_entries {n : Type*} (B : Matrix Four n ℂ)
    (a b c d : Q) (j : n) :
    (fourProjection*B) ((a,b,c),d) j = B ((a,b,c),d) j -
      (1/3:ℂ)*(if b=c then 1 else 0)*(∑ t : Q, B ((a,t,t),d) j) := by
  simp [fourProjection,tracelessProjector,Matrix.mul_apply,Matrix.kronecker_apply,
    Matrix.one_apply,Paper2Adjoint.bell,Matrix.conjTranspose_apply,
    Fintype.sum_prod_type,Prod.ext_iff,ite_and,ite_mul,mul_ite,
    Finset.sum_sub_distrib,Finset.mul_sum,sub_mul,eq_comm]

private theorem iota_epsilon (a b j : Q) :
    Qura.Wedge.iota (a,b) j = Paper2Symmetric.c*(Paper2Pairings.epsilon a b j : ℂ) := by
  fin_cases a <;> fin_cases b <;> fin_cases j <;>
    simp [Qura.Wedge.iota,Qura.Wedge.antisym,Paper2Pairings.epsilon]

theorem projected_bell_u : k3 • (fourProjection*bellPairU)=u := by
  ext ⟨⟨a,b,c⟩,d⟩ j
  simp only [Matrix.smul_apply,smul_eq_mul,projection_entries]
  simp only [bellPairU,Paper2Adjoint.bell,iota_epsilon]
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases d <;> fin_cases j <;>
    norm_num [Fin.sum_univ_succ,Paper2Pairings.epsilon,u,regroup,
      Paper2Complexify.complexify,Paper2Pairings.u2,Paper2Pairings.u2num,
      Paper2Pairings.delta] <;>
    ring_nf <;> simp only [k3_times_c] <;> ring

theorem projected_bell_v : k3 • (fourProjection*bellPairV)=v := by
  ext ⟨⟨a,b,c⟩,d⟩ j
  simp only [Matrix.smul_apply,smul_eq_mul,projection_entries]
  simp only [bellPairV,Paper2Adjoint.bell,iota_epsilon]
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases d <;> fin_cases j <;>
    norm_num [Fin.sum_univ_succ,Paper2Pairings.epsilon,v,regroup,
      Paper2Complexify.complexify,Paper2Pairings.v2,Paper2Pairings.v2num,
      Paper2Pairings.delta] <;>
    ring_nf <;> simp only [k3_times_c] <;> ring

theorem intrinsic_bell_u :
    fourVectorize*(k3 • (fourVectorizeᴴ*bellPairU))=u := by
  rw [Matrix.mul_smul,← Matrix.mul_assoc,← fourProjection_vectorize,projected_bell_u]

theorem intrinsic_bell_v :
    fourVectorize*(k3 • (fourVectorizeᴴ*bellPairV))=v := by
  rw [Matrix.mul_smul,← Matrix.mul_assoc,← fourProjection_vectorize,projected_bell_v]

theorem unprojected_cross (j k : Q) :
    (1/2:ℂ)*∑ a : Q, ∑ b : Q,
      (Paper2Pairings.epsilon b a j : ℂ)*Paper2Pairings.epsilon a b k =
      -(if j=k then 1 else 0) := by
  fin_cases j <;> fin_cases k <;>
    norm_num [Fin.sum_univ_succ,Paper2Pairings.epsilon]

theorem symmetric_seed_tensor (k l d j : Q) :
    ((Paper2Symmetric.sym ⊗ₖ (1 : Matrix Q Q ℂ))*Paper2Symmetric.seedTwo) ((k,l),d) j =
      (Paper2Symmetric.c/2)*((if d=k then 1 else 0)*(if l=j then 1 else 0)+
        (if d=l then 1 else 0)*(if k=j then 1 else 0)) := by
  simp only [Matrix.mul_apply,Matrix.kronecker_apply,Fintype.sum_prod_type,
    Paper2Symmetric.seedTwo,Matrix.one_apply]
  simp only [mul_ite,mul_one,mul_zero,Finset.sum_ite_eq',Finset.mem_univ,ite_true]
  fin_cases k <;> fin_cases l <;> fin_cases d <;> fin_cases j <;>
    norm_num [Paper2Symmetric.sym,Fin.sum_univ_succ] <;>
    ring_nf <;> norm_num [Paper2Symmetric.c_squared,
      show Paper2Symmetric.c^3=Paper2Symmetric.c*(1/2:ℂ) by
        rw [pow_succ,Paper2Symmetric.c_squared]; ring]

theorem symmetric_seed_epsilon_contraction (a b c d j : Q) :
    Paper2Symmetric.c*∑ t : Q, (Paper2Pairings.epsilon a b t : ℂ)*
      ((Paper2Symmetric.sym ⊗ₖ (1 : Matrix Q Q ℂ))*Paper2Symmetric.seedTwo) ((t,c),d) j =
      ((Paper2Pairings.epsilon a b d : ℂ)*(if c=j then 1 else 0)+
        (Paper2Pairings.epsilon a b j : ℂ)*(if c=d then 1 else 0))/4 := by
  simp only [symmetric_seed_tensor]
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases d <;> fin_cases j <;>
    norm_num [Paper2Pairings.epsilon,Fin.sum_univ_succ] <;>
    ring_nf <;> norm_num [Paper2Symmetric.c_squared]

theorem second_seed_match :
    (Real.sqrt 3 : ℂ) • (u+v) + (Real.sqrt 3 : ℂ)⁻¹ • (u-v) =
      (Real.sqrt 3 : ℂ) • u + (Real.sqrt 3 : ℂ)⁻¹ • (u+(2:ℂ) • v) := by
  have hn : (Real.sqrt 3 : ℂ) ≠ 0 := by
    exact_mod_cast ne_of_gt (Real.sqrt_pos.2 (show (0:ℝ)<3 by norm_num))
  have hs : (Real.sqrt 3 : ℂ)^2=3 := by
    exact_mod_cast Real.sq_sqrt (show (0:ℝ)≤3 by norm_num)
  ext i j
  simp only [Matrix.add_apply,Matrix.sub_apply,Matrix.smul_apply,smul_eq_mul]
  field_simp
  ring_nf
  rw [hs]
  ring

end Paper2SecondPairingLiteral


==> anc/lean/SecondQuery.lean <==
import SecondSeedAssembly
import CommonWorkspace

/-! The actual E2 input family, one physical query and the fixed G2 endpoint.
All seeds and coefficients are constructed, with only SU(3) membership as
the oracle premise. Connecting the preceding first query is separate. -/
namespace Paper2SecondQuery
open Matrix Paper2InitialCG Paper2SecondEncoding Paper2FinalSeedMatches
open Paper2SourceSeedMatches Paper2FinalTrajectory Paper2SecondSeedAssembly Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option linter.unnecessarySeqFocus false
set_option maxHeartbeats 2000000
set_option backward.isDefEq.respectTransparency false

def stack {m n p : Type*} (B : Matrix m p ℂ) (C : Matrix n p ℂ) : Matrix (m⊕n) p ℂ :=
  fun i j => Sum.elim (fun r => B r j) (fun r => C r j) i

private theorem blockDiag_stack {m n p q t : Type*} [Fintype p] [Fintype q]
    (B : Matrix m p ℂ) (C : Matrix n q ℂ) (X : Matrix p t ℂ) (Y : Matrix q t ℂ) :
    Paper2SecondEncoding.blockDiag B C * stack X Y = stack (B*X) (C*Y) := by
  ext (i|i) j <;> simp [Paper2SecondEncoding.blockDiag, stack, Matrix.mul_apply,
    Fintype.sum_sum_type]

private theorem joinColumns_stack {m n p q : Type*} [Fintype n] [Fintype p]
    (B : Matrix m n ℂ) (C : Matrix m p ℂ) (X : Matrix n q ℂ) (Y : Matrix p q ℂ) :
    Paper2Complexify.joinColumns B C * stack X Y = B*X + C*Y := by
  ext i j
  simp [Paper2Complexify.joinColumns, stack, Matrix.mul_apply, Fintype.sum_sum_type]

noncomputable def adjAction (R : Matrix A A ℂ) : Matrix Intrinsic Intrinsic ℂ :=
  ((1 : Matrix Q Q ℂ) ⊗ₖ R) ⊗ₖ (1 : Matrix Q Q ℂ)

theorem anti_memory_intertwining (R : Matrix A A ℂ) :
    encodeAnti * (R ⊗ₖ (1 : Matrix Q Q ℂ)) = adjAction R * encodeAnti := by
  ext ⟨⟨a,r⟩,d⟩ ⟨s,k⟩
  simp only [Matrix.mul_apply, Fintype.sum_prod_type, encodeAnti_entry,
    adjAction, Matrix.kroneckerMap_apply, Matrix.one_apply]
  simp [eq_comm]
  ring

theorem sym_memory_intertwining (R : Matrix A A ℂ) :
    encodeSym * (R ⊗ₖ (1 : Matrix Six Six ℂ)) = adjAction R * encodeSym := by
  ext ⟨⟨a,r⟩,d⟩ ⟨s,k⟩
  simp only [Matrix.mul_apply, Fintype.sum_prod_type, encodeSym_entry,
    adjAction, Matrix.kroneckerMap_apply, Matrix.one_apply]
  simp [eq_comm]
  ring

noncomputable def input (U : Matrix Q Q ℂ) : Matrix M2 Q ℂ :=
  stack ((Real.sqrt (1/5) : ℂ) • U.transpose)
    (stack ((Real.sqrt (3/5) : ℂ) • ((Paper2Adjoint.R U ⊗ₖ (1 : Matrix Q Q ℂ)) * seed83 * U.transpose))
      ((Real.sqrt (1/5) : ℂ) • ((Paper2Adjoint.R U ⊗ₖ (1 : Matrix Six Six ℂ)) * seed86 * U.transpose)))

noncomputable def preQuery (U : Matrix Q Q ℂ) : Matrix Joint Q ℂ :=
  stack ((Real.sqrt (1/5) : ℂ) • (Paper2Symmetric.seedOne * U.transpose))
    (adjAction (Paper2Adjoint.R U) * Xi * U.transpose)

theorem E2_input (U : Matrix Q Q ℂ) : E2 * input U = preQuery U := by
  rw [E2, input, blockDiag_stack, joinColumns_stack]
  simp only [Matrix.mul_smul]
  unfold preQuery
  congr 1
  calc
    _ = adjAction (Paper2Adjoint.R U) *
        ((Real.sqrt (3/5) : ℂ) • (encodeAnti * seed83) +
          (Real.sqrt (1/5) : ℂ) • (encodeSym * seed86)) * U.transpose := by
      simp only [Matrix.mul_add, Matrix.add_mul, Matrix.mul_smul, Matrix.smul_mul]
      congr 1
      · rw [← Matrix.mul_assoc encodeAnti, ← Matrix.mul_assoc encodeAnti,
          anti_memory_intertwining]
        simp only [Matrix.mul_assoc]
      · rw [← Matrix.mul_assoc encodeSym, ← Matrix.mul_assoc encodeSym,
          sym_memory_intertwining]
        simp only [Matrix.mul_assoc]
    _ = _ := by rw [exact_weight_match]

noncomputable def jointQuery (U : Matrix Q Q ℂ) : Matrix Joint Joint ℂ :=
  Paper2SecondEncoding.blockDiag (U ⊗ₖ (1 : Matrix Six Six ℂ))
    ((U ⊗ₖ (1 : Matrix A A ℂ)) ⊗ₖ (1 : Matrix Q Q ℂ))

theorem one_query (U : Matrix Q Q ℂ) : jointQuery U * preQuery U = postQuery U := by
  rw [jointQuery, preQuery, blockDiag_stack]
  have hleft : ((U ⊗ₖ (1 : Matrix A A ℂ)) ⊗ₖ (1 : Matrix Q Q ℂ)) *
      adjAction (Paper2Adjoint.R U) = leftAction U := by
    simp only [adjAction, leftAction, ← Matrix.mul_kronecker_mul,
      Matrix.one_mul, Matrix.mul_one]
  simp only [Matrix.mul_smul, ← Matrix.mul_assoc, hleft]
  ext (ar|abr) j <;> rfl

theorem E2_one_query (U : Matrix Q Q ℂ) : jointQuery U * (E2 * input U) = postQuery U := by
  rw [E2_input, one_query]

def memoryInjection : M3 ↪ Paper2Catalyst.Memory where
  toFun := fun r => Paper2PhysicalMidpoint.memoryFin.symm ((memoryCoordinates r).castAdd 60)
  inj' := by
    intro r s h
    apply memoryCoordinates.injective
    have he := congrArg Paper2PhysicalMidpoint.memoryFin h
    simp only [Equiv.apply_symm_apply] at he
    exact Fin.ext (congrArg (fun k : Fin 90 => k.val) he)

def coordinateRouting : Matrix (Q × M3) Joint ℂ :=
  Paper2Placement.basisEmbedding jointCoordinates

theorem physical_placement_factor : jointInclusion =
    Paper2CommonWorkspace.embed (d := Q) memoryInjection * coordinateRouting := by
  ext ⟨a,r⟩ j
  simp [jointInclusion, placeJoint, coordinateRouting, Paper2Placement.basisEmbedding,
    Paper2CommonWorkspace.embed, Paper2CommonWorkspace.inclusion, memoryInjection,
    Matrix.mul_apply, Matrix.kronecker_apply, Matrix.one_apply, Fintype.sum_prod_type,
    Prod.ext_iff, ite_and, eq_comm]
  split_ifs <;> simp_all

theorem coordinate_query (U : Matrix Q Q ℂ) :
    (U ⊗ₖ (1 : Matrix M3 M3 ℂ)) * coordinateRouting = coordinateRouting * jointQuery U := by
  ext ⟨a,(r|⟨r,d⟩)⟩ (j|j) <;>
    simp [coordinateRouting, Paper2Placement.basisEmbedding, jointCoordinates,
      jointQuery, Paper2SecondEncoding.blockDiag, Matrix.mul_apply, Matrix.kronecker_apply,
      Matrix.one_apply, Fintype.sum_sum_type, Fintype.sum_prod_type,
      Prod.ext_iff, ite_and, eq_comm] <;> split_ifs <;> simp_all

theorem physical_query_placement (U : Matrix Q Q ℂ) :
    (U ⊗ₖ (1 : Matrix Paper2Catalyst.Memory Paper2Catalyst.Memory ℂ)) * jointInclusion =
      jointInclusion * jointQuery U := by
  rw [physical_placement_factor, ← Matrix.mul_assoc,
    Paper2CommonWorkspace.query_commutes, Matrix.mul_assoc, coordinate_query,
    ← Matrix.mul_assoc]

/-- One fixed full-space G2 works for every U. The only query in this
formula is the literal U tensor I90 on the physical workspace. -/
theorem actual_second_query_endpoint :
    ∃ G2 : Matrix Processing Processing ℂ,
      G2ᴴ*G2=1 ∧ G2*G2ᴴ=1 ∧
      ∀ U : Matrix Q Q ℂ, SpecialUnitary U →
        G2 * (U ⊗ₖ (1 : Matrix Paper2Catalyst.Memory Paper2Catalyst.Memory ℂ)) *
          physicalE2 * input U = Paper2PhysicalMidpoint.physicalPhi (1/5) U := by
  obtain ⟨G2,hG2,hG2r,hend⟩ := actual_fixed_G2_endpoint
  refine ⟨G2,hG2,hG2r,?_⟩
  intro U hU
  calc
    _ = G2 * (jointInclusion * (jointQuery U * (E2 * input U))) := by
      rw [physicalE2]
      simp only [← Matrix.mul_assoc]
      rw [Matrix.mul_assoc G2 _ jointInclusion, physical_query_placement]
      simp only [Matrix.mul_assoc]
    _ = _ := by rw [E2_one_query, hend U hU]

end Paper2SecondQuery


==> anc/lean/SecondSeedAssembly.lean <==
import SourceSeedMatches

/-! Normalization and the exact recoupling/weight match for the two actual
E2 input seeds. These are concrete coefficient identities. -/
namespace Paper2SecondSeedAssembly
open Matrix Paper2InitialCG Paper2SecondEncoding Paper2FinalSeedMatches
open Paper2SourceSeedMatches Paper2FinalTrajectory
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000
set_option backward.isDefEq.respectTransparency false

theorem sourceA_gram : (u+v)ᴴ * (u+v) = 1 := by
  have h := Paper2Complexify.source_pair_complex_orthonormal.1
  ext i j
  simpa [Matrix.mul_apply, Matrix.conjTranspose_apply, Fintype.sum_prod_type,
    Paper2Complexify.complexify, Paper2Pairings.sourceA, u, v, regroup]
    using congrFun (congrFun h i) j

theorem sourceB_gram : ((Real.sqrt 3 : ℂ)⁻¹ • (u-v))ᴴ *
    ((Real.sqrt 3 : ℂ)⁻¹ • (u-v)) = 1 := by
  have h := Paper2Complexify.source_pair_complex_orthonormal.2.1
  ext i j
  simpa [Matrix.mul_apply, Matrix.conjTranspose_apply, Fintype.sum_prod_type,
    Paper2Complexify.complexify, Paper2Pairings.sourceB, u, v, regroup]
    using congrFun (congrFun h i) j

theorem actual_seed83_gram : seed83ᴴ * seed83 = 1 := by
  have h := congrArg (fun M => Mᴴ * M) actual_E2_three_seed
  simpa only [Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc fourVectorizeᴴ, fourVectorize_gram, Matrix.one_mul,
    ← Matrix.mul_assoc encodeAntiᴴ, encodeAnti_gram, sourceA_gram] using h

theorem actual_seed86_gram : seed86ᴴ * seed86 = 1 := by
  have h := congrArg (fun M => Mᴴ * M) actual_E2_six_seed
  simpa only [Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc fourVectorizeᴴ, fourVectorize_gram, Matrix.one_mul,
    ← Matrix.mul_assoc encodeSymᴴ, encodeSym_gram, sourceB_gram] using h

theorem target_relation : target = (Real.sqrt 3 : ℂ)⁻¹ • (u + (2:ℂ) • v) := by
  ext i j
  simp [target, u, v, Paper2Complexify.complexify, Paper2Pairings.targetB]
  ring

private theorem sqrt3_ne_zero : (Real.sqrt 3 : ℂ) ≠ 0 := by
  exact_mod_cast ne_of_gt (Real.sqrt_pos.2 (show (0:ℝ)<3 by norm_num))
private theorem sqrt3_squared : (Real.sqrt 3 : ℂ)^2 = 3 := by
  exact_mod_cast Real.sq_sqrt (show (0:ℝ)≤3 by norm_num)

theorem sourceA_target_relation :
    u+v = (1/2:ℂ) • u + ((Real.sqrt 3 : ℂ)/2) • target := by
  rw [target_relation]
  ext i j
  simp only [Matrix.add_apply, Matrix.smul_apply, smul_eq_mul]
  field_simp
  ring

theorem sourceB_target_relation :
    (Real.sqrt 3 : ℂ)⁻¹ • (u-v) =
      ((Real.sqrt 3 : ℂ)/2) • u - (1/2:ℂ) • target := by
  rw [target_relation]
  ext i j
  simp only [Matrix.add_apply, Matrix.sub_apply, Matrix.smul_apply, smul_eq_mul]
  field_simp
  ring_nf
  rw [sqrt3_squared]
  ring

theorem actual_E2_three_intrinsic : encodeAnti * seed83 =
    (1/2:ℂ) • intrinsicThree + ((Real.sqrt 3 : ℂ)/2) • intrinsicSix := by
  have h := congrArg (fun M => fourVectorizeᴴ * M) actual_E2_three_seed
  simpa only [← Matrix.mul_assoc, fourVectorize_gram, Matrix.one_mul,
    sourceA_target_relation, Matrix.mul_add, Matrix.mul_smul,
    intrinsic_three_recovery, intrinsic_six_recovery] using h

theorem actual_E2_six_intrinsic : encodeSym * seed86 =
    ((Real.sqrt 3 : ℂ)/2) • intrinsicThree - (1/2:ℂ) • intrinsicSix := by
  have h := congrArg (fun M => fourVectorizeᴴ * M) actual_E2_six_seed
  simpa only [← Matrix.mul_assoc, fourVectorize_gram, Matrix.one_mul,
    sourceB_target_relation, Matrix.mul_sub, Matrix.mul_smul,
    intrinsic_three_recovery, intrinsic_six_recovery] using h

theorem exact_weight_match :
    (Real.sqrt (3/5) : ℂ) • (encodeAnti * seed83) +
      (Real.sqrt (1/5) : ℂ) • (encodeSym * seed86) = Xi := by
  have hw : (Real.sqrt (3/5) : ℂ) = (Real.sqrt 3 : ℂ) * (Real.sqrt (1/5) : ℂ) := by
    exact_mod_cast (show Real.sqrt (3/5) = Real.sqrt 3 * Real.sqrt (1/5) by
      rw [← Real.sqrt_mul (show (0:ℝ)≤3 by norm_num)]; norm_num)
  rw [actual_E2_three_intrinsic, actual_E2_six_intrinsic]
  ext i j
  simp only [Xi, Matrix.add_apply, Matrix.sub_apply, Matrix.smul_apply, smul_eq_mul, hw]
  ring_nf
  rw [sqrt3_squared]
  ring

end Paper2SecondSeedAssembly


==> anc/lean/SeedCopies.lean <==
import SeedHilbert

/-! Actual orthogonal equivalent copies from the Frobenius basis of the full
intertwiner space. Their existence and spanning property are conclusions. -/
noncomputable section
namespace Paper2SeedCopies
open Matrix Paper2SeedMultiplicity
open scoped BigOperators InnerProductSpace
set_option linter.unusedSectionVars false
variable {g m n : Type*} [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]

def copyScale (n : Type*) [Fintype n] : ℂ := (Real.sqrt (Fintype.card n) : ℝ)

def copyMatrix (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (j : Fin (Module.finrank ℂ (seedHilbert H R))) : Matrix m n ℂ :=
  copyScale n • basisMatrix H R j

theorem copyScale_norm : star (copyScale n) * copyScale n = (Fintype.card n : ℂ) := by
  simp only [copyScale,RCLike.star_def,Complex.conj_ofReal,← Complex.ofReal_mul]
  norm_cast
  exact Real.mul_self_sqrt (Nat.cast_nonneg _)

theorem copyScale_ne_zero [Nonempty n] : copyScale n ≠ 0 := by
  unfold copyScale
  exact_mod_cast (Real.sqrt_ne_zero'.mpr (Nat.cast_pos.mpr Fintype.card_pos))

theorem copyMatrix_intertwines (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (j : Fin (Module.finrank ℂ (seedHilbert H R))) (x : g) :
    H x * copyMatrix H R j = copyMatrix H R j * R x := by
  simp only [copyMatrix,Matrix.mul_smul,Matrix.smul_mul,basisMatrix_intertwines]

theorem copyMatrix_orthogonal (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (hH : ∀ x, (H x)ᴴ*H x=1) (hR : ∀ x, R x*(R x)ᴴ=1)
    (hc : ∀ B : Matrix n n ℂ, (∀ x, B*R x=R x*B) → ∃ c : ℂ, B=c • 1)
    (j k : Fin (Module.finrank ℂ (seedHilbert H R))) :
    (copyMatrix H R j)ᴴ * copyMatrix H R k = if j=k then 1 else 0 := by
  obtain ⟨c,he⟩ := hc ((basisMatrix H R j)ᴴ * basisMatrix H R k) (by
    intro x
    calc
      _ = (basisMatrix H R j)ᴴ * (H x * basisMatrix H R k) := by
        rw [basisMatrix_intertwines,Matrix.mul_assoc]
      _ = _ := by
        rw [← Matrix.mul_assoc,adjoint_extraction (H x) (R x)
          (basisMatrix H R j) (hH x) (hR x) (basisMatrix_intertwines H R j x),Matrix.mul_assoc])
  have ht := congrArg Matrix.trace he
  rw [basisMatrix_trace_gram,Matrix.trace_smul,Matrix.trace_one] at ht
  have hc' : (Fintype.card n : ℂ)*c = if j=k then 1 else 0 := by
    simpa only [smul_eq_mul,mul_comm] using ht.symm
  rw [copyMatrix,copyMatrix,Matrix.conjTranspose_smul,Matrix.smul_mul,Matrix.mul_smul,
    he,smul_smul,smul_smul]
  rw [copyScale_norm,hc']
  split_ifs <;> simp

theorem copyMatrix_spans [Nonempty n] (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (T : Matrix m n ℂ) (hT : ∀ x, H x*T=T*R x) :
    ∃ c : Fin (Module.finrank ℂ (seedHilbert H R)) → ℂ,
      T=∑ j, c j • copyMatrix H R j := by
  obtain ⟨c,hc⟩ := basisMatrix_spans H R T hT
  refine ⟨fun j => c j / copyScale n,?_⟩
  simpa only [copyMatrix,smul_smul,div_mul_cancel₀ _ copyScale_ne_zero] using hc

end Paper2SeedCopies


==> anc/lean/SeedCopyIrreducible.lean <==
import SeedCopies

/-! Each constructed isometric intertwiner is an actual equivalent
irreducible invariant copy, not merely a formal block label. -/
noncomputable section
namespace Paper2SeedCopies
open Matrix
set_option linter.unusedSectionVars false
variable {g m n : Type*} [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]
  [Nonempty n]

def isometricCopyEquiv (A : Matrix m n ℂ) (hgram : Aᴴ*A=1) :
    EuclideanSpace ℂ n ≃ₗᵢ[ℂ]
      LinearMap.range (Paper2Completion.gramIsometry A hgram).toLinearMap :=
  (Paper2Completion.gramIsometry A hgram).equivRange

theorem isometricCopyEquiv_apply (A : Matrix m n ℂ) (hgram : Aᴴ*A=1)
    (v : EuclideanSpace ℂ n) :
    ((isometricCopyEquiv A hgram v :
      LinearMap.range (Paper2Completion.gramIsometry A hgram).toLinearMap) : EuclideanSpace ℂ m) =
      WithLp.toLp 2 (A *ᵥ WithLp.ofLp v) := rfl

theorem isometricCopyEquiv_intertwines (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (A : Matrix m n ℂ) (hgram : Aᴴ*A=1) (hA : ∀ x, H x*A=A*R x)
    (x : g) (v : EuclideanSpace ℂ n) :
    ((isometricCopyEquiv A hgram (WithLp.toLp 2 (R x *ᵥ WithLp.ofLp v)) :
      LinearMap.range (Paper2Completion.gramIsometry A hgram).toLinearMap) : EuclideanSpace ℂ m) =
      WithLp.toLp 2 (H x *ᵥ WithLp.ofLp ((isometricCopyEquiv A hgram v :
        LinearMap.range (Paper2Completion.gramIsometry A hgram).toLinearMap) : EuclideanSpace ℂ m)) := by
  simp only [isometricCopyEquiv_apply,WithLp.ofLp_toLp,Matrix.mulVec_mulVec,hA]

theorem isometric_intertwiner_range_irreducible
    (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (hi : ∀ S : Submodule ℂ (n → ℂ),
      (∀ x v, v∈S → R x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (A : Matrix m n ℂ) (hgram : Aᴴ*A=1) (hA : ∀ x, H x*A=A*R x) :
    LinearMap.range A.mulVecLin ≠ ⊥ ∧
    (∀ x v, v∈LinearMap.range A.mulVecLin → H x *ᵥ v∈LinearMap.range A.mulVecLin) ∧
    (∀ S : Submodule ℂ (m → ℂ), S ≤ LinearMap.range A.mulVecLin →
      (∀ x v, v∈S → H x *ᵥ v∈S) → S=⊥ ∨ S=LinearMap.range A.mulVecLin) := by
  constructor
  · intro hz
    have hf : A.mulVecLin=0 := LinearMap.range_eq_bot.mp hz
    have ha : A=0 := Matrix.ext_iff_mulVec.mpr (by
      intro v
      have hv := congrArg (fun f : (n → ℂ) →ₗ[ℂ] (m → ℂ) => f v) hf
      simpa only [Matrix.mulVecLin_apply,LinearMap.zero_apply,Matrix.zero_mulVec] using hv)
    have hid : (1 : Matrix n n ℂ)=0 := by rw [← hgram,ha]; simp
    exact one_ne_zero hid
  constructor
  · intro x v hv
    obtain ⟨w,hw⟩ := hv
    refine ⟨R x *ᵥ w,?_⟩
    change A *ᵥ (R x *ᵥ w)=H x *ᵥ v
    rw [Matrix.mulVec_mulVec,← hA,← Matrix.mulVec_mulVec,show A *ᵥ w=v from hw]
  · intro S hSr hS
    let C := S.comap A.mulVecLin
    have hc : ∀ x v, v∈C → R x *ᵥ v∈C := by
      intro x v hv
      change A *ᵥ (R x *ᵥ v)∈S
      rw [Matrix.mulVec_mulVec,← hA,← Matrix.mulVec_mulVec]
      exact hS x _ hv
    rcases hi C hc with hb | ht
    · left
      apply le_bot_iff.mp
      intro v hv
      obtain ⟨w,hw⟩ := hSr hv
      have hwC : w∈C := by change A.mulVecLin w∈S; rw [hw]; exact hv
      rw [hb,Submodule.mem_bot] at hwC
      rw [← hw,hwC,map_zero]
      exact Submodule.zero_mem _
    · right
      apply le_antisymm hSr
      intro v hv
      obtain ⟨w,hw⟩ := hv
      have hwC : w∈C := by rw [ht]; trivial
      change A.mulVecLin w∈S at hwC
      rwa [hw] at hwC

end Paper2SeedCopies


==> anc/lean/SeedHilbert.lean <==
import MatrixDecomposition
import SeedMultiplicity

/-! The actual finite intertwiner space as a Hilbert subspace, with an
orthonormal basis and its trace Gram identity. -/
noncomputable section
namespace Paper2SeedCopies
open Matrix Paper2SeedMultiplicity
open scoped BigOperators InnerProductSpace
set_option linter.unusedSectionVars false
variable {g m n : Type*} [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]

def unvec : EuclideanSpace ℂ (m × n) →ₗ[ℂ] Matrix m n ℂ where
  toFun v i j := v (i,j)
  map_add' _ _ := rfl
  map_smul' _ _ := rfl

def vec (T : Matrix m n ℂ) : EuclideanSpace ℂ (m × n) := WithLp.toLp 2 (fun ij => T ij.1 ij.2)

theorem unvec_apply (v : EuclideanSpace ℂ (m × n)) (i : m) (j : n) :
    unvec v i j = v (i,j) := rfl

theorem unvec_vec (T : Matrix m n ℂ) : unvec (vec T) = T := by
  ext i j
  rfl

theorem unvec_trace_gram (v w : EuclideanSpace ℂ (m × n)) :
    ((unvec v)ᴴ * unvec w).trace = inner ℂ v w := by
  simp only [Matrix.trace,Matrix.diag,Matrix.mul_apply,Matrix.conjTranspose_apply,
    unvec_apply,EuclideanSpace.inner_eq_star_dotProduct,dotProduct,Pi.star_apply,
    Fintype.sum_prod_type]
  rw [Finset.sum_comm]
  simp only [mul_comm]

def seedHilbert (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ) :
    Submodule ℂ (EuclideanSpace ℂ (m × n)) := (seeds H R).comap unvec

def seedBasis (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ) :=
  stdOrthonormalBasis ℂ (seedHilbert H R)

def basisMatrix (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (j : Fin (Module.finrank ℂ (seedHilbert H R))) : Matrix m n ℂ :=
  unvec (seedBasis H R j)

theorem basisMatrix_intertwines (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (j : Fin (Module.finrank ℂ (seedHilbert H R))) (x : g) :
    H x * basisMatrix H R j = basisMatrix H R j * R x :=
  (seedBasis H R j).property x

theorem basisMatrix_trace_gram (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (j k : Fin (Module.finrank ℂ (seedHilbert H R))) :
    ((basisMatrix H R j)ᴴ * basisMatrix H R k).trace = if j=k then 1 else 0 := by
  rw [basisMatrix,basisMatrix,unvec_trace_gram,← Submodule.coe_inner]
  exact (seedBasis H R).inner_eq_ite j k

theorem basisMatrix_spans (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (T : Matrix m n ℂ) (hT : ∀ x, H x*T=T*R x) :
    ∃ c : Fin (Module.finrank ℂ (seedHilbert H R)) → ℂ,
      T=∑ j, c j • basisMatrix H R j := by
  let v : seedHilbert H R := ⟨vec T,hT⟩
  refine ⟨fun j => inner ℂ (seedBasis H R j) v,?_⟩
  have h := congrArg (fun w : seedHilbert H R => unvec (w : EuclideanSpace ℂ (m × n)))
    ((seedBasis H R).sum_repr' v)
  simpa only [Submodule.coe_sum,Submodule.coe_smul,map_sum,map_smul,
    basisMatrix,v,unvec_vec] using h.symm

end Paper2SeedCopies


==> anc/lean/SeedMultiplicity.lean <==
import SchurMultiplicity

/-! Complete seed expansion from orthogonal equivalent copies and an explicitly
inequivalent remainder. No completeness of seed coefficients is assumed. -/
namespace Paper2SeedMultiplicity
open Matrix
noncomputable section
set_option linter.unusedSectionVars false
variable {g n m i : Type*} [Fintype n] [DecidableEq n]
  [Fintype m] [DecidableEq m] [Fintype i] [DecidableEq i]

theorem adjoint_extraction (H : Matrix m m ℂ) (R : Matrix n n ℂ)
    (A : Matrix m n ℂ) (hH : Hᴴ*H=1) (hR : R*Rᴴ=1)
    (he : H*A=A*R) : Aᴴ*H=R*Aᴴ := by
  have h := congrArg Matrix.conjTranspose he
  simp only [Matrix.conjTranspose_mul] at h
  calc
    Aᴴ*H = (R*Rᴴ)*Aᴴ*H := by rw [hR,Matrix.one_mul]
    _ = R*(Aᴴ*Hᴴ)*H := by rw [h]; simp only [Matrix.mul_assoc]
    _ = R*Aᴴ := by rw [Matrix.mul_assoc,Matrix.mul_assoc Aᴴ,hH,Matrix.mul_one]

theorem expansion (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (hH : ∀ x, (H x)ᴴ*H x=1) (hR : ∀ x, R x*(R x)ᴴ=1)
    (hc : ∀ B : Matrix n n ℂ, (∀ x, B*R x=R x*B) → ∃ c : ℂ, B=c • 1)
    (A : i → Matrix m n ℂ) (hA : ∀ j x, H x*A j=A j*R x)
    (P : Matrix m m ℂ) (hP : P*P=P) (hPc : ∀ x, P*H x=H x*P)
    (hcomplete : (∑ j, A j*(A j)ᴴ)+P=1)
    (hz : ∀ B : Matrix m n ℂ, P*B=B → (∀ x, H x*B=B*R x) → B=0)
    (T : Matrix m n ℂ) (hT : ∀ x, H x*T=T*R x) :
    ∃ c : i → ℂ, T=∑ j, c j • A j := by
  have ht (j : i) : ∀ x, ((A j)ᴴ*T)*R x=R x*((A j)ᴴ*T) := by
    intro x
    calc
      _ = (A j)ᴴ*(H x*T) := by rw [hT x,Matrix.mul_assoc]
      _ = _ := by rw [← Matrix.mul_assoc,adjoint_extraction (H x) (R x)
        (A j) (hH x) (hR x) (hA j x),Matrix.mul_assoc]
  have hb (j : i) := hc ((A j)ᴴ*T) (ht j)
  choose c he using hb
  have hpT : P*T=0 := by
    apply hz
    · rw [← Matrix.mul_assoc,hP]
    · intro x
      calc
        H x*(P*T) = P*(H x*T) := by rw [← Matrix.mul_assoc,← hPc x,Matrix.mul_assoc]
        _ = _ := by rw [hT x,Matrix.mul_assoc]
  refine ⟨c,?_⟩
  calc
    T = ((∑ j, A j*(A j)ᴴ)+P)*T := by rw [hcomplete,Matrix.one_mul]
    _ = ∑ j, A j*((A j)ᴴ*T) := by
      rw [Matrix.add_mul,hpT,add_zero,Matrix.sum_mul]
      simp only [Matrix.mul_assoc]
    _ = _ := by simp only [he,Matrix.mul_smul,Matrix.mul_one]

theorem coefficient_extraction (A : i → Matrix m n ℂ)
    (ho : ∀ j k, (A j)ᴴ*A k=if j=k then 1 else 0) (c : i → ℂ) (j : i) :
    (A j)ᴴ*(∑ k, c k • A k)=c j • (1 : Matrix n n ℂ) := by
  rw [Matrix.mul_sum]
  simp only [Matrix.mul_smul,ho]
  simp

theorem coefficients_independent [Nonempty n] (A : i → Matrix m n ℂ)
    (ho : ∀ j k, (A j)ᴴ*A k=if j=k then 1 else 0) (c d : i → ℂ)
    (he : (∑ j, c j • A j)=∑ j, d j • A j) : c=d := by
  obtain ⟨u⟩ := ‹Nonempty n›
  funext j
  have h := congrArg (fun M => (A j)ᴴ*M) he
  rw [coefficient_extraction A ho c j,coefficient_extraction A ho d j] at h
  have hu := congrArg (fun M : Matrix n n ℂ => M u u) h
  simpa using hu

theorem sum_intertwines (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (A : i → Matrix m n ℂ) (hA : ∀ j x, H x*A j=A j*R x)
    (c : i → ℂ) (x : g) :
    H x*(∑ j, c j • A j)=(∑ j, c j • A j)*R x := by
  rw [Matrix.mul_sum,Matrix.sum_mul]
  simp only [Matrix.mul_smul,Matrix.smul_mul,hA]

def seeds (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ) :
    Submodule ℂ (Matrix m n ℂ) where
  carrier := {T | ∀ x, H x*T=T*R x}
  zero_mem' := by intro x; simp
  add_mem' := by intro A B hA hB x; simp only [Matrix.mul_add,Matrix.add_mul,hA x,hB x]
  smul_mem' := by intro c T hT x; simp only [Matrix.mul_smul,Matrix.smul_mul,hT x]

def coefficientMap (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (A : i → Matrix m n ℂ) (hA : ∀ j x, H x*A j=A j*R x) :
    (i → ℂ) →ₗ[ℂ] seeds H R where
  toFun c := ⟨∑ j, c j • A j,sum_intertwines H R A hA c⟩
  map_add' c d := by
    apply Subtype.ext
    change (∑ j, (c j+d j) • A j)=(∑ j, c j • A j)+(∑ j, d j • A j)
    simp only [add_smul,Finset.sum_add_distrib]
  map_smul' z c := by
    apply Subtype.ext
    change (∑ j, (z*c j) • A j)=z • (∑ j, c j • A j)
    simp only [Finset.smul_sum,smul_smul]

theorem seed_dimension [Nonempty n]
    (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (hH : ∀ x, (H x)ᴴ*H x=1) (hR : ∀ x, R x*(R x)ᴴ=1)
    (hc : ∀ B : Matrix n n ℂ, (∀ x, B*R x=R x*B) → ∃ c : ℂ, B=c • 1)
    (A : i → Matrix m n ℂ) (hA : ∀ j x, H x*A j=A j*R x)
    (ho : ∀ j k, (A j)ᴴ*A k=if j=k then 1 else 0)
    (P : Matrix m m ℂ) (hP : P*P=P) (hPc : ∀ x, P*H x=H x*P)
    (hcomplete : (∑ j, A j*(A j)ᴴ)+P=1)
    (hz : ∀ B : Matrix m n ℂ, P*B=B → (∀ x, H x*B=B*R x) → B=0) :
    Module.finrank ℂ (seeds H R)=Fintype.card i := by
  have hbij : Function.Bijective (coefficientMap H R A hA) := by
    constructor
    · intro c d he
      exact coefficients_independent A ho c d (congrArg Subtype.val he)
    · intro T
      obtain ⟨c,hc⟩ := expansion H R hH hR hc A hA P hP hPc hcomplete hz T.val T.property
      refine ⟨c,?_⟩
      apply Subtype.ext
      exact hc.symm
  let E := LinearEquiv.ofBijective (coefficientMap H R A hA) hbij
  rw [← E.finrank_eq]
  simp

end
end Paper2SeedMultiplicity


==> anc/lean/SeedMultiplicityClosure.lean <==
import ActualSeedCopies
import SeedCopyIrreducible

/-! Source-level consequences of the constructed irreducible seed copies:
all copies are genuine invariant irreducibles, with zero/one multiplicity cases. -/
noncomputable section
namespace Paper2SeedCopies
open Matrix Paper2SeedMultiplicity
open scoped BigOperators
set_option linter.unusedSectionVars false
variable {g m n : Type*} [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]
  [Nonempty n]

theorem actual_irreducible_copies (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (hH : ∀ x, (H x)ᴴ*H x=1) (hR : ∀ x, (R x)ᴴ*R x=1)
    (hi : ∀ S : Submodule ℂ (n → ℂ),
      (∀ x v, v∈S → R x *ᵥ v∈S) → S=⊥ ∨ S=⊤) :
    ∃ (k : ℕ) (A : Fin k → Matrix m n ℂ),
      (∀ j x, H x*A j=A j*R x) ∧
      (∀ j l, (A j)ᴴ*A l=if j=l then 1 else 0) ∧
      (∀ j, LinearMap.range (A j).mulVecLin ≠ ⊥ ∧
        (∀ x v, v∈LinearMap.range (A j).mulVecLin → H x *ᵥ v∈LinearMap.range (A j).mulVecLin) ∧
        (∀ S : Submodule ℂ (m → ℂ), S ≤ LinearMap.range (A j).mulVecLin →
          (∀ x v, v∈S → H x *ᵥ v∈S) → S=⊥ ∨ S=LinearMap.range (A j).mulVecLin)) ∧
      (∀ T : Matrix m n ℂ, (∀ x, H x*T=T*R x) →
        ∃! c : Fin k → ℂ, T=∑ j, c j • A j) ∧
      Module.finrank ℂ (seeds H R)=k := by
  obtain ⟨k,A,P,hA,ho,_hph,_hpp,_hpc,_hcomp,_hz,hex,hdim⟩ := actual_seed_copies H R hH hR hi
  refine ⟨k,A,hA,ho,?_,hex,hdim⟩
  intro j
  exact isometric_intertwiner_range_irreducible H R hi (A j) (by simpa using ho j j) (hA j)

theorem zero_multiplicity (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (hH : ∀ x, (H x)ᴴ*H x=1) (hR : ∀ x, (R x)ᴴ*R x=1)
    (hi : ∀ S : Submodule ℂ (n → ℂ),
      (∀ x v, v∈S → R x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (hd : Module.finrank ℂ (seeds H R)=0)
    (T : Matrix m n ℂ) (hT : ∀ x, H x*T=T*R x) : T=0 := by
  obtain ⟨k,A,P,_hA,_ho,_hph,_hpp,_hpc,_hcomp,_hz,hex,hdim⟩ := actual_seed_copies H R hH hR hi
  have hk : k=0 := hdim.symm.trans hd
  clear hdim
  subst k
  obtain ⟨c,hc,_⟩ := hex T hT
  simpa using hc

theorem one_multiplicity (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (hH : ∀ x, (H x)ᴴ*H x=1) (hR : ∀ x, (R x)ᴴ*R x=1)
    (hi : ∀ S : Submodule ℂ (n → ℂ),
      (∀ x v, v∈S → R x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (hd : Module.finrank ℂ (seeds H R)=1) :
    ∃ A : Matrix m n ℂ, Aᴴ*A=1 ∧ (∀ x, H x*A=A*R x) ∧
      ∀ T : Matrix m n ℂ, (∀ x, H x*T=T*R x) → ∃! c : ℂ, T=c • A := by
  obtain ⟨k,A,P,hA,ho,_hph,_hpp,_hpc,_hcomp,_hz,hex,hdim⟩ := actual_seed_copies H R hH hR hi
  have hk : k=1 := hdim.symm.trans hd
  clear hdim
  subst k
  refine ⟨A 0,by simpa using ho 0 0,hA 0,?_⟩
  intro T hT
  obtain ⟨c,hc,hu⟩ := hex T hT
  refine ⟨c 0,by simpa using hc,?_⟩
  intro z hz
  have he : (fun _ : Fin 1 => z)=c := hu _ (by simpa using hz)
  exact congrFun he 0

end Paper2SeedCopies


==> anc/lean/SeedOccurrence.lean <==
import TensorHomMultiplicity

/-! A nonzero seed produces an actual isometric occurrence of the irreducible
input. Constructed copy number is maximal, not a renamed Hom dimension. -/
noncomputable section
namespace Paper2SeedCopies
open Matrix Paper2SeedMultiplicity
open scoped BigOperators
variable {g m n i : Type*} [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]
  [Nonempty n] [Fintype i] [DecidableEq i]
set_option linter.unusedSectionVars false

def Occurs (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ) : Prop :=
  ∃ A : Matrix m n ℂ, Aᴴ*A=1 ∧ ∀ x, H x*A=A*R x

theorem nonzero_seed_gives_copy (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (hH : ∀ x, (H x)ᴴ*H x=1) (hR : ∀ x, (R x)ᴴ*R x=1)
    (hi : ∀ S : Submodule ℂ (n → ℂ),
      (∀ x v, v∈S → R x *ᵥ v∈S) → S=⊥ ∨ S=⊤)
    (T : Matrix m n ℂ) (hT : ∀ x, H x*T=T*R x) (hn : T≠0) : Occurs H R := by
  obtain ⟨k,A,P,hA,ho,_hph,_hpp,_hpc,_hcomp,_hz,hex,_hdim⟩ := actual_seed_copies H R hH hR hi
  have hk : 0 < k := by
    by_contra hz
    have he : k=0 := Nat.eq_zero_of_not_pos hz
    clear _hdim
    subst k
    obtain ⟨c,hc,_⟩ := hex T hT
    exact hn (by simpa using hc)
  let j : Fin k := ⟨0,hk⟩
  exact ⟨A j,by simpa using ho j j,hA j⟩

theorem orthogonal_copy_bound (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (A : i → Matrix m n ℂ) (hA : ∀ j x, H x*A j=A j*R x)
    (ho : ∀ j k, (A j)ᴴ*A k=if j=k then 1 else 0) :
    Fintype.card i ≤ Module.finrank ℂ (seeds H R) := by
  have hinj : Function.Injective (coefficientMap H R A hA) := by
    intro c d h
    exact coefficients_independent A ho c d (congrArg Subtype.val h)
  have h := LinearMap.finrank_le_finrank_of_injective hinj
  simpa using h

theorem maximal_orthogonal_copies (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (hH : ∀ x, (H x)ᴴ*H x=1) (hR : ∀ x, (R x)ᴴ*R x=1)
    (hi : ∀ S : Submodule ℂ (n → ℂ),
      (∀ x v, v∈S → R x *ᵥ v∈S) → S=⊥ ∨ S=⊤) :
    ∃ (k : ℕ) (A : Fin k → Matrix m n ℂ),
      (∀ j x, H x*A j=A j*R x) ∧
      (∀ j l, (A j)ᴴ*A l=if j=l then 1 else 0) ∧
      Module.finrank ℂ (seeds H R)=k ∧
      (∀ (r : ℕ) (B : Fin r → Matrix m n ℂ),
        (∀ j x, H x*B j=B j*R x) →
        (∀ j l, (B j)ᴴ*B l=if j=l then 1 else 0) → r ≤ k) := by
  obtain ⟨k,A,P,hA,ho,_hph,_hpp,_hpc,_hcomp,_hz,_hex,hdim⟩ := actual_seed_copies H R hH hR hi
  refine ⟨k,A,hA,ho,hdim,?_⟩
  intro r B hB hBo
  simpa only [Fintype.card_fin,hdim] using orthogonal_copy_bound H R B hB hBo

end Paper2SeedCopies


==> anc/lean/SeedRemainder.lean <==
import SeedCopies

/-! The complement is constructed from the actual exhaustive family of seed
copies. Its idempotence, invariance and absence of intertwiners are proved. -/
noncomputable section
namespace Paper2SeedCopies
open Matrix Paper2SeedMultiplicity
open scoped BigOperators
set_option linter.unusedSectionVars false
variable {g m n i : Type*} [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]
  [Fintype i] [DecidableEq i]

def copyProjection (A : i → Matrix m n ℂ) : Matrix m m ℂ := ∑ j, A j * (A j)ᴴ

def copyRemainder (A : i → Matrix m n ℂ) : Matrix m m ℂ := 1 - copyProjection A

theorem copyProjection_on_copy (A : i → Matrix m n ℂ)
    (ho : ∀ j k, (A j)ᴴ*A k=if j=k then 1 else 0) (k : i) :
    copyProjection A * A k = A k := by
  calc
    _ = ∑ j, if j=k then A k else 0 := by
      simp only [copyProjection,Matrix.sum_mul,Matrix.mul_assoc]
      apply Finset.sum_congr rfl
      intro j _
      rw [ho]
      by_cases h : j=k
      · subst j
        simp
      · simp [h]
    _ = _ := by simp

theorem copyProjection_idempotent (A : i → Matrix m n ℂ)
    (ho : ∀ j k, (A j)ᴴ*A k=if j=k then 1 else 0) :
    copyProjection A * copyProjection A = copyProjection A := by
  conv_lhs => rhs; unfold copyProjection
  rw [Matrix.mul_sum]
  simp only [← Matrix.mul_assoc,copyProjection_on_copy A ho]
  rfl

theorem copyProjection_hermitian (A : i → Matrix m n ℂ) :
    (copyProjection A)ᴴ = copyProjection A := by
  simp only [copyProjection,Matrix.conjTranspose_sum,Matrix.conjTranspose_mul,
    Matrix.conjTranspose_conjTranspose]

theorem copyProjection_commutes (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (hH : ∀ x, (H x)ᴴ*H x=1) (hR : ∀ x, R x*(R x)ᴴ=1)
    (A : i → Matrix m n ℂ) (hA : ∀ j x, H x*A j=A j*R x) (x : g) :
    copyProjection A * H x = H x * copyProjection A := by
  simp only [copyProjection,Matrix.sum_mul,Matrix.mul_sum]
  apply Finset.sum_congr rfl
  intro j _
  rw [Matrix.mul_assoc,adjoint_extraction (H x) (R x) (A j) (hH x) (hR x) (hA j x),
    ← Matrix.mul_assoc,← hA j x,Matrix.mul_assoc]

theorem copyRemainder_idempotent (A : i → Matrix m n ℂ)
    (ho : ∀ j k, (A j)ᴴ*A k=if j=k then 1 else 0) :
    copyRemainder A * copyRemainder A = copyRemainder A := by
  simp only [copyRemainder,Matrix.sub_mul,Matrix.mul_sub,Matrix.one_mul,Matrix.mul_one,
    copyProjection_idempotent A ho,sub_self,sub_zero]

theorem copyRemainder_hermitian (A : i → Matrix m n ℂ) :
    (copyRemainder A)ᴴ = copyRemainder A := by
  simp only [copyRemainder,Matrix.conjTranspose_sub,Matrix.conjTranspose_one,
    copyProjection_hermitian]

theorem copyRemainder_commutes (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (hH : ∀ x, (H x)ᴴ*H x=1) (hR : ∀ x, R x*(R x)ᴴ=1)
    (A : i → Matrix m n ℂ) (hA : ∀ j x, H x*A j=A j*R x) (x : g) :
    copyRemainder A * H x = H x * copyRemainder A := by
  simp only [copyRemainder,Matrix.sub_mul,Matrix.mul_sub,Matrix.one_mul,Matrix.mul_one,
    copyProjection_commutes H R hH hR A hA]

theorem copyRemainder_complete (A : i → Matrix m n ℂ) :
    (∑ j, A j*(A j)ᴴ)+copyRemainder A=1 := by
  unfold copyRemainder copyProjection
  abel

theorem copyRemainder_on_copy (A : i → Matrix m n ℂ)
    (ho : ∀ j k, (A j)ᴴ*A k=if j=k then 1 else 0) (k : i) :
    copyRemainder A * A k = 0 := by
  simp only [copyRemainder,Matrix.sub_mul,Matrix.one_mul,copyProjection_on_copy A ho,sub_self]

theorem copyRemainder_no_seed [Nonempty n]
    (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (hH : ∀ x, (H x)ᴴ*H x=1) (hR : ∀ x, R x*(R x)ᴴ=1)
    (hc : ∀ B : Matrix n n ℂ, (∀ x, B*R x=R x*B) → ∃ c : ℂ, B=c • 1)
    (B : Matrix m n ℂ) (hP : copyRemainder (copyMatrix H R)*B=B)
    (hB : ∀ x, H x*B=B*R x) : B=0 := by
  obtain ⟨c,he⟩ := copyMatrix_spans H R B hB
  have hz : copyRemainder (copyMatrix H R)*B=0 := by
    rw [he,Matrix.mul_sum]
    simp only [Matrix.mul_smul,
      copyRemainder_on_copy _ (copyMatrix_orthogonal H R hH hR hc),smul_zero,Finset.sum_const_zero]
  exact hP.symm.trans hz

end Paper2SeedCopies


==> anc/lean/SelectiveDiscardedEnvironment.lean <==
import StoppedProcessingBounds

/-! The discarded preparation subsystem remains inaccessible also when the
processor's choice to query depends on its observable outcome history. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix Paper2CommonWorkspace S4Program
open scoped BigOperators Kronecker
universe u
variable {d m e p : Type u} [Fintype d] [DecidableEq d]
  [Fintype m] [DecidableEq m] [Fintype e] [DecidableEq e]
  [Fintype p] [DecidableEq p]
  (T S : ℕ → Type u) [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

theorem discardedEnvironment_selective_trajectory (E : p ≃ (m × e))
    (K : ∀ k, History.{u,0} S k → S k →
      Matrix (d × FollowingMemory m T (k+1)) (d × FollowingMemory m T k) ℂ)
    (active : ∀ k, History.{u,0} S k → Bool)
    (U : Matrix d d ℂ) (q : ℕ) (h : History.{u,0} S (q+1)) :
    trajectory (fun k => d × FollowingMemory p (fun k => T k × e) k) S
      (selectiveInstruments d (FollowingMemory p (fun k => T k × e)) S
        (discardedEnvironmentInstruments T S E K) active U) (q+1) h =
      carryEnvironment (p:=e) (trajectory (fun k => d × FollowingMemory m T k) S
        (selectiveInstruments d (FollowingMemory m T) S K active U) (q+1) h) *
          ((1 : Matrix d d ℂ) ⊗ₖ inclusion E.toEmbedding) := by
  induction q with
  | zero =>
    simp only [trajectory, adaptiveKraus, selectiveInstruments, ite_true,
      discardedEnvironmentInstruments, Matrix.mul_one]
  | succ q ih =>
    change (discardedEnvironmentInstruments T S E K (q+1) h.1 h.2 *
      (if active (q+1) h.1 then U ⊗ₖ (1 : Matrix (T q × e) (T q × e) ℂ) else 1)) * _ = _
    rw [ih]
    change (carryEnvironment (p:=e) (K (q+1) h.1 h.2) *
      (if active (q+1) h.1 then U ⊗ₖ (1 : Matrix (T q × e) (T q × e) ℂ) else 1)) * _ = _
    have hQ : carryEnvironment (p:=e)
        (if active (q+1) h.1 then U ⊗ₖ (1 : Matrix (T q) (T q) ℂ) else 1) =
        (if active (q+1) h.1 then U ⊗ₖ (1 : Matrix (T q × e) (T q × e) ℂ) else 1) := by
      split_ifs <;> simp only [carryEnvironment_query, carryEnvironment_one]
    rw [← hQ, ← carryEnvironment_mul, ← Matrix.mul_assoc, ← carryEnvironment_mul]
    rfl

theorem discardedEnvironment_selective_channel (E : p ≃ (m × e))
    (K : ∀ k, History.{u,0} S k → S k →
      Matrix (d × FollowingMemory m T (k+1)) (d × FollowingMemory m T k) ℂ)
    (active : ∀ k, History.{u,0} S k → Bool)
    (U : Matrix d d ℂ) (q : ℕ) (M : Matrix d d ℂ) (ρ : Matrix p p ℂ) :
    partialTrace (channel (trajectory (fun k => d × FollowingMemory p (fun k => T k × e) k) S
      (selectiveInstruments d (FollowingMemory p (fun k => T k × e)) S
        (discardedEnvironmentInstruments T S E K) active U) (q+1)) (M ⊗ₖ ρ)) =
      partialTrace (channel (trajectory (fun k => d × FollowingMemory m T k) S
        (selectiveInstruments d (FollowingMemory m T) S K active U) (q+1))
          (M ⊗ₖ partialTrace (inclusion E.toEmbedding * ρ * (inclusion E.toEmbedding)ᴴ))) := by
  have he := funext (discardedEnvironment_selective_trajectory T S E K active U q)
  rw [he, channel_right_rect]
  have hi : ((1 : Matrix d d ℂ) ⊗ₖ inclusion E.toEmbedding) * (M ⊗ₖ ρ) *
      ((1 : Matrix d d ℂ) ⊗ₖ inclusion E.toEmbedding)ᴴ =
      M ⊗ₖ (inclusion E.toEmbedding * ρ * (inclusion E.toEmbedding)ᴴ) := by
    simp only [Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul, Matrix.one_mul, Matrix.mul_one]
  rw [hi]
  exact discarded_program_channel _ _ _

end FinitePure


==> anc/lean/SelectiveSlots.lean <==
import DummyTensor

/-! Fixed Kraus gates for padding history-dependent oracle use. A pre-routing
gate is applied after an outcome is known and undone after the next ordinary
query. The resulting instrument has no U-dependent fixed gates. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix S4Program S4TensorPorts
open scoped BigOperators Kronecker
variable {d m n l r : Type*} [Fintype d] [DecidableEq d]
  [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]
  [Fintype l] [DecidableEq l] [Fintype r] [DecidableEq r]

def slotRoute (go : Bool) : Matrix (d × (d × m)) (d × (d × m)) ℂ :=
  if go then 1 else routeMatrix (dummyRoute (d:=d) (fun _ : m => False))

theorem slotRoute_isometry (go : Bool) :
    (slotRoute (d:=d) (m:=m) go)ᴴ * slotRoute go = 1 := by
  cases go
  · exact routeMatrix_isometry _
  · simp [slotRoute]

theorem slot_query_state (go : Bool) (U : Matrix d d ℂ) (v : d → ℂ)
    (A : Matrix (d × m) n ℂ) :
    (slotRoute (m:=m) go)ᴴ * (U ⊗ₖ (1 : Matrix (d × m) (d × m) ℂ)) *
        slotRoute go * dummyStateMap v A =
      dummyStateMap (if go then v else U.mulVec v)
        ((if go then U ⊗ₖ (1 : Matrix m m ℂ) else 1) * A) := by
  cases go
  · simpa only [slotRoute, dummyQuery, Bool.false_eq_true, ite_false, Matrix.one_mul] using
      dummyQuery_state_stopped U v A
  · simpa only [slotRoute, ite_true, Matrix.conjTranspose_one, Matrix.one_mul, Matrix.mul_one] using
      dummyQuery_state_active U v A

theorem rerouted_instrument_complete (K : r → Matrix (d × n) (d × m) ℂ)
    (A : Matrix (d × (d × m)) (d × (d × m)) ℂ)
    (B : r → Matrix (d × (d × n)) (d × (d × n)) ℂ)
    (hK : (∑ j, (K j)ᴴ * K j) = 1) (hA : Aᴴ * A = 1)
    (hB : ∀ j, (B j)ᴴ * B j = 1) :
    (∑ j, (B j * withDummy (K j) * Aᴴ)ᴴ * (B j * withDummy (K j) * Aᴴ)) = 1 := by
  calc
    _ = ∑ j, A * ((withDummy (K j))ᴴ * withDummy (K j)) * Aᴴ := by
      apply Finset.sum_congr rfl
      intro j _
      simp only [Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose,
        Matrix.mul_assoc, ← Matrix.mul_assoc (B j)ᴴ (B j), hB, Matrix.one_mul]
    _ = A * (∑ j, (withDummy (K j))ᴴ * withDummy (K j)) * Aᴴ := by
      simp only [Matrix.mul_sum, Matrix.sum_mul]
    _ = 1 := by
      rw [withDummy_complete K hK, Matrix.mul_one]
      exact mul_eq_one_comm.mp hA

universe u
variable (d : Type u) [Fintype d] [DecidableEq d]
  (P R : ℕ → Type u) [∀ j, Fintype (P j)] [∀ j, DecidableEq (P j)]
  [∀ j, Fintype (R j)] [∀ j, DecidableEq (R j)]

def historyRoute (active : ∀ j, History.{u, 0} R j → Bool) (q j : ℕ)
    (h : History.{u, 0} R j) : Matrix (d × (d × P j)) (d × (d × P j)) ℂ :=
  if j = 0 ∨ j = q+1 then 1 else slotRoute (active j h)

theorem historyRoute_isometry (active : ∀ j, History.{u, 0} R j → Bool)
    (q j : ℕ) (h : History.{u, 0} R j) :
    (historyRoute d P R active q j h)ᴴ * historyRoute d P R active q j h = 1 := by
  unfold historyRoute
  split_ifs
  · simp
  · exact slotRoute_isometry _

def paddedInstruments
    (K : ∀ j, History.{u, 0} R j → R j → Matrix (d × P (j+1)) (d × P j) ℂ)
    (active : ∀ j, History.{u, 0} R j → Bool) (q j : ℕ)
    (h : History.{u, 0} R j) (s : R j) :
    Matrix (d × (d × P (j+1))) (d × (d × P j)) ℂ :=
  historyRoute d P R active q (j+1) (h,s) * withDummy (K j h s) *
    (historyRoute d P R active q j h)ᴴ

/-- The actual fixed Kraus family supplied to the ordinary-query compiler is
trace preserving, including the outcome-dependent pre-routing for the next slot. -/
theorem paddedInstruments_complete
    (K : ∀ j, History.{u, 0} R j → R j → Matrix (d × P (j+1)) (d × P j) ℂ)
    (hK : ∀ j h, (∑ s, (K j h s)ᴴ * K j h s) = 1)
    (active : ∀ j, History.{u, 0} R j → Bool) (q j : ℕ) (h : History.{u, 0} R j) :
    (∑ s, (paddedInstruments d P R K active q j h s)ᴴ *
      paddedInstruments d P R K active q j h s) = 1 :=
  rerouted_instrument_complete (K j h) _ _ (hK j h)
    (historyRoute_isometry d P R active q j h)
    (fun s => historyRoute_isometry d P R active q (j+1) (h,s))

end FinitePure


==> anc/lean/SixSeedCoefficients.lean <==
import CGPartialTrace
import SourceSeedMatches

namespace Paper2SixSeedCoefficients
open Matrix Paper2InitialCG
noncomputable section
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000

theorem epsilon_iota (a b t : Q) :
    Paper2Symmetric.c*star (Qura.Wedge.iota (a,b) t)=
      (1/2:ℂ)*(Paper2Pairings.epsilon b t a : ℂ) := by
  fin_cases a <;> fin_cases b <;> fin_cases t <;>
    norm_num [Qura.Wedge.iota,Qura.Wedge.antisym,Paper2Pairings.epsilon,
      Paper2Symmetric.c_real] <;>
    ring_nf <;> norm_num [Paper2Symmetric.c_squared]

theorem seed86_cg : Paper2SourceSeedMatches.seed86 = fun rs j =>
    Paper2Symmetric.c*star (cgSix (j,rs.1) rs.2) := by
  ext ⟨r,s⟩ j
  simp only [Paper2SourceSeedMatches.seed86,Fintype.sum_prod_type,
    Paper2CGPartialTrace.cgSix_entry,star_sum,star_mul,star_star,
    Paper2Symmetric.sym_real,Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro b _
  conv_rhs => rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro t _
  apply Finset.sum_congr rfl
  intro d _
  calc
    _ = Paper2Adjoint.T r b d *
      (Paper2Symmetric.c*star (Qura.Wedge.iota (j,d) t))*Paper2Symmetric.sym (b,t) s := by
      rw [epsilon_iota]; ring
    _ = _ := by ring

end
end Paper2SixSeedCoefficients


==> anc/lean/SixTensorLiteral.lean <==
import FirstEncoding
import MatrixKetHilbert
import Pairings

/-! Literal tensor-operator formula and full-matrix numerator norm from S3. -/
namespace Paper2SixTensorLiteral
open Matrix Paper2InitialCG Paper2MatrixKetConvention
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false

def swapFirst : Matrix Ambient Ambient ℂ :=
  Paper2Placement.basisEmbedding (Paper2FirstEncoding.queryRoute Q Q)

private theorem iota_real (i j k : Q) : star (Qura.Wedge.iota (i,j) k)=Qura.Wedge.iota (i,j) k := by
  fin_cases i <;> fin_cases j <;> fin_cases k <;>
    simp [Qura.Wedge.iota,Qura.Wedge.antisym,Paper2Symmetric.c_real]

theorem six_tensor_operator :
    vectorize*cgSix=swapFirst*((1 : Matrix Q Q ℂ) ⊗ₖ Qura.Wedge.iota.map star)*Paper2Symmetric.sym := by
  rw [vectorize_six]
  have hc (i j k : Q) : (starRingEnd ℂ) (Qura.Wedge.iota (i,j) k)=Qura.Wedge.iota (i,j) k := iota_real i j k
  ext ⟨i,j,k⟩ r
  simp [swapFirst,Paper2Placement.basisEmbedding,Paper2FirstEncoding.queryRoute,
    rawSix,Matrix.mul_apply,Fintype.sum_prod_type,Matrix.kronecker_apply,
    Matrix.one_apply,Prod.ext_iff,ite_and,eq_comm,iota_real,hc]

def zeroExtension : Matrix Ambient (Q × Q) ℂ := rawSix*Paper2Symmetric.symᴴ

theorem zero_extension_operator : zeroExtension=
    swapFirst*((1 : Matrix Q Q ℂ) ⊗ₖ Qura.Wedge.iota.map star)*
      (Paper2Symmetric.sym*Paper2Symmetric.symᴴ) := by
  rw [← Matrix.mul_assoc,← six_tensor_operator,vectorize_six]
  rfl

theorem zero_extension_gram : zeroExtensionᴴ*zeroExtension=
    Paper2Symmetric.sym*Paper2Symmetric.symᴴ := by
  simp only [zeroExtension,Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose,
    Matrix.mul_assoc,← Matrix.mul_assoc rawSixᴴ,rawSix_gram,Matrix.one_mul]

theorem zero_extension_antisymmetric : zeroExtension*Qura.Wedge.iota=0 := by
  have h : Paper2Symmetric.symᴴ*Qura.Wedge.iota=0 := by
    ext i j
    fin_cases i <;> fin_cases j <;>
      simp [Matrix.mul_apply,Matrix.conjTranspose_apply,Fintype.sum_prod_type,
        Fin.sum_univ_succ,Paper2Symmetric.sym,Qura.Wedge.iota,Qura.Wedge.antisym,
        Paper2Symmetric.c_real]
  rw [zeroExtension,Matrix.mul_assoc,h,Matrix.mul_zero]

def numerator : Matrix Ambient (Q × Q) ℂ := fun ijk ab =>
  (Paper2Pairings.epsilon ijk.1 ijk.2.1 ab.1 : ℂ)*(if ijk.2.2=ab.2 then 1 else 0)+
  (Paper2Pairings.epsilon ijk.1 ijk.2.2 ab.1 : ℂ)*(if ijk.2.1=ab.2 then 1 else 0)

theorem numerator_action (X : Matrix Q Q ℂ) (i j k : Q) :
    (numerator*ket X) (i,j,k) Unit.unit=
      ∑ t : Q, ((Paper2Pairings.epsilon i j t : ℂ)*X t k+
        (Paper2Pairings.epsilon i k t : ℂ)*X t j) := by
  simp [numerator,ket,Matrix.mul_apply,Fintype.sum_prod_type,
    add_mul,Finset.sum_add_distrib,eq_comm]

theorem numerator_gram :
    numeratorᴴ*numerator=(6 : ℂ) • (1 : Matrix (Q × Q) (Q × Q) ℂ)-
      (2 : ℂ) • (Paper2Adjoint.bell*Paper2Adjoint.bellᴴ) := by
  ext ⟨a,b⟩ ⟨c,d⟩
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases d <;>
    norm_num [numerator,Paper2Pairings.epsilon,Paper2Adjoint.bell,Matrix.mul_apply,
      Matrix.conjTranspose_apply,Fintype.sum_prod_type,Fin.sum_univ_succ,
      Matrix.one_apply]

private theorem bell_ket (X : Matrix Q Q ℂ) :
    Paper2Adjoint.bellᴴ*ket X=fun _ _ => Matrix.trace X := by
  ext i j
  simp [Paper2Adjoint.bell,ket,Matrix.mul_apply,Matrix.conjTranspose_apply,
    Fintype.sum_prod_type,Matrix.trace,Matrix.diag]

theorem numerator_quadratic (X : Matrix Q Q ℂ) :
    ((numerator*ket X)ᴴ*(numerator*ket X)) Unit.unit Unit.unit=
      6*Matrix.trace (Xᴴ*X)-2*(star (Matrix.trace X)*Matrix.trace X) := by
  have h : (numerator*ket X)ᴴ*(numerator*ket X)=
      (6 : ℂ) • ((ket X)ᴴ*ket X)-
        (2 : ℂ) • ((Paper2Adjoint.bellᴴ*ket X)ᴴ*(Paper2Adjoint.bellᴴ*ket X)) := by
    simp only [Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose]
    rw [Matrix.mul_assoc,← Matrix.mul_assoc numeratorᴴ,numerator_gram,
      Matrix.sub_mul,Matrix.smul_mul,Matrix.one_mul,Matrix.mul_sub,
      Matrix.mul_smul]
    simp only [Matrix.smul_mul,Matrix.mul_smul,Matrix.mul_assoc]
  rw [h]
  have ht := bra_ket_trace X X
  change ((ket X)ᴴ*ket X) Unit.unit Unit.unit=Matrix.trace (Xᴴ*X) at ht
  simp [Matrix.sub_apply,Matrix.smul_apply,smul_eq_mul,ht,bell_ket,
    Matrix.mul_apply,Matrix.conjTranspose_apply]

theorem numerator_norm_sq (X : Matrix Q Q ℂ) :
    ‖WithLp.toLp 2 (fun i : Ambient => (numerator*ket X) i Unit.unit)‖^2=
      6*‖Paper2MatrixKetHilbert.vector X‖^2-2*‖Matrix.trace X‖^2 := by
  have hh := inner_matrix_col_col (numerator*ket X) (numerator*ket X) Unit.unit Unit.unit
  rw [norm_sq_eq_re_inner (𝕜 := ℂ)]
  change (inner ℂ (WithLp.toLp 2 ((numerator*ket X).transpose Unit.unit))
    (WithLp.toLp 2 ((numerator*ket X).transpose Unit.unit))).re=_
  rw [hh,numerator_quadratic,Paper2MatrixKetHilbert.norm_sq_trace]
  simp [Complex.mul_re,← Complex.normSq_eq_conj_mul_self,Complex.normSq_eq_norm_sq,
    ← Complex.ofReal_pow]

end
end Paper2SixTensorLiteral


==> anc/lean/SliceGram.lean <==
import Program
import QuadraticKernel

/-!
The actual S5 program-basis slices, their physical scalar Gram identity, and
their explicit quadratic coefficient map. The scalar Gram is a conclusion of
fixed G0 isometry and program insertion, never an input to the final bridge.
-/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxRecDepth 5000
set_option maxHeartbeats 3000000
namespace S5SliceGram
open Matrix
open scoped BigOperators Kronecker
variable {d p : Type*} [Fintype d] [DecidableEq d] [Fintype p] [DecidableEq p]

/-- The complete finite program-basis sum reconstructs the full Gram matrix. -/
theorem slice_gram (V : Matrix (d × p) d ℂ) :
    (∑ r, (S4Response.slice V r)ᴴ * S4Response.slice V r) = Vᴴ * V := by
  simpa only [Matrix.one_kronecker_one, Matrix.mul_one] using
    (S4Response.slice_response V (1 : Matrix d d ℂ)).symm

/-- S5's actual program-basis encoding slices. -/
def encodingSlice (G0 : Matrix (d × p) (d × p) ℂ) (c : p → ℂ) (r : p) :
    Matrix d d ℂ := S4Response.slice (G0 * S4Program.insert (d:=d) c) r

/-- Eq. sm:encodingisometry, for every program vector, without a Gram hypothesis. -/
theorem physical_slice_gram (G0 : Matrix (d × p) (d × p) ℂ)
    (hG0 : G0ᴴ * G0 = 1) (c : p → ℂ) :
    (∑ r, (encodingSlice G0 c r)ᴴ * encodingSlice G0 c r) =
      S4Program.bracket c c • (1 : Matrix d d ℂ) := by
  simp only [encodingSlice]
  rw [slice_gram, Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc G0ᴴ, hG0, Matrix.one_mul, S4Program.insert_gram]

/-- The program bracket is the squared Euclidean norm, written as its basis sum. -/
theorem bracket_squared_norm (c : p → ℂ) :
    S4Program.bracket c c = ((∑ r, ‖c r‖ ^ 2 : ℝ) : ℂ) := by
  simp [S4Program.bracket, Complex.star_def, Complex.conj_mul']

/-- The full physical Gram identity with its explicit squared-norm scalar. -/
theorem physical_slice_norm_gram (G0 : Matrix (d × p) (d × p) ℂ)
    (hG0 : G0ᴴ * G0 = 1) (c : p → ℂ) :
    (∑ r, (encodingSlice G0 c r)ᴴ * encodingSlice G0 c r) =
      ((∑ r, ‖c r‖ ^ 2 : ℝ) : ℂ) • (1 : Matrix d d ℂ) := by
  rw [physical_slice_gram G0 hG0, bracket_squared_norm]

/-- The exact slice coefficient formula in the fixed orthonormal program basis. -/
theorem encodingSlice_entries (G0 : Matrix (d × p) (d × p) ℂ)
    (c : p → ℂ) (r : p) (a b : d) :
    encodingSlice G0 c r a b = ∑ t, G0 (a,r) (b,t) * c t := by
  simp [encodingSlice, S4Response.slice, S4Program.insert, Matrix.mul_apply,
    Fintype.sum_prod_type, mul_ite]

abbrev Q := Fin 3

/-- A complete homogeneous degree-two program coefficient representation. -/
def quadraticProgram (b : p → Fin 45 → ℂ) (M : Matrix Q Q ℂ) : p → ℂ :=
  fun r => S45Minors.quad (b r) M

/-- Fixed G0 contracts program coefficients to actual encoding-slice coefficients. -/
def encodingCoefficients (G0 : Matrix (Q × p) (Q × p) ℂ) (b : p → Fin 45 → ℂ) :
    p → Q → Q → Fin 45 → ℂ :=
  fun r a c k => ∑ t, G0 (a,r) (c,t) * b t k

/-- Every finite linear combination of the 45-coefficient forms has the stated coefficients. -/
theorem quad_weighted_sum (b : p → Fin 45 → ℂ) (z : p → ℂ) (M : Matrix Q Q ℂ) :
    (∑ r, z r * S45Minors.quad (b r) M) =
      S45Minors.quad (fun k => ∑ r, z r * b r k) M := by
  simp only [S45Minors.quad, mul_add, Finset.sum_add_distrib,
    Finset.sum_mul, mul_assoc]

/-- The coefficient map is identified with the physically defined slices, not assumed equal. -/
theorem physical_slice_coefficients (G0 : Matrix (Q × p) (Q × p) ℂ)
    (b : p → Fin 45 → ℂ) (M : Matrix Q Q ℂ) (r : p) :
    encodingSlice G0 (quadraticProgram b M) r =
      S45Minors.quadMatrix (encodingCoefficients G0 b r) M := by
  ext a c
  rw [encodingSlice_entries]
  exact quad_weighted_sum b (fun t => G0 (a,r) (c,t)) M

/-- Rank-one physical slices vanish from G0 isometry and all-matrix symmetry alone. -/
theorem physical_rank_one_slices_zero (G0 : Matrix (Q × p) (Q × p) ℂ)
    (hG0 : G0ᴴ * G0 = 1) (b : p → Fin 45 → ℂ)
    (hsym : ∀ r M, (M * encodingSlice G0 (quadraticProgram b M) r)ᵀ =
      M * encodingSlice G0 (quadraticProgram b M) r) (x y : Q → ℂ) (r : p) :
    encodingSlice G0 (quadraticProgram b (S45Minors.outer x y)) r = 0 := by
  rw [physical_slice_coefficients]
  apply S45QuadraticKernel.rank_one_slices_zero (encodingCoefficients G0 b)
    (fun M => S4Program.bracket (quadraticProgram b M) (quadraticProgram b M))
  · intro j M
    simpa only [physical_slice_coefficients] using hsym j M
  · intro M
    simpa only [physical_slice_coefficients] using physical_slice_gram G0 hG0 (quadraticProgram b M)

/-- Physical slices factor through the adjugate; no scalar-Gram or rank-one premise remains. -/
theorem physical_adjugate_factorization (G0 : Matrix (Q × p) (Q × p) ℂ)
    (hG0 : G0ᴴ * G0 = 1) (b : p → Fin 45 → ℂ)
    (hsym : ∀ r M, (M * encodingSlice G0 (quadraticProgram b M) r)ᵀ =
      M * encodingSlice G0 (quadraticProgram b M) r) (M : Matrix Q Q ℂ) (r : p) :
    encodingSlice G0 (quadraticProgram b M) r =
      S45Minors.adjMatrixLinear (encodingCoefficients G0 b r) M.adjugate := by
  rw [physical_slice_coefficients]
  apply S45Minors.matrix_quadratic_adjugate_factorization
  intro x y
  simpa only [physical_slice_coefficients] using physical_rank_one_slices_zero G0 hG0 b hsym x y r

end S5SliceGram


==> anc/lean/SmallFirstSeed.lean <==
import FirstCovariance
import FirstDecoder
import SourceSeedMatches

/-! The actual 27-dimensional first-query seed, including both singlet and
adjoint columns with their specified amplitudes. -/
namespace Paper2SmallFirstSeed
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FirstDecomposition
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false

noncomputable def smallState (U : Matrix Q Q ℂ) : Matrix Small Q ℂ :=
  fun i j => initialState U (.inl i) j

theorem three_identity_entry (l j : Q) (s : A) :
    branch cgThree 1 (l,s) j =
      (Real.sqrt 10 : ℂ)⁻¹ * k3 * Paper2Adjoint.T s l j := by
  simp only [branch, Paper2Adjoint.R_identity, Matrix.one_apply,
    Paper2DualCG.cgThree_entry]
  simp only [mul_ite, mul_one, mul_zero, Finset.sum_ite_eq', Finset.mem_univ, ite_true]
  fin_cases l <;> fin_cases j <;> fin_cases s <;>
    norm_num [transpose8, Matrix.diagonal_apply, Fin.sum_univ_succ,
      Paper2Adjoint.T, k3, Paper2Adjoint.r2_star, Paper2Adjoint.r6_star,
      Paper2Adjoint.r2_conj, Paper2Adjoint.r6_conj, map_ofNat] <;> ring

theorem smallEncoding_entry (a l c i : Q) (b : Paper2Preparation.Block) :
    smallEncoding (a,(l,c)) (i,b) =
      if l=i then star (Paper2Preparation.schur (a,c) b) else 0 := by
  simp [smallEncoding, Paper2Placement.basisEmbedding, queryRoute,
    Matrix.mul_apply, Matrix.kronecker_apply, Matrix.one_apply,
    Fintype.sum_prod_type, Prod.ext_iff, ite_and, eq_comm]

private theorem amplitude_relation :
    (Real.sqrt 5 : ℂ)⁻¹ * Paper2Preparation.r3 =
      (4/3:ℂ) * ((Real.sqrt 10 : ℂ)⁻¹ * k3) := by
  have h35 : Real.sqrt 3 * Real.sqrt 5 = Real.sqrt 15 := by
    rw [← Real.sqrt_mul (by norm_num : (0:ℝ)≤3)]; norm_num
  have h615 : Real.sqrt 6 * Real.sqrt 15 = 3 * Real.sqrt 10 := by
    rw [← Real.sqrt_mul (by norm_num : (0:ℝ)≤6)]
    have h : (6*15:ℝ)=3^2*10 := by norm_num
    rw [h, Real.sqrt_mul (by positivity), Real.sqrt_sq (by norm_num)]
  have hc35 : (Real.sqrt 3 : ℂ)*(Real.sqrt 5 : ℂ)=(Real.sqrt 15 : ℂ) := by exact_mod_cast h35
  have hc615 : (Real.sqrt 6 : ℂ)*(Real.sqrt 15 : ℂ)=3*(Real.sqrt 10 : ℂ) := by exact_mod_cast h615
  have h3 : (Real.sqrt 3 : ℂ)≠0 := by exact_mod_cast ne_of_gt (Real.sqrt_pos.2 (by norm_num : (0:ℝ)<3))
  have h5 : (Real.sqrt 5 : ℂ)≠0 := by exact_mod_cast ne_of_gt (Real.sqrt_pos.2 (by norm_num : (0:ℝ)<5))
  have h10 : (Real.sqrt 10 : ℂ)≠0 := by exact_mod_cast ne_of_gt (Real.sqrt_pos.2 (by norm_num : (0:ℝ)<10))
  dsimp [Paper2Preparation.r3, k3, Paper2Adjoint.r6]
  field_simp
  linear_combination -4 * hc615 - 4 * (Real.sqrt 6 : ℂ) * hc35

theorem small_encoded_seed (a l c j : Q) :
    (smallEncoding * smallState 1) (a,(l,c)) j =
      ((Real.sqrt 10 : ℂ)⁻¹ * k3) *
        ((if a=l ∧ c=j then 1 else 0) + (if a=c ∧ l=j then 1 else 0)) := by
  have hh (r : A) : star (Paper2Adjoint.T r a c) = Paper2Adjoint.T r c a :=
    congrFun (congrFun (Paper2Adjoint.T_hermitian r) c) a
  have hr3 : star Paper2Preparation.r3 = Paper2Preparation.r3 := by
    simp [Paper2Preparation.r3, Complex.star_def]
  change (∑ i : Small, smallEncoding (a,(l,c)) i * smallState 1 i j) = _
  simp only [Fintype.sum_prod_type, smallEncoding_entry, ite_mul,
    zero_mul, Finset.sum_ite_eq', Finset.mem_univ, ite_true]
  simp only [Fintype.sum_sum_type, smallState, initialState, three_identity_entry,
    Paper2Preparation.schur, Sum.elim_inl, Sum.elim_inr, Paper2Preparation.singlet,
    Matrix.smul_apply, smul_eq_mul, Paper2Adjoint.bell, Paper2Adjoint.inclusion,
    star_mul, hr3, hh, Fintype.sum_unique]
  have he : (∑ r : A, Paper2Adjoint.T r c a *
      ((Real.sqrt 10 : ℂ)⁻¹ * k3 * Paper2Adjoint.T r l j)) =
      ((Real.sqrt 10 : ℂ)⁻¹ * k3) *
        (∑ r : A, Paper2Adjoint.T r c a * Paper2Adjoint.T r l j) := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro r _
    ring
  simp only [Finset.sum_add_distrib]
  rw [Finset.sum_comm]
  simp only [Finset.sum_ite_eq, Finset.sum_ite_eq', Finset.mem_univ, ite_true]
  rw [he, Paper2SourceSeedMatches.hermitian_completeness]
  have ham := amplitude_relation
  fin_cases a <;> fin_cases l <;> fin_cases c <;> fin_cases j <;>
    norm_num <;> linear_combination ham

theorem smallDecoder_entry (b : Paper2Preparation.Block) (q a l c : Q) :
    Paper2FirstDecoder.smallDecoder (b,q) (a,(l,c)) =
      star (Paper2Preparation.schur (a,l) b) * (if q=c then 1 else 0) := by
  simp [Paper2FirstDecoder.smallDecoder, Paper2FirstDecoder.associate,
    Matrix.kronecker_apply, Matrix.conjTranspose_apply, Matrix.one_apply]

theorem small_decoded_formula (b : Paper2Preparation.Block) (q j : Q) :
    (Paper2FirstDecoder.smallDecoder * smallEncoding * smallState 1) (b,q) j =
      ((Real.sqrt 10 : ℂ)⁻¹ * k3) *
        ((∑ a : Q, star (Paper2Preparation.schur (a,a) b)) * (if q=j then 1 else 0) +
          star (Paper2Preparation.schur (q,j) b)) := by
  rw [Matrix.mul_assoc]
  change (∑ i : Q × (Q × Q), Paper2FirstDecoder.smallDecoder (b,q) i *
    (smallEncoding * smallState 1) i j) = _
  simp only [Fintype.sum_prod_type, smallDecoder_entry, small_encoded_seed]
  simp only [mul_add, Finset.sum_add_distrib, mul_ite, ite_mul, mul_zero,
    zero_mul, mul_one, Finset.sum_ite_eq, Finset.sum_ite_eq', Finset.mem_univ, ite_true]
  simp only [ite_and, mul_ite, ite_mul, mul_one, mul_zero, zero_mul,
    Finset.sum_ite_eq, Finset.sum_ite_eq', Finset.mem_univ, ite_true]
  simp [Finset.sum_ite_irrel, ← Finset.sum_mul, ← Finset.mul_sum, eq_comm]
  ring

noncomputable def smallTarget : Matrix (Paper2Preparation.Block × Q) Q ℂ :=
  fun bq j => match bq.1 with
    | .inl _ => (Real.sqrt 5 : ℂ)⁻¹ * (if bq.2=j then 1 else 0)
    | .inr r => (Real.sqrt 10 : ℂ)⁻¹ * Paper2SourceSeedMatches.seed83 (r,bq.2) j

theorem small_first_seed_match :
    Paper2FirstDecoder.smallDecoder * smallEncoding * smallState 1 = smallTarget := by
  have hr3 : star Paper2Preparation.r3 = Paper2Preparation.r3 := by
    simp [Paper2Preparation.r3, Complex.star_def]
  have hr3sq : Paper2Preparation.r3 ^ 2 = (1/3:ℂ) := by
    have h : (Real.sqrt 3 : ℂ)^2=3 := by
      exact_mod_cast Real.sq_sqrt (show (0:ℝ)≤3 by norm_num)
    simp [Paper2Preparation.r3, inv_pow, h]
  have ham : 4 * ((Real.sqrt 10 : ℂ)⁻¹ * k3) * Paper2Preparation.r3 =
      (Real.sqrt 5 : ℂ)⁻¹ := by
    linear_combination -3 * Paper2Preparation.r3 * amplitude_relation +
      3 * (Real.sqrt 5 : ℂ)⁻¹ * hr3sq
  ext ⟨b|r,q⟩ j
  · rw [small_decoded_formula]
    fin_cases q <;> fin_cases j <;>
      norm_num [smallTarget, Paper2Preparation.schur, Paper2Preparation.singlet,
        Paper2Adjoint.bell, hr3, Fin.sum_univ_succ] <;> linear_combination ham
  · rw [small_decoded_formula]
    have ht : (∑ a : Q, star (Paper2Adjoint.T r a a)) = 0 := by
      rw [← star_sum]
      simpa [Matrix.trace, Matrix.diag] using congrArg star (Paper2Adjoint.T_traceless r)
    have hh : star (Paper2Adjoint.T r q j) = Paper2Adjoint.T r j q :=
      congrFun (congrFun (Paper2Adjoint.T_hermitian r) j) q
    simp only [smallTarget, Paper2Preparation.schur, Sum.elim_inr,
      Paper2Adjoint.inclusion, ht, zero_mul, zero_add]
    have hh' : star (Paper2Adjoint.T r q j) = Paper2Adjoint.T r j q := hh
    rw [hh']
    simp only [Paper2SourceSeedMatches.seed83]
    ring

end Paper2SmallFirstSeed


==> anc/lean/SourceFirstCG.lean <==
import CGSixTable
import FirstEncoding

/-! Literal tensor-coordinate formulas for the actual first-query CG maps.
The statements apply to every traceless complex matrix, not merely to
Hermitian basis vectors or a finite oracle sample. -/
namespace Paper2SourceFirstCG
open Matrix Paper2InitialCG Paper2DualCG Paper2FirstEncoding
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 6000000
set_option maxRecDepth 4000
set_option backward.isDefEq.respectTransparency false

private theorem dual_coefficient : (Real.sqrt (8/6) : ℂ)=
    4*Paper2Adjoint.r6*Paper2Symmetric.c := by
  have h8 : Real.sqrt (8/6)=2*Real.sqrt 2/Real.sqrt 6 := by
    rw [Real.sqrt_div (by norm_num),show (8:ℝ)=4*2 by norm_num,
      Real.sqrt_mul (by norm_num),show (4:ℝ)=2^2 by norm_num,Real.sqrt_sq_eq_abs]
    norm_num
  have h2 := Real.sq_sqrt (by norm_num : (0:ℝ)≤2)
  have h6 := Real.sq_sqrt (by norm_num : (0:ℝ)≤6)
  have n2 : Real.sqrt 2≠0 := Real.sqrt_ne_zero'.mpr (by norm_num : (0:ℝ)<2)
  have n6 : Real.sqrt 6≠0 := Real.sqrt_ne_zero'.mpr (by norm_num : (0:ℝ)<6)
  have hr : Real.sqrt (8/6)=4*(Real.sqrt 6/6)*(1/Real.sqrt 2) := by
    rw [h8]
    field_simp
    nlinarith
  simpa only [Paper2Adjoint.r6,Paper2Symmetric.c,Qura.Wedge.normalization,
    Complex.ofReal_div,Complex.ofReal_mul,Complex.ofReal_ofNat,Complex.ofReal_one,one_div,Complex.ofReal_inv] using
    congrArg Complex.ofReal hr

noncomputable def tensorLeftSix : Matrix Ambient A ℂ :=
  ((1 : Matrix Q Q ℂ) ⊗ₖ Paper2Symmetric.sym) * leftSix

theorem left_six_coefficients (q a c : Q) (r : A) :
    tensorLeftSix (q,a,c) r = -Paper2Adjoint.r6 *
      ∑ t : Q, ((Paper2Pairings.epsilon q a t : ℂ)*Paper2Adjoint.T r c t +
        (Paper2Pairings.epsilon q c t : ℂ)*Paper2Adjoint.T r a t) := by
  simp only [tensorLeftSix,Matrix.mul_apply,Matrix.kronecker_apply,
    Fintype.sum_prod_type,Matrix.one_apply,ite_mul,one_mul,zero_mul,
    Finset.sum_ite_eq',Finset.mem_univ,ite_true,leftSix,Matrix.smul_apply,
    smul_eq_mul,dual,Paper2CGSixTable.table_correct,dual_coefficient]
  have hc : (starRingEnd ℂ) Paper2Symmetric.c=Paper2Symmetric.c := Paper2Symmetric.c_real
  have h4 : Paper2Symmetric.c^4=(1/4:ℂ) := by
    rw [show (4:ℕ)=2*2 by decide,pow_mul,Paper2Symmetric.c_squared]
    norm_num
  fin_cases q <;> fin_cases a <;> fin_cases c <;> fin_cases r <;>
    norm_num [Paper2CGSixTable.table,Paper2Symmetric.sym,Paper2Adjoint.T,
      Paper2Pairings.epsilon,Fin.sum_univ_succ,Paper2Adjoint.r2_star,
      Paper2Adjoint.r6_star,Paper2Symmetric.c_real,Paper2Adjoint.r2_conj,
      Paper2Adjoint.r6_conj,hc,map_ofNat] <;>
    ring_nf <;> norm_num [Paper2Symmetric.c_squared,h4] <;> ring

end Paper2SourceFirstCG



==> anc/lean/SourceFirstMatrix.lean <==
import SourceFirstCG

namespace Paper2SourceFirstMatrix
open Matrix Paper2InitialCG Paper2DualCG Paper2FirstEncoding Paper2SourceFirstCG
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000
set_option backward.isDefEq.respectTransparency false

noncomputable def coefficients (X : Matrix Q Q ℂ) : Matrix A Unit ℂ :=
  Paper2Adjoint.inclusionᴴ * Paper2Adjoint.vectorize X

theorem coefficients_reconstruct (X : Matrix Q Q ℂ) (hX : Matrix.trace X=0)
    (b c : Q) :
    (∑ r : A, Paper2Adjoint.T r b c * coefficients X r ())=X b c := by
  exact congrFun (congrFun (Paper2Adjoint.traceless_reconstruction X hX) (b,c)) ()

theorem left_six_matrix (X : Matrix Q Q ℂ) (hX : Matrix.trace X=0) (q a c : Q) :
    (tensorLeftSix * coefficients X) (q,a,c) () = -Paper2Adjoint.r6 *
      ∑ t : Q, ((Paper2Pairings.epsilon q a t : ℂ)*X c t +
        (Paper2Pairings.epsilon q c t : ℂ)*X a t) := by
  calc
    _ = -Paper2Adjoint.r6 * ∑ t : Q,
        ((Paper2Pairings.epsilon q a t : ℂ)*(∑ r : A, Paper2Adjoint.T r c t*coefficients X r ())+
         (Paper2Pairings.epsilon q c t : ℂ)*(∑ r : A, Paper2Adjoint.T r a t*coefficients X r ())) := by
      simp only [Matrix.mul_apply,left_six_coefficients,Finset.mul_sum,Finset.sum_mul,
        Finset.sum_add_distrib,mul_add,add_mul]
      apply congrArg₂ (·+·)
      all_goals
        rw [Finset.sum_comm]
        apply Finset.sum_congr rfl
        intro t _
        apply Finset.sum_congr rfl
        intro r _
        ring
    _ = _ := by simp only [coefficients_reconstruct X hX]

noncomputable def tensorRightSix : Matrix Ambient A ℂ :=
  ((1 : Matrix Q Q ℂ) ⊗ₖ Paper2Symmetric.sym) * rightSix

theorem tensorRightSix_conjugate : tensorRightSix = -(tensorLeftSix.map star) := by
  have hs (x : Q × Q) (r : Six) : (starRingEnd ℂ) (Paper2Symmetric.sym x r)=
      Paper2Symmetric.sym x r := Paper2Symmetric.sym_real x r
  ext ⟨q,a,c⟩ r
  simp [tensorRightSix,tensorLeftSix,rightSix,Matrix.mul_neg,Matrix.neg_apply,
    Matrix.map_apply,Matrix.mul_apply,star_sum,star_mul,Matrix.kronecker_apply,
    Fintype.sum_prod_type,Matrix.one_apply,ite_mul,one_mul,zero_mul,
    Finset.sum_ite_eq',Finset.mem_univ,ite_true,Paper2Symmetric.sym_real,
    apply_ite,Finset.sum_neg_distrib,mul_comm,hs]

theorem right_six_coefficients (q a c : Q) (r : A) :
    tensorRightSix (q,a,c) r = Paper2Adjoint.r6 *
      ∑ t : Q, ((Paper2Pairings.epsilon q a t : ℂ)*Paper2Adjoint.T r t c +
        (Paper2Pairings.epsilon q c t : ℂ)*Paper2Adjoint.T r t a) := by
  have ht (b c : Q) : star (Paper2Adjoint.T r b c)=Paper2Adjoint.T r c b :=
    congrFun (congrFun (Paper2Adjoint.T_hermitian r) c) b
  have he (b c t : Q) : star (Paper2Pairings.epsilon b c t : ℂ)=
      (Paper2Pairings.epsilon b c t : ℂ) := by
    simp only [Paper2Pairings.epsilon]
    split_ifs <;> simp
  rw [tensorRightSix_conjugate]
  simp only [Matrix.neg_apply,Matrix.map_apply,left_six_coefficients,
    star_neg,star_mul,star_sum,star_add,Paper2Adjoint.r6_star,ht,he,neg_neg]
  simp only [Finset.mul_sum,Finset.sum_mul,← Finset.sum_neg_distrib]
  apply Finset.sum_congr rfl
  intro t _
  ring

theorem right_six_matrix (X : Matrix Q Q ℂ) (hX : Matrix.trace X=0) (q a c : Q) :
    (tensorRightSix * coefficients X) (q,a,c) () = Paper2Adjoint.r6 *
      ∑ t : Q, ((Paper2Pairings.epsilon q a t : ℂ)*X t c +
        (Paper2Pairings.epsilon q c t : ℂ)*X t a) := by
  calc
    _ = Paper2Adjoint.r6 * ∑ t : Q,
        ((Paper2Pairings.epsilon q a t : ℂ)*(∑ r : A, Paper2Adjoint.T r t c*coefficients X r ())+
         (Paper2Pairings.epsilon q c t : ℂ)*(∑ r : A, Paper2Adjoint.T r t a*coefficients X r ())) := by
      simp only [Matrix.mul_apply,right_six_coefficients,Finset.mul_sum,Finset.sum_mul,
        Finset.sum_add_distrib,mul_add,add_mul]
      apply congrArg₂ (·+·)
      all_goals
        rw [Finset.sum_comm]
        apply Finset.sum_congr rfl
        intro t _
        apply Finset.sum_congr rfl
        intro r _
        ring
    _ = _ := by simp only [coefficients_reconstruct X hX]

private theorem r6_inverse : Paper2Adjoint.r6=(Real.sqrt 6 : ℂ)⁻¹ := by
  have hr : Real.sqrt 6/6=(Real.sqrt 6)⁻¹ := by
    have hn : Real.sqrt 6≠0 := Real.sqrt_ne_zero'.mpr (by norm_num : (0:ℝ)<6)
    field_simp
    nlinarith [Real.sq_sqrt (by norm_num : (0:ℝ)≤6)]
  simpa only [Paper2Adjoint.r6,Complex.ofReal_div,Complex.ofReal_ofNat,
    Complex.ofReal_inv] using congrArg Complex.ofReal hr

theorem left_six_source_formula (X : Matrix Q Q ℂ) (hX : Matrix.trace X=0) (q a c : Q) :
    (tensorLeftSix * coefficients X) (q,a,c) () = -(Real.sqrt 6 : ℂ)⁻¹ *
      ∑ t : Q, ((Paper2Pairings.epsilon q a t : ℂ)*X c t +
        (Paper2Pairings.epsilon q c t : ℂ)*X a t) := by
  rw [← r6_inverse]
  exact left_six_matrix X hX q a c

theorem right_six_source_formula (X : Matrix Q Q ℂ) (hX : Matrix.trace X=0) (q a c : Q) :
    (tensorRightSix * coefficients X) (q,a,c) () = (Real.sqrt 6 : ℂ)⁻¹ *
      ∑ t : Q, ((Paper2Pairings.epsilon q a t : ℂ)*X t c +
        (Paper2Pairings.epsilon q c t : ℂ)*X t a) := by
  rw [← r6_inverse]
  exact right_six_matrix X hX q a c

theorem normalized_bell_source_formula (z : ℂ) (q r : Q) :
    (Paper2Preparation.singlet * Matrix.of (fun _ _ : Unit => z)) (q,r) () =
      z/(Real.sqrt 3 : ℂ) * (if q=r then 1 else 0) := by
  simp [Paper2Preparation.singlet,Paper2Preparation.r3,Paper2Adjoint.bell,
    Matrix.mul_apply,div_eq_mul_inv]
  split_ifs <;> ring

theorem right_adjoint_intertwining (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    (U.map star ⊗ₖ U)*Paper2Adjoint.inclusion.map star =
      Paper2Adjoint.inclusion.map star * Paper2Adjoint.R U := by
  have he := congrArg (fun M => M.map star) (Paper2Adjoint.queryRep_inclusion U hU.1)
  have hr (r s : A) : (starRingEnd ℂ) (Paper2Adjoint.R U r s)=Paper2Adjoint.R U r s :=
    Paper2Adjoint.R_real U r s
  ext ⟨q,r⟩ s
  simpa [Paper2Adjoint.queryRep,Matrix.mul_apply,Matrix.kronecker_apply,
    Fintype.sum_prod_type,star_sum,star_mul,hr,mul_comm] using
    congrFun (congrFun he (q,r)) s

theorem right_six_intertwining (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    (U.map star ⊗ₖ Paper2PhiCovariance.symRep (U.map star))*rightSix =
      rightSix * Paper2Adjoint.R U := by
  have he := congrArg (fun M => M.map star) (leftSix_intertwining U hU)
  have hr (r s : A) : (starRingEnd ℂ) (Paper2Adjoint.R U r s)=Paper2Adjoint.R U r s :=
    Paper2Adjoint.R_real U r s
  rw [Paper2SymmetricRepresentation.symRep_conjugate,rightSix,Matrix.mul_neg,Matrix.neg_mul]
  congr 1
  ext ⟨q,r⟩ s
  simpa [Matrix.mul_apply,Matrix.kronecker_apply,Fintype.sum_prod_type,
    star_sum,star_mul,hr,mul_comm] using congrFun (congrFun he (q,r)) s

end Paper2SourceFirstMatrix




==> anc/lean/SourceSecondStates.lean <==
import SecondQuery

/-! Literal singled-out second-query branch and the weighted midpoint display. -/
namespace Paper2SourceSecondStates
open Matrix Paper2InitialCG
open scoped Kronecker
set_option linter.unusedSimpArgs false

theorem singlet_before (U : Matrix Q Q ℂ) (i : Q × Six) (j : Q) :
    Paper2SecondQuery.preQuery U (.inl i) j =
      ((Real.sqrt 5 : ℂ)⁻¹ • (Paper2Phi.phiOne 1*U.transpose)) i j := by
  simp [Paper2SecondQuery.preQuery,Paper2SecondQuery.stack,Paper2Phi.phiOne_identity,
    Real.sqrt_div]

theorem singlet_query (U : Matrix Q Q ℂ) :
    (U ⊗ₖ (1 : Matrix Six Six ℂ))*
      ((Real.sqrt 5 : ℂ)⁻¹ • (Paper2Phi.phiOne 1*U.transpose)) =
      (Real.sqrt 5 : ℂ)⁻¹ • Paper2Phi.phiOne U := by
  rw [Paper2Phi.phiOne_identity,Matrix.mul_smul]
  simp only [Paper2Phi.phiOne,Matrix.mul_assoc]

theorem midpoint_weighted_formula (U : Matrix Q Q ℂ) :
    Paper2Phi.phi (1/5) U =
      Paper2SecondQuery.stack ((Real.sqrt 5 : ℂ)⁻¹ • Paper2Phi.phiOne U)
        (Paper2SecondQuery.stack ((Real.sqrt 5 : ℂ)⁻¹ • Paper2Phi.phiTwo U)
          ((Real.sqrt (3/5) : ℂ) • Paper2Phi.phiThree U)) := by
  ext (i|i|i) j <;>
    norm_num [Paper2Phi.phi,Paper2SecondQuery.stack,Real.sqrt_div]

end Paper2SourceSecondStates



==> anc/lean/SourceSeedMatches.lean <==
import FinalTrajectory

/-! Literal S83/S86 coefficients and their actual E2 encodings. -/
namespace Paper2SourceSeedMatches
open Matrix Paper2InitialCG Paper2SecondEncoding Paper2FinalSeedMatches
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000
set_option backward.isDefEq.respectTransparency false

theorem encodeAnti_entry (a d k : Q) (r s : A) :
    encodeAnti ((a,r),d) (s,k) = if r=s then -Qura.Wedge.iota (a,d) k else 0 := by
  simp [encodeAnti, routing, Paper2Placement.basisEmbedding, queryFirst,
    Matrix.mul_apply, Matrix.kronecker_apply, Fintype.sum_prod_type, Matrix.one_apply,
    Prod.ext_iff, ite_and, eq_comm]
  split_ifs <;> simp_all

theorem encodeSym_entry (a d : Q) (r s : A) (k : Six) :
    encodeSym ((a,r),d) (s,k) = if r=s then Paper2Symmetric.sym (a,d) k else 0 := by
  simp [encodeSym, routing, Paper2Placement.basisEmbedding, queryFirst,
    Matrix.mul_apply, Matrix.kronecker_apply, Fintype.sum_prod_type, Matrix.one_apply,
    Prod.ext_iff, ite_and, eq_comm]

theorem fourVectorize_entry (a b c d i k : Q) (r : A) :
    fourVectorize ((a,b,c),d) ((i,r),k) =
      (if a=i then Paper2Adjoint.inclusion (b,c) r else 0) * (if d=k then 1 else 0) := by
  simp [fourVectorize, vectorize, Matrix.kronecker_apply, Matrix.one_apply]

theorem anti_vectorized_entry (a b c d k : Q) (r : A) :
    (fourVectorize * encodeAnti) ((a,b,c),d) (r,k) =
      -Paper2Adjoint.inclusion (b,c) r * Qura.Wedge.iota (a,d) k := by
  change (∑ i : Intrinsic, fourVectorize ((a,b,c),d) i * encodeAnti i (r,k)) = _
  simp only [Fintype.sum_prod_type, fourVectorize_entry, encodeAnti_entry]
  simp [eq_comm]

theorem sym_vectorized_entry (a b c d : Q) (r : A) (k : Six) :
    (fourVectorize * encodeSym) ((a,b,c),d) (r,k) =
      Paper2Adjoint.inclusion (b,c) r * Paper2Symmetric.sym (a,d) k := by
  change (∑ i : Intrinsic, fourVectorize ((a,b,c),d) i * encodeSym i (r,k)) = _
  simp only [Fintype.sum_prod_type, fourVectorize_entry, encodeSym_entry]
  simp [eq_comm]

noncomputable def seed83 : Matrix (A × Q) Q ℂ := fun rk j =>
  k3 * Paper2Adjoint.T rk.1 j rk.2

theorem hermitian_completeness (b c j k : Q) :
    (∑ r : A, Paper2Adjoint.T r b c * Paper2Adjoint.T r j k) =
      (if b=k ∧ c=j then 1 else 0) - (1/3:ℂ) *
        (if b=c then 1 else 0) * (if k=j then 1 else 0) := by
  have h := congrFun (congrFun Paper2Adjoint.inclusion_projector (b,c)) (k,j)
  have hh (r : A) : star (Paper2Adjoint.T r k j) = Paper2Adjoint.T r j k :=
    congrFun (congrFun (Paper2Adjoint.T_hermitian r) j) k
  simpa [Matrix.mul_apply, Matrix.conjTranspose_apply, Paper2Adjoint.inclusion,
    hh, Paper2Adjoint.bell, Matrix.one_apply, Prod.ext_iff] using h

theorem seed83_coordinates (b c k j : Q) :
    ((Paper2Adjoint.inclusion ⊗ₖ (1 : Matrix Q Q ℂ)) * seed83) ((b,c),k) j =
      k3 * ((if b=k ∧ c=j then 1 else 0) - (1/3:ℂ) *
        (if b=c then 1 else 0) * (if k=j then 1 else 0)) := by
  rw [← hermitian_completeness]
  simp [Matrix.mul_apply, Matrix.kronecker_apply, Fintype.sum_prod_type,
    seed83, Paper2Adjoint.inclusion, Matrix.one_apply, eq_comm,
    Finset.mul_sum, mul_left_comm, mul_assoc]

theorem actual_E2_three_seed : fourVectorize * (encodeAnti * seed83) = u + v := by
  rw [← Matrix.mul_assoc]
  ext ⟨⟨a,b,c⟩,d⟩ j
  change (∑ i : A × Q, (fourVectorize * encodeAnti) ((a,b,c),d) i * seed83 i j) = _
  simp only [Fintype.sum_prod_type, anti_vectorized_entry, seed83, Paper2Adjoint.inclusion]
  rw [Finset.sum_comm]
  have he (k : Q) : (∑ r : A,
      -Paper2Adjoint.T r b c * Qura.Wedge.iota (a,d) k * (k3 * Paper2Adjoint.T r j k)) =
      -k3 * Qura.Wedge.iota (a,d) k * (∑ r : A, Paper2Adjoint.T r b c * Paper2Adjoint.T r j k) := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro i _
    ring
  simp only [he, hermitian_completeness]
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases d <;> fin_cases j <;>
    norm_num [Qura.Wedge.iota, Qura.Wedge.antisym, u, v, regroup,
      Paper2Complexify.complexify, Paper2Pairings.u2, Paper2Pairings.v2,
      Paper2Pairings.u2num, Paper2Pairings.v2num, Paper2Pairings.delta,
      Paper2Pairings.epsilon, Fin.sum_univ_succ] <;>
    ring_nf <;> simp only [mul_comm Paper2Symmetric.c k3, k3_times_c] <;> ring

noncomputable def seed86 : Matrix (A × Six) Q ℂ := fun rs j =>
  (1/2:ℂ) * ∑ x : Q × Q × Q, Paper2Adjoint.T rs.1 x.1 x.2.2 *
    Paper2Symmetric.sym (x.1,x.2.1) rs.2 * (Paper2Pairings.epsilon x.2.2 x.2.1 j : ℂ)

theorem symmetric_completeness (a d x y : Q) :
    (∑ s : Six, Paper2Symmetric.sym (a,d) s * Paper2Symmetric.sym (x,y) s) =
      (1/2:ℂ) * ((if a=x ∧ d=y then 1 else 0) + (if x=d ∧ y=a then 1 else 0)) := by
  have h := congrFun (congrFun Paper2Symmetric.sym_projector (a,d)) (x,y)
  simpa [Matrix.mul_apply, Matrix.conjTranspose_apply, Paper2Symmetric.sym_real,
    Paper2Symmetric.swap, Matrix.one_apply, Prod.ext_iff] using h

theorem actual_E2_six_seed :
    fourVectorize * (encodeSym * seed86) = (Real.sqrt 3 : ℂ)⁻¹ • (u-v) := by
  rw [← Matrix.mul_assoc]
  ext ⟨⟨a,b,c⟩,d⟩ j
  change (∑ i : A × Six, (fourVectorize * encodeSym) ((a,b,c),d) i * seed86 i j) = _
  rw [Fintype.sum_prod_type]
  simp only [sym_vectorized_entry, seed86, Paper2Adjoint.inclusion]
  have hrearrange : (∑ r : A, ∑ s : Six,
      Paper2Adjoint.T r b c * Paper2Symmetric.sym (a,d) s *
      ((1/2:ℂ) * ∑ x : Q × Q × Q, Paper2Adjoint.T r x.1 x.2.2 *
        Paper2Symmetric.sym (x.1,x.2.1) s * (Paper2Pairings.epsilon x.2.2 x.2.1 j : ℂ))) =
    (1/2:ℂ) * ∑ x : Q × Q × Q,
      (∑ r : A, Paper2Adjoint.T r b c * Paper2Adjoint.T r x.1 x.2.2) *
      (∑ s : Six, Paper2Symmetric.sym (a,d) s * Paper2Symmetric.sym (x.1,x.2.1) s) *
      (Paper2Pairings.epsilon x.2.2 x.2.1 j : ℂ) := by
    simp only [Finset.mul_sum, Finset.sum_mul]
    conv_lhs =>
      arg 2
      ext r
      rw [Finset.sum_comm]
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro x _
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro r _
    apply Finset.sum_congr rfl
    intro s _
    ring
  rw [hrearrange]
  simp only [hermitian_completeness, symmetric_completeness]
  have hn : (Real.sqrt 3 : ℂ) ≠ 0 := by
    exact_mod_cast ne_of_gt (Real.sqrt_pos.2 (show (0:ℝ)<3 by norm_num))
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases d <;> fin_cases j <;>
    norm_num [u, v, regroup, Paper2Complexify.complexify,
      Paper2Pairings.u2, Paper2Pairings.v2, Paper2Pairings.u2num, Paper2Pairings.v2num,
      Paper2Pairings.delta, Paper2Pairings.epsilon, Fintype.sum_prod_type, Fin.sum_univ_succ] <;>
    field_simp [hn] <;> ring

end Paper2SourceSeedMatches


==> anc/lean/SourceWorkedSix.lean <==
import InitialNormalizedFormula
import FirstBeforeQuery
import FirstSixMatch

/-! Literal normalized six-branch states and the phase of its decoder. -/
namespace Paper2SourceWorkedSix
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FirstDecomposition
open Paper2InitialBranchWeights Paper2NormalizedInitialSeeds Paper2FirstDecoder
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option backward.isDefEq.respectTransparency false
set_option maxHeartbeats 2000000

theorem encoded_six (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    sixEncoding*branch cgSix U=(Real.sqrt 5 : ℂ)⁻¹ •
      (((1 : Matrix Q Q ℂ) ⊗ₖ (Paper2PhiCovariance.symRep U ⊗ₖ
        (1 : Matrix Six Six ℂ)))*chiSix*U.transpose) := by
  rw [Paper2FirstBeforeQuery.six_before U hU,six_encoded_weight,
    Matrix.mul_smul,Matrix.smul_mul]

theorem queried_six (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    (U ⊗ₖ (1 : Matrix (Six × Six) (Six × Six) ℂ))*(sixEncoding*branch cgSix U)=
      (Real.sqrt 5 : ℂ)⁻¹ •
        ((U ⊗ₖ (Paper2PhiCovariance.symRep U ⊗ₖ (1 : Matrix Six Six ℂ)))*
          chiSix*U.transpose) := by
  rw [encoded_six U hU,Matrix.mul_smul]
  congr 1
  rw [← Matrix.mul_assoc,← Matrix.mul_assoc,← Matrix.mul_kronecker_mul,
    Matrix.mul_one,Matrix.one_mul]

theorem worked_six_three_stages (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    branch cgSix U=(Real.sqrt 5 : ℂ)⁻¹ •
      ((Paper2PhiCovariance.symRep U ⊗ₖ (1 : Matrix A A ℂ))*seedSix*U.transpose) ∧
    sixEncoding*branch cgSix U=(Real.sqrt 5 : ℂ)⁻¹ •
      (((1 : Matrix Q Q ℂ) ⊗ₖ (Paper2PhiCovariance.symRep U ⊗ₖ
        (1 : Matrix Six Six ℂ)))*chiSix*U.transpose) ∧
    (U ⊗ₖ (1 : Matrix (Six × Six) (Six × Six) ℂ))*(sixEncoding*branch cgSix U)=
      (Real.sqrt 5 : ℂ)⁻¹ •
        ((U ⊗ₖ (Paper2PhiCovariance.symRep U ⊗ₖ (1 : Matrix Six Six ℂ)))*
          chiSix*U.transpose) :=
  ⟨Paper2InitialNormalizedFormula.six_weighted U hU,encoded_six U hU,queried_six U hU⟩

theorem corrected_six_seed : sixDecoder*chiSix=Paper2SourceSeedMatches.seed86 := by
  have h := Paper2FirstSixMatch.six_first_seed_match
  rw [Matrix.mul_assoc,six_encoded_weight,Matrix.mul_smul] at h
  have hn : (Real.sqrt 5 : ℂ)⁻¹≠0 := by
    apply inv_ne_zero
    exact_mod_cast Real.sqrt_ne_zero'.mpr (by norm_num : (0:ℝ)<5)
  exact (smul_right_injective _ hn) h

theorem uncorrected_six_seed :
    (Paper2DualCG.leftSixᴴ ⊗ₖ (1 : Matrix Six Six ℂ)).submatrix id
        (associate Six Six)*chiSix = -Paper2SourceSeedMatches.seed86 := by
  have he : (Paper2DualCG.leftSixᴴ ⊗ₖ (1 : Matrix Six Six ℂ)).submatrix id
      (associate Six Six) = -sixDecoder := by
    ext i j
    simp [sixDecoder,Matrix.kronecker_apply]
  rw [he,Matrix.neg_mul,corrected_six_seed]

theorem seed86_tensor_coordinates (a b c d j : Q) :
    ((Paper2Adjoint.inclusion ⊗ₖ Paper2Symmetric.sym)*Paper2SourceSeedMatches.seed86)
      ((b,c),(a,d)) j = (1/4:ℂ)*
        ((if a=c then 1 else 0)*(Paper2Pairings.epsilon b d j : ℂ)-
         (Paper2Pairings.epsilon a b j : ℂ)*(if c=d then 1 else 0)) := by
  have he :
      ((Paper2Adjoint.inclusion ⊗ₖ Paper2Symmetric.sym)*Paper2SourceSeedMatches.seed86)
        ((b,c),(a,d)) j =
      (Paper2FinalSeedMatches.fourVectorize*
        (Paper2SecondEncoding.encodeSym*Paper2SourceSeedMatches.seed86)) ((a,b,c),d) j := by
    rw [← Matrix.mul_assoc]
    change (∑ i : A × Six, Paper2Adjoint.inclusion (b,c) i.1 *
      Paper2Symmetric.sym (a,d) i.2 * Paper2SourceSeedMatches.seed86 i j) =
      ∑ i : A × Six, (Paper2FinalSeedMatches.fourVectorize*Paper2SecondEncoding.encodeSym)
        ((a,b,c),d) i * Paper2SourceSeedMatches.seed86 i j
    apply Finset.sum_congr rfl
    rintro ⟨r,s⟩ _
    rw [Paper2SourceSeedMatches.sym_vectorized_entry]
  rw [he,Paper2SourceSeedMatches.actual_E2_six_seed]
  have hn : (Real.sqrt 3 : ℂ)≠0 := by
    exact_mod_cast Real.sqrt_ne_zero'.mpr (by norm_num : (0:ℝ)<3)
  simp only [Matrix.smul_apply,Matrix.sub_apply,smul_eq_mul,
    Paper2FinalSeedMatches.u,Paper2FinalSeedMatches.v,Paper2FinalSeedMatches.regroup,
    Paper2Complexify.complexify,Matrix.map_apply,Paper2Pairings.u2,Paper2Pairings.v2,
    Paper2Pairings.u2num,Paper2Pairings.v2num,Paper2Pairings.delta]
  push_cast
  have ee (x y z : Q) : ((Paper2Pairings.epsilon x y z : ℝ) : ℂ)=
      (Paper2Pairings.epsilon x y z : ℂ) := by
    unfold Paper2Pairings.epsilon
    split_ifs <;> norm_num
  simp only [ee]
  field_simp
  split_ifs <;> norm_num <;> ring

theorem uncorrected_six_source_coordinates (a b c d j : Q) :
    ((Paper2Adjoint.inclusion ⊗ₖ Paper2Symmetric.sym)*
      ((Paper2DualCG.leftSixᴴ ⊗ₖ (1 : Matrix Six Six ℂ)).submatrix id
        (associate Six Six)*chiSix)) ((b,c),(a,d)) j =
      (1/4:ℂ)*((Paper2Pairings.epsilon j a b : ℂ)*(if c=d then 1 else 0)+
        (Paper2Pairings.epsilon j d b : ℂ)*(if c=a then 1 else 0)) := by
  rw [uncorrected_six_seed,Matrix.mul_neg,Matrix.neg_apply,seed86_tensor_coordinates]
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases d <;> fin_cases j <;>
    norm_num [Paper2Pairings.epsilon]

end Paper2SourceWorkedSix


==> anc/lean/SpecialCurve.lean <==
import AnalyticTargets
import Covariance
import Mathlib.Analysis.Matrix.Spectrum
import Mathlib.Analysis.SpecialFunctions.ExpDeriv

/-! Explicit spectral SU(d) curves through each unitary with every traceless
Hermitian tangent. All matrix entries have genuine real derivatives. -/
noncomputable section
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option backward.isDefEq.respectTransparency false
namespace S4SpecialCurve
open Matrix S4Analytic
open scoped BigOperators
variable {d : Type*} [Fintype d] [DecidableEq d]

def phase (a t : ℝ) : ℂ := Complex.exp ((t : ℂ) * Complex.I * (a : ℂ))

theorem phase_zero (a : ℝ) : phase a 0 = 1 := by simp [phase]

theorem phase_unitary (a t : ℝ) : star (phase a t) * phase a t = 1 := by
  simp only [phase, Complex.star_def, ← Complex.exp_conj, ← Complex.exp_add,
    map_mul, Complex.conj_ofReal, Complex.conj_I]
  convert Complex.exp_zero using 1
  congr 1
  ring

theorem phase_derivative (a : ℝ) :
    HasDerivAt (phase a) (Complex.I * (a : ℂ)) 0 := by
  have h : HasDerivAt (fun t : ℝ => (t : ℂ)) 1 0 := Complex.ofRealCLM.hasDerivAt
  simpa [phase] using! ((h.mul_const Complex.I).mul_const (a : ℂ)).cexp

def phases (a : d → ℝ) (t : ℝ) : Matrix d d ℂ := diagonal (fun i => phase (a i) t)

theorem phases_zero (a : d → ℝ) : phases a 0 = 1 := by
  simp [phases, phase_zero]

theorem phases_isometry (a : d → ℝ) (t : ℝ) : (phases a t)ᴴ * phases a t = 1 := by
  simp only [phases, Matrix.diagonal_conjTranspose, Matrix.diagonal_mul_diagonal,
    Pi.star_apply, phase_unitary, Matrix.diagonal_one]

theorem phases_derivative (a : d → ℝ) :
    MatrixDeriv (phases a) (Complex.I • diagonal (fun i => (a i : ℂ))) 0 := by
  intro i j
  by_cases hij : i = j
  · subst j
    simpa [phases, Matrix.diagonal_apply, Matrix.smul_apply] using phase_derivative (a i)
  · simpa [phases, Matrix.diagonal_apply, Matrix.smul_apply, hij] using
      (hasDerivAt_const (0:ℝ) (0:ℂ))

theorem phases_det (a : d → ℝ) (ha : ∑ i, (a i : ℂ) = 0) (t : ℝ) :
    (phases a t).det = 1 := by
  rw [phases, Matrix.det_diagonal]
  simp only [phase, ← Complex.exp_sum, ← Finset.mul_sum, ha, mul_zero, Complex.exp_zero]

def rotation (V : Matrix d d ℂ) (a : d → ℝ) (t : ℝ) : Matrix d d ℂ :=
  V * phases a t * Vᴴ

theorem rotation_zero (V : Matrix d d ℂ) (a : d → ℝ) (hV : V * Vᴴ = 1) :
    rotation V a 0 = 1 := by simp [rotation, phases_zero, hV]

theorem rotation_isometry (V : Matrix d d ℂ) (a : d → ℝ)
    (hV : Vᴴ * V = 1) (hVr : V * Vᴴ = 1) (t : ℝ) :
    (rotation V a t)ᴴ * rotation V a t = 1 := by
  simp only [rotation, Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose]
  calc
    _ = V * (phases a t)ᴴ * (Vᴴ * V) * phases a t * Vᴴ := by simp only [Matrix.mul_assoc]
    _ = 1 := by rw [hV, Matrix.mul_one, Matrix.mul_assoc V,
      phases_isometry, Matrix.mul_one, hVr]

theorem rotation_det (V : Matrix d d ℂ) (a : d → ℝ)
    (hV : V * Vᴴ = 1) (ha : ∑ i, (a i : ℂ) = 0) (t : ℝ) :
    (rotation V a t).det = 1 := by
  have hv := congrArg Matrix.det hV
  simp only [Matrix.det_mul, Matrix.det_one] at hv
  simpa only [rotation, Matrix.det_mul, phases_det a ha t, mul_one] using hv

theorem rotation_derivative (V : Matrix d d ℂ) (a : d → ℝ) :
    MatrixDeriv (rotation V a)
      (Complex.I • (V * diagonal (fun i => (a i : ℂ)) * Vᴴ)) 0 := by
  have h1 := matrix_mul (fun _ : ℝ => V) (phases a) 0
    (Complex.I • diagonal (fun i => (a i : ℂ))) 0 (matrix_const V 0) (phases_derivative a)
  have h2 := matrix_mul (fun t => V * phases a t) (fun _ : ℝ => Vᴴ)
    (0 * phases a 0 + V * (Complex.I • diagonal (fun i => (a i : ℂ)))) 0 0 h1 (matrix_const Vᴴ 0)
  simpa only [rotation, Matrix.zero_mul, Matrix.mul_zero, zero_add, add_zero,
    Matrix.mul_smul, Matrix.smul_mul] using! h2

def curve (H : Matrix d d ℂ) (hH : H.IsHermitian) (U : Matrix d d ℂ) (t : ℝ) :
    Matrix d d ℂ := rotation (hH.eigenvectorUnitary : Matrix d d ℂ) hH.eigenvalues t * U

theorem spectral_matrix (H : Matrix d d ℂ) (hH : H.IsHermitian) :
    H = (hH.eigenvectorUnitary : Matrix d d ℂ) *
      diagonal (fun i => (hH.eigenvalues i : ℂ)) * (hH.eigenvectorUnitary : Matrix d d ℂ)ᴴ := by
  simpa only [Unitary.conjStarAlgAut_apply, Function.comp_apply] using! hH.spectral_theorem

theorem curve_zero (H : Matrix d d ℂ) (hH : H.IsHermitian) (U : Matrix d d ℂ) :
    curve H hH U 0 = U := by
  have hv : (hH.eigenvectorUnitary : Matrix d d ℂ) *
      (hH.eigenvectorUnitary : Matrix d d ℂ)ᴴ = 1 := Unitary.coe_mul_star_self _
  rw [curve, rotation_zero _ _ hv, Matrix.one_mul]

theorem curve_special_unitary (H : Matrix d d ℂ) (hH : H.IsHermitian)
    (htrace : H.trace = 0) (U : Matrix d d ℂ) (hU : Paper2S123.SpecialUnitary U) (t : ℝ) :
    Paper2S123.SpecialUnitary (curve H hH U t) := by
  have hl : (hH.eigenvectorUnitary : Matrix d d ℂ)ᴴ *
      (hH.eigenvectorUnitary : Matrix d d ℂ) = 1 := Unitary.coe_star_mul_self _
  have hr : (hH.eigenvectorUnitary : Matrix d d ℂ) *
      (hH.eigenvectorUnitary : Matrix d d ℂ)ᴴ = 1 := Unitary.coe_mul_star_self _
  have ht : ∑ i, (hH.eigenvalues i : ℂ) = 0 := hH.trace_eq_sum_eigenvalues.symm.trans htrace
  have hi : (curve H hH U t)ᴴ * curve H hH U t = 1 := by
    simp only [curve, Matrix.conjTranspose_mul, Matrix.mul_assoc]
    rw [← Matrix.mul_assoc ((rotation _ _ t)ᴴ), rotation_isometry _ _ hl hr,
      Matrix.one_mul, hU.1]
  refine ⟨hi, mul_eq_one_comm.mp hi, ?_⟩
  rw [curve, Matrix.det_mul, rotation_det _ _ hr ht, one_mul, hU.2.2]

theorem curve_derivative (H : Matrix d d ℂ) (hH : H.IsHermitian) (U : Matrix d d ℂ) :
    MatrixDeriv (curve H hH U) (Complex.I • (H * U)) 0 := by
  have hd := rotation_derivative (hH.eigenvectorUnitary : Matrix d d ℂ) hH.eigenvalues
  rw [← spectral_matrix H hH] at hd
  have h := matrix_mul (rotation (hH.eigenvectorUnitary : Matrix d d ℂ) hH.eigenvalues)
    (fun _ : ℝ => U) (Complex.I • H) 0 0 hd (matrix_const U 0)
  simpa only [curve, Matrix.mul_zero, add_zero, Matrix.smul_mul] using! h

/-- Every traceless Hermitian direction is realized by a globally defined
SU(d) curve, with the actual derivative needed by the finite protocol theorem. -/
theorem exists_special_unitary_curve (H : Matrix d d ℂ) (hH : H.IsHermitian)
    (htrace : H.trace = 0) (U : Matrix d d ℂ) (hU : Paper2S123.SpecialUnitary U) :
    ∃ γ : ℝ → Matrix d d ℂ, γ 0 = U ∧ (∀ t, Paper2S123.SpecialUnitary (γ t)) ∧
      MatrixDeriv γ (Complex.I • (H * U)) 0 := by
  exact ⟨curve H hH U, curve_zero H hH U, curve_special_unitary H hH htrace U hU,
    curve_derivative H hH U⟩

end S4SpecialCurve


==> anc/lean/StoppedDiscardedBounds.lean <==
import SelectiveDiscardedEnvironment
import LowPreparation

/-! Direct exact lower bounds for the physical mixed-program two-stage adaptive
Kraus-instrument model with inaccessible preparation environments. Only normalized physical pure-state correctness is
assumed; every word, seed, common memory, and output factor is constructed. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix S4Word S4Program Paper2PureStateTomography
open scoped BigOperators Kronecker
universe u
variable (d : Type u) [Fintype d] [DecidableEq d] [Nonempty d]
  (P R T S : ℕ → Type u)
  (m e : Type u) [Fintype m] [DecidableEq m] [Fintype e] [DecidableEq e]
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

def physicalSelectiveDiscardedChannel (n q : ℕ) (E : (d × P (n+1)) ≃ (m × e))
    (Kp : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (K : ∀ k, History.{u,0} S k → S k →
      Matrix (d × FollowingMemory m T (k+1)) (d × FollowingMemory m T k) ℂ)
    (active : ∀ k, History.{u,0} S k → Bool)
    (seed : d × P 0 → ℂ) (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (channel (trajectory (fun k => d × FollowingMemory m T k) S
    (selectiveInstruments d (FollowingMemory m T) S K active U) (q+1))
      (M ⊗ₖ partialTrace (Paper2CommonWorkspace.inclusion E.toEmbedding *
        channel (trajectory (fun k => d × P k) R (queryInstruments P R Kp U) (n+1))
          (outer seed seed) * (Paper2CommonWorkspace.inclusion E.toEmbedding)ᴴ)))

theorem selective_discarded_transpose_query_bound (n q : ℕ) (E : (d × P (n+1)) ≃ (m × e))
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × FollowingMemory m T (k+1)) (d × FollowingMemory m T k) ℂ)
    (active : ∀ k, History.{u,0} S k → Bool)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (i₀ : d)
    (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalSelectiveDiscardedChannel d P R T S m e n q E Kp K active seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ q := by
  apply stopped_processing_transpose_query_bound d P R (fun k => T k × e) S n q Kp
    (discardedEnvironmentInstruments T S E K) active hKp
    (discardedEnvironmentInstruments_complete T S E K hK) seed hseed i₀ hd
  intro U hU x hx
  unfold physicalStoppedProcessingChannel
  rw [discardedEnvironment_selective_channel]
  exact hcorrect U hU x hx

theorem selective_discarded_inversion_query_bound (n q : ℕ) (E : (d × P (n+1)) ≃ (m × e))
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × FollowingMemory m T (k+1)) (d × FollowingMemory m T k) ℂ)
    (active : ∀ k, History.{u,0} S k → Bool)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalSelectiveDiscardedChannel d P R T S m e n q E Kp K active seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ q + 1 := by
  apply stopped_processing_inversion_query_bound d P R (fun k => T k × e) S n q Kp
    (discardedEnvironmentInstruments T S E K) active hKp
    (discardedEnvironmentInstruments_complete T S E K hK) seed hseed i₀
  intro U hU x hx
  unfold physicalStoppedProcessingChannel
  rw [discardedEnvironment_selective_channel]
  exact hcorrect U hU x hx

end FinitePure

namespace FinitePure
open Matrix S4Program Paper2PureStateTomography
open scoped BigOperators Kronecker
variable (P R T S : ℕ → Type)
  (m e : Type) [Fintype m] [DecidableEq m] [Fintype e] [DecidableEq e]
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

theorem selective_discarded_preparation_bound (n : ℕ) (E : (Fin 3 × P (n+1)) ≃ (m × e))
    (Kp : ∀ k, History.{0, 0} R k → R k → Matrix (Fin 3 × P (k+1)) (Fin 3 × P k) ℂ)
    (K : ∀ k, History.{0, 0} S k → S k →
      Matrix (Fin 3 × FollowingMemory m T (k+1)) (Fin 3 × FollowingMemory m T k) ℂ)
    (active : ∀ k, History.{0,0} S k → Bool)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : Fin 3 × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalSelectiveDiscardedChannel (Fin 3) P R T S m e n 4 E Kp K active seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ n := by
  apply stopped_processing_preparation_bound P R (fun k => T k × e) S n Kp
    (discardedEnvironmentInstruments T S E K) active hKp
    (discardedEnvironmentInstruments_complete T S E K hK) seed hseed
  intro U hU x hx
  unfold physicalStoppedProcessingChannel
  rw [discardedEnvironment_selective_channel]
  exact hcorrect U hU x hx

end FinitePure


==> anc/lean/StoppedPreparation.lean <==
import DiscardedBounds

/-! Preparation may stop querying along an observable branch. A fixed dummy
is inserted into the actual seed, query slots are padded by swaps, and the
dummy is discarded before the physical processor receives the program. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 400000
noncomputable section
namespace FinitePure
open Matrix Paper2CommonWorkspace Paper2PureStateTomography S4Program
open scoped BigOperators Kronecker
universe u
variable {d m p n : Type u} [Fintype d] [DecidableEq d]
  [Fintype m] [DecidableEq m] [Fintype p] [DecidableEq p]
  [Fintype n] [DecidableEq n]

theorem outer_mulVec (A : Matrix m n ℂ) (x : n → ℂ) :
    outer (A.mulVec x) (A.mulVec x) = A * outer x x * Aᴴ := by
  ext i j
  simp only [outer, Matrix.mulVec, dotProduct, Matrix.mul_apply, Matrix.conjTranspose_apply,
    star_sum, star_mul, Finset.mul_sum, Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro a _
  apply Finset.sum_congr rfl
  intro b _
  ring

theorem inclusion_equiv_left (E : m ≃ n) (A : Matrix m p ℂ) :
    inclusion E.toEmbedding * A = A.submatrix E.symm id := by
  ext i j
  simp only [inclusion, Matrix.mul_apply, Function.Embedding.coeFn_mk,
    Equiv.toEmbedding_apply, Equiv.eq_symm_apply, ite_mul, one_mul, zero_mul,
    Matrix.submatrix_apply, id_eq]
  simp [← Equiv.symm_apply_eq E]

theorem inclusion_equiv_conjugation (E : m ≃ n) (A : Matrix m m ℂ) :
    inclusion E.toEmbedding * A * (inclusion E.toEmbedding)ᴴ = A.submatrix E.symm E.symm := by
  have hr : A * (inclusion E.toEmbedding)ᴴ = A.submatrix id E.symm := by
    have h := congrArg Matrix.conjTranspose (inclusion_equiv_left E Aᴴ)
    simpa only [Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose,
      Matrix.conjTranspose_submatrix] using h
  rw [Matrix.mul_assoc, hr, inclusion_equiv_left]
  rfl

theorem traceDummy_reindex (X : Matrix (d × (d × m)) (d × (d × m)) ℂ) :
    partialTrace (inclusion (dummyOrder d m).toEmbedding * X *
      (inclusion (dummyOrder d m).toEmbedding)ᴴ) = traceDummy X := by
  rw [inclusion_equiv_conjugation]
  rfl

theorem dummy_input_gram (v : d → ℂ) :
    (dummyStateMap v (1 : Matrix (d × m) (d × m) ℂ))ᴴ *
      dummyStateMap v (1 : Matrix (d × m) (d × m) ℂ) =
      bracket v v • (1 : Matrix (d × m) (d × m) ℂ) := by
  ext ⟨a,p⟩ ⟨b,t⟩
  simp only [Matrix.mul_apply, Matrix.conjTranspose_apply, dummyStateMap, Matrix.of_apply,
    Matrix.one_apply, Fintype.sum_prod_type, Prod.mk.injEq, ite_and, mul_ite, mul_one, mul_zero,
    apply_ite, star_zero, star_mul, star_one, ite_mul, zero_mul, one_mul,
    Finset.sum_ite_irrel, Finset.sum_const_zero, Finset.sum_ite_eq, Finset.sum_ite_eq',
    Finset.mem_univ, ite_true, Matrix.smul_apply, smul_eq_mul, bracket]
  split_ifs <;> simp_all

theorem padded_seed_normalized (v : d → ℂ) (hv : bracket v v = 1)
    (seed : d × m → ℂ) (hs : bracket seed seed = 1) :
    bracket ((dummyStateMap v (1 : Matrix (d × m) (d × m) ℂ)).mulVec seed)
      ((dummyStateMap v (1 : Matrix (d × m) (d × m) ℂ)).mulVec seed) = 1 := by
  apply gram_mulVec_normalized _ _ seed hs
  rw [dummy_input_gram, hv, one_smul]

theorem traceDummy_sum {r : Type u} [Fintype r]
    (X : r → Matrix (d × (d × m)) (d × (d × m)) ℂ) :
    traceDummy (∑ j, X j) = ∑ j, traceDummy (X j) := by
  ext i j
  simp only [traceDummy, Matrix.of_apply, Matrix.sum_apply]
  exact Finset.sum_comm

variable (P R : ℕ → Type u) [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]

theorem padded_preparation_density
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool) (q : ℕ)
    (U : Matrix d d ℂ) (hU : Uᴴ * U = 1) (v : d → ℂ) (hv : bracket v v = 1)
    (seed : d × P 0 → ℂ) :
    partialTrace (inclusion (dummyOrder d (P (q+1))).toEmbedding *
      channel (trajectory (fun k => d × (d × P k)) R
        (queryInstruments (fun k => d × P k) R (paddedInstruments d P R K active q) U) (q+1))
        (outer ((dummyStateMap v (1 : Matrix (d × P 0) (d × P 0) ℂ)).mulVec seed)
          ((dummyStateMap v (1 : Matrix (d × P 0) (d × P 0) ℂ)).mulVec seed)) *
          (inclusion (dummyOrder d (P (q+1))).toEmbedding)ᴴ) =
      channel (trajectory (fun k => d × P k) R
        (selectiveInstruments d P R K active U) (q+1)) (outer seed seed) := by
  rw [traceDummy_reindex, outer_mulVec, ← channel_right_rect]
  unfold channel
  rw [traceDummy_sum]
  exact selective_padding_channel d P R K active q U hU v hv (outer seed seed)

end FinitePure


==> anc/lean/StoppedPreparationBounds.lean <==
import StoppedPreparation
import LowPreparation

/-! Direct exact lower bounds for the physical mixed-program two-stage adaptive
Kraus-instrument model with inaccessible preparation environments. Only normalized physical pure-state correctness is
assumed; every word, seed, common memory, and output factor is constructed. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix S4Word S4Program Paper2PureStateTomography
open scoped BigOperators Kronecker
universe u
variable (d : Type u) [Fintype d] [DecidableEq d] [Nonempty d]
  (P R T S : ℕ → Type u)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

def physicalStoppedPreparationChannel (n q : ℕ)
    (Kp : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool)
    (K : ∀ k, History.{u,0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ)
    (seed : d × P 0 → ℂ) (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (channel (trajectory (fun k => d × PhysicalProcessorMemory d P T n k) S
    (queryInstruments (PhysicalProcessorMemory d P T n) S K U) (q+1))
      (M ⊗ₖ channel (trajectory (fun k => d × P k) R
        (selectiveInstruments d P R Kp active U) (n+1)) (outer seed seed)))


theorem stopped_preparation_transpose_query_bound (n q : ℕ)
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (i₀ : d)
    (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalStoppedPreparationChannel d P R T S n q Kp active K seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ q := by
  let v : d → ℂ := fun i => if i = i₀ then 1 else 0
  have hv : bracket v v = 1 := by simp [v, bracket, apply_ite]
  let seed' := (dummyStateMap v (1 : Matrix (d × P 0) (d × P 0) ℂ)).mulVec seed
  have hs : bracket seed' seed' = 1 := padded_seed_normalized v hv seed hseed
  apply discarded_transpose_query_bound d (fun k => d × P k) R T S
    (d × P (n+1)) d n q (dummyOrder d (P (n+1)))
    (paddedInstruments d P R Kp active n) K
    (paddedInstruments_complete d P R Kp hKp active n) hK seed' hs i₀ hd
  intro U hU x hx
  unfold physicalDiscardedChannel
  rw [padded_preparation_density P R Kp active n U hU.1 v hv seed]
  exact hcorrect U hU x hx

theorem stopped_preparation_inversion_query_bound (n q : ℕ)
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalStoppedPreparationChannel d P R T S n q Kp active K seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ q + 1 := by
  let v : d → ℂ := fun i => if i = i₀ then 1 else 0
  have hv : bracket v v = 1 := by simp [v, bracket, apply_ite]
  let seed' := (dummyStateMap v (1 : Matrix (d × P 0) (d × P 0) ℂ)).mulVec seed
  have hs : bracket seed' seed' = 1 := padded_seed_normalized v hv seed hseed
  apply discarded_inversion_query_bound d (fun k => d × P k) R T S
    (d × P (n+1)) d n q (dummyOrder d (P (n+1)))
    (paddedInstruments d P R Kp active n) K
    (paddedInstruments_complete d P R Kp hKp active n) hK seed' hs i₀
  intro U hU x hx
  unfold physicalDiscardedChannel
  rw [padded_preparation_density P R Kp active n U hU.1 v hv seed]
  exact hcorrect U hU x hx

end FinitePure

namespace FinitePure
open Matrix S4Program Paper2PureStateTomography
open scoped BigOperators Kronecker
variable (P R T S : ℕ → Type)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

theorem stopped_preparation_bound (n : ℕ)
    (Kp : ∀ k, History.{0, 0} R k → R k → Matrix (Fin 3 × P (k+1)) (Fin 3 × P k) ℂ)
    (active : ∀ k, History.{0,0} R k → Bool)
    (K : ∀ k, History.{0, 0} S k → S k →
      Matrix (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n (k+1)) (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n k) ℂ)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : Fin 3 × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalStoppedPreparationChannel (Fin 3) P R T S n 4 Kp active K seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ n := by
  let v : (Fin 3) → ℂ := fun i => if i = (0 : Fin 3) then 1 else 0
  have hv : bracket v v = 1 := by simp [v, bracket, apply_ite]
  let seed' := (dummyStateMap v (1 : Matrix ((Fin 3) × P 0) ((Fin 3) × P 0) ℂ)).mulVec seed
  have hs : bracket seed' seed' = 1 := padded_seed_normalized v hv seed hseed
  apply discarded_preparation_bound (fun k => (Fin 3) × P k) R T S
    ((Fin 3) × P (n+1)) (Fin 3) n (dummyOrder (Fin 3) (P (n+1)))
    (paddedInstruments (Fin 3) P R Kp active n) K
    (paddedInstruments_complete (Fin 3) P R Kp hKp active n) hK seed' hs
  intro U hU x hx
  unfold physicalDiscardedChannel
  rw [padded_preparation_density P R Kp active n U hU.1 v hv seed]
  exact hcorrect U hU x hx

end FinitePure


==> anc/lean/StoppedProcessingBounds.lean <==
import StoppedProcessingProtocol
import LowPreparation

/-! Direct exact lower bounds for the physical mixed-program two-stage adaptive
Kraus-instrument model with inaccessible preparation environments. Only normalized physical pure-state correctness is
assumed; every word, seed, common memory, and output factor is constructed. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix S4Word S4Program Paper2PureStateTomography
open scoped BigOperators Kronecker
universe u
variable (d : Type u) [Fintype d] [DecidableEq d] [Nonempty d]
  (P R T S : ℕ → Type u)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

theorem stopped_processing_transpose_query_bound (n q : ℕ)
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ)
    (active : ∀ k, History.{u,0} S k → Bool)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (i₀ : d)
    (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalStoppedProcessingChannel d P R T S n q Kp K active seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ q := by
  obtain ⟨Gp, G, seed', hGp, hG, hs, he⟩ := stopped_processing_word d P R T S n q
    Kp K active hKp hK seed hseed (fun U => Uᵀ) i₀
    (fun U hU => S4Analytic.transpose_isometry U hU.1) hcorrect
  exact S4ExactBounds.transpose_bound_of_pointwise_program Gp G seed' i₀ n q hd hGp hG hs he

theorem stopped_processing_inversion_query_bound (n q : ℕ)
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ)
    (active : ∀ k, History.{u,0} S k → Bool)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalStoppedProcessingChannel d P R T S n q Kp K active seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ q + 1 := by
  obtain ⟨Gp, G, seed', hGp, hG, hs, he⟩ := stopped_processing_word d P R T S n q
    Kp K active hKp hK seed hseed (fun U => Uᴴ) i₀
    (fun U hU => S4Analytic.adjoint_isometry U hU.1) hcorrect
  exact S4ExactBounds.inversion_bound_of_pointwise_program Gp G seed' i₀ n q hGp hG hs he

end FinitePure

namespace FinitePure
open Matrix S4Program Paper2PureStateTomography
open scoped BigOperators
variable (P R T S : ℕ → Type)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

theorem stopped_processing_preparation_bound (n : ℕ)
    (Kp : ∀ k, History.{0, 0} R k → R k → Matrix (Fin 3 × P (k+1)) (Fin 3 × P k) ℂ)
    (K : ∀ k, History.{0, 0} S k → S k →
      Matrix (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n (k+1)) (Fin 3 × PhysicalProcessorMemory (Fin 3) P T n k) ℂ)
    (active : ∀ k, History.{0,0} S k → Bool)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : Fin 3 × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalStoppedProcessingChannel (Fin 3) P R T S n 4 Kp K active seed U
        (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ n := by
  obtain ⟨Gp, G, seed', hGp, hG, hs, he⟩ := stopped_processing_word (Fin 3) P R T S n 4
    Kp K active hKp hK seed hseed (fun U => Uᵀ) 0
    (fun U hU => S4Analytic.transpose_isometry U hU.1) hcorrect
  exact S5LowPreparation.preparation_bound_of_pointwise_program Gp G seed' n hGp hG hs he

end FinitePure


==> anc/lean/StoppedProcessingProtocol.lean <==
import ProcessingDummy

/-! Processing may skip queries along any finite observable history. A fresh
fixed dummy is inserted by the constructed initial isometry; the preparation
program and its inaccessible record remain unchanged. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 600000
noncomputable section
namespace FinitePure
open Matrix Paper2CommonWorkspace S4Word S4Program Paper2PureStateTomography
open scoped BigOperators Kronecker
universe u
variable (d : Type u) [Fintype d] [DecidableEq d]
  (P R T S : ℕ → Type u)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

abbrev StoppingProcessingWide (n q : ℕ) :=
  CommonMemory (fun k => (d × EnvironmentProcessorMemory d P R T n k) × History.{u,0} S k) q
instance stoppingProcessingWideDecidableEq (n q : ℕ) : DecidableEq (StoppingProcessingWide d P R T S n q) :=
  commonMemoryDecidableEq (fun k => (d × EnvironmentProcessorMemory d P R T n k) × History.{u,0} S k) q
abbrev StoppedProcessingAux (n q : ℕ) := PreparationWide P R n ⊕ StoppingProcessingWide d P R T S n q
instance stoppedProcessingAuxDecidableEq (n q : ℕ) : DecidableEq (StoppedProcessingAux d P R T S n q) :=
  inferInstanceAs (DecidableEq (PreparationWide P R n ⊕ StoppingProcessingWide d P R T S n q))

def physicalStoppedProcessingChannel (n q : ℕ)
    (Kp : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (K : ∀ k, History.{u,0} S k → S k → Matrix
      (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ)
    (active : ∀ k, History.{u,0} S k → Bool)
    (seed : d × P 0 → ℂ) (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (channel (trajectory (fun k => d × PhysicalProcessorMemory d P T n k) S
    (selectiveInstruments d (PhysicalProcessorMemory d P T n) S K active U) (q+1))
      (M ⊗ₖ channel (trajectory (fun k => d × P k) R (queryInstruments P R Kp U) (n+1))
        (outer seed seed)))

/-- The canonical pair of words is constructed from the physical mixed
channel. The supplied program contains no coherent preparation record. -/
theorem stopped_processing_word [Nonempty d] (n q : ℕ)
    (Kp : ∀ k, History.{u,0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (K : ∀ k, History.{u,0} S k → S k → Matrix
      (d × PhysicalProcessorMemory d P T n (k+1)) (d × PhysicalProcessorMemory d P T n k) ℂ)
    (active : ∀ k, History.{u,0} S k → Bool)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (target : Matrix d d ℂ → Matrix d d ℂ) (i₀ : d)
    (htarget : ∀ U, Paper2S123.SpecialUnitary U → (target U)ᴴ * target U = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
        physicalStoppedProcessingChannel d P R T S n q Kp K active seed U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        target U * outer (WithLp.ofLp x) (WithLp.ofLp x) * (target U)ᴴ) :
    ∃ Gp : ℕ → Matrix (d × StoppedProcessingAux d P R T S n q) (d × StoppedProcessingAux d P R T S n q) ℂ,
    ∃ G : ℕ → Matrix (d × (d × StoppedProcessingAux d P R T S n q))
        (d × (d × StoppedProcessingAux d P R T S n q)) ℂ,
    ∃ seed' : d × StoppedProcessingAux d P R T S n q → ℂ,
      (∀ j, (Gp j)ᴴ * Gp j = 1) ∧ (∀ j, (G j)ᴴ * G j = 1) ∧
      bracket seed' seed' = 1 ∧ ∀ U, Paper2S123.SpecialUnitary U →
        ∃ cout : d × StoppedProcessingAux d P R T S n q → ℂ,
        word G (U ⊗ₖ (1 : Matrix (d × StoppedProcessingAux d P R T S n q)
          (d × StoppedProcessingAux d P R T S n q) ℂ)) q *
          insert (d:=d) ((word Gp (U ⊗ₖ (1 : Matrix (StoppedProcessingAux d P R T S n q)
            (StoppedProcessingAux d P R T S n q) ℂ)) n).mulVec seed') =
          insert (d:=d) cout * target U := by
  let PM := PhysicalProcessorMemory d P T n
  let E := History.{u,0} R (n+1)
  let Ke := environmentInstruments (e:=E) PM S K
  have hKe := environmentInstruments_complete (e:=E) PM S K hK
  obtain ⟨Gp, hGp, seed', hs, hp⟩ := adaptive_preparation_word P R Kp hKp seed hseed n
  let v : d → ℂ := fun i => if i = i₀ then 1 else 0
  have hvn : bracket v v = 1 := by simp [v, bracket, apply_ite]
  let Kpad := paddedInstruments d (fun k => PM k × E) S Ke active q
  have hKpad := paddedInstruments_complete d (fun k => PM k × E) S Ke hKe active q
  obtain ⟨G, hG, hg⟩ := adaptive_processing_word (fun k => d × (PM k × E)) S Kpad hKpad q
  let eb := stageInclusion (fun k => P k × History.{u,0} R k) n (n+1) (by omega)
  let B := embed (d:=d) eb * inclusion (Equiv.prodAssoc d (P (n+1)) E).toEmbedding
  let A := inclusion (inputRecordInclusion (fun k => d × (PM k × E)) S q) * freshDummy v
  let c := fun U => (dilation (trajectory (fun k => d × P k) R
    (queryInstruments P R Kp U) (n+1))).mulVec seed
  apply two_word_program_alignment Gp G B A
    (composed_gram _ _ (embed_gram _) (inclusion_gram _))
    (composed_gram _ _ (inclusion_gram _) (freshDummy_gram v hvn))
    seed' hs hGp hG c target n q i₀
  · intro U _
    rw [hp U]
    dsimp only [B, c, adaptiveProgram]
    rw [recordedDilation_associate, Matrix.mulVec_mulVec, Matrix.mulVec_mulVec,
      Matrix.mul_assoc]
  · intro U hU
    let KP := trajectory (fun k => d × P k) R (queryInstruments P R Kp U) (n+1)
    let KT := trajectory (fun k => d × PM k) S (selectiveInstruments d PM S K active U) (q+1)
    let V := recordedDilation (trajectory (fun k => d × (d × (PM k × E))) S
      (queryInstruments (fun k => d × (PM k × E)) S Kpad U) (q+1)) *
        insert (d:=d) ((freshDummy v).mulVec (c U))
    have hv : ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
        partialTrace (V * outer (WithLp.ofLp x) (WithLp.ofLp x) * Vᴴ) =
          target U * outer (WithLp.ofLp x) (WithLp.ofLp x) * (target U)ᴴ := by
      intro x hx
      have hdummy := processing_dummy_endpoint_channel (fun k => PM k × E) S Ke active q
        U hU.1 v hvn (c U) (outer (WithLp.ofLp x) (WithLp.ofLp x))
      change partialTrace (V * _ * Vᴴ) = _ at hdummy
      rw [hdummy]
      have he := funext (environment_selective_trajectory (e:=E) PM S K active U (q+1))
      rw [he, two_stage_mixed_channel]
      exact hcorrect U hU x hx
    obtain ⟨cout, _, hc⟩ := Paper2NormalizedChannels.factor_of_normalized_pure V (target U) i₀
      (htarget U hU) hv
    let eout := stageInclusion (fun k => (d × (PM k × E)) × History.{u,0} S k) q (q+1) (by omega)
    refine ⟨(inclusion eout).mulVec cout, ?_⟩
    change word G (U ⊗ₖ 1) q *
      insert (d:=d) ((inclusion (inputRecordInclusion (fun k => d × (PM k × E)) S q) *
        freshDummy v).mulVec (c U)) = _
    rw [← Matrix.mulVec_mulVec, hg U ((freshDummy v).mulVec (c U)), Matrix.mul_assoc]
    change embed (d:=d) eout * V = _
    rw [hc, ← Matrix.mul_assoc, insert_embeds]

end FinitePure


==> anc/lean/StoppingChannel.lean <==
import StoppingTrajectory

/-! The causally padded fixed-query network has exactly the original
history-dependent selective-query channel after discarding the dummy. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix S4Program
open scoped BigOperators Kronecker
variable {d m n : Type*} [Fintype d] [DecidableEq d]
  [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]

def traceDummy (A : Matrix (d × (d × m)) (d × (d × m)) ℂ) : Matrix (d × m) (d × m) ℂ :=
  Matrix.of (fun x y => ∑ b, A (x.1,b,x.2) (y.1,b,y.2))

theorem dummyStateMap_density (v : d → ℂ) (A : Matrix (d × m) n ℂ)
    (M : Matrix n n ℂ) (a b c e : d) (p t : m) :
    (dummyStateMap v A * M * (dummyStateMap v A)ᴴ) (a,b,p) (c,e,t) =
      v b * star (v e) * (A * M * Aᴴ) (a,p) (c,t) := by
  simp only [Matrix.mul_apply, dummyStateMap, Matrix.of_apply,
    Matrix.conjTranspose_apply, star_mul, Finset.mul_sum, Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  ring

theorem traceDummy_state (v : d → ℂ) (A : Matrix (d × m) n ℂ) (M : Matrix n n ℂ) :
    traceDummy (dummyStateMap v A * M * (dummyStateMap v A)ᴴ) =
      bracket v v • (A * M * Aᴴ) := by
  ext ⟨a,p⟩ ⟨c,t⟩
  simp only [traceDummy, Matrix.of_apply, dummyStateMap_density, bracket,
    Matrix.smul_apply, smul_eq_mul, Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro b _
  ring

universe u
variable (d : Type u) [Fintype d] [DecidableEq d]
  (P R : ℕ → Type u) [∀ j, Fintype (P j)] [∀ j, DecidableEq (P j)]
  [∀ j, Fintype (R j)] [∀ j, DecidableEq (R j)]

theorem padded_final_trajectory
    (K : ∀ j, History.{u, 0} R j → R j → Matrix (d × P (j+1)) (d × P j) ℂ)
    (active : ∀ j, History.{u, 0} R j → Bool) (q : ℕ)
    (U : Matrix d d ℂ) (v : d → ℂ) (h : History.{u, 0} R (q+1)) :
    trajectory (fun k => d × (d × P k)) R
        (queryInstruments (fun k => d × P k) R (paddedInstruments d P R K active q) U) (q+1) h *
        dummyStateMap v (1 : Matrix (d × P 0) (d × P 0) ℂ) =
      dummyStateMap (dummyEvolution d R active U v (q+1) h)
        (trajectory (fun k => d × P k) R (selectiveInstruments d P R K active U) (q+1) h) := by
  simpa only [historyRoute, or_true, ite_true, Matrix.one_mul] using
    padded_trajectory d P R K active q (q+1) le_rfl U v h

/-- Exact full-system channel equality for every input operator. The padded
network uses q ordinary query slots with fixed, complete Kraus instruments;
the original network may query or skip according to the complete prior history. -/
theorem selective_padding_channel
    (K : ∀ j, History.{u, 0} R j → R j → Matrix (d × P (j+1)) (d × P j) ℂ)
    (active : ∀ j, History.{u, 0} R j → Bool) (q : ℕ)
    (U : Matrix d d ℂ) (hU : Uᴴ * U = 1) (v : d → ℂ) (hv : bracket v v = 1)
    (M : Matrix (d × P 0) (d × P 0) ℂ) :
    (∑ h : History.{u, 0} R (q+1),
      let V := trajectory (fun k => d × (d × P k)) R
        (queryInstruments (fun k => d × P k) R (paddedInstruments d P R K active q) U) (q+1) h *
        dummyStateMap v (1 : Matrix (d × P 0) (d × P 0) ℂ)
      traceDummy (V * M * Vᴴ)) =
      channel (trajectory (fun k => d × P k) R (selectiveInstruments d P R K active U) (q+1)) M := by
  apply Finset.sum_congr rfl
  intro h _
  dsimp only
  rw [padded_final_trajectory, traceDummy_state,
    dummyEvolution_normalized d R active U hU v hv, one_smul]

/-- A single fixed complete instrument network realizes the entire selective
channel with q unconditional calls, uniformly in U and in the input operator. -/
theorem selective_padding_exists
    (K : ∀ j, History.{u, 0} R j → R j → Matrix (d × P (j+1)) (d × P j) ℂ)
    (hK : ∀ j h, (∑ s, (K j h s)ᴴ * K j h s) = 1)
    (active : ∀ j, History.{u, 0} R j → Bool) (q : ℕ)
    (v : d → ℂ) (hv : bracket v v = 1) :
    ∃ L : ∀ j, History.{u, 0} R j → R j → Matrix (d × (d × P (j+1))) (d × (d × P j)) ℂ,
      (∀ j h, (∑ s, (L j h s)ᴴ * L j h s) = 1) ∧
      ∀ (U : Matrix d d ℂ), Uᴴ * U = 1 → ∀ M : Matrix (d × P 0) (d × P 0) ℂ,
        (∑ h : History.{u, 0} R (q+1),
          let V := trajectory (fun k => d × (d × P k)) R
            (queryInstruments (fun k => d × P k) R L U) (q+1) h *
            dummyStateMap v (1 : Matrix (d × P 0) (d × P 0) ℂ)
          traceDummy (V * M * Vᴴ)) =
        channel (trajectory (fun k => d × P k) R (selectiveInstruments d P R K active U) (q+1)) M := by
  exact ⟨paddedInstruments d P R K active q,
    paddedInstruments_complete d P R K hK active q,
    fun U hU M => selective_padding_channel d P R K active q U hU v hv M⟩

end FinitePure


==> anc/lean/StoppingTrajectory.lean <==
import SelectiveSlots

/-! A causal compiler for history-dependent skipped query slots. Each new
outcome is available before its next pre-routing gate. The dummy path state is
retained explicitly and its normalization is proved. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 800000
noncomputable section
namespace FinitePure
open Matrix S4Program
open scoped BigOperators Kronecker
universe u
variable (d : Type u) [Fintype d] [DecidableEq d]
  (P R : ℕ → Type u) [∀ j, Fintype (P j)] [∀ j, DecidableEq (P j)]
  [∀ j, Fintype (R j)] [∀ j, DecidableEq (R j)]

def selectiveInstruments
    (K : ∀ j, History.{u, 0} R j → R j → Matrix (d × P (j+1)) (d × P j) ℂ)
    (active : ∀ j, History.{u, 0} R j → Bool) (U : Matrix d d ℂ)
    (j : ℕ) (h : History.{u, 0} R j) (s : R j) : Matrix (d × P (j+1)) (d × P j) ℂ :=
  if j = 0 then K j h s
  else K j h s * (if active j h then U ⊗ₖ (1 : Matrix (P j) (P j) ℂ) else 1)

def dummyEvolution (active : ∀ j, History.{u, 0} R j → Bool)
    (U : Matrix d d ℂ) (v : d → ℂ) : ∀ j, History.{u, 0} R j → d → ℂ
  | 0, _ => v
  | j+1, (h,_) =>
    if j = 0 then dummyEvolution active U v j h
    else if active j h then dummyEvolution active U v j h
    else U.mulVec (dummyEvolution active U v j h)

theorem dummyEvolution_normalized (active : ∀ j, History.{u, 0} R j → Bool)
    (U : Matrix d d ℂ) (hU : Uᴴ * U = 1) (v : d → ℂ) (hv : bracket v v = 1)
    (j : ℕ) (h : History.{u, 0} R j) :
    bracket (dummyEvolution d R active U v j h) (dummyEvolution d R active U v j h) = 1 := by
  induction j with
  | zero => exact hv
  | succ j ih =>
    rcases h with ⟨h,s⟩
    simp only [dummyEvolution]
    split_ifs
    · exact ih h
    · exact ih h
    · exact gram_mulVec_normalized U hU _ (ih h)

theorem padded_step_state {n : Type u} [Fintype n] [DecidableEq n]
    (K : ∀ j, History.{u, 0} R j → R j → Matrix (d × P (j+1)) (d × P j) ℂ)
    (active : ∀ j, History.{u, 0} R j → Bool) (q j : ℕ) (hj : j ≤ q)
    (h : History.{u, 0} R j) (s : R j) (U : Matrix d d ℂ)
    (v : d → ℂ) (A : Matrix (d × P j) n ℂ) :
    queryInstruments (fun k => d × P k) R (paddedInstruments d P R K active q) U j h s *
      (historyRoute d P R active q j h * dummyStateMap v A) =
    historyRoute d P R active q (j+1) (h,s) *
      dummyStateMap (if j = 0 then v else if active j h then v else U.mulVec v)
        (selectiveInstruments d P R K active U j h s * A) := by
  by_cases hz : j = 0
  · have hr : historyRoute d P R active q j h = 1 := by simp [historyRoute, hz]
    simp only [queryInstruments, selectiveInstruments, hz, ite_true,
      paddedInstruments, hr, Matrix.conjTranspose_one, Matrix.mul_one, Matrix.one_mul]
    rw [Matrix.mul_assoc, withDummy_state]
  · have hr : historyRoute d P R active q j h = slotRoute (active j h) := by
      have hn : ¬ (j = 0 ∨ j = q+1) := by omega
      simp only [historyRoute, hn, ite_false]
    simp only [queryInstruments, selectiveInstruments, hz, ite_false, paddedInstruments]
    calc
      _ = historyRoute d P R active q (j+1) (h,s) * withDummy (K j h s) *
          ((historyRoute d P R active q j h)ᴴ *
            (U ⊗ₖ (1 : Matrix (d × P j) (d × P j) ℂ)) *
            historyRoute d P R active q j h * dummyStateMap v A) := by
        simp only [Matrix.mul_assoc]
      _ = _ := by
        rw [hr, slot_query_state, Matrix.mul_assoc, withDummy_state]
        simp only [Matrix.mul_assoc]

/-- Every actual padded branch trajectory, including its entire dummy state,
is identified with the original skipped-query trajectory. No controlled-U
gate or oracle-dependent fixed Kraus matrix is used in the padded network. -/
theorem padded_trajectory
    (K : ∀ j, History.{u, 0} R j → R j → Matrix (d × P (j+1)) (d × P j) ℂ)
    (active : ∀ j, History.{u, 0} R j → Bool) (q j : ℕ) (hj : j ≤ q+1)
    (U : Matrix d d ℂ) (v : d → ℂ) (h : History.{u, 0} R j) :
    trajectory (fun k => d × (d × P k)) R
        (queryInstruments (fun k => d × P k) R (paddedInstruments d P R K active q) U) j h *
        dummyStateMap v (1 : Matrix (d × P 0) (d × P 0) ℂ) =
      historyRoute d P R active q j h *
        dummyStateMap (dummyEvolution d R active U v j h)
          (trajectory (fun k => d × P k) R (selectiveInstruments d P R K active U) j h) := by
  induction j with
  | zero => simp [trajectory, dummyEvolution, historyRoute]
  | succ j ih =>
    rcases h with ⟨h,s⟩
    simp only [trajectory, adaptiveKraus]
    rw [Matrix.mul_assoc, ih (by omega) h]
    rw [padded_step_state d P R K active q j (by omega) h s]
    rfl

end FinitePure


==> anc/lean/SubspaceCompression.lean <==
import MatrixDecomposition
import InvariantSubspaceCoordinates

/-! Actual orthonormal coordinates of an irreducible invariant subspace
inherit irreducibility; no representation coordinates are supplied. -/
noncomputable section
namespace Paper2SubspaceCompression
open Matrix Paper2InvariantSubspaceCoordinates Paper2UnitaryDecomposition
open scoped InnerProductSpace
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option backward.isDefEq.respectTransparency false
variable {g m r : Type*} [Fintype m] [DecidableEq m]
  [Fintype r] [DecidableEq r]

def columnMap (S : Submodule ℂ (EuclideanSpace ℂ m)) (b : OrthonormalBasis r ℂ S) :
    (r → ℂ) →ₗ[ℂ] EuclideanSpace ℂ m :=
  (WithLp.linearEquiv 2 ℂ (m → ℂ)).symm.toLinearMap ∘ₗ (columns S b).mulVecLin

theorem columnMap_mem (S : Submodule ℂ (EuclideanSpace ℂ m))
    (b : OrthonormalBasis r ℂ S) (v : r → ℂ) : columnMap S b v∈S := by
  have he : columnMap S b v = ∑ j, v j • (b j : EuclideanSpace ℂ m) := by
    ext i
    simp [columnMap,columns,Matrix.mulVec,dotProduct,mul_comm]
  rw [he]
  exact Submodule.sum_mem S (fun j _ => S.smul_mem (v j) (b j).property)

theorem columnMap_range (S : Submodule ℂ (EuclideanSpace ℂ m))
    (b : OrthonormalBasis r ℂ S) : LinearMap.range (columnMap S b)=S := by
  apply le_antisymm
  · rintro _ ⟨v,rfl⟩
    exact columnMap_mem S b v
  · intro v hv
    refine ⟨(columns S b)ᴴ *ᵥ WithLp.ofLp v,?_⟩
    have h := columns_project_mem S b ⟨v,hv⟩
    apply WithLp.ofLp_injective
    change columns S b *ᵥ ((columns S b)ᴴ *ᵥ WithLp.ofLp v)=WithLp.ofLp v
    rw [Matrix.mulVec_mulVec]
    exact h

theorem columnMap_injective (S : Submodule ℂ (EuclideanSpace ℂ m))
    (b : OrthonormalBasis r ℂ S) : Function.Injective (columnMap S b) := by
  intro v w he
  have h := congrArg (fun z => (columns S b)ᴴ *ᵥ WithLp.ofLp z) he
  change (columns S b)ᴴ *ᵥ ((columns S b) *ᵥ v)=(columns S b)ᴴ *ᵥ ((columns S b) *ᵥ w) at h
  simpa only [Matrix.mulVec_mulVec,columns_gram,Matrix.one_mulVec] using h

theorem compression_irreducible (H : g → Matrix m m ℂ) (hu : ∀ x, (H x)ᴴ*H x=1)
    (S : Submodule ℂ (EuclideanSpace ℂ m)) (b : OrthonormalBasis r ℂ S)
    (hi : IrreducibleSubspace (matrixFamily H hu) S)
    (V : Submodule ℂ (r → ℂ))
    (hV : ∀ x v, v∈V → ((columns S b)ᴴ*H x*columns S b) *ᵥ v∈V) : V=⊥ ∨ V=⊤ := by
  let f := columnMap S b
  have hf := columnMap_injective S b
  have hle : V.map f ≤ S := by
    rintro _ ⟨v,_hv,rfl⟩
    exact columnMap_mem S b v
  have hinv : Invariant (matrixFamily H hu) (V.map f) := by
    intro x v hv
    obtain ⟨w,hw,hew⟩ := hv
    refine ⟨((columns S b)ᴴ*H x*columns S b) *ᵥ w,hV x w hw,?_⟩
    apply WithLp.ofLp_injective
    change columns S b *ᵥ (((columns S b)ᴴ*H x*columns S b) *ᵥ w)=H x *ᵥ WithLp.ofLp v
    rw [Matrix.mulVec_mulVec,← invariant_columns_intertwining S b (H x) (hi.2.1 x),
      ← Matrix.mulVec_mulVec]
    have hh := congrArg WithLp.ofLp hew
    change columns S b *ᵥ w=WithLp.ofLp v at hh
    rw [hh]
  rcases hi.2.2 (V.map f) hle hinv with hb | ht
  · left
    apply Submodule.map_injective_of_injective hf
    simpa using hb
  · right
    apply Submodule.map_injective_of_injective hf
    simpa only [Submodule.map_top,columnMap_range] using ht

theorem exists_irreducible_matrix_copy [Nonempty m]
    (H : g → Matrix m m ℂ) (hu : ∀ x, (H x)ᴴ*H x=1) :
    ∃ (r : ℕ), 0<r ∧ ∃ (R : g → Matrix (Fin r) (Fin r) ℂ) (A : Matrix m (Fin r) ℂ),
      Aᴴ*A=1 ∧ (∀ x, H x*A=A*R x) ∧ (∀ x, (R x)ᴴ*R x=1) ∧
      (∀ V : Submodule ℂ (Fin r → ℂ), (∀ x v, v∈V → R x *ᵥ v∈V) → V=⊥ ∨ V=⊤) := by
  obtain ⟨S,_hSt,hi⟩ := exists_irreducible_subspace (matrixFamily H hu) ⊤
    (fun _ _ _ => Submodule.mem_top) top_ne_bot
  let b := stdOrthonormalBasis ℂ S
  let A := columns S b
  let R := fun x => Aᴴ*H x*A
  have hr : 0<Module.finrank ℂ S := by
    exact Nat.pos_of_ne_zero (fun hz => hi.1 (Submodule.finrank_eq_zero.mp hz))
  refine ⟨_,hr,R,A,columns_gram S b,?_,?_,?_⟩
  · intro x
    exact invariant_columns_intertwining S b (H x) (hi.2.1 x)
  · intro x
    exact (invariant_compression_unitary S b (H x) (hu x) (hi.2.1 x)).1
  · exact compression_irreducible H hu S b hi

end Paper2SubspaceCompression


==> anc/lean/Symmetric.lean <==
import Wedge
import Covariance
import Mathlib.LinearAlgebra.Matrix.Notation

/-! The actual six symmetric CG columns and the two actual Bell-compressed
Phi seeds in the paper's computational coefficient convention. -/
namespace Paper2Symmetric
open Matrix
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000
abbrev Q := Fin 3
abbrev Six := Fin 6
noncomputable abbrev c : ℂ := Qura.Wedge.normalization

theorem c_real : star c = c := by
  simp [c, Qura.Wedge.normalization, Complex.star_def]

private theorem c_conj : (starRingEnd ℂ) c = c := c_real

theorem c_squared : c ^ 2 = (1 / 2 : ℂ) := by
  have h : c * c * 2 = 1 := by simpa only [c_real] using Qura.Wedge.normalization_squared
  calc
    c ^ 2 = (c*c*2)/2 := by ring
    _ = 1/2 := by rw [h]

/-- Columns are 00, 11, 22, (01+10)/sqrt2, (02+20)/sqrt2, (12+21)/sqrt2. -/
noncomputable def sym : Matrix (Q × Q) Six ℂ := fun ab r =>
  ![if ab = (0,0) then 1 else 0,
    if ab = (1,1) then 1 else 0,
    if ab = (2,2) then 1 else 0,
    if ab = (0,1) ∨ ab = (1,0) then c else 0,
    if ab = (0,2) ∨ ab = (2,0) then c else 0,
    if ab = (1,2) ∨ ab = (2,1) then c else 0] r

theorem sym_real (ab : Q × Q) (r : Six) : star (sym ab r) = sym ab r := by
  rcases ab with ⟨a,b⟩
  fin_cases a <;> fin_cases b <;> fin_cases r <;> simp [sym, c_real]

theorem sym_swap (a b : Q) (r : Six) : sym (b,a) r = sym (a,b) r := by
  fin_cases a <;> fin_cases b <;> fin_cases r <;> simp [sym]

theorem sym_gram : symᴴ * sym = 1 := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [Matrix.mul_apply, Matrix.conjTranspose_apply, Fintype.sum_prod_type,
      Fin.sum_univ_succ, sym, c_real, c_conj] <;> ring_nf <;> norm_num [c_squared]

def swap : Matrix (Q × Q) (Q × Q) ℂ := fun ab ij => if ij = (ab.2,ab.1) then 1 else 0

theorem sym_projector : sym * symᴴ = (1 / 2 : ℂ) • (1 + swap) := by
  ext ⟨a,b⟩ ⟨i,j⟩
  fin_cases a <;> fin_cases b <;> fin_cases i <;> fin_cases j <;>
    norm_num [Matrix.mul_apply, Matrix.conjTranspose_apply, Fin.sum_univ_succ,
      sym, c_real, c_conj, swap, Matrix.one_apply] <;> ring_nf <;> norm_num [c_squared]

noncomputable def seedOne : Matrix (Q × Six) Q ℂ := fun ar j => c * sym (ar.1,j) ar.2
noncomputable def seedTwo : Matrix (Six × Q) Q ℂ := fun ra j => c * sym (j,ra.2) ra.1

theorem seed_exchange (a j : Q) (r : Six) : seedTwo (r,a) j = seedOne (a,r) j := by
  simp only [seedOne, seedTwo, sym_swap j a]

theorem seedOne_gram : seedOneᴴ * seedOne = 1 := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [Matrix.mul_apply, Matrix.conjTranspose_apply, Fintype.sum_prod_type,
      Fin.sum_univ_succ, seedOne, sym, c_real, c_conj, map_mul] <;>
    ring_nf <;> norm_num [show c^4 = (1/4:ℂ) by rw [show (4:ℕ)=2*2 by decide, pow_mul, c_squared]; norm_num, c_squared]

theorem seedTwo_gram : seedTwoᴴ * seedTwo = 1 := by
  ext i j
  simp only [Matrix.mul_apply, Matrix.conjTranspose_apply, Fintype.sum_prod_type,
    seed_exchange]
  rw [Finset.sum_comm]
  simpa only [Matrix.mul_apply, Matrix.conjTranspose_apply, Fintype.sum_prod_type]
    using congrFun (congrFun seedOne_gram i) j

end Paper2Symmetric


==> anc/lean/SymmetricCommutant.lean <==
import SymmetricRepresentation
import Mathlib.Tactic.FinCases

/-! Concrete scalar-commutant certificate for the six-dimensional symmetric
SU(3) representation. Only four explicit special-unitary matrices are used. -/
namespace Paper2SymmetricCommutant
open Matrix Paper2Symmetric Paper2PhiCovariance Paper2SymmetricRepresentation Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option linter.unnecessarySeqFocus false
set_option linter.unusedTactic false
set_option maxHeartbeats 4000000

def phase0 : Matrix Q Q ℂ := !![1,0,0; 0,Complex.I,0; 0,0,-Complex.I]
def phase1 : Matrix Q Q ℂ := !![Complex.I,0,0; 0,1,0; 0,0,-Complex.I]
def cycle : Matrix Q Q ℂ := !![0,1,0; 0,0,1; 1,0,0]
noncomputable def rotation : Matrix Q Q ℂ := !![3/5,4/5,0; -4/5,3/5,0; 0,0,1]

private theorem c_conj : (starRingEnd ℂ) c = c := c_real

theorem phase0_su : SpecialUnitary phase0 := by
  refine ⟨?_, ?_, ?_⟩
  · ext i j; fin_cases i <;> fin_cases j <;>
      norm_num [phase0, Matrix.mul_apply, Matrix.conjTranspose_apply,
        Fin.sum_univ_succ, Complex.star_def, Complex.I_sq]
  · ext i j; fin_cases i <;> fin_cases j <;>
      norm_num [phase0, Matrix.mul_apply, Matrix.conjTranspose_apply,
        Fin.sum_univ_succ, Complex.star_def, Complex.I_sq]
  · norm_num [phase0, Matrix.det_fin_three, Complex.I_sq]

theorem phase1_su : SpecialUnitary phase1 := by
  refine ⟨?_, ?_, ?_⟩
  · ext i j; fin_cases i <;> fin_cases j <;>
      norm_num [phase1, Matrix.mul_apply, Matrix.conjTranspose_apply,
        Fin.sum_univ_succ, Complex.star_def, Complex.I_sq]
  · ext i j; fin_cases i <;> fin_cases j <;>
      norm_num [phase1, Matrix.mul_apply, Matrix.conjTranspose_apply,
        Fin.sum_univ_succ, Complex.star_def, Complex.I_sq]
  · norm_num [phase1, Matrix.det_fin_three, Complex.I_sq]

theorem cycle_su : SpecialUnitary cycle := by
  refine ⟨?_, ?_, ?_⟩
  · ext i j; fin_cases i <;> fin_cases j <;>
      norm_num [cycle, Matrix.mul_apply, Matrix.conjTranspose_apply, Fin.sum_univ_succ]
  · ext i j; fin_cases i <;> fin_cases j <;>
      norm_num [cycle, Matrix.mul_apply, Matrix.conjTranspose_apply, Fin.sum_univ_succ]
  · norm_num [cycle, Matrix.det_fin_three]

theorem rotation_su : SpecialUnitary rotation := by
  refine ⟨?_, ?_, ?_⟩
  · ext i j; fin_cases i <;> fin_cases j <;>
      norm_num [rotation, Matrix.mul_apply, Matrix.conjTranspose_apply, Fin.sum_univ_succ,
        Complex.star_def] <;> norm_num [map_ofNat]
  · ext i j; fin_cases i <;> fin_cases j <;>
      norm_num [rotation, Matrix.mul_apply, Matrix.conjTranspose_apply, Fin.sum_univ_succ,
        Complex.star_def] <;> norm_num [map_ofNat]
  · norm_num [rotation, Matrix.det_fin_three]

theorem phase0_rep : symRep phase0 = diagonal ![1,-1,-1,Complex.I,-Complex.I,1] := by
  ext i j; fin_cases i <;> fin_cases j <;>
    norm_num [symRep, sym, phase0, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Matrix.kroneckerMap_apply, Fintype.sum_prod_type, Fin.sum_univ_succ,
      Matrix.diagonal, c_real, c_conj, Complex.star_def] <;>
    ring_nf <;> norm_num [c_squared, Complex.I_sq] <;> ring

theorem phase1_rep : symRep phase1 = diagonal ![-1,1,-1,Complex.I,1,-Complex.I] := by
  ext i j; fin_cases i <;> fin_cases j <;>
    norm_num [symRep, sym, phase1, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Matrix.kroneckerMap_apply, Fintype.sum_prod_type, Fin.sum_univ_succ,
      Matrix.diagonal, c_real, c_conj, Complex.star_def] <;>
    ring_nf <;> norm_num [c_squared, Complex.I_sq] <;> ring

private theorem scalar_from_weights (a u v : ℂ) (h : a*v=u*a)
    (hne : v-u ≠ 0) : a = 0 := by
  have hz : a*(v-u)=0 := by rw [mul_sub, h]; ring
  exact (mul_eq_zero.mp hz).resolve_right hne

theorem commutant_offdiagonal (A : Matrix Six Six ℂ)
    (hA : ∀ g, SpecialUnitary g → A * symRep g = symRep g * A) :
    ∀ i j, i ≠ j → A i j = 0 := by
  intro i j hij
  have h0 := congrFun (congrFun (hA phase0 phase0_su) i) j
  have h1 := congrFun (congrFun (hA phase1 phase1_su) i) j
  rw [phase0_rep] at h0
  rw [phase1_rep] at h1
  simp only [Matrix.mul_diagonal, Matrix.diagonal_mul] at h0 h1
  fin_cases i <;> fin_cases j <;> simp only [Matrix.cons_val_zero,
    Matrix.cons_val_succ, Matrix.cons_val_fin_one] at h0 h1
  all_goals first
    | exact False.elim (hij rfl)
    | (apply scalar_from_weights _ _ _ h0; norm_num [Complex.ext_iff]; done)
    | (apply scalar_from_weights _ _ _ h1; norm_num [Complex.ext_iff]; done)

theorem cycle_rep : symRep cycle =
    !![0,1,0,0,0,0; 0,0,1,0,0,0; 1,0,0,0,0,0;
       0,0,0,0,0,1; 0,0,0,1,0,0; 0,0,0,0,1,0] := by
  ext i j; fin_cases i <;> fin_cases j <;>
    norm_num [symRep, sym, cycle, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Matrix.kroneckerMap_apply, Fintype.sum_prod_type, Fin.sum_univ_succ,
      c_real, c_conj] <;> ring_nf <;> norm_num [c_squared]

theorem rotation_link : symRep rotation 0 3 = (24/25 : ℂ)*c := by
  norm_num [symRep, sym, rotation, Matrix.mul_apply, Matrix.conjTranspose_apply,
    Matrix.kroneckerMap_apply, Fintype.sum_prod_type, Fin.sum_univ_succ,
    c_real, c_conj] <;> ring

/-- Every matrix commuting with the actual symmetric SU(3) action is scalar.
No Schur conclusion or irreducibility is supplied as an assumption. -/
theorem scalar_commutant (A : Matrix Six Six ℂ)
    (hA : ∀ g, SpecialUnitary g → A * symRep g = symRep g * A) :
    A = A 0 0 • (1 : Matrix Six Six ℂ) := by
  have hd : A = diagonal (fun i => A i i) := by
    ext i j
    by_cases hij : i=j
    · subst j; simp
    · simp [Matrix.diagonal, hij, commutant_offdiagonal A hA i j hij]
  have hc := hA cycle cycle_su
  rw [hd, cycle_rep] at hc
  have h01 := congrFun (congrFun hc 0) 1
  have h12 := congrFun (congrFun hc 1) 2
  have h35 := congrFun (congrFun hc 3) 5
  have h43 := congrFun (congrFun hc 4) 3
  simp only [Matrix.diagonal_mul, Matrix.mul_diagonal] at h01 h12 h35 h43
  norm_num at h01 h12 h35 h43
  have hr := congrFun (congrFun (hA rotation rotation_su) 0) 3
  rw [hd] at hr
  simp only [Matrix.diagonal_mul, Matrix.mul_diagonal, rotation_link] at hr
  have hcn : c ≠ 0 := by
    intro hz
    have hs := c_squared
    norm_num [hz] at hs
  have h03 : A 0 0 = A 3 3 := by
    apply mul_right_cancel₀ (mul_ne_zero (by norm_num : (24/25 : ℂ)≠0) hcn)
    simpa only [mul_comm (A 3 3)] using hr
  have h52 : A 5 5 = A 2 2 := h35.symm.trans (h03.symm.trans (h01.trans h12))
  rw [hd]
  ext i j
  by_cases hij : i=j
  · subst j
    fin_cases i <;> simp [Matrix.diagonal, h01, h12, h35, h43, h03, h52]
  · simp [Matrix.diagonal, Matrix.one_apply, hij]

end Paper2SymmetricCommutant


==> anc/lean/SymmetricCube.lean <==
import Adjoint
import Covariance
import Mathlib.Tactic.LinearCombination

/-! Concrete symmetric-cube columns in the 27-dimensional tensor cube.
These normalized occupation columns give an actual ten-dimensional carrier,
rather than an assumed SU(3) dimension label. -/
noncomputable section
namespace Paper2SymmetricCube
open Matrix Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 8000000
abbrev Q := Fin 3
abbrev Ten := Fin 10
abbrev Triple := Q × (Q × Q)

def r3 : ℂ := 2 * Paper2Adjoint.r2 * Paper2Adjoint.r6
theorem r3_real : star r3 = r3 := by
  simp [r3, star_mul, Paper2Adjoint.r2_star, Paper2Adjoint.r6_star, mul_comm, mul_left_comm]
private theorem r3_conj : (starRingEnd ℂ) r3 = r3 := r3_real
theorem r3_squared : r3^2 = (1/3 : ℂ) := by
  simp only [r3, mul_pow, Paper2Adjoint.r2_sq, Paper2Adjoint.r6_sq]
  norm_num

def count (k : Q) (abc : Triple) : ℕ :=
  (if abc.1=k then 1 else 0) + (if abc.2.1=k then 1 else 0) +
    (if abc.2.2=k then 1 else 0)

/-- Occupations 000,111,222,001,002,011,022,112,122,012. -/
def cube : Matrix Triple Ten ℂ := fun abc r => ![
  if abc=(0,0,0) then 1 else 0,
  if abc=(1,1,1) then 1 else 0,
  if abc=(2,2,2) then 1 else 0,
  if count 0 abc=2 ∧ count 1 abc=1 then r3 else 0,
  if count 0 abc=2 ∧ count 2 abc=1 then r3 else 0,
  if count 0 abc=1 ∧ count 1 abc=2 then r3 else 0,
  if count 0 abc=1 ∧ count 2 abc=2 then r3 else 0,
  if count 1 abc=2 ∧ count 2 abc=1 then r3 else 0,
  if count 1 abc=1 ∧ count 2 abc=2 then r3 else 0,
  if count 0 abc=1 ∧ count 1 abc=1 ∧ count 2 abc=1
    then Paper2Adjoint.r6 else 0] r

theorem cube_real (abc : Triple) (r : Ten) : star (cube abc r) = cube abc r := by
  rcases abc with ⟨a,b,c⟩
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases r <;>
    simp [cube, count, r3_real, Paper2Adjoint.r6_star]

theorem cube_gram : cubeᴴ * cube = 1 := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    norm_num [cube, count, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fintype.sum_prod_type, Fin.sum_univ_succ, r3_conj, Paper2Adjoint.r6_conj] <;>
    ring_nf <;> norm_num [r3_squared, Paper2Adjoint.r6_sq]

theorem cube_swap12 (a b c : Q) (r : Ten) : cube (a,b,c) r = cube (b,a,c) r := by
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases r <;> simp [cube, count]

theorem cube_swap23 (a b c : Q) (r : Ten) : cube (a,b,c) r = cube (a,c,b) r := by
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases r <;> simp [cube, count]

def tensorCube (M : Matrix Q Q ℂ) : Matrix Triple Triple ℂ := M ⊗ₖ (M ⊗ₖ M)
def repTen (M : Matrix Q Q ℂ) : Matrix Ten Ten ℂ := cubeᴴ * tensorCube M * cube

private def d (i j : Q) : ℂ := if i=j then 1 else 0

theorem cube_projector_entry (a b c i j k : Q) :
    (cube*cubeᴴ) (a,b,c) (i,j,k) = (1/6:ℂ) *
      (d a i*d b j*d c k + d a i*d b k*d c j +
       d a j*d b i*d c k + d a j*d b k*d c i +
       d a k*d b i*d c j + d a k*d b j*d c i) := by
  fin_cases a <;> fin_cases b <;> fin_cases c <;>
    fin_cases i <;> fin_cases j <;> fin_cases k <;>
    norm_num [cube, count, d, Matrix.mul_apply, Matrix.conjTranspose_apply,
      Fin.sum_univ_succ, r3_conj, Paper2Adjoint.r6_conj] <;>
    ring_nf <;> norm_num [r3_squared, Paper2Adjoint.r6_sq]

end Paper2SymmetricCube


==> anc/lean/SymmetricCubeRep.lean <==
import SymmetricCube

noncomputable section
namespace Paper2SymmetricCube
open Matrix Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000

theorem cube_projector_vector (v : Triple → ℂ) (a b c : Q) :
    ((cube*cubeᴴ) *ᵥ v) (a,b,c) = (1/6:ℂ) *
      (v (a,b,c)+v (a,c,b)+v (b,a,c)+v (c,a,b)+v (b,c,a)+v (c,b,a)) := by
  simp only [Matrix.mulVec, dotProduct, Fintype.sum_prod_type, cube_projector_entry]
  let δ : Q → Q → ℂ := fun i j => if i=j then 1 else 0
  change (∑ i, ∑ j, ∑ k, ((1/6:ℂ) *
    (δ a i*δ b j*δ c k + δ a i*δ b k*δ c j +
     δ a j*δ b i*δ c k + δ a j*δ b k*δ c i +
     δ a k*δ b i*δ c j + δ a k*δ b j*δ c i)) * v (i,j,k)) = _
  simp [δ, mul_add, add_mul, Finset.sum_add_distrib, mul_ite, ite_mul, eq_comm]

theorem cube_complete_on_symmetric (v : Triple → ℂ)
    (h12 : ∀ a b c, v (a,b,c)=v (b,a,c))
    (h23 : ∀ a b c, v (a,b,c)=v (a,c,b)) :
    (cube*cubeᴴ) *ᵥ v = v := by
  funext ⟨a,b,c⟩
  rw [cube_projector_vector]
  have h1 : v (a,c,b)=v (a,b,c) := (h23 a b c).symm
  have h2 : v (b,a,c)=v (a,b,c) := (h12 a b c).symm
  have h3 : v (c,a,b)=v (a,b,c) := (h12 a c b).symm.trans h1
  have h4 : v (b,c,a)=v (a,b,c) := (h23 b a c).symm.trans h2
  have h5 : v (c,b,a)=v (a,b,c) := (h12 b c a).symm.trans h4
  rw [h1,h2,h3,h4,h5]
  ring

theorem transformed_cube_swap12 (M : Matrix Q Q ℂ) (a b c : Q) (r : Ten) :
    (tensorCube M * cube) (a,b,c) r = (tensorCube M * cube) (b,a,c) r := by
  simp only [tensorCube, Matrix.mul_apply, Matrix.kronecker_apply,
    Fintype.sum_prod_type]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  apply Finset.sum_congr rfl
  intro k _
  rw [cube_swap12]
  ring

theorem transformed_cube_swap23 (M : Matrix Q Q ℂ) (a b c : Q) (r : Ten) :
    (tensorCube M * cube) (a,b,c) r = (tensorCube M * cube) (a,c,b) r := by
  simp only [tensorCube, Matrix.mul_apply, Matrix.kronecker_apply,
    Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro i _
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro j _
  apply Finset.sum_congr rfl
  intro k _
  rw [cube_swap23]
  ring

theorem cube_intertwining (M : Matrix Q Q ℂ) :
    tensorCube M * cube = cube * repTen M := by
  have h : (cube*cubeᴴ) * (tensorCube M * cube) = tensorCube M * cube := by
    ext abc r
    exact congrFun (cube_complete_on_symmetric
      (fun abc => (tensorCube M * cube) abc r)
      (fun a b c => transformed_cube_swap12 M a b c r)
      (fun a b c => transformed_cube_swap23 M a b c r)) abc
  simpa only [repTen, Matrix.mul_assoc] using h.symm

theorem tensorCube_mul (M N : Matrix Q Q ℂ) :
    tensorCube (M*N) = tensorCube M * tensorCube N := by
  simp only [tensorCube, Matrix.mul_kronecker_mul]

theorem repTen_mul (M N : Matrix Q Q ℂ) : repTen (M*N) = repTen M * repTen N := by
  rw [repTen, tensorCube_mul, Matrix.mul_assoc, Matrix.mul_assoc, cube_intertwining N]
  simp only [repTen, Matrix.mul_assoc]

theorem repTen_one : repTen (1 : Matrix Q Q ℂ) = 1 := by
  simp only [repTen, tensorCube, Matrix.one_kronecker_one, Matrix.mul_one, cube_gram]

theorem repTen_unitary (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (repTen U)ᴴ * repTen U = 1 := by
  have ht : (tensorCube U)ᴴ * tensorCube U = 1 := by
    simp only [tensorCube, Matrix.conjTranspose_kronecker,
      ← Matrix.mul_kronecker_mul, hU.1, Matrix.one_kronecker_one]
  have h := congrArg (fun A => Aᴴ*A) (cube_intertwining U)
  simpa only [Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc (tensorCube U)ᴴ, ht, Matrix.one_mul,
    ← Matrix.mul_assoc cubeᴴ, cube_gram, Matrix.one_mul] using h.symm

end Paper2SymmetricCube


==> anc/lean/SymmetricInvariantSubspaces.lean <==
import SymmetricCommutant
import Embedding

/-! No proper invariant orthonormal subspace of the concrete six-dimensional
symmetric action. Scalarity is derived from the preceding explicit certificate. -/
namespace Paper2SymmetricInvariantSubspaces
open Matrix Paper2Symmetric Paper2PhiCovariance Paper2SymmetricCommutant Paper2S123
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false

theorem commuting_projector_trivial (P : Matrix Six Six ℂ)
    (hp : P*P=P)
    (hc : ∀ g, SpecialUnitary g → P*symRep g=symRep g*P) : P=0 ∨ P=1 := by
  have hs := scalar_commutant P hc
  have he := congrFun (congrFun hp 0) 0
  rw [hs] at he
  simp [Matrix.smul_mul, Matrix.mul_smul, smul_smul] at he
  have hz : P 0 0*(P 0 0-1)=0 := by rw [mul_sub,mul_one,he,sub_self]
  rcases mul_eq_zero.mp hz with h0 | h1
  · left; simpa [h0] using hs
  · right; simpa [sub_eq_zero.mp h1] using hs

theorem invariant_embedding_projector {r : Type*} [Fintype r] [DecidableEq r]
    (A : Matrix Six r ℂ) (hA : Aᴴ*A=1)
    (σ : Matrix Q Q ℂ → Matrix r r ℂ)
    (hσ : ∀ g, SpecialUnitary g → σ g*(σ g)ᴴ=1)
    (haction : ∀ g, SpecialUnitary g → symRep g*A=A*σ g) :
    A*Aᴴ=0 ∨ A*Aᴴ=1 := by
  apply commuting_projector_trivial
  · simp only [Matrix.mul_assoc, ← Matrix.mul_assoc Aᴴ A, hA, Matrix.one_mul]
  · intro g hg
    have hx := Paper2Embedding.block_extraction A (symRep g) (σ g)
      (symRep_unitary g hg) (hσ g hg) (haction g hg)
    rw [Matrix.mul_assoc, hx, ← Matrix.mul_assoc, ← haction g hg]
    simp only [Matrix.mul_assoc]

theorem invariant_embedding_dimension {r : Type*} [Fintype r] [DecidableEq r]
    (A : Matrix Six r ℂ) (hA : Aᴴ*A=1)
    (σ : Matrix Q Q ℂ → Matrix r r ℂ)
    (hσ : ∀ g, SpecialUnitary g → σ g*(σ g)ᴴ=1)
    (haction : ∀ g, SpecialUnitary g → symRep g*A=A*σ g) :
    Fintype.card r=0 ∨ Fintype.card r=6 := by
  have ht := Matrix.trace_mul_comm A Aᴴ
  rw [hA] at ht
  rcases invariant_embedding_projector A hA σ hσ haction with hz | hi
  · left
    rw [hz] at ht
    simpa using ht.symm
  · right
    rw [hi] at ht
    norm_num at ht
    exact_mod_cast ht.symm

end Paper2SymmetricInvariantSubspaces


==> anc/lean/SymmetricIrreducible.lean <==
import InvariantSubspaceCoordinates
import SymmetricInvariantSubspaces

/-! The concrete symmetric SU(3) representation has no proper nonzero complex
invariant submodule. Its orthonormal coordinates are constructed internally. -/
namespace Paper2SymmetricIrreducible
open Matrix Paper2Symmetric Paper2PhiCovariance Paper2S123 Paper2InvariantSubspaceCoordinates
noncomputable section
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false

theorem invariant_submodule_trivial (S : Submodule ℂ (EuclideanSpace ℂ Six))
    (hS : ∀ g, SpecialUnitary g → ∀ x : EuclideanSpace ℂ Six,
      x∈S → WithLp.toLp 2 ((symRep g).mulVec (WithLp.ofLp x))∈S) : S=⊥ ∨ S=⊤ := by
  let b := stdOrthonormalBasis ℂ S
  let σ (g : Matrix Q Q ℂ) := (columns S b)ᴴ*symRep g*columns S b
  have hd := Paper2SymmetricInvariantSubspaces.invariant_embedding_dimension
    (columns S b) (columns_gram S b) σ
    (fun g hg => (invariant_compression_unitary S b (symRep g) (symRep_unitary g hg) (hS g hg)).2)
    (fun g hg => invariant_columns_intertwining S b (symRep g) (hS g hg))
  simp only [Fintype.card_fin] at hd
  rcases hd with h0 | h6
  · exact Or.inl (Submodule.finrank_eq_zero.mp h0)
  · right
    apply Submodule.eq_top_of_finrank_eq
    simpa using h6

end
end Paper2SymmetricIrreducible


==> anc/lean/SymmetricRepresentation.lean <==
import PhiCovariance

/-! Multiplication, adjoints and conjugation of the explicit six-column
symmetric representation. These are coefficient identities for all complex
matrices, rather than hypotheses attached to an abstract representation. -/
namespace Paper2SymmetricRepresentation
open Matrix Paper2Symmetric Paper2PhiCovariance Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false

theorem symRep_one : symRep (1 : Matrix Q Q ℂ) = 1 := by
  simp only [symRep, Matrix.one_kronecker_one, Matrix.mul_one, sym_gram]

theorem symRep_mul (A B : Matrix Q Q ℂ) :
    symRep (A * B) = symRep A * symRep B := by
  calc
    symRep (A * B) = symᴴ * (A ⊗ₖ A) * ((B ⊗ₖ B) * sym) := by
      simp only [symRep, Matrix.mul_kronecker_mul, Matrix.mul_assoc]
    _ = symRep A * symRep B := by
      rw [sym_intertwining]; simp only [symRep, Matrix.mul_assoc]

theorem symRep_adjoint (A : Matrix Q Q ℂ) : symRep Aᴴ = (symRep A)ᴴ := by
  simp only [symRep, Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose,
    Matrix.conjTranspose_kronecker, Matrix.mul_assoc]

theorem sym_map_star : sym.map star = sym := by
  ext i j; exact sym_real i j

theorem symAdjoint_map_star : symᴴ.map star = symᴴ := by
  ext i j
  change star (star (sym j i)) = star (sym j i)
  rw [star_star, sym_real]

theorem symRep_conjugate (A : Matrix Q Q ℂ) :
    symRep (A.map star) = (symRep A).map star := by
  have hk : (A ⊗ₖ A).map star = A.map star ⊗ₖ A.map star := by
    ext i j; simp [Matrix.kronecker_apply]
  have hm (X : Matrix Six (Q × Q) ℂ) (Y : Matrix (Q × Q) (Q × Q) ℂ) :
      (X * Y).map star = X.map star * Y.map star := by
    ext i j; simp [Matrix.mul_apply, map_sum, star_mul]
  have hn (X : Matrix Six (Q × Q) ℂ) :
      (X * sym).map star = X.map star * sym.map star := by
    ext i j; simp [Matrix.mul_apply, map_sum, star_mul]
  simp only [symRep, hn, hm, hk, sym_map_star, symAdjoint_map_star]

theorem symRep_two_sided_unitary (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (symRep U)ᴴ * symRep U = 1 ∧ symRep U * (symRep U)ᴴ = 1 := by
  refine ⟨symRep_unitary U hU, ?_⟩
  rw [← symRep_adjoint, ← symRep_mul, hU.2.1, symRep_one]

end Paper2SymmetricRepresentation


==> anc/lean/TenCharacter.lean <==
import SymmetricCubeRep

/-! An exact character witness distinguishes the actual symmetric cube from
its complex conjugate. This proves inequivalence without assuming either
irreducibility or a tensor-product decomposition. -/
noncomputable section
namespace Paper2TenCharacter
open Matrix Paper2S123 Paper2SymmetricCube
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000

def weights (z : Q → ℂ) : Ten → ℂ := ![
  z 0^3, z 1^3, z 2^3, z 0^2*z 1, z 0^2*z 2,
  z 0*z 1^2, z 0*z 2^2, z 1^2*z 2, z 1*z 2^2, z 0*z 1*z 2]

theorem cube_diagonal (z : Q → ℂ) :
    tensorCube (Matrix.diagonal z) * cube = cube * Matrix.diagonal (weights z) := by
  ext ⟨a,b,c⟩ r
  simp only [tensorCube, Matrix.mul_apply, Matrix.kronecker_apply,
    Fintype.sum_prod_type, Matrix.diagonal_apply, mul_ite, ite_mul]
  simp only [Finset.sum_ite_eq', Finset.sum_ite_eq, Finset.mem_univ, ite_true,
    mul_zero, zero_mul, mul_one, one_mul, Finset.sum_const_zero]
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases r <;>
    simp [cube, count, weights] <;> ring

theorem repTen_diagonal (z : Q → ℂ) :
    repTen (Matrix.diagonal z) = Matrix.diagonal (weights z) := by
  rw [repTen, Matrix.mul_assoc, cube_diagonal, ← Matrix.mul_assoc, cube_gram, Matrix.one_mul]

def witness : Matrix Q Q ℂ := Matrix.diagonal ![Complex.I,Complex.I,-1]

theorem witness_SU : SpecialUnitary witness := by
  have hl : witnessᴴ*witness=1 := by
    ext i j
    fin_cases i <;> fin_cases j <;>
      norm_num [witness, Matrix.mul_apply, Matrix.conjTranspose_apply,
        Matrix.diagonal_apply, Fin.sum_univ_succ, Matrix.one_apply, Complex.I_sq]
  refine ⟨hl, mul_eq_one_comm.mp hl, ?_⟩
  norm_num [witness, Matrix.det_diagonal, Fin.prod_univ_succ, Complex.I_sq]

theorem trace_ten_witness : Matrix.trace (repTen witness) = 2-2*Complex.I := by
  rw [witness, repTen_diagonal]
  norm_num [weights, Matrix.trace, Matrix.diag, Fin.sum_univ_succ, Complex.I_sq]
  ring

theorem trace_conjugate_ten_witness :
    Matrix.trace ((repTen witness).map star) = 2+2*Complex.I := by
  rw [witness, repTen_diagonal]
  norm_num [weights, Matrix.trace, Matrix.diag, Matrix.map_apply,
    Matrix.diagonal_apply, Fin.sum_univ_succ, Complex.I_sq]
  ring

theorem traces_differ : Matrix.trace (repTen witness) ≠
    Matrix.trace ((repTen witness).map star) := by
  rw [trace_ten_witness, trace_conjugate_ten_witness]
  intro h
  have hi := congrArg Complex.im h
  norm_num at hi

/-- No invertible change of coordinates intertwines the actual ten-dimensional
symmetric-cube action and its conjugate on every SU(3) matrix. -/
theorem ten_not_equivalent_conjugate :
    ¬ ∃ B C : Matrix Ten Ten ℂ, B*C=1 ∧ C*B=1 ∧
      ∀ U : Matrix Q Q ℂ, SpecialUnitary U →
        repTen U * B = B * (repTen U).map star := by
  rintro ⟨B,C,hBC,hCB,h⟩
  apply traces_differ
  have he := congrArg (fun M => M*C) (h witness witness_SU)
  rw [Matrix.mul_assoc, hBC, Matrix.mul_one] at he
  calc
    Matrix.trace (repTen witness) = Matrix.trace (B * (repTen witness).map star * C) :=
      congrArg Matrix.trace he
    _ = Matrix.trace ((repTen witness).map star) := by
      rw [Matrix.trace_mul_cycle, hCB, Matrix.one_mul]

end Paper2TenCharacter


==> anc/lean/TenCommutant.lean <==
import TenWeights

/-! A concrete scalar-commutant certificate for the actual ten-dimensional
symmetric-cube SU(3) action. Two diagonal matrices separate all ten weights;
a cyclic permutation and three rational-rotation entries join their orbits. -/
noncomputable section
namespace Paper2TenCommutant
open Matrix Paper2S123 Paper2SymmetricCube Paper2TenCharacter
open Paper2SymmetricCommutant
set_option linter.unusedSimpArgs false
set_option linter.unusedTactic false
set_option maxHeartbeats 4000000

private theorem scalar_from_weights (a u v : ℂ) (h : a*v=u*a)
    (hne : v-u ≠ 0) : a = 0 := by
  have hz : a*(v-u)=0 := by rw [mul_sub, h]; ring
  exact (mul_eq_zero.mp hz).resolve_right hne

theorem commutant_offdiagonal (A : Matrix Ten Ten ℂ)
    (hA : ∀ g, SpecialUnitary g → A * repTen g = repTen g * A) :
    ∀ i j, i ≠ j → A i j = 0 := by
  intro i j hij
  have h0 := congrFun (congrFun (hA phase0 phase0_su) i) j
  have h1 := congrFun (congrFun (hA phase1 phase1_su) i) j
  rw [ten_phase0] at h0
  rw [ten_phase1] at h1
  simp only [Matrix.mul_diagonal, Matrix.diagonal_mul] at h0 h1
  fin_cases i <;> fin_cases j <;>
    simp only [weights, Matrix.cons_val_zero, Matrix.cons_val_succ,
      Matrix.cons_val_fin_one] at h0 h1
  all_goals first
    | exact False.elim (hij rfl)
    | (apply scalar_from_weights _ _ _ h0; norm_num [Complex.ext_iff, pow_succ, Complex.I_sq]; done)
    | (apply scalar_from_weights _ _ _ h1; norm_num [Complex.ext_iff, pow_succ, Complex.I_sq]; done)

theorem scalar_commutant (A : Matrix Ten Ten ℂ)
    (hA : ∀ g, SpecialUnitary g → A * repTen g = repTen g * A) :
    A = A 0 0 • (1 : Matrix Ten Ten ℂ) := by
  have hd : A = diagonal (fun i => A i i) := by
    ext i j
    by_cases hij : i=j
    · subst j; simp
    · simp [Matrix.diagonal, hij, commutant_offdiagonal A hA i j hij]
  have hc := hA cycle cycle_su
  rw [hd, ten_cycle] at hc
  have h01 := congrFun (congrFun hc 0) 1
  have h12 := congrFun (congrFun hc 1) 2
  have h37 := congrFun (congrFun hc 3) 7
  have h76 := congrFun (congrFun hc 7) 6
  have h45 := congrFun (congrFun hc 4) 5
  have h58 := congrFun (congrFun hc 5) 8
  simp only [Matrix.diagonal_mul, Matrix.mul_diagonal] at h01 h12 h37 h76 h45 h58
  norm_num [cycleTen, cycleCoords] at h01 h12 h37 h76 h45 h58
  have h3n : r3 ≠ 0 := by intro h; have hs:=r3_squared; norm_num [h] at hs
  have h6n : Paper2Adjoint.r6 ≠ 0 := by
    intro h; have hs:=Paper2Adjoint.r6_sq; norm_num [h] at hs
  have hr := hA rotation rotation_su
  rw [hd] at hr
  have hr03 := congrFun (congrFun hr 0) 3
  have hr05 := congrFun (congrFun hr 0) 5
  have hr49 := congrFun (congrFun hr 4) 9
  simp only [Matrix.diagonal_mul, Matrix.mul_diagonal,
    rotation_link03, rotation_link05, rotation_link49] at hr03 hr05 hr49
  have h03 : A 0 0=A 3 3 := by
    apply mul_right_cancel₀ (mul_ne_zero (by norm_num : (108/125:ℂ)≠0) h3n)
    simpa only [mul_comm (A 3 3)] using hr03
  have h05 : A 0 0=A 5 5 := by
    apply mul_right_cancel₀ (mul_ne_zero (by norm_num : (144/125:ℂ)≠0) h3n)
    simpa only [mul_comm (A 5 5)] using hr05
  have h49 : A 4 4=A 9 9 := by
    apply mul_right_cancel₀ (mul_ne_zero (mul_ne_zero (by norm_num : (72/25:ℂ)≠0) h3n) h6n)
    simpa only [mul_comm (A 9 9)] using hr49
  have he (i : Ten) : A i i=A 0 0 := by
    fin_cases i
    · rfl
    · exact h01.symm
    · exact (h01.trans h12).symm
    · exact h03.symm
    · exact h45.trans h05.symm
    · exact h05.symm
    · exact h76.symm.trans (h37.symm.trans h03.symm)
    · exact h37.symm.trans h03.symm
    · exact h58.symm.trans h05.symm
    · exact h49.symm.trans (h45.trans h05.symm)
  rw [hd]
  ext i j
  by_cases hij : i=j
  · subst j; simp [he]
  · simp [Matrix.diagonal, Matrix.one_apply, hij]

end Paper2TenCommutant


==> anc/lean/TenDimensionSeparation.lean <==
import TenSeparation
import Mathlib.LinearAlgebra.Matrix.Rank

/-! The concrete ten-dimensional representation cannot receive an
intertwiner from a smaller unitary matrix family. Scalar commutation is
proved for the actual ten action; no irreducibility premise is supplied. -/
noncomputable section
namespace Paper2TenDimensionSeparation
open Matrix Paper2S123 Paper2SymmetricCube
open scoped ComplexOrder
set_option linter.unusedSimpArgs false

theorem smaller_ten_intertwiner_zero {n : Type*} [Fintype n] [DecidableEq n]
    (hn : Fintype.card n < 10) (R : Matrix Q Q ℂ → Matrix n n ℂ)
    (hR : ∀ U, SpecialUnitary U → (R U)ᴴ * R U = 1)
    (B : Matrix Ten n ℂ)
    (hB : ∀ U, SpecialUnitary U → repTen U * B = B * R U) : B=0 := by
  have hc : ∀ U, SpecialUnitary U → (B*Bᴴ) * repTen U = repTen U * (B*Bᴴ) := by
    intro U hU
    have he := Paper2Embedding.block_extraction B (repTen U) (R U)
      (repTen_unitary U hU) (mul_eq_one_comm.mp (hR U hU)) (hB U hU)
    rw [Matrix.mul_assoc, he, ← Matrix.mul_assoc, ← hB U hU, Matrix.mul_assoc]
  have hs := Paper2TenCommutant.scalar_commutant (B*Bᴴ) hc
  by_contra hz
  let a : ℂ := (B*Bᴴ) 0 0
  have ha : a≠0 := by
    intro h
    apply hz
    apply Matrix.self_mul_conjTranspose_eq_zero.mp
    rw [hs, show (B*Bᴴ) 0 0=0 from h, zero_smul]
  let C : Matrix n Ten ℂ := a⁻¹ • Bᴴ
  have hs' : B*Bᴴ=a•1 := hs
  have hBC : B*C=1 := by
    change B*(a⁻¹•Bᴴ)=1
    rw [Matrix.mul_smul, hs', smul_smul]
    change (a⁻¹*a) • (1 : Matrix Ten Ten ℂ) = 1
    rw [inv_mul_cancel₀ ha, one_smul]
  have hdim := (Matrix.rank_mul_le_left B C).trans (Matrix.rank_le_card_width B)
  rw [hBC, Matrix.rank_one] at hdim
  exact (not_le_of_gt hn) (by simpa using hdim)

theorem smaller_conjugate_ten_intertwiner_zero {n : Type*} [Fintype n] [DecidableEq n]
    (hn : Fintype.card n < 10) (R : Matrix Q Q ℂ → Matrix n n ℂ)
    (hR : ∀ U, SpecialUnitary U → (R U)ᴴ * R U = 1)
    (B : Matrix Ten n ℂ)
    (hB : ∀ U, SpecialUnitary U → (repTen U).map star * B = B * R U) : B=0 := by
  apply smaller_ten_intertwiner_zero hn (fun U => R (U.map star))
    (fun U hU => hR (U.map star) (specialUnitary_conjugate hU)) B
  intro U hU
  have h := hB (U.map star) (specialUnitary_conjugate hU)
  have hh : (repTen (U.map star)).map star = repTen U := by
    rw [Paper2TenSeparation.repTen_conjugate]
    ext i j
    simp
  rwa [hh] at h

theorem adjoint_conjugate_ten_intertwiner_zero (B : Matrix Ten (Fin 8) ℂ)
    (hB : ∀ U, SpecialUnitary U →
      (repTen U).map star * B = B * Paper2Adjoint.R U) : B=0 :=
  smaller_conjugate_ten_intertwiner_zero (by decide) Paper2Adjoint.R
    (fun U hU => Paper2Adjoint.R_unitary U hU.1) B hB

end Paper2TenDimensionSeparation


==> anc/lean/TenIrreducible.lean <==
import TenSeparation
import ScalarCommutantIrreducible

/-! The actual symmetric cube and its conjugate have no proper invariant
complex submodule. Arbitrary subspaces are handled by a proved orthonormal
basis/compression construction, not assumed to arrive with CG coordinates. -/
namespace Paper2TenIrreducible
open Matrix Paper2S123 Paper2SymmetricCube

theorem invariant_submodule_trivial (S : Submodule ℂ (EuclideanSpace ℂ Ten))
    (hS : ∀ U, SpecialUnitary U → ∀ x, x∈S →
      WithLp.toLp 2 ((repTen U).mulVec (WithLp.ofLp x))∈S) : S=⊥ ∨ S=⊤ := by
  refine Paper2ScalarCommutantIrreducible.invariant_submodule_trivial
    (fun U : {U : Matrix Q Q ℂ // SpecialUnitary U} => repTen U.val)
    (fun U => repTen_unitary U.val U.property) ?_ S ?_
  · intro P hp
    exact ⟨P 0 0, Paper2TenCommutant.scalar_commutant P (fun U hU => hp ⟨U,hU⟩)⟩
  · intro U
    exact hS U.val U.property

theorem conjugate_invariant_submodule_trivial (S : Submodule ℂ (EuclideanSpace ℂ Ten))
    (hS : ∀ U, SpecialUnitary U → ∀ x, x∈S →
      WithLp.toLp 2 (((repTen U).map star).mulVec (WithLp.ofLp x))∈S) : S=⊥ ∨ S=⊤ := by
  apply invariant_submodule_trivial S
  intro U hU x hx
  have h := hS (U.map star) (specialUnitary_conjugate hU) x hx
  have hc : ((repTen (U.map star)).map star) = repTen U := by
    rw [Paper2TenSeparation.repTen_conjugate]
    ext i j
    simp
  rwa [hc] at h

end Paper2TenIrreducible


==> anc/lean/TenSeedExclusion.lean <==
import ThreeSixExclusion
import TensorHom

/-! The manuscript ten-branch exclusion, for the actual symmetric-cube
left action and actual conjugate-symmetric-square right action. The
Tensor--Hom equivalence is applied to the coefficients of the seed. -/
namespace Paper2TenSeedExclusion
open Matrix Paper2S123 Paper2SymmetricCube Paper2ThreeSixDecomposition
open scoped Kronecker

theorem ten_from_conjugate_three_six_zero (B : Matrix Ten Carrier ℂ)
    (hB : ∀ U, SpecialUnitary U → repTen U * B = B * action (U.map star)) : B=0 := by
  apply Paper2ThreeSixExclusion.conjugate_ten_from_three_six_zero B
  intro U hU
  have h := hB (U.map star) (specialUnitary_conjugate hU)
  have hh : (U.map star).map star = U := by ext i j; simp
  rwa [Paper2TenSeparation.repTen_conjugate, hh] at h

theorem ten_bar_six_seed_zero (S : Matrix (Ten × Six) Q ℂ)
    (hS : ∀ U, SpecialUnitary U → S * U.map star =
      (repTen U ⊗ₖ Paper2PhiCovariance.symRep U) * S) : S=0 := by
  have hzero : Paper2TensorHom.reshape S=0 := ten_from_conjugate_three_six_zero
      (Paper2TensorHom.reshape S) (by
    intro U hU
    have hc : (Paper2PhiCovariance.symRep (U.map star)).map star =
        Paper2PhiCovariance.symRep U := by
      rw [Paper2SymmetricRepresentation.symRep_conjugate]
      ext i j
      simp
    have hu := Paper2PhiCovariance.symRep_unitary (U.map star) (specialUnitary_conjugate hU)
    have he := (Paper2TensorHom.reshaped_intertwining_iff S (repTen U)
      (Paper2PhiCovariance.symRep (U.map star)) (U.map star) hu
      (mul_eq_one_comm.mp hu)).mp (by simpa only [hc] using hS U hU)
    exact he.symm)
  ext ⟨t,r⟩ q
  exact congrFun (congrFun hzero t) (q,r)

noncomputable def tenBarSix (g h : Matrix Q Q ℂ) : Matrix (Ten × Six) (Ten × Six) ℂ :=
  repTen g ⊗ₖ Paper2PhiCovariance.symRep (h.map star)

theorem ten_bar_six_family_zero
    (K : Matrix Q Q ℂ → Matrix (Ten × Six) Q ℂ)
    (hK : TransposeCovariant K tenBarSix)
    (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) : K U=0 := by
  apply zero_seed_zero_family hK (ten_bar_six_seed_zero (K 1) ?_) hU
  intro g hg
  have hh : (g.map star).map star = g := by ext i j; simp
  simpa only [tenBarSix, hh] using seed_constraint hK hg

end Paper2TenSeedExclusion



==> anc/lean/TenSeparation.lean <==
import TenCommutant
import Embedding
import Mathlib.LinearAlgebra.Matrix.DotProduct
import Mathlib.Analysis.Complex.Basic

/-! Every intertwiner between the actual symmetric cube and its conjugate
vanishes. The proof combines the concrete scalar-commutant certificate with
the exact character witness, without an irreducibility premise. -/
noncomputable section
namespace Paper2TenSeparation
open Matrix Paper2S123 Paper2SymmetricCube Paper2TenCharacter
open scoped ComplexOrder
set_option linter.unusedSimpArgs false

theorem repTen_adjoint (M : Matrix Q Q ℂ) : repTen Mᴴ = (repTen M)ᴴ := by
  simp only [repTen, tensorCube, Matrix.conjTranspose_mul,
    Matrix.conjTranspose_conjTranspose, Matrix.conjTranspose_kronecker, Matrix.mul_assoc]

theorem repTen_conjugate (M : Matrix Q Q ℂ) :
    repTen (M.map star) = (repTen M).map star := by
  have hc : cube.map star = cube := by ext i j; exact cube_real i j
  have hca : cubeᴴ.map star = cubeᴴ := by
    ext i j
    simp only [Matrix.map_apply, Matrix.conjTranspose_apply]
    exact congrArg star (cube_real j i)
  have ht : tensorCube (M.map star) = (tensorCube M).map star := by
    ext ⟨a,b,c⟩ ⟨i,j,k⟩
    simp [tensorCube, Matrix.kroneckerMap_apply, mul_comm, mul_left_comm]
  have hm (X : Matrix Ten Triple ℂ) (Y : Matrix Triple Triple ℂ) :
      (X*Y).map star = X.map star * Y.map star := by
    ext i j; simp [Matrix.mul_apply, map_sum, star_mul]
  have hn (X : Matrix Ten Triple ℂ) :
      (X*cube).map star = X.map star * cube.map star := by
    ext i j; simp [Matrix.mul_apply, map_sum, star_mul]
  simp only [repTen, ht, hn, hm, hc, hca]

theorem conjugate_unitary (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    ((repTen U).map star)ᴴ * (repTen U).map star = 1 := by
  have h := congrArg Matrix.transpose (repTen_unitary U hU)
  have hc : ((repTen U).map star)ᴴ = (repTen U)ᵀ := by ext i j; simp
  rw [hc]
  simpa only [Matrix.transpose_mul, Matrix.transpose_one, Matrix.conjTranspose_transpose] using h

theorem ten_conjugate_intertwiner_zero (B : Matrix Ten Ten ℂ)
    (hB : ∀ U, SpecialUnitary U → repTen U * B = B * (repTen U).map star) : B=0 := by
  have hc : ∀ U, SpecialUnitary U → (B*Bᴴ) * repTen U = repTen U * (B*Bᴴ) := by
    intro U hU
    have he := Paper2Embedding.block_extraction B (repTen U) ((repTen U).map star)
      (repTen_unitary U hU) (mul_eq_one_comm.mp (conjugate_unitary U hU)) (hB U hU)
    rw [Matrix.mul_assoc, he, ← Matrix.mul_assoc, ← hB U hU, Matrix.mul_assoc]
  have hs := Paper2TenCommutant.scalar_commutant (B*Bᴴ) hc
  by_contra hn
  let a : ℂ := (B*Bᴴ) 0 0
  have ha : a≠0 := by
    intro hz
    apply hn
    apply Matrix.self_mul_conjTranspose_eq_zero.mp
    rw [hs, show (B*Bᴴ) 0 0=0 from hz, zero_smul]
  let C : Matrix Ten Ten ℂ := a⁻¹ • Bᴴ
  have hs' : B*Bᴴ=a•1 := hs
  have hBC : B*C=1 := by
    change B*(a⁻¹•Bᴴ)=1
    rw [Matrix.mul_smul, hs', smul_smul]
    change (a⁻¹*a) • (1 : Matrix Ten Ten ℂ) = 1
    rw [inv_mul_cancel₀ ha, one_smul]
  exact ten_not_equivalent_conjugate ⟨B,C,hBC,mul_eq_one_comm.mp hBC,hB⟩

theorem conjugate_ten_intertwiner_zero (B : Matrix Ten Ten ℂ)
    (hB : ∀ U, SpecialUnitary U → (repTen U).map star * B = B * repTen U) : B=0 := by
  have hz : Bᴴ=0 := ten_conjugate_intertwiner_zero Bᴴ (by
    intro U hU
    exact (Paper2Embedding.block_extraction B ((repTen U).map star) (repTen U)
      (conjugate_unitary U hU) (mul_eq_one_comm.mp (repTen_unitary U hU)) (hB U hU)).symm)
  simpa only [Matrix.conjTranspose_conjTranspose, Matrix.conjTranspose_zero] using
    congrArg Matrix.conjTranspose hz

end Paper2TenSeparation


==> anc/lean/TenWeights.lean <==
import TenCharacter
import SymmetricCommutant

/-! A concrete scalar-commutant certificate for the actual ten-dimensional
symmetric-cube SU(3) action. Two diagonal matrices separate all ten weights;
a cyclic permutation and three rational-rotation entries join their orbits. -/
noncomputable section
namespace Paper2TenCommutant
open Matrix Paper2S123 Paper2SymmetricCube Paper2TenCharacter
open Paper2SymmetricCommutant
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 4000000

theorem ten_phase0 : repTen phase0 = diagonal (weights ![1,Complex.I,-Complex.I]) := by
  have h : phase0 = diagonal ![1,Complex.I,-Complex.I] := by
    ext i j; fin_cases i <;> fin_cases j <;> simp [phase0, Matrix.diagonal]
  rw [h, repTen_diagonal]

theorem ten_phase1 : repTen phase1 = diagonal (weights ![Complex.I,1,-Complex.I]) := by
  have h : phase1 = diagonal ![Complex.I,1,-Complex.I] := by
    ext i j; fin_cases i <;> fin_cases j <;> simp [phase1, Matrix.diagonal]
  rw [h, repTen_diagonal]

def cycleCoords : Ten → Ten := ![1,2,0,7,5,8,3,6,4,9]
def cycleTen : Matrix Ten Ten ℂ := fun i j => if j=cycleCoords i then 1 else 0

theorem cycle_cube : tensorCube cycle * cube = cube * cycleTen := by
  ext ⟨a,b,c⟩ r
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases r <;>
    norm_num [tensorCube, cube, count, cycleTen, cycleCoords, cycle,
      Matrix.mul_apply, Matrix.kroneckerMap_apply, Fintype.sum_prod_type,
      Fin.sum_univ_succ]

theorem ten_cycle : repTen cycle = cycleTen := by
  rw [repTen, Matrix.mul_assoc, cycle_cube, ← Matrix.mul_assoc, cube_gram, Matrix.one_mul]

theorem rotation_link03 : repTen rotation 0 3 = (108/125 : ℂ)*r3 := by
  norm_num [repTen, tensorCube, cube, count, rotation, Matrix.mul_apply,
    Matrix.kroneckerMap_apply, Matrix.conjTranspose_apply,
    Fintype.sum_prod_type, Fin.sum_univ_succ]
  ring

theorem rotation_link05 : repTen rotation 0 5 = (144/125 : ℂ)*r3 := by
  norm_num [repTen, tensorCube, cube, count, rotation, Matrix.mul_apply,
    Matrix.kroneckerMap_apply, Matrix.conjTranspose_apply,
    Fintype.sum_prod_type, Fin.sum_univ_succ]
  ring

theorem rotation_link49 : repTen rotation 4 9 = (72/25 : ℂ)*r3*Paper2Adjoint.r6 := by
  have hr : (starRingEnd ℂ) r3 = r3 := r3_real
  norm_num [repTen, tensorCube, cube, count, rotation, Matrix.mul_apply,
    Matrix.kroneckerMap_apply, Matrix.conjTranspose_apply,
    Fintype.sum_prod_type, Fin.sum_univ_succ, hr]
  ring

end Paper2TenCommutant


==> anc/lean/TensorBlockDecomposition.lean <==
import JointTensorFactorization

/-! Orthogonal irreducible tensor blocks for every finite pair of commuting
unitary actions. Their factors and embeddings are conclusions, not premises. -/
noncomputable section
namespace Paper2TensorBlockDecomposition
open Matrix Paper2UnitaryDecomposition Paper2InvariantSubspaceCoordinates
open Paper2SubspaceCompression Paper2JointTensorFactorization
open scoped Kronecker InnerProductSpace
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option backward.isDefEq.respectTransparency false
variable {g h m : Type*} [Fintype m] [DecidableEq m]

def matrixVectorMap {r : Type*} [Fintype r] (A : Matrix m r ℂ) :
    (r → ℂ) →ₗ[ℂ] EuclideanSpace ℂ m :=
  (WithLp.linearEquiv 2 ℂ (m → ℂ)).symm.toLinearMap ∘ₗ A.mulVecLin

structure TensorBlock (H : g → Matrix m m ℂ) (T : h → Matrix m m ℂ)
    (S : Submodule ℂ (EuclideanSpace ℂ m)) where
  leftDim : ℕ
  rightDim : ℕ
  leftPos : 0<leftDim
  rightPos : 0<rightDim
  leftAction : g → Matrix (Fin leftDim) (Fin leftDim) ℂ
  rightAction : h → Matrix (Fin rightDim) (Fin rightDim) ℂ
  embedding : Matrix m (Fin leftDim × Fin rightDim) ℂ
  gram : embeddingᴴ*embedding=1
  leftIntertwines : ∀ x, H x*embedding=embedding*(leftAction x ⊗ₖ 1)
  rightIntertwines : ∀ y, T y*embedding=embedding*(1 ⊗ₖ rightAction y)
  leftUnitary : ∀ x, (leftAction x)ᴴ*leftAction x=1
  rightUnitary : ∀ y, (rightAction y)ᴴ*rightAction y=1
  leftIrreducible : ∀ V : Submodule ℂ (Fin leftDim → ℂ),
    (∀ x v, v∈V → leftAction x *ᵥ v∈V) → V=⊥ ∨ V=⊤
  rightIrreducible : ∀ V : Submodule ℂ (Fin rightDim → ℂ),
    (∀ y v, v∈V → rightAction y *ᵥ v∈V) → V=⊥ ∨ V=⊤
  image : LinearMap.range (matrixVectorMap embedding)=S

theorem block_of_joint_irreducible
    (H : g → Matrix m m ℂ) (T : h → Matrix m m ℂ)
    (hH : ∀ x, (H x)ᴴ*H x=1) (hT : ∀ y, (T y)ᴴ*T y=1)
    (hc : ∀ x y, H x*T y=T y*H x)
    (S : Submodule ℂ (EuclideanSpace ℂ m))
    (hi : IrreducibleSubspace
      (matrixFamily (Sum.elim H T) (fun z => Sum.rec hH hT z)) S) :
    Nonempty (TensorBlock H T S) := by
  let b := stdOrthonormalBasis ℂ S
  let C := columns S b
  let L := fun x => Cᴴ*H x*C
  let M := fun y => Cᴴ*T y*C
  have hp : 0<Module.finrank ℂ S :=
    Nat.pos_of_ne_zero (fun hz => hi.1 (Submodule.finrank_eq_zero.mp hz))
  let : Nonempty (Fin (Module.finrank ℂ S)) := ⟨⟨0,hp⟩⟩
  have hC : Cᴴ*C=1 := columns_gram S b
  have hl x : H x*C=C*L x := invariant_columns_intertwining S b (H x) (hi.2.1 (.inl x))
  have hm y : T y*C=C*M y := invariant_columns_intertwining S b (T y) (hi.2.1 (.inr y))
  have huL x : (L x)ᴴ*L x=1 :=
    (invariant_compression_unitary S b (H x) (hH x) (hi.2.1 (.inl x))).1
  have huM y : (M y)ᴴ*M y=1 :=
    (invariant_compression_unitary S b (T y) (hT y) (hi.2.1 (.inr y))).1
  have hcomm x y : L x*M y=M y*L x := by
    change (Cᴴ*H x*C)*M y=(Cᴴ*T y*C)*L x
    calc
      _ = Cᴴ*(H x*(C*M y)) := by simp only [Matrix.mul_assoc]
      _ = Cᴴ*((H x*T y)*C) := by rw [← hm]; simp only [Matrix.mul_assoc]
      _ = Cᴴ*((T y*H x)*C) := by rw [hc]
      _ = _ := by rw [Matrix.mul_assoc (T y),hl]; simp only [Matrix.mul_assoc]
  have hiLM : ∀ V : Submodule ℂ (Fin (Module.finrank ℂ S) → ℂ),
      (∀ x v, v∈V → L x *ᵥ v∈V) →
      (∀ y v, v∈V → M y *ᵥ v∈V) → V=⊥ ∨ V=⊤ := by
    intro V hvL hvM
    apply compression_irreducible (Sum.elim H T) (fun z => Sum.rec hH hT z) S b hi V
    intro z
    rcases z with x | y
    · exact hvL x
    · exact hvM y
  obtain ⟨r,k,hr,hk,R,D,B,hB,hfull,hleft,hright,_hprod,huR,huD,hiR,hiD⟩ :=
    exists_tensor_factors L M huL huM hcomm hiLM
  refine ⟨⟨r,k,hr,hk,R,D,C*B,?_,?_,?_,huR,huD,hiR,hiD,?_⟩⟩
  · rw [Matrix.conjTranspose_mul,Matrix.mul_assoc,← Matrix.mul_assoc Cᴴ,hC,Matrix.one_mul,hB]
  · intro x
    rw [← Matrix.mul_assoc,hl,Matrix.mul_assoc,hleft,← Matrix.mul_assoc]
  · intro y
    rw [← Matrix.mul_assoc,hm,Matrix.mul_assoc,hright,← Matrix.mul_assoc]
  · have he : matrixVectorMap (C*B)=(columnMap S b).comp B.mulVecLin := by
      apply LinearMap.ext
      intro v
      apply WithLp.ofLp_injective
      change (C*B) *ᵥ v=C *ᵥ (B *ᵥ v)
      rw [Matrix.mulVec_mulVec]
    rw [he,LinearMap.range_comp]
    have hs : LinearMap.range B.mulVecLin=⊤ := by
      apply LinearMap.range_eq_top.mpr
      intro v
      refine ⟨Bᴴ *ᵥ v,?_⟩
      change B *ᵥ (Bᴴ *ᵥ v)=v
      rw [Matrix.mulVec_mulVec,hfull,Matrix.one_mulVec]
    rw [hs,Submodule.map_top,columnMap_range]

theorem orthogonal_tensor_block_decomposition
    (H : g → Matrix m m ℂ) (T : h → Matrix m m ℂ)
    (hH : ∀ x, (H x)ᴴ*H x=1) (hT : ∀ y, (T y)ᴴ*T y=1)
    (hc : ∀ x y, H x*T y=T y*H x) :
    ∃ t : Finset (Submodule ℂ (EuclideanSpace ℂ m)),
      (∀ S∈t, Nonempty (TensorBlock H T S)) ∧
      (∀ S∈t, ∀ V∈t, S≠V → S≤Vᗮ) ∧ t.sup id=⊤ := by
  obtain ⟨t,hi,ho,hfull⟩ := unitary_family_decomposition
    (matrixFamily (Sum.elim H T) (fun z => Sum.rec hH hT z))
  refine ⟨t,?_,ho,hfull⟩
  intro S hs
  exact block_of_joint_irreducible H T hH hT hc S (hi S hs)

end Paper2TensorBlockDecomposition


==> anc/lean/TensorBlockRepresentations.lean <==
import TensorBlockDecomposition

/-! Tensor factors inherit the actual representation laws. The final theorem
starts with a unitary representation of a product, rather than supplied blocks. -/
noncomputable section
namespace Paper2TensorBlockDecomposition
open Matrix
open scoped Kronecker InnerProductSpace
set_option linter.unusedSectionVars false
set_option linter.unusedSimpArgs false
set_option backward.isDefEq.respectTransparency false
variable {g h m : Type*} [Fintype m] [DecidableEq m]

theorem left_tensor_injective {n k : Type*} [Fintype n] [DecidableEq n]
    [Fintype k] [DecidableEq k] [Nonempty k] :
    Function.Injective (fun R : Matrix n n ℂ => R ⊗ₖ (1 : Matrix k k ℂ)) := by
  intro R S he
  obtain ⟨j⟩ := ‹Nonempty k›
  ext a b
  have hh := congrArg (fun M : Matrix (n × k) (n × k) ℂ => M (a,j) (b,j)) he
  simpa [Matrix.kroneckerMap_apply,Matrix.one_apply] using hh

theorem right_tensor_injective {n k : Type*} [Fintype n] [DecidableEq n]
    [Fintype k] [DecidableEq k] [Nonempty n] :
    Function.Injective (fun D : Matrix k k ℂ => (1 : Matrix n n ℂ) ⊗ₖ D) := by
  intro R S he
  obtain ⟨i⟩ := ‹Nonempty n›
  ext a b
  have hh := congrArg (fun M : Matrix (n × k) (n × k) ℂ => M (i,a) (i,b)) he
  simpa [Matrix.kroneckerMap_apply,Matrix.one_apply] using hh

theorem embedding_left_cancel {n : Type*} [Fintype n] [DecidableEq n]
    (A : Matrix m n ℂ) (hA : Aᴴ*A=1) {R S : Matrix n n ℂ}
    (he : A*R=A*S) : R=S := by
  have hh := congrArg (fun B => Aᴴ*B) he
  simpa only [← Matrix.mul_assoc,hA,Matrix.one_mul] using hh

theorem TensorBlock.left_one [One g]
    {H : g → Matrix m m ℂ} {T : h → Matrix m m ℂ}
    {S : Submodule ℂ (EuclideanSpace ℂ m)} (B : TensorBlock H T S) (hH : H 1=1) :
    B.leftAction 1=1 := by
  let : Nonempty (Fin B.rightDim) := ⟨⟨0,B.rightPos⟩⟩
  apply left_tensor_injective (k:=Fin B.rightDim)
  apply embedding_left_cancel B.embedding B.gram
  dsimp only
  rw [← B.leftIntertwines,hH,Matrix.one_mul,Matrix.one_kronecker_one,Matrix.mul_one]

theorem TensorBlock.right_one [One h]
    {H : g → Matrix m m ℂ} {T : h → Matrix m m ℂ}
    {S : Submodule ℂ (EuclideanSpace ℂ m)} (B : TensorBlock H T S) (hT : T 1=1) :
    B.rightAction 1=1 := by
  let : Nonempty (Fin B.leftDim) := ⟨⟨0,B.leftPos⟩⟩
  apply right_tensor_injective (n:=Fin B.leftDim)
  apply embedding_left_cancel B.embedding B.gram
  dsimp only
  rw [← B.rightIntertwines,hT,Matrix.one_mul,Matrix.one_kronecker_one,Matrix.mul_one]

theorem TensorBlock.left_mul [Mul g]
    {H : g → Matrix m m ℂ} {T : h → Matrix m m ℂ}
    {S : Submodule ℂ (EuclideanSpace ℂ m)} (B : TensorBlock H T S)
    (hH : ∀ x y, H (x*y)=H x*H y) (x y : g) :
    B.leftAction (x*y)=B.leftAction x*B.leftAction y := by
  let : Nonempty (Fin B.rightDim) := ⟨⟨0,B.rightPos⟩⟩
  apply left_tensor_injective (k:=Fin B.rightDim)
  apply embedding_left_cancel B.embedding B.gram
  dsimp only
  rw [← B.leftIntertwines,hH,Matrix.mul_assoc,B.leftIntertwines,
    ← Matrix.mul_assoc,B.leftIntertwines,Matrix.mul_assoc,
    ← Matrix.mul_kronecker_mul,Matrix.one_mul]

theorem TensorBlock.right_mul [Mul h]
    {H : g → Matrix m m ℂ} {T : h → Matrix m m ℂ}
    {S : Submodule ℂ (EuclideanSpace ℂ m)} (B : TensorBlock H T S)
    (hT : ∀ x y, T (x*y)=T x*T y) (x y : h) :
    B.rightAction (x*y)=B.rightAction x*B.rightAction y := by
  let : Nonempty (Fin B.leftDim) := ⟨⟨0,B.leftPos⟩⟩
  apply right_tensor_injective (n:=Fin B.leftDim)
  apply embedding_left_cancel B.embedding B.gram
  dsimp only
  rw [← B.rightIntertwines,hT,Matrix.mul_assoc,B.rightIntertwines,
    ← Matrix.mul_assoc,B.rightIntertwines,Matrix.mul_assoc,
    ← Matrix.mul_kronecker_mul,Matrix.one_mul]

def TensorBlock.leftRepresentation [Monoid g]
    {H : g → Matrix m m ℂ} {T : h → Matrix m m ℂ}
    {S : Submodule ℂ (EuclideanSpace ℂ m)} (B : TensorBlock H T S)
    (h1 : H 1=1) (hmul : ∀ x y, H (x*y)=H x*H y) :
    g →* Matrix (Fin B.leftDim) (Fin B.leftDim) ℂ where
  toFun := B.leftAction
  map_one' := B.left_one h1
  map_mul' := B.left_mul hmul

def TensorBlock.rightRepresentation [Monoid h]
    {H : g → Matrix m m ℂ} {T : h → Matrix m m ℂ}
    {S : Submodule ℂ (EuclideanSpace ℂ m)} (B : TensorBlock H T S)
    (h1 : T 1=1) (hmul : ∀ x y, T (x*y)=T x*T y) :
    h →* Matrix (Fin B.rightDim) (Fin B.rightDim) ℂ where
  toFun := B.rightAction
  map_one' := B.right_one h1
  map_mul' := B.right_mul hmul

theorem product_representation_decomposition [Monoid g] [Monoid h]
    (ρ : (g × h) →* Matrix m m ℂ) (hu : ∀ z, (ρ z)ᴴ*ρ z=1) :
    ∃ t : Finset (Submodule ℂ (EuclideanSpace ℂ m)),
      (∀ S∈t, ∃ B : TensorBlock (fun x => ρ (x,1)) (fun y => ρ (1,y)) S,
        ∃ (R : g →* Matrix (Fin B.leftDim) (Fin B.leftDim) ℂ)
          (D : h →* Matrix (Fin B.rightDim) (Fin B.rightDim) ℂ),
        (∀ x, R x=B.leftAction x) ∧ (∀ y, D y=B.rightAction y) ∧
        (∀ x y, ρ (x,y)*B.embedding=B.embedding*(R x ⊗ₖ D y))) ∧
      (∀ S∈t, ∀ V∈t, S≠V → S≤Vᗮ) ∧ t.sup id=⊤ := by
  have hl1 : ρ (1,1)=1 := ρ.map_one
  have hlmul (x y : g) : ρ (x*y,1)=ρ (x,1)*ρ (y,1) := by
    simpa using ρ.map_mul (x,1) (y,1)
  have hrmul (x y : h) : ρ (1,x*y)=ρ (1,x)*ρ (1,y) := by
    simpa using ρ.map_mul (1,x) (1,y)
  have hprod (x : g) (y : h) : ρ (x,y)=ρ (x,1)*ρ (1,y) := by
    simpa using ρ.map_mul (x,1) (1,y)
  have hcomm (x : g) (y : h) : ρ (x,1)*ρ (1,y)=ρ (1,y)*ρ (x,1) := by
    rw [← ρ.map_mul,← ρ.map_mul]
    simp
  obtain ⟨t,hB,ho,hfull⟩ := orthogonal_tensor_block_decomposition
    (fun x => ρ (x,1)) (fun y => ρ (1,y)) (fun x => hu (x,1)) (fun y => hu (1,y)) hcomm
  refine ⟨t,?_,ho,hfull⟩
  intro S hs
  obtain ⟨B⟩ := hB S hs
  refine ⟨B,B.leftRepresentation hl1 hlmul,B.rightRepresentation hl1 hrmul,
    (fun _ => rfl),(fun _ => rfl),?_⟩
  intro x y
  change ρ (x,y)*B.embedding=B.embedding*(B.leftAction x ⊗ₖ B.rightAction y)
  rw [hprod,Matrix.mul_assoc,B.rightIntertwines,← Matrix.mul_assoc,
    B.leftIntertwines,Matrix.mul_assoc,← Matrix.mul_kronecker_mul,
    Matrix.mul_one,Matrix.one_mul]

end Paper2TensorBlockDecomposition


==> anc/lean/TensorHom.lean <==
import Mathlib.LinearAlgebra.Matrix.ConjTranspose
import Mathlib.LinearAlgebra.Matrix.Kronecker
import Mathlib.Basic.Complex.Basic
import Mathlib.Tactic.Ring

/-!
# Tensor--Hom reshaping in fixed coordinates (S2)

The reshaping contains no complex conjugation and uses the manuscript's
unnormalized Bell convention. All identities are for arbitrary finite matrix
sizes. No dimension/multiplicity assertion is assumed or claimed here.
-/
namespace Paper2TensorHom
open Matrix
open scoped Kronecker

variable {l m n : Type*}

def reshape (S : Matrix (l × m) n ℂ) : Matrix l (n × m) ℂ :=
  fun i jk => S (i, jk.2) jk.1

def unreshape (B : Matrix l (n × m) ℂ) : Matrix (l × m) n ℂ :=
  fun ik j => B ik.1 (j, ik.2)

theorem unreshape_reshape (S : Matrix (l × m) n ℂ) : unreshape (reshape S) = S := rfl
theorem reshape_unreshape (B : Matrix l (n × m) ℂ) : reshape (unreshape B) = B := rfl

theorem reshape_injective : Function.Injective (@reshape l m n) := by
  intro S T h
  exact congrArg unreshape h

/-- Bell reshaping is complex linear, with no conjugation of any coefficient. -/
theorem reshape_linear (a b : ℂ) (S T : Matrix (l × m) n ℂ) :
    reshape (a • S + b • T) = a • reshape S + b • reshape T := rfl

/-- Composition on the original input becomes composition on the first reshaped input. -/
theorem reshape_right [Fintype m] [Fintype n] [DecidableEq m]
    (S : Matrix (l × m) n ℂ) (C : Matrix n n ℂ) :
    reshape (S * C) = reshape S * (C ⊗ₖ (1 : Matrix m m ℂ)) := by
  ext i jk
  rcases jk with ⟨j,k⟩
  simp [reshape, Matrix.mul_apply, Fintype.sum_prod_type,
    Matrix.kroneckerMap_apply, Matrix.one_apply]

/-- The second output action moves to the input with transpose, not adjoint. -/
theorem reshape_left [Fintype l] [Fintype m] [Fintype n] [DecidableEq n]
    (A : Matrix l l ℂ) (B : Matrix m m ℂ)
    (S : Matrix (l × m) n ℂ) :
    reshape ((A ⊗ₖ B) * S) = A * reshape S * ((1 : Matrix n n ℂ) ⊗ₖ B.transpose) := by
  ext i jk
  rcases jk with ⟨j,k⟩
  simp [reshape, Matrix.mul_apply, Fintype.sum_prod_type,
    Matrix.kroneckerMap_apply, Matrix.one_apply, Finset.sum_mul]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro a _
  apply Finset.sum_congr rfl
  intro b _
  ring

/-- The Bell reshaping intertwining equivalence w4:tc:reshaped-intertwining.
Unitary B is the compatible right representation matrix. This proves the
actual coefficient equivalence, not just a bijection of raw array sizes. -/
theorem reshaped_intertwining_iff
    [Fintype l] [Fintype m] [Fintype n] [DecidableEq m] [DecidableEq n]
    (S : Matrix (l × m) n ℂ) (A : Matrix l l ℂ)
    (B : Matrix m m ℂ) (C : Matrix n n ℂ)
    (hBl : Bᴴ * B = 1) (hBr : B * Bᴴ = 1) :
    S * C = (A ⊗ₖ B.map star) * S ↔ reshape S * (C ⊗ₖ B) = A * reshape S := by
  have ht : (B.map star).transpose = Bᴴ := rfl
  constructor
  · intro hs
    have hr := congrArg reshape hs
    rw [reshape_right, reshape_left, ht] at hr
    have hm := congrArg (fun M => M * ((1 : Matrix n n ℂ) ⊗ₖ B)) hr
    simpa only [Matrix.mul_assoc, ← Matrix.mul_kronecker_mul, Matrix.mul_one,
      Matrix.one_mul, hBl, Matrix.one_kronecker_one] using hm
  · intro hb
    apply reshape_injective
    rw [reshape_right, reshape_left, ht]
    have hm := congrArg (fun M => M * ((1 : Matrix n n ℂ) ⊗ₖ Bᴴ)) hb
    simpa only [Matrix.mul_assoc, ← Matrix.mul_kronecker_mul, Matrix.mul_one,
      Matrix.one_mul, hBr] using hm

end Paper2TensorHom


==> anc/lean/TensorHomMultiplicity.lean <==
import QutritSeedMultiplicity
import TensorHom

/-! The actual Tensor--Hom correspondence is a complex-linear equivalence of
intertwiner spaces, with a proved equality of their finite dimensions. -/
set_option linter.unusedSectionVars false
noncomputable section
namespace Paper2TensorHomMultiplicity
open Matrix Paper2TensorHom Paper2SeedMultiplicity
open scoped Kronecker
variable {g l m n : Type*} [Fintype l] [DecidableEq l]
  [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]

def reshapeSeedEquiv (A : g → Matrix l l ℂ) (B : g → Matrix m m ℂ)
    (C : g → Matrix n n ℂ) (hB : ∀ x, (B x)ᴴ*B x=1) :
    seeds (fun x => A x ⊗ₖ (B x).map star) C ≃ₗ[ℂ]
      seeds A (fun x => C x ⊗ₖ B x) where
  toFun S := ⟨reshape S,fun x =>
    ((reshaped_intertwining_iff S (A x) (B x) (C x) (hB x)
      (mul_eq_one_comm.mp (hB x))).mp (S.property x).symm).symm⟩
  invFun T := ⟨unreshape T,fun x =>
    ((reshaped_intertwining_iff (unreshape T) (A x) (B x) (C x) (hB x)
      (mul_eq_one_comm.mp (hB x))).mpr (by
        simpa only [reshape_unreshape] using (T.property x).symm)).symm⟩
  left_inv S := by apply Subtype.ext; rfl
  right_inv T := by apply Subtype.ext; rfl
  map_add' S T := by apply Subtype.ext; rfl
  map_smul' c S := by apply Subtype.ext; rfl

theorem reciprocal_hom_dimension (A : g → Matrix l l ℂ) (B : g → Matrix m m ℂ)
    (C : g → Matrix n n ℂ) (hB : ∀ x, (B x)ᴴ*B x=1) :
    Module.finrank ℂ (seeds (fun x => A x ⊗ₖ (B x).map star) C) =
      Module.finrank ℂ (seeds A (fun x => C x ⊗ₖ B x)) :=
  (reshapeSeedEquiv A B C hB).finrank_eq

def adjointSeedEquiv (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (hH : ∀ x, (H x)ᴴ*H x=1) (hR : ∀ x, (R x)ᴴ*R x=1) :
    seeds H R ≃ₛₗ[starRingEnd ℂ] seeds R H where
  toFun T := ⟨T.valᴴ,fun x =>
    (adjoint_extraction (H x) (R x) T (hH x) (mul_eq_one_comm.mp (hR x)) (T.property x)).symm⟩
  invFun T := ⟨T.valᴴ,fun x =>
    (adjoint_extraction (R x) (H x) T (hR x) (mul_eq_one_comm.mp (hH x)) (T.property x)).symm⟩
  left_inv T := by apply Subtype.ext; simp only [Matrix.conjTranspose_conjTranspose]
  right_inv T := by apply Subtype.ext; simp only [Matrix.conjTranspose_conjTranspose]
  map_add' S T := by apply Subtype.ext; exact Matrix.conjTranspose_add _ _
  map_smul' c S := by apply Subtype.ext; exact Matrix.conjTranspose_smul _ _

def adjointSeedRealEquiv (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (hH : ∀ x, (H x)ᴴ*H x=1) (hR : ∀ x, (R x)ᴴ*R x=1) :
    seeds H R ≃ₗ[ℝ] seeds R H where
  toFun := adjointSeedEquiv H R hH hR
  invFun := (adjointSeedEquiv H R hH hR).symm
  left_inv := (adjointSeedEquiv H R hH hR).left_inv
  right_inv := (adjointSeedEquiv H R hH hR).right_inv
  map_add' S T := by apply Subtype.ext; exact Matrix.conjTranspose_add _ _
  map_smul' c S := by apply Subtype.ext; simp [adjointSeedEquiv,Matrix.conjTranspose_smul]

theorem adjoint_hom_dimension (H : g → Matrix m m ℂ) (R : g → Matrix n n ℂ)
    (hH : ∀ x, (H x)ᴴ*H x=1) (hR : ∀ x, (R x)ᴴ*R x=1) :
    Module.finrank ℂ (seeds H R) = Module.finrank ℂ (seeds R H) := by
  have he := (adjointSeedRealEquiv H R hH hR).finrank_eq
  have hl := Module.finrank_mul_finrank ℝ ℂ (seeds H R)
  have hr := Module.finrank_mul_finrank ℝ ℂ (seeds R H)
  rw [← hl,← hr] at he
  norm_num at he
  exact he

end Paper2TensorHomMultiplicity


==> anc/lean/TensorPorts.lean <==
import RoutedWord

/-! A tensor port is given by an actual fixed coordinate equivalence. Its
matrix entries specify the query and untouched memory independently of the
routing matrices. The conjugation identity is proved, not postulated. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace S4TensorPorts
open Matrix S4Word S4Routing
open scoped Kronecker
variable {h : Type*} [Fintype h] [DecidableEq h]

def routeMatrix (e : h ≃ h) : Matrix h h ℂ :=
  Matrix.of (fun i j => if i = e j then 1 else 0)

theorem routeMatrix_adjoint (e : h ≃ h) : (routeMatrix e)ᴴ = routeMatrix e.symm := by
  ext i j
  simp [routeMatrix, Matrix.conjTranspose_apply, Equiv.eq_symm_apply, eq_comm]

theorem routeMatrix_left (e : h ≃ h) (M : Matrix h h ℂ) (i j : h) :
    (routeMatrix e * M) i j = M (e.symm i) j := by
  simp [routeMatrix, Matrix.mul_apply, ← Equiv.symm_apply_eq]

theorem routeMatrix_right (e : h ≃ h) (M : Matrix h h ℂ) (i j : h) :
    (M * routeMatrix e) i j = M i (e j) := by
  simp [routeMatrix, Matrix.mul_apply]

theorem routeMatrix_isometry (e : h ≃ h) : (routeMatrix e)ᴴ * routeMatrix e = 1 := by
  rw [routeMatrix_adjoint]
  ext i j
  rw [routeMatrix_right]
  simp [routeMatrix, Matrix.one_apply, Equiv.apply_eq_iff_eq]

variable {d a : Type*} [Fintype d] [DecidableEq d] [Fintype a] [DecidableEq a]

/-- Apply U to the query coordinate of the specified port, fixing its memory coordinate. -/
def portQuery (e : (d × a) ≃ (d × a)) (U : Matrix d d ℂ) : Matrix (d × a) (d × a) ℂ :=
  Matrix.of (fun i j => U (e i).1 (e j).1 * (if (e i).2 = (e j).2 then 1 else 0))

/-- The coordinate-defined query is one use of the common port between fixed routing gates. -/
theorem portQuery_routing (e : (d × a) ≃ (d × a)) (U : Matrix d d ℂ) :
    portQuery e U = (routeMatrix e)ᴴ * (U ⊗ₖ (1 : Matrix a a ℂ)) * routeMatrix e := by
  rw [routeMatrix_adjoint]
  ext i j
  rw [routeMatrix_right, routeMatrix_left]
  rfl

/-- Circuit whose successive primitive queries act at possibly different tensor ports. -/
def portWord (G : ℕ → Matrix (d × a) (d × a) ℂ)
    (ports : ℕ → (d × a) ≃ (d × a)) (U : Matrix d d ℂ) : ℕ → Matrix (d × a) (d × a) ℂ
  | 0 => G 0
  | q+1 => G (q+1) * portQuery (ports q) U * portWord G ports U q

theorem portWord_eq_routed (G : ℕ → Matrix (d × a) (d × a) ℂ)
    (ports : ℕ → (d × a) ≃ (d × a)) (U : Matrix d d ℂ) (q : ℕ) :
    portWord G ports U q = routedWord G (fun j => routeMatrix (ports j))
      (U ⊗ₖ (1 : Matrix a a ℂ)) q := by
  induction q with
  | zero => rfl
  | succ q ih => rw [portWord, routedWord, portQuery_routing, ih]

/-- All queries are on the same port after compiling only fixed gates. -/
theorem portWord_normal_form (G : ℕ → Matrix (d × a) (d × a) ℂ)
    (ports : ℕ → (d × a) ≃ (d × a)) (U : Matrix d d ℂ) (q : ℕ) :
    word (compiledGates G (fun j => routeMatrix (ports j)) q)
      (U ⊗ₖ (1 : Matrix a a ℂ)) q = portWord G ports U q := by
  rw [compile_routed_word, portWord_eq_routed]

theorem port_compiled_gates_isometry (G : ℕ → Matrix (d × a) (d × a) ℂ)
    (ports : ℕ → (d × a) ≃ (d × a))
    (hG : ∀ j, (G j)ᴴ * G j = 1) (q : ℕ) :
    ∀ j, (compiledGates G (fun j => routeMatrix (ports j)) q j)ᴴ *
      compiledGates G (fun j => routeMatrix (ports j)) q j = 1 :=
  compiledGates_isometry G _ hG (fun j => routeMatrix_isometry (ports j)) q

end S4TensorPorts


==> anc/lean/TensorProductCommutant.lean <==
import IrreducibleSchur

/-! Schur uniqueness for independent left and right irreducible actions,
proved by actual matrix slices rather than a tensor irreducibility premise. -/
namespace Paper2TensorProductCommutant
open Matrix
open scoped Kronecker
noncomputable section
variable {g h l r : Type*} [Fintype l] [Fintype r]
  [DecidableEq l] [DecidableEq r] [Nonempty l] [Nonempty r]
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false

def slice (P : Matrix (l × r) (l × r) ℂ) (a b : r) : Matrix l l ℂ :=
  fun i j => P (i,a) (j,b)

theorem slice_commutes (R : g → Matrix l l ℂ) (P : Matrix (l × r) (l × r) ℂ)
    (hc : ∀ x, P*(R x ⊗ₖ (1 : Matrix r r ℂ))=(R x ⊗ₖ (1 : Matrix r r ℂ))*P)
    (a b : r) : ∀ x, slice P a b*R x=R x*slice P a b := by
  intro x
  ext i j
  have hh := congrFun (congrFun (hc x) (i,a)) (j,b)
  simpa [slice,Matrix.mul_apply,Matrix.kronecker_apply,Matrix.one_apply,
    Fintype.sum_prod_type] using hh

theorem left_scalar_factor (R : g → Matrix l l ℂ)
    (hi : ∀ T : Submodule ℂ (l → ℂ),
      (∀ x v, v∈T → R x*ᵥ v∈T) → T=⊥ ∨ T=⊤)
    (P : Matrix (l × r) (l × r) ℂ)
    (hc : ∀ x, P*(R x ⊗ₖ (1 : Matrix r r ℂ))=(R x ⊗ₖ (1 : Matrix r r ℂ))*P) :
    ∃ B : Matrix r r ℂ, P=(1 : Matrix l l ℂ) ⊗ₖ B := by
  have hs a b := Paper2IrreducibleSchur.scalar_commutant R hi (slice P a b)
    (slice_commutes R P hc a b)
  choose c he using hs
  refine ⟨c,?_⟩
  ext ⟨i,a⟩ ⟨j,b⟩
  have hh := congrFun (congrFun (he a b) i) j
  change P (i,a) (j,b)=(1 : Matrix l l ℂ) i j*c a b
  simpa [slice,Matrix.smul_apply,smul_eq_mul,mul_comm] using hh

theorem scalar_commutant (R : g → Matrix l l ℂ) (S : h → Matrix r r ℂ)
    (hiR : ∀ T : Submodule ℂ (l → ℂ),
      (∀ x v, v∈T → R x*ᵥ v∈T) → T=⊥ ∨ T=⊤)
    (hiS : ∀ T : Submodule ℂ (r → ℂ),
      (∀ x v, v∈T → S x*ᵥ v∈T) → T=⊥ ∨ T=⊤)
    (P : Matrix (l × r) (l × r) ℂ)
    (hcR : ∀ x, P*(R x ⊗ₖ (1 : Matrix r r ℂ))=(R x ⊗ₖ (1 : Matrix r r ℂ))*P)
    (hcS : ∀ x, P*((1 : Matrix l l ℂ) ⊗ₖ S x)=((1 : Matrix l l ℂ) ⊗ₖ S x)*P) :
    ∃ c : ℂ, P=c • 1 := by
  obtain ⟨B,hB⟩ := left_scalar_factor R hiR P hcR
  have hb : ∀ x, B*S x=S x*B := by
    intro x
    let i : l := Classical.choice inferInstance
    have hh := hcS x
    rw [hB,← Matrix.mul_kronecker_mul,← Matrix.mul_kronecker_mul,Matrix.one_mul] at hh
    ext a b
    have he := congrFun (congrFun hh (i,a)) (i,b)
    simpa [Matrix.kronecker_apply,Matrix.one_apply] using he
  obtain ⟨c,hc⟩ := Paper2IrreducibleSchur.scalar_commutant S hiS B hb
  refine ⟨c,?_⟩
  rw [hB,hc]
  ext ⟨i,a⟩ ⟨j,b⟩
  simp [Matrix.kronecker_apply,Matrix.smul_apply,Matrix.one_apply,Prod.ext_iff,ite_and]
  split_ifs <;> rfl

end
end Paper2TensorProductCommutant


==> anc/lean/TensorProductIrreducible.lean <==
import TensorProductCommutant

/-! The independent product of two actual finite unitary irreducible actions
is irreducible, with both identity elements and all unitary conditions explicit. -/
namespace Paper2TensorProductIrreducible
open Matrix
open scoped Kronecker
noncomputable section
variable {g h l r : Type*} [Fintype l] [Fintype r]
  [DecidableEq l] [DecidableEq r] [Nonempty l] [Nonempty r]

theorem invariant_submodule_trivial (R : g → Matrix l l ℂ) (S : h → Matrix r r ℂ)
    (g0 : g) (h0 : h) (hR0 : R g0=1) (hS0 : S h0=1)
    (huR : ∀ x, (R x)ᴴ*R x=1) (huS : ∀ x, (S x)ᴴ*S x=1)
    (hiR : ∀ T : Submodule ℂ (l → ℂ),
      (∀ x v, v∈T → R x*ᵥ v∈T) → T=⊥ ∨ T=⊤)
    (hiS : ∀ T : Submodule ℂ (r → ℂ),
      (∀ x v, v∈T → S x*ᵥ v∈T) → T=⊥ ∨ T=⊤)
    (T : Submodule ℂ (EuclideanSpace ℂ (l × r)))
    (hT : ∀ x : g × h, ∀ v, v∈T →
      WithLp.toLp 2 ((R x.1 ⊗ₖ S x.2)*ᵥ WithLp.ofLp v)∈T) : T=⊥ ∨ T=⊤ := by
  apply Paper2ScalarCommutantIrreducible.invariant_submodule_trivial
    (fun x : g × h => R x.1 ⊗ₖ S x.2) ?_ ?_ T hT
  · intro x
    simp only [Matrix.conjTranspose_kronecker,← Matrix.mul_kronecker_mul,
      huR,huS,Matrix.one_kronecker_one]
  · intro P hc
    apply Paper2TensorProductCommutant.scalar_commutant R S hiR hiS P
    · intro x
      simpa only [hS0] using hc (x,h0)
    · intro x
      simpa only [hR0] using hc (g0,x)

end
end Paper2TensorProductIrreducible


==> anc/lean/ThreeFifteenComplement.lean <==
import ThreeFifteenTen
import TenDimensionSeparation
import Completion
import Mathlib.Data.Matrix.ColumnRowPartitioned

/-! A complete actual 8 + conjugate-ten + 27 coordinate decomposition of
fundamental tensor the initial fifteen. No irreducibility of the new
27-dimensional completion is inferred from its dimension. -/
noncomputable section
namespace Paper2ThreeFifteenComplement
open Matrix Paper2S123 Paper2ThreeFifteenTen
open scoped Kronecker
set_option linter.unusedSimpArgs false
abbrev Carrier := Paper2ThreeFifteenTen.Carrier
abbrev Eight := Fin 8
abbrev Ten := Fin 10
abbrev Eighteen := Eight ⊕ Ten
abbrev TwentySeven := Fin 27

def eight : Matrix Carrier Eight ℂ := Paper2DualCG.leftFifteen

theorem eight_gram : eightᴴ*eight=1 := Paper2DualCG.leftFifteen_gram

theorem eight_intertwining (U : Matrix (Fin 3) (Fin 3) ℂ) (hU : SpecialUnitary U) :
    action U*eight=eight*Paper2Adjoint.R U := Paper2DualCG.leftFifteen_intertwining U hU

theorem action_unitary (U : Matrix (Fin 3) (Fin 3) ℂ) (hU : SpecialUnitary U) :
    (action U)ᴴ*action U=1 := by
  simp only [action,Matrix.conjTranspose_kronecker,← Matrix.mul_kronecker_mul,
    hU.1,Paper2CGFifteen.fifteen_unitary U hU,Matrix.one_kronecker_one]

theorem ten_eight_orthogonal : tenᴴ*eight=0 := by
  apply Paper2TenDimensionSeparation.adjoint_conjugate_ten_intertwiner_zero
  intro U hU
  have ht := Paper2Embedding.block_extraction ten (action U)
    ((Paper2SymmetricCube.repTen U).map star) (action_unitary U hU)
    (mul_eq_one_comm.mp (Paper2TenSeparation.conjugate_unitary U hU))
    (ten_intertwining U hU)
  rw [← Matrix.mul_assoc,← ht,Matrix.mul_assoc,eight_intertwining U hU,← Matrix.mul_assoc]

theorem eight_ten_orthogonal : eightᴴ*ten=0 := by
  simpa only [Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose,
    Matrix.conjTranspose_zero] using congrArg Matrix.conjTranspose ten_eight_orthogonal

def firstEighteen : Matrix Carrier Eighteen ℂ := Matrix.fromCols eight ten

theorem firstEighteen_gram : firstEighteenᴴ*firstEighteen=1 := by
  simp only [firstEighteen,Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromRows_mul_fromCols,eight_gram,ten_gram,eight_ten_orthogonal,
    ten_eight_orthogonal,Matrix.fromBlocks_one]

def coordinateEquiv : Carrier ≃ (Eighteen ⊕ TwentySeven) :=
  Fintype.equivOfCardEq (by decide)

def coordinates : Matrix Carrier (Eighteen ⊕ TwentySeven) ℂ :=
  (1 : Matrix (Eighteen ⊕ TwentySeven) (Eighteen ⊕ TwentySeven) ℂ).submatrix coordinateEquiv id

theorem coordinates_gram : coordinatesᴴ * coordinates = 1 := by
  simp only [coordinates, Matrix.conjTranspose_submatrix, Matrix.conjTranspose_one]
  rw [Matrix.submatrix_mul_equiv, Matrix.one_mul, Matrix.submatrix_id_id]

theorem coordinates_complete : coordinates * coordinatesᴴ = 1 := by
  simp only [coordinates, Matrix.conjTranspose_submatrix, Matrix.conjTranspose_one]
  rw [← @Equiv.coe_refl (Eighteen ⊕ TwentySeven), Matrix.submatrix_mul_equiv,
    Matrix.one_mul, Matrix.submatrix_one_equiv]

def standardEighteen : Matrix Carrier Eighteen ℂ := coordinates.toCols₁
def standardTwentySeven : Matrix Carrier TwentySeven ℂ := coordinates.toCols₂

theorem standard_grams :
    standardEighteenᴴ * standardEighteen = 1 ∧
    standardTwentySevenᴴ * standardTwentySeven = 1 ∧
    standardEighteenᴴ * standardTwentySeven = 0 := by
  have h := coordinates_gram
  rw [← Matrix.fromCols_toCols coordinates,
    Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromRows_mul_fromCols] at h
  rw [← Matrix.fromBlocks_one] at h
  exact ⟨congrArg Matrix.toBlocks₁₁ h, congrArg Matrix.toBlocks₂₂ h,
    congrArg Matrix.toBlocks₁₂ h⟩

theorem standard_complete :
    standardEighteen * standardEighteenᴴ + standardTwentySeven * standardTwentySevenᴴ = 1 := by
  have h := coordinates_complete
  rw [← Matrix.fromCols_toCols coordinates,
    Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromCols_mul_fromRows] at h
  exact h

theorem actual_complement_exists : ∃ J : Matrix Carrier TwentySeven ℂ,
    Jᴴ * J = 1 ∧ firstEighteenᴴ * J = 0 ∧
    firstEighteen * firstEighteenᴴ + J * Jᴴ = 1 := by
  obtain ⟨U, hUl, hUr, hUA⟩ := Paper2Completion.matrix_unitary_completion
    standardEighteen firstEighteen standard_grams.1 firstEighteen_gram
  refine ⟨U * standardTwentySeven, ?_, ?_, ?_⟩
  · simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc,
      ← Matrix.mul_assoc Uᴴ U, hUl, Matrix.one_mul, standard_grams.2.1]
  · rw [← hUA]
    simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc,
      ← Matrix.mul_assoc Uᴴ U, hUl, Matrix.one_mul, standard_grams.2.2]
  · rw [← hUA]
    simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc]
    calc
      U * (standardEighteen * (standardEighteenᴴ * Uᴴ)) +
          U * (standardTwentySeven * (standardTwentySevenᴴ * Uᴴ)) =
          U * (standardEighteen * standardEighteenᴴ + standardTwentySeven * standardTwentySevenᴴ) * Uᴴ := by
            simp only [Matrix.mul_add, Matrix.add_mul, Matrix.mul_assoc]
      _ = 1 := by rw [standard_complete, Matrix.mul_one, hUr]

def cgTwentySeven : Matrix Carrier TwentySeven ℂ := actual_complement_exists.choose

theorem twentyseven_gram : cgTwentySevenᴴ * cgTwentySeven = 1 :=
  actual_complement_exists.choose_spec.1

theorem eighteen_twentyseven_orthogonal : firstEighteenᴴ * cgTwentySeven = 0 :=
  actual_complement_exists.choose_spec.2.1

theorem eighteen_twentyseven_complete : firstEighteen * firstEighteenᴴ + cgTwentySeven * cgTwentySevenᴴ = 1 :=
  actual_complement_exists.choose_spec.2.2

theorem eight_twentyseven_orthogonal : eightᴴ * cgTwentySeven = 0 := by
  have h := eighteen_twentyseven_orthogonal
  rw [firstEighteen, Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromRows_mul] at h
  exact congrArg Matrix.toRows₁ h

theorem ten_twentyseven_orthogonal : tenᴴ * cgTwentySeven = 0 := by
  have h := eighteen_twentyseven_orthogonal
  rw [firstEighteen, Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromRows_mul] at h
  exact congrArg Matrix.toRows₂ h

theorem eight_ten_twentyseven_complete :
    eight * eightᴴ +
      ten * tenᴴ + cgTwentySeven * cgTwentySevenᴴ = 1 := by
  simpa only [firstEighteen, Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromCols_mul_fromRows] using eighteen_twentyseven_complete

def projectorTwentySeven : Matrix Carrier Carrier ℂ :=
  1 - eight * eightᴴ -
      ten * tenᴴ

theorem projectorTwentySeven_eq : projectorTwentySeven = cgTwentySeven * cgTwentySevenᴴ := by
  have h := eight_ten_twentyseven_complete
  rw [projectorTwentySeven, ← h]
  abel

theorem projectorTwentySeven_hermitian : projectorTwentySevenᴴ = projectorTwentySeven := by
  simp only [projectorTwentySeven_eq, Matrix.conjTranspose_mul,
    Matrix.conjTranspose_conjTranspose]

theorem projectorTwentySeven_idempotent : projectorTwentySeven * projectorTwentySeven = projectorTwentySeven := by
  simp only [projectorTwentySeven_eq, Matrix.mul_assoc,
    ← Matrix.mul_assoc cgTwentySevenᴴ cgTwentySeven, twentyseven_gram, Matrix.one_mul]

/-- The chosen twentyseven columns span exactly the common orthogonal kernel of
the actual three- and six-dimensional CG branches. -/
theorem twentyseven_coordinates (v : Carrier → ℂ)
    (h3 : eightᴴ *ᵥ v = 0)
    (h6 : tenᴴ *ᵥ v = 0) :
    cgTwentySeven *ᵥ (cgTwentySevenᴴ *ᵥ v) = v := by
  rw [Matrix.mulVec_mulVec, ← projectorTwentySeven_eq]
  simp only [projectorTwentySeven, Matrix.sub_mulVec, Matrix.one_mulVec,
    ← Matrix.mulVec_mulVec, h3, h6, Matrix.mulVec_zero, sub_zero]

def cgAll : Matrix Carrier (Eighteen ⊕ TwentySeven) ℂ := Matrix.fromCols firstEighteen cgTwentySeven

theorem cgAll_gram : cgAllᴴ * cgAll = 1 := by
  have hz : cgTwentySevenᴴ * firstEighteen = 0 := by
    simpa only [Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose,
      Matrix.conjTranspose_zero] using congrArg Matrix.conjTranspose eighteen_twentyseven_orthogonal
  simp only [cgAll, Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromRows_mul_fromCols, firstEighteen_gram, twentyseven_gram,
    eighteen_twentyseven_orthogonal, hz, Matrix.fromBlocks_one]

theorem cgAll_complete : cgAll * cgAllᴴ = 1 := by
  simpa only [cgAll, Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromCols_mul_fromRows] using eighteen_twentyseven_complete

end Paper2ThreeFifteenComplement



==> anc/lean/ThreeFifteenSeedExclusion.lean <==
import TwentySevenIrreducible
import TenDimensionSeparation
import TensorHom

/-! The third row of the actual first-query selection table.  For right
fundamental memory the reshaped input is the nine-dimensional bar3 tensor 3.
The actual bar10 and 27 components are excluded by their proved scalar
commutants and dimension; every compatible seed lies in the actual eight image.
No decomposition, irreducibility, or vanishing-intertwiner premise is supplied. -/
namespace Paper2ThreeFifteenSeedExclusion
open Matrix Paper2S123 Paper2ThreeFifteenTen Paper2ThreeFifteenComplement
open scoped Kronecker ComplexOrder
set_option linter.unusedSimpArgs false

theorem smaller_twentyseven_intertwiner_zero {n : Type*} [Fintype n] [DecidableEq n]
    (hn : Fintype.card n < 27) (R : Matrix (Fin 3) (Fin 3) ℂ → Matrix n n ℂ)
    (hR : ∀ U, SpecialUnitary U → (R U)ᴴ * R U = 1)
    (B : Matrix (Fin 27) n ℂ)
    (hB : ∀ U, SpecialUnitary U → Paper2TwentySeven.rep U * B = B * R U) : B=0 := by
  have hc : ∀ U, SpecialUnitary U → (B*Bᴴ) * Paper2TwentySeven.rep U =
      Paper2TwentySeven.rep U * (B*Bᴴ) := by
    intro U hU
    have he := Paper2Embedding.block_extraction B (Paper2TwentySeven.rep U) (R U)
      (Paper2TwentySeven.unitary U hU) (mul_eq_one_comm.mp (hR U hU)) (hB U hU)
    rw [Matrix.mul_assoc, he, ← Matrix.mul_assoc, ← hB U hU, Matrix.mul_assoc]
  obtain ⟨a,hs⟩ := Paper2TwentySevenIrreducible.actual_scalar_commutant (B*Bᴴ) hc
  by_contra hz
  have ha : a≠0 := by
    intro h
    apply hz
    apply Matrix.self_mul_conjTranspose_eq_zero.mp
    rw [hs,h,zero_smul]
  let C : Matrix n (Fin 27) ℂ := a⁻¹ • Bᴴ
  have hBC : B*C=1 := by
    change B*(a⁻¹•Bᴴ)=1
    rw [Matrix.mul_smul,hs,smul_smul,inv_mul_cancel₀ ha,one_smul]
  have hdim := (Matrix.rank_mul_le_left B C).trans (Matrix.rank_le_card_width B)
  rw [hBC,Matrix.rank_one] at hdim
  exact (not_le_of_gt hn) (by simpa using hdim)

theorem right_three_unitary (U : Matrix (Fin 3) (Fin 3) ℂ) (hU : SpecialUnitary U) :
    (U.map star ⊗ₖ U)ᴴ*(U.map star ⊗ₖ U)=1 := by
  simp only [Matrix.conjTranspose_kronecker,← Matrix.mul_kronecker_mul,
    (specialUnitary_conjugate hU).1,hU.1,Matrix.one_kronecker_one]

theorem reshaped_seed_supported_in_eight
    (B : Matrix Paper2ThreeFifteenTen.Carrier (Fin 3 × Fin 3) ℂ)
    (hB : ∀ U, SpecialUnitary U → action U*B=B*(U.map star ⊗ₖ U)) :
    B=eight*(eightᴴ*B) := by
  have ht : tenᴴ*B=0 :=
    Paper2TenDimensionSeparation.smaller_conjugate_ten_intertwiner_zero
      (by decide) (fun U => U.map star ⊗ₖ U) right_three_unitary (tenᴴ*B) (by
        intro U hU
        rw [← Matrix.mul_assoc,← Paper2TwentySeven.ten_extraction U hU,
          Matrix.mul_assoc,hB U hU,← Matrix.mul_assoc])
  have hp : cgTwentySevenᴴ*B=0 := smaller_twentyseven_intertwiner_zero
      (by decide) (fun U => U.map star ⊗ₖ U) right_three_unitary (cgTwentySevenᴴ*B) (by
        intro U hU
        have he := Paper2Embedding.block_extraction cgTwentySeven (action U)
          (Paper2TwentySeven.rep U) (action_unitary U hU)
          (Paper2TwentySeven.unitary_right U hU) (Paper2TwentySeven.intertwining U hU)
        rw [← Matrix.mul_assoc,← he,Matrix.mul_assoc,hB U hU,← Matrix.mul_assoc])
  calc
    B = (eight*eightᴴ+ten*tenᴴ+cgTwentySeven*cgTwentySevenᴴ)*B := by
      rw [eight_ten_twentyseven_complete,Matrix.one_mul]
    _ = _ := by simp only [Matrix.add_mul,Matrix.mul_assoc,ht,hp,
      Matrix.mul_zero,add_zero]

theorem actual_seed_supported_in_eight
    (S : Matrix (Paper2ThreeFifteenTen.Carrier × Fin 3) (Fin 3) ℂ)
    (hS : ∀ U, SpecialUnitary U → S*U.map star=(action U ⊗ₖ U.map star)*S) :
    S=Paper2TensorHom.unreshape (eight*(eightᴴ*Paper2TensorHom.reshape S)) := by
  have h := reshaped_seed_supported_in_eight (Paper2TensorHom.reshape S) (by
    intro U hU
    exact ((Paper2TensorHom.reshaped_intertwining_iff S (action U) U (U.map star)
      hU.1 hU.2.1).mp (hS U hU)).symm)
  exact congrArg Paper2TensorHom.unreshape h

theorem actual_seed_projection
    (S : Matrix (Paper2ThreeFifteenTen.Carrier × Fin 3) (Fin 3) ℂ)
    (hS : ∀ U, SpecialUnitary U → S*U.map star=(action U ⊗ₖ U.map star)*S) :
    S=((eight*eightᴴ)⊗ₖ(1 : Matrix (Fin 3) (Fin 3) ℂ))*S := by
  have hs := actual_seed_supported_in_eight S hS
  apply Paper2TensorHom.reshape_injective
  rw [Paper2TensorHom.reshape_left,Matrix.transpose_one,
    Matrix.one_kronecker_one,Matrix.mul_one,Matrix.mul_assoc]
  exact congrArg Paper2TensorHom.reshape hs

theorem actual_family_projection
    (S : Matrix (Paper2ThreeFifteenTen.Carrier × Fin 3) (Fin 3) ℂ)
    (hS : ∀ U, SpecialUnitary U → S*U.map star=(action U ⊗ₖ U.map star)*S)
    (U : Matrix (Fin 3) (Fin 3) ℂ) (hU : SpecialUnitary U) :
    ((action U⊗ₖ(1 : Matrix (Fin 3) (Fin 3) ℂ))*S*U.transpose)=
      ((eight*eightᴴ)⊗ₖ(1 : Matrix (Fin 3) (Fin 3) ℂ))*
        ((action U⊗ₖ(1 : Matrix (Fin 3) (Fin 3) ℂ))*S*U.transpose) := by
  have hp : action U*(eight*eightᴴ)=(eight*eightᴴ)*action U := by
    rw [← Matrix.mul_assoc,eight_intertwining U hU,
      Matrix.mul_assoc,← Paper2TwentySeven.eight_extraction U hU,← Matrix.mul_assoc]
  have ht :
      (action U⊗ₖ(1 : Matrix (Fin 3) (Fin 3) ℂ))*
        ((eight*eightᴴ)⊗ₖ(1 : Matrix (Fin 3) (Fin 3) ℂ))=
      ((eight*eightᴴ)⊗ₖ(1 : Matrix (Fin 3) (Fin 3) ℂ))*
        (action U⊗ₖ(1 : Matrix (Fin 3) (Fin 3) ℂ)) := by
    simp only [← Matrix.mul_kronecker_mul,hp]
  conv_lhs => arg 1; arg 2; rw [actual_seed_projection S hS]
  rw [← Matrix.mul_assoc,ht]
  simp only [Matrix.mul_assoc]

private theorem projection_zero {n : Type*} [Fintype n]
    (C : Matrix Paper2ThreeFifteenTen.Carrier n ℂ) (hC : Cᴴ*eight=0)
    (S : Matrix (Paper2ThreeFifteenTen.Carrier × Fin 3) (Fin 3) ℂ)
    (hS : S=((eight*eightᴴ)⊗ₖ(1 : Matrix (Fin 3) (Fin 3) ℂ))*S) :
    (Cᴴ⊗ₖ(1 : Matrix (Fin 3) (Fin 3) ℂ))*S=0 := by
  rw [hS,← Matrix.mul_assoc,← Matrix.mul_kronecker_mul,← Matrix.mul_assoc,hC,
    Matrix.zero_mul,Matrix.zero_kronecker,Matrix.zero_mul]

theorem actual_unwanted_branches_zero
    (S : Matrix (Paper2ThreeFifteenTen.Carrier × Fin 3) (Fin 3) ℂ)
    (hS : ∀ U, SpecialUnitary U → S*U.map star=(action U ⊗ₖ U.map star)*S)
    (U : Matrix (Fin 3) (Fin 3) ℂ) (hU : SpecialUnitary U) :
    (tenᴴ⊗ₖ(1 : Matrix (Fin 3) (Fin 3) ℂ))*
      ((action U⊗ₖ(1 : Matrix (Fin 3) (Fin 3) ℂ))*S*U.transpose)=0 ∧
    (cgTwentySevenᴴ⊗ₖ(1 : Matrix (Fin 3) (Fin 3) ℂ))*
      ((action U⊗ₖ(1 : Matrix (Fin 3) (Fin 3) ℂ))*S*U.transpose)=0 := by
  have hz : cgTwentySevenᴴ*eight=0 := by
    simpa only [Matrix.conjTranspose_mul,Matrix.conjTranspose_conjTranspose,
      Matrix.conjTranspose_zero] using congrArg Matrix.conjTranspose eight_twentyseven_orthogonal
  exact ⟨projection_zero ten ten_eight_orthogonal _ (actual_family_projection S hS U hU),
    projection_zero cgTwentySeven hz _ (actual_family_projection S hS U hU)⟩

end Paper2ThreeFifteenSeedExclusion


==> anc/lean/ThreeFifteenTen.lean <==
import FifteenComplexRep
import TenSeparation
import DualCG

/-! Actual conjugate-ten CG columns in fundamental tensor the initial fifteen.
The raw columns couple two fundamental indices through the normalized epsilon
isometry and three conjugate indices through the actual symmetric cube. -/
noncomputable section
namespace Paper2ThreeFifteenTen
open Matrix Paper2S123 Paper2SymmetricCube
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option linter.unusedTactic false
set_option maxHeartbeats 8000000
set_option maxRecDepth 4000

abbrev Quad := Q × (Q × (Q × Q))
abbrev Canon := Q × ((Q × Q) × Q)
abbrev Carrier := Q × Fin 15

def shuffle : Quad ≃ Canon where
  toFun x := (x.2.1,((x.1,x.2.2.1),x.2.2.2))
  invFun x := (x.2.1.1,(x.1,(x.2.1.2,x.2.2)))
  left_inv _ := rfl
  right_inv _ := rfl

def canonicalLift : Matrix Canon Triple ℂ :=
  (1 : Matrix Q Q ℂ) ⊗ₖ (Qura.Wedge.iota ⊗ₖ (1 : Matrix Q Q ℂ))
def rawLift : Matrix Quad Triple ℂ := canonicalLift.submatrix shuffle id
def rawTen : Matrix Quad Ten ℂ := rawLift*cube
def quadAction (U : Matrix Q Q ℂ) : Matrix Quad Quad ℂ :=
  U ⊗ₖ Paper2InitialCGCovariance.ambientRep U
def canonAction (U : Matrix Q Q ℂ) : Matrix Canon Canon ℂ :=
  U.map star ⊗ₖ ((U ⊗ₖ U) ⊗ₖ U.map star)

theorem canonicalLift_gram : canonicalLiftᴴ*canonicalLift=1 := by
  simp only [canonicalLift,Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul,Matrix.one_mul,Qura.Wedge.iota_isometry,
    Matrix.one_kronecker_one]

theorem rawLift_gram : rawLiftᴴ*rawLift=1 := by
  rw [rawLift,Matrix.conjTranspose_submatrix,Matrix.submatrix_mul_equiv,canonicalLift_gram]
  rfl

theorem rawTen_gram : rawTenᴴ*rawTen=1 := by
  simp only [rawTen,Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc rawLiftᴴ rawLift,rawLift_gram,Matrix.one_mul,cube_gram]

theorem action_shuffle (U : Matrix Q Q ℂ) :
    quadAction U=(canonAction U).submatrix shuffle shuffle := by
  ext ⟨d,a,b,c⟩ ⟨e,f,g,h⟩
  simp only [quadAction,canonAction,Paper2InitialCGCovariance.ambientRep,
    Paper2Adjoint.queryRep,Matrix.submatrix_apply,shuffle,Equiv.coe_fn_mk,Matrix.kronecker_apply]
  ring

theorem canonicalLift_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    canonAction U*canonicalLift=canonicalLift*tensorCube (U.map star) := by
  simp only [canonAction,canonicalLift,tensorCube,← Matrix.mul_kronecker_mul,
    Matrix.mul_one,Matrix.one_mul,Qura.Wedge.two_query_conjugate U hU.2.1 hU.2.2]

theorem rawLift_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    quadAction U*rawLift=rawLift*tensorCube (U.map star) := by
  rw [action_shuffle,rawLift,Matrix.submatrix_mul_equiv,canonicalLift_intertwining U hU]
  exact (Matrix.submatrix_mul _ _ shuffle id id Function.bijective_id)

theorem rawTen_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    quadAction U*rawTen=rawTen*(repTen U).map star := by
  rw [rawTen,← Matrix.mul_assoc,rawLift_intertwining U hU,Matrix.mul_assoc,
    cube_intertwining,Paper2TenSeparation.repTen_conjugate,← Matrix.mul_assoc]

theorem rawTen_entry (d a b c : Q) (t : Ten) :
    rawTen (d,a,b,c) t=∑ e : Q, Qura.Wedge.iota (d,b) e*cube (a,e,c) t := by
  simp [rawTen,rawLift,canonicalLift,Matrix.mul_apply,Matrix.submatrix_apply,
    shuffle,Matrix.kronecker_apply,Fintype.sum_prod_type,Matrix.one_apply,
    mul_ite,ite_mul,Finset.sum_ite_irrel]

theorem rawTen_symmetric (d a b c : Q) (t : Ten) :
    rawTen (d,a,b,c) t=rawTen (d,c,b,a) t := by
  simp only [rawTen_entry]
  apply Finset.sum_congr rfl
  intro e _
  rw [cube_swap12 a e c,cube_swap23 e a c,cube_swap12 e c a]

theorem rawTen_traceless (d a : Q) (t : Ten) : (∑ b : Q, rawTen (d,a,b,b) t)=0 := by
  fin_cases d <;> fin_cases a <;> fin_cases t <;>
    norm_num [rawTen_entry,Fin.sum_univ_succ,Qura.Wedge.iota,Qura.Wedge.antisym,cube,count]

def lift : Matrix Quad Carrier ℂ :=
  (1 : Matrix Q Q ℂ) ⊗ₖ Paper2FifteenComplexRep.embedding
def ten : Matrix Carrier Ten ℂ := liftᴴ*rawTen
def action (U : Matrix Q Q ℂ) : Matrix Carrier Carrier ℂ := U ⊗ₖ Paper2CGFifteen.repFifteen U

theorem lift_gram : liftᴴ*lift=1 := by
  simp only [lift,Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul,Matrix.one_mul,Paper2FifteenComplexRep.embedding_gram,
    Matrix.one_kronecker_one]

theorem lift_ten : lift*ten=rawTen := by
  rw [ten,← Matrix.mul_assoc]
  simp only [lift,Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul,Matrix.one_mul]
  ext ⟨d,a,b,c⟩ t
  have h := Paper2IntrinsicFifteen.fifteen_recovery
    (of fun x r => rawTen (d,x) r) (rawTen_symmetric d) (rawTen_traceless d)
  rw [← Matrix.mul_assoc] at h
  have he := congrFun (congrFun h (a,b,c)) t
  simpa [Paper2FifteenComplexRep.embedding,Matrix.mul_apply,Matrix.kronecker_apply,
    Matrix.one_apply,Fintype.sum_prod_type,Matrix.of_apply] using he

theorem ten_gram : tenᴴ*ten=1 := by
  have h := congrArg (fun M => Mᴴ*M) lift_ten
  simpa only [Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc liftᴴ,lift_gram,Matrix.one_mul,rawTen_gram] using h

theorem lift_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    quadAction U*lift=lift*action U := by
  have h := Paper2FifteenComplexRep.extension_intertwining U
  rw [Paper2FifteenHighestWeight.extension_SU U hU,
    Paper2FifteenHighestWeight.compressedExtension_SU U hU] at h
  simp only [quadAction,lift,action,← Matrix.mul_kronecker_mul,Matrix.mul_one,Matrix.one_mul,h]

theorem ten_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    action U*ten=ten*(repTen U).map star := by
  have h : lift*(action U*ten)=lift*(ten*(repTen U).map star) := by
    rw [← Matrix.mul_assoc,← lift_intertwining U hU,Matrix.mul_assoc,lift_ten,
      rawTen_intertwining U hU,← lift_ten,Matrix.mul_assoc]
  have hh := congrArg (fun X => liftᴴ*X) h
  simpa only [← Matrix.mul_assoc,lift_gram,Matrix.one_mul] using hh

end Paper2ThreeFifteenTen


==> anc/lean/ThreeSixDecomposition.lean <==
import SymmetricCubeRep
import DualCG
import Mathlib.Data.Matrix.ColumnRowPartitioned

/-! The actual 18-dimensional 3 tensor 6 action splits into the concrete
Bell-dual adjoint columns and the ten symmetric tensor-cube columns. -/
noncomputable section
namespace Paper2ThreeSixDecomposition
open Matrix Paper2S123 Paper2SymmetricCube
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 8000000
set_option maxRecDepth 4000

abbrev Six := Fin 6
abbrev Eight := Fin 8
abbrev Carrier := Q × Six

def lift : Matrix Triple Carrier ℂ := (1 : Matrix Q Q ℂ) ⊗ₖ Paper2Symmetric.sym
def ten : Matrix Carrier Ten ℂ := liftᴴ * cube
def eight : Matrix Carrier Eight ℂ := Paper2DualCG.leftSix
def action (M : Matrix Q Q ℂ) : Matrix Carrier Carrier ℂ :=
  M ⊗ₖ Paper2PhiCovariance.symRep M

theorem lift_gram : liftᴴ * lift = 1 := by
  simp only [lift, Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
    ← Matrix.mul_kronecker_mul, Matrix.one_mul, Paper2Symmetric.sym_gram,
    Matrix.one_kronecker_one]

theorem lift_cube : lift * ten = cube := by
  have hp : lift * liftᴴ = (1 : Matrix Q Q ℂ) ⊗ₖ
      ((1/2:ℂ) • (1 + Paper2Symmetric.swap)) := by
    simp only [lift, Matrix.conjTranspose_kronecker, Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul, Matrix.one_mul, Paper2Symmetric.sym_projector]
  rw [ten, ← Matrix.mul_assoc, hp]
  ext ⟨a,b,c⟩ r
  simp [Matrix.mul_apply, Fintype.sum_prod_type, Matrix.kronecker_apply,
    Matrix.one_apply, Paper2Symmetric.swap, mul_add, add_mul,
    Finset.sum_add_distrib, mul_ite, ite_mul, eq_comm, cube_swap23]
  ring

theorem ten_gram : tenᴴ * ten = 1 := by
  have h := congrArg (fun M => Mᴴ*M) lift_cube
  simpa only [Matrix.conjTranspose_mul, Matrix.mul_assoc,
    ← Matrix.mul_assoc liftᴴ, lift_gram, Matrix.one_mul, cube_gram] using h

theorem lift_intertwining (M : Matrix Q Q ℂ) :
    tensorCube M * lift = lift * action M := by
  simp only [tensorCube, lift, action, ← Matrix.mul_kronecker_mul,
    Matrix.mul_one, Matrix.one_mul, Paper2PhiCovariance.sym_intertwining]

theorem ten_intertwining (M : Matrix Q Q ℂ) : action M * ten = ten * repTen M := by
  have h : lift * (action M * ten) = lift * (ten * repTen M) := by
    rw [← Matrix.mul_assoc, ← lift_intertwining, Matrix.mul_assoc, lift_cube,
      cube_intertwining, ← lift_cube, Matrix.mul_assoc]
  have hh := congrArg (fun X => liftᴴ*X) h
  simpa only [← Matrix.mul_assoc, lift_gram, Matrix.one_mul] using hh

theorem eight_gram : eightᴴ * eight = 1 := Paper2DualCG.leftSix_gram

theorem eight_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    action U * eight = eight * Paper2Adjoint.R U :=
  Paper2DualCG.leftSix_intertwining U hU

theorem ten_entry (q : Q) (s : Six) (r : Ten) :
    ten (q,s) r = ∑ a : Q, ∑ b : Q, Paper2Symmetric.sym (a,b) s * cube (q,a,b) r := by
  simp [ten, lift, Matrix.mul_apply, Matrix.conjTranspose_apply,
    Matrix.kronecker_apply, Fintype.sum_prod_type, Matrix.one_apply,
    Paper2Symmetric.sym_real, apply_ite, ite_mul]

theorem ten_real (qs : Carrier) (r : Ten) : star (ten qs r) = ten qs r := by
  rcases qs with ⟨q,s⟩
  simp only [ten_entry, star_sum, star_mul, Paper2Symmetric.sym_real, cube_real, mul_comm]

theorem ten_eight_orthogonal : tenᴴ * eight = 0 := by
  have h : tenᴴ * Paper2DualCG.dual Paper2InitialCG.cgSix = 0 := by
    have hc : (starRingEnd ℂ) Paper2Symmetric.c = Paper2Symmetric.c := Paper2Symmetric.c_real
    have hc3 : Paper2Symmetric.c^3 = Paper2Symmetric.c / 2 := by
      rw [pow_succ, Paper2Symmetric.c_squared]
      ring
    ext t r
    fin_cases t <;> fin_cases r <;>
      norm_num [Matrix.mul_apply, Matrix.conjTranspose_apply, ten_real,
        Fintype.sum_prod_type, Fin.sum_univ_succ, ten_entry,
        Paper2DualCG.dual, Paper2CGPartialTrace.cgSix_entry,
        Paper2Adjoint.T, Qura.Wedge.iota, Qura.Wedge.antisym,
        Paper2Symmetric.sym, cube, count, Paper2Adjoint.r2_conj,
        Paper2Adjoint.r6_conj, Paper2Adjoint.r2_star,
        Paper2Adjoint.r6_star, hc, Paper2Symmetric.c_real, map_ofNat] <;>
      ring_nf <;> rw [hc3] <;> ring
  simp only [eight, Paper2DualCG.leftSix, Matrix.mul_smul, h, smul_zero]

theorem eight_ten_orthogonal : eightᴴ * ten = 0 := by
  simpa only [Matrix.conjTranspose_mul, Matrix.conjTranspose_conjTranspose,
    Matrix.conjTranspose_zero] using congrArg Matrix.conjTranspose ten_eight_orthogonal

def cg : Matrix Carrier (Eight ⊕ Ten) ℂ := Matrix.fromCols eight ten

theorem cg_gram : cgᴴ * cg = 1 := by
  simp only [cg, Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromRows_mul_fromCols, eight_gram, ten_gram,
    eight_ten_orthogonal, ten_eight_orthogonal, Matrix.fromBlocks_one]

theorem cg_complete : cg * cgᴴ = 1 := by
  let e : (Eight ⊕ Ten) ≃ Carrier := Fintype.equivOfCardEq (by decide)
  exact (Matrix.mul_eq_one_comm_of_equiv e).mp cg_gram

theorem eight_ten_complete : eight * eightᴴ + ten * tenᴴ = 1 := by
  simpa only [cg, Matrix.conjTranspose_fromCols_eq_fromRows_conjTranspose,
    Matrix.fromCols_mul_fromRows] using cg_complete

theorem cg_intertwining (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    action U * cg = cg * Matrix.fromBlocks (Paper2Adjoint.R U) 0 0 (repTen U) := by
  simp only [cg, Matrix.mul_fromCols, Matrix.fromCols_mul_fromBlocks,
    Matrix.mul_zero, add_zero, zero_add, eight_intertwining U hU, ten_intertwining]

theorem action_decomposition (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    action U = cg * Matrix.fromBlocks (Paper2Adjoint.R U) 0 0 (repTen U) * cgᴴ := by
  rw [← cg_intertwining U hU, Matrix.mul_assoc, cg_complete, Matrix.mul_one]

end Paper2ThreeSixDecomposition


==> anc/lean/ThreeSixExclusion.lean <==
import ThreeSixDecomposition
import TenDimensionSeparation

/-! The complete actual 3 tensor 6 representation has no conjugate-ten
branch. Both directions of intertwiner vanish, after resolving its actual
eight and ten CG blocks. No assumed decomposition or irreducibility is used. -/
namespace Paper2ThreeSixExclusion
open Matrix Paper2S123 Paper2SymmetricCube Paper2ThreeSixDecomposition

theorem conjugate_ten_from_three_six_zero (B : Matrix Ten Carrier ℂ)
    (hB : ∀ U, SpecialUnitary U → (repTen U).map star * B = B * action U) : B=0 := by
  have ht : B*ten=0 := Paper2TenSeparation.conjugate_ten_intertwiner_zero (B*ten) (by
    intro U hU
    rw [← Matrix.mul_assoc, hB U hU, Matrix.mul_assoc, ten_intertwining,
      ← Matrix.mul_assoc])
  have he : B*eight=0 := Paper2TenDimensionSeparation.adjoint_conjugate_ten_intertwiner_zero
      (B*eight) (by
    intro U hU
    rw [← Matrix.mul_assoc, hB U hU, Matrix.mul_assoc, eight_intertwining U hU,
      ← Matrix.mul_assoc])
  calc
    B = B * (eight * eightᴴ + ten * tenᴴ) := by rw [eight_ten_complete, Matrix.mul_one]
    _ = 0 := by rw [Matrix.mul_add, ← Matrix.mul_assoc, he, Matrix.zero_mul,
      ← Matrix.mul_assoc, ht, Matrix.zero_mul, add_zero]

theorem action_unitary (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (action U)ᴴ * action U = 1 := by
  simp only [action, Matrix.conjTranspose_kronecker, ← Matrix.mul_kronecker_mul,
    hU.1, Paper2PhiCovariance.symRep_unitary U hU, Matrix.one_kronecker_one]

theorem three_six_from_conjugate_ten_zero (B : Matrix Carrier Ten ℂ)
    (hB : ∀ U, SpecialUnitary U → action U * B = B * (repTen U).map star) : B=0 := by
  have hz : Bᴴ=0 := conjugate_ten_from_three_six_zero Bᴴ (by
    intro U hU
    exact (Paper2Embedding.block_extraction B (action U) ((repTen U).map star)
      (action_unitary U hU) (mul_eq_one_comm.mp (Paper2TenSeparation.conjugate_unitary U hU))
      (hB U hU)).symm)
  simpa only [Matrix.conjTranspose_conjTranspose, Matrix.conjTranspose_zero] using
    congrArg Matrix.conjTranspose hz

end Paper2ThreeSixExclusion


==> anc/lean/ThreeSixSeparation.lean <==
import SymmetricCommutant

/-! The concrete conjugate fundamental and symmetric representations have no
nonzero intertwiner. The conclusion is obtained from actual SU coefficients. -/
namespace Paper2ThreeSixSeparation
open Matrix Paper2Symmetric Paper2PhiCovariance Paper2S123 Paper2SymmetricCommutant
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option linter.unusedTactic false
set_option maxHeartbeats 2000000

private theorem weights_zero (a u v : ℂ) (h : a*v=u*a) (hne : v-u ≠ 0) : a=0 := by
  have hz : a*(v-u)=0 := by rw [mul_sub,h]; ring
  exact (mul_eq_zero.mp hz).resolve_right hne

theorem phase0_conjugate : phase0.map star = diagonal ![1,-Complex.I,Complex.I] := by
  ext i j; fin_cases i <;> fin_cases j <;>
    norm_num [phase0, Matrix.map_apply, Matrix.diagonal, Complex.star_def]

theorem phase1_conjugate : phase1.map star = diagonal ![-Complex.I,1,Complex.I] := by
  ext i j; fin_cases i <;> fin_cases j <;>
    norm_num [phase1, Matrix.map_apply, Matrix.diagonal, Complex.star_def]

theorem support (T : Matrix Six Q ℂ)
    (hT : ∀ g, SpecialUnitary g → T*g.map star=symRep g*T) :
    ∀ i j, ¬ ((i=5 ∧ j=0) ∨ (i=4 ∧ j=1) ∨ (i=3 ∧ j=2)) → T i j=0 := by
  intro i j hij
  have h0 := congrFun (congrFun (hT phase0 phase0_su) i) j
  have h1 := congrFun (congrFun (hT phase1 phase1_su) i) j
  rw [phase0_conjugate,phase0_rep] at h0
  rw [phase1_conjugate,phase1_rep] at h1
  simp only [Matrix.mul_diagonal,Matrix.diagonal_mul] at h0 h1
  fin_cases i <;> fin_cases j
  all_goals first
    | (exfalso; apply hij; norm_num; done)
    | (apply weights_zero _ _ _ h0; norm_num [Complex.ext_iff]; done)
    | (apply weights_zero _ _ _ h1; norm_num [Complex.ext_iff]; done)

theorem zero_intertwiner (T : Matrix Six Q ℂ)
    (hT : ∀ g, SpecialUnitary g → T*g.map star=symRep g*T) : T=0 := by
  have hf : T= !![0,0,0; 0,0,0; 0,0,0; 0,0,T 3 2; 0,T 4 1,0; T 5 0,0,0] := by
    ext i j
    fin_cases i <;> fin_cases j <;> norm_num
    all_goals apply support T hT
    all_goals norm_num
  have hc := hT cycle cycle_su
  rw [hf, cycle_rep] at hc
  have ha := congrFun (congrFun hc 3) 0
  have hb := congrFun (congrFun hc 4) 2
  norm_num [cycle, Matrix.map_apply, Matrix.mul_apply, Fin.sum_univ_succ] at ha hb
  have hr := congrFun (congrFun (hT rotation rotation_su) 0) 2
  rw [hf] at hr
  norm_num [Matrix.mul_apply, Fin.sum_univ_succ, rotation_link] at hr
  have hcn : c≠0 := by intro hz; have hs:=c_squared; norm_num [hz] at hs
  have h32 : T 3 2=0 := hr.resolve_left hcn
  have h50 : T 5 0=0 := ha.symm.trans h32
  have h41 : T 4 1=0 := hb.trans h32
  rw [hf]
  ext i j; fin_cases i <;> fin_cases j <;> simp [h32,h50,h41]

theorem zero_reverse_intertwiner (T : Matrix Q Six ℂ)
    (hT : ∀ g, SpecialUnitary g → T*symRep g=g.map star*T) : T=0 := by
  have hz : Tᴴ=0 := by
    apply zero_intertwiner
    intro g hg
    have h := congrArg Matrix.conjTranspose (hT gᴴ (specialUnitary_adjoint hg))
    have hc : (gᴴ.map star)ᴴ=g.map star := by ext i j; simp
    simp only [Matrix.conjTranspose_mul, Paper2SymmetricRepresentation.symRep_adjoint,
      Matrix.conjTranspose_conjTranspose, hc] at h
    exact h.symm
  simpa only [Matrix.conjTranspose_conjTranspose, Matrix.conjTranspose_zero] using
    congrArg Matrix.conjTranspose hz

end Paper2ThreeSixSeparation


==> anc/lean/TraceRepresentativeUniqueness.lean <==
import ScalarRepresentation

/-! The source's trace representative is unique modulo a scalar identity on
traceless Hermitian directions. Its trace normalization fixes that freedom. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace Paper2TraceRepresentativeUniqueness
open Matrix S4Scalar
variable {d : Type*} [Fintype d] [DecidableEq d] [Nonempty d]

def tracePairing (A : Matrix d d ℂ) : Matrix d d ℂ →ₗ[ℂ] ℂ where
  toFun M := (A*M).trace
  map_add' M N := by simp [Matrix.mul_add,Matrix.trace_add]
  map_smul' z M := by simp [Matrix.mul_smul,Matrix.trace_smul]

theorem trace_zero_and_directions_zero (A : Matrix d d ℂ) (htrace : A.trace=0)
    (hdir : ∀ H : Matrix d d ℂ, Hᴴ=H → H.trace=0 → (A*H).trace=0) : A=0 := by
  have hz : scalarEmbedding (tracePairing A) = 0 := by
    apply linear_zero_of_traceless_hermitian
    · simp [scalarEmbedding,tracePairing,htrace]
    · intro H hH ht
      simp [scalarEmbedding,tracePairing,hdir H hH ht]
  apply Matrix.ext_iff_trace_mul_right.mpr
  intro M
  let i₀ : d := Classical.arbitrary d
  have hm := congrFun (congrFun (LinearMap.congr_fun hz M) i₀) i₀
  simpa [scalarEmbedding,tracePairing] using hm

theorem annihilator_is_scalar (A : Matrix d d ℂ)
    (hdir : ∀ H : Matrix d d ℂ, Hᴴ=H → H.trace=0 → (A*H).trace=0) :
    A=(A.trace/(Fintype.card d:ℂ)) • (1 : Matrix d d ℂ) := by
  apply sub_eq_zero.mp
  apply trace_zero_and_directions_zero
  · exact traceless_part_trace A
  · intro H hH ht
    simp only [Matrix.sub_mul,Matrix.trace_sub,Matrix.smul_mul,Matrix.one_mul,
      Matrix.trace_smul,ht,smul_zero,hdir H hH ht,sub_self]

theorem representatives_differ_by_scalar (F G : Matrix d d ℂ)
    (hdir : ∀ H : Matrix d d ℂ, Hᴴ=H → H.trace=0 → (F*H).trace=(G*H).trace) :
    F-G=((F-G).trace/(Fintype.card d:ℂ)) • (1 : Matrix d d ℂ) := by
  apply annihilator_is_scalar
  intro H hH ht
  rw [Matrix.sub_mul,Matrix.trace_sub,hdir H hH ht,sub_self]

theorem hermitian_representatives_differ_by_real_scalar (F G : Matrix d d ℂ)
    (hF : Fᴴ=F) (hG : Gᴴ=G)
    (hdir : ∀ H : Matrix d d ℂ, Hᴴ=H → H.trace=0 → (F*H).trace=(G*H).trace) :
    ∃ r : ℝ, F-G=(r:ℂ) • (1 : Matrix d d ℂ) := by
  let c : ℂ := (F-G).trace/(Fintype.card d:ℂ)
  have hc : star c=c := by
    simp only [c,star_div₀,star_natCast,← Matrix.trace_conjTranspose,
      Matrix.conjTranspose_sub,hF,hG]
  have hi := congrArg Complex.im hc
  simp only [Complex.star_def,Complex.conj_im] at hi
  have he : (c.re:ℂ)=c := by
    apply Complex.ext
    · rfl
    · change 0=c.im
      linarith
  refine ⟨c.re,?_⟩
  rw [he]
  exact representatives_differ_by_scalar F G hdir

theorem trace_budget_fixes_representative (F G : Matrix d d ℂ)
    (htrace : F.trace=G.trace)
    (hdir : ∀ H : Matrix d d ℂ, Hᴴ=H → H.trace=0 → (F*H).trace=(G*H).trace) : F=G := by
  apply sub_eq_zero.mp
  apply trace_zero_and_directions_zero
  · rw [Matrix.trace_sub,htrace,sub_self]
  · intro H hH ht
    rw [Matrix.sub_mul,Matrix.trace_sub,hdir H hH ht,sub_self]

end Paper2TraceRepresentativeUniqueness


==> anc/lean/TreeBounds.lean <==
import TreeQueryPorts

/-! Query bounds for actual external finite circuit trees. Counts are maximum
actual oracle calls on a branch, obtained by proved frontier synchronization,
not a user-supplied uniform query-slot representation. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 600000
noncomputable section
namespace FinitePure
open Matrix Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
universe u
variable {d m : Type u} [Fintype d] [DecidableEq d] [Nonempty d]
  [Fintype m] [DecidableEq m]

def physicalTreeChannel (prep : OracleTree (d × m)) (proc : OracleTree (d × (d × m)))
    (ρ : Matrix (d × m) (d × m) ℂ) (U M : Matrix d d ℂ) : Matrix d d ℂ :=
  partialTrace (proc.evaluate (U ⊗ₖ (1 : Matrix (d × m) (d × m) ℂ))
    (M ⊗ₖ prep.evaluate (U ⊗ₖ (1 : Matrix m m ℂ)) ρ))

theorem tree_mixed_channel_compilation (prep : OracleTree (d × m))
    (proc : OracleTree (d × (d × m))) (n q : ℕ)
    (hn : prep.queryBudget ≤ n) (hq : proc.queryBudget ≤ q)
    (ρ : Matrix (d × m) (d × m) ℂ) (U M : Matrix d d ℂ) :
    physicalMixedInitialChannel d (fun _ => m) (fun _ => prep.Label) (fun _ => d × m)
      (fun _ => proc.Label) n q prep.scheduledKraus prep.scheduledActive
      (constantProcessorKraus proc.scheduledKraus) proc.scheduledActive ρ U M =
      physicalTreeChannel prep proc ρ U M := by
  unfold physicalMixedInitialChannel physicalTreeChannel
  rw [funext (constantProcessor_trajectory proc.scheduledKraus proc.scheduledActive U q)]
  rw [proc.query_slot_compilation q hq, prep.query_slot_compilation n hn]

theorem tree_transpose_query_bound (prep : OracleTree (d × m))
    (proc : OracleTree (d × (d × m)))
    (ρ : Matrix (d × m) (d × m) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d) (hd : 2 ≤ Fintype.card d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    Fintype.card d + 1 ≤ proc.queryBudget := by
  apply mixed_initial_transpose_query_bound d (fun _ => m) (fun _ => prep.Label)
    (fun _ => d × m) (fun _ => proc.Label) prep.queryBudget proc.queryBudget
    prep.scheduledKraus prep.scheduledActive (constantProcessorKraus proc.scheduledKraus)
    proc.scheduledActive prep.scheduledKraus_complete
    (constantProcessor_complete proc.scheduledKraus proc.scheduledKraus_complete)
    ρ hρ htrace i₀ hd
  intro U hU x hx
  rw [tree_mixed_channel_compilation prep proc _ _ le_rfl le_rfl]
  exact hcorrect U hU x hx

theorem tree_inversion_query_bound (prep : OracleTree (d × m))
    (proc : OracleTree (d × (d × m)))
    (ρ : Matrix (d × m) (d × m) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (i₀ : d)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      physicalTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᴴ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᴴ)ᴴ) :
    Fintype.card d ^ 2 ≤ proc.queryBudget + 1 := by
  apply mixed_initial_inversion_query_bound d (fun _ => m) (fun _ => prep.Label)
    (fun _ => d × m) (fun _ => proc.Label) prep.queryBudget proc.queryBudget
    prep.scheduledKraus prep.scheduledActive (constantProcessorKraus proc.scheduledKraus)
    proc.scheduledActive prep.scheduledKraus_complete
    (constantProcessor_complete proc.scheduledKraus proc.scheduledKraus_complete)
    ρ hρ htrace i₀
  intro U hU x hx
  rw [tree_mixed_channel_compilation prep proc _ _ le_rfl le_rfl]
  exact hcorrect U hU x hx

end FinitePure

namespace FinitePure
open Matrix Paper2PureStateTomography
open scoped BigOperators Kronecker MatrixOrder ComplexOrder
variable {m : Type} [Fintype m] [DecidableEq m]

theorem tree_preparation_bound (prep : OracleTree (Fin 3 × m))
    (proc : OracleTree (Fin 3 × (Fin 3 × m))) (hq : proc.queryBudget ≤ 4)
    (ρ : Matrix (Fin 3 × m) (Fin 3 × m) ℂ) (hρ : ρ.PosSemidef) (htrace : ρ.trace = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ (Fin 3), ‖x‖ = 1 →
      physicalTreeChannel prep proc ρ U (outer (WithLp.ofLp x) (WithLp.ofLp x)) =
        Uᵀ * outer (WithLp.ofLp x) (WithLp.ofLp x) * (Uᵀ)ᴴ) :
    3 ≤ prep.queryBudget := by
  apply mixed_initial_preparation_bound (fun _ => m) (fun _ => prep.Label)
    (fun _ => Fin 3 × m) (fun _ => proc.Label) prep.queryBudget
    prep.scheduledKraus prep.scheduledActive (constantProcessorKraus proc.scheduledKraus)
    proc.scheduledActive prep.scheduledKraus_complete
    (constantProcessor_complete proc.scheduledKraus proc.scheduledKraus_complete) ρ hρ htrace
  intro U hU x hx
  rw [tree_mixed_channel_compilation prep proc _ _ le_rfl hq]
  exact hcorrect U hU x hx

end FinitePure


==> anc/lean/TreeLayer.lean <==
import TreeNodes

/-! Exact semantics and query-budget descent of a synchronized frontier
layer in a single uniform finite outcome alphabet. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure.OracleTree
open Matrix
open scoped BigOperators
universe u
variable {s : Type u} [Fintype s] [DecidableEq s]

theorem evaluate_zero (tree : OracleTree s) (Q : Matrix s s ℂ) : tree.evaluate Q 0 = 0 := by
  induction tree with
  | halt => rfl
  | query next ih => simpa only [evaluate, Matrix.mul_zero, Matrix.zero_mul] using ih
  | instrument b K hc next ih => simp only [evaluate, Matrix.mul_zero, Matrix.zero_mul, ih, Finset.sum_const_zero]

def pendingValue (tree : OracleTree s) (Q : Matrix s s ℂ) :
    Option tree.Nodes → Matrix s s ℂ → Matrix s s ℂ
  | none, M => M
  | some node, M => (tree.nodeTree node).evaluate Q (Q * M * Qᴴ)

theorem pendingValue_zero (tree : OracleTree s) (Q : Matrix s s ℂ) (node : Option tree.Nodes) :
    tree.pendingValue Q node 0 = 0 := by
  cases node <;> simp only [pendingValue, Matrix.mul_zero, Matrix.zero_mul, evaluate_zero]

theorem frontier_pending_value (tree : OracleTree s) (node : tree.Nodes)
    (j : (tree.nodeTree node).Frontier) (Q M : Matrix s s ℂ) :
    tree.pendingValue Q (tree.nodeFrontierTarget node j) M =
      match (tree.nodeTree node).frontierNext j with
      | none => M
      | some next => next.evaluate Q (Q * M * Qᴴ) := by
  have hv := nodeFrontierTarget_value tree node j
  cases h : tree.nodeFrontierTarget node j with
  | none => simp only [h, Option.map_none] at hv; rw [← hv]; rfl
  | some next => simp only [h, Option.map_some] at hv; rw [← hv]; rfl

theorem nodeInstrument_semantics (tree : OracleTree s) (node : tree.Nodes) (Q M : Matrix s s ℂ) :
    (∑ j, tree.pendingValue Q (tree.labelTarget j)
      (tree.nodeInstrument (some node) j * M * (tree.nodeInstrument (some node) j)ᴴ)) =
      (tree.nodeTree node).evaluate Q M := by
  change (∑ j, tree.pendingValue Q (tree.labelTarget j)
    (paddedOutcome (tree.frontierLabel node) (tree.nodeTree node).frontierKraus j * M *
      (paddedOutcome (tree.frontierLabel node) (tree.nodeTree node).frontierKraus j)ᴴ)) = _
  rw [paddedOutcome_weighted_sum _ _
    (fun j A => tree.pendingValue Q (tree.labelTarget j) (A * M * Aᴴ))
    (by intro j; simp only [Matrix.zero_mul, pendingValue_zero])]
  change (∑ j, tree.pendingValue Q (tree.nodeFrontierTarget node j)
    ((tree.nodeTree node).frontierKraus j * M * ((tree.nodeTree node).frontierKraus j)ᴴ)) = _
  simp_rw [frontier_pending_value]
  exact (frontier_semantics (tree.nodeTree node) Q M).symm

theorem haltedInstrument_semantics (tree : OracleTree s) (Q M : Matrix s s ℂ) :
    (∑ j, tree.pendingValue Q (tree.labelTarget j)
      (tree.nodeInstrument none j * M * (tree.nodeInstrument none j)ᴴ)) = M := by
  change (∑ j, tree.pendingValue Q (tree.labelTarget j)
    (paddedOutcome tree.haltLabel (fun _ => (1 : Matrix s s ℂ)) j * M *
      (paddedOutcome tree.haltLabel (fun _ => (1 : Matrix s s ℂ)) j)ᴴ)) = _
  rw [paddedOutcome_weighted_sum _ _
    (fun j A => tree.pendingValue Q (tree.labelTarget j) (A * M * Aᴴ))
    (by intro j; simp only [Matrix.zero_mul, pendingValue_zero])]
  simp only [haltLabel, Function.Embedding.coeFn_mk, labelTarget, pendingValue,
    Matrix.one_mul, Matrix.conjTranspose_one, Matrix.mul_one, Fintype.sum_unique]
  rfl

def stateQuery (tree : OracleTree s) (Q : Matrix s s ℂ) : Option tree.Nodes → Matrix s s ℂ
  | none => 1
  | some _ => Q

theorem layer_semantics (tree : OracleTree s) (state : Option tree.Nodes) (Q M : Matrix s s ℂ) :
    (∑ j, tree.pendingValue Q (tree.labelTarget j)
      ((tree.nodeInstrument state j * tree.stateQuery Q state) * M *
        (tree.nodeInstrument state j * tree.stateQuery Q state)ᴴ)) =
      tree.pendingValue Q state M := by
  simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc]
  cases state with
  | none => simpa only [stateQuery, pendingValue, Matrix.one_mul, Matrix.conjTranspose_one,
      Matrix.mul_one, Matrix.mul_assoc] using haltedInstrument_semantics tree Q M
  | some node => simpa only [stateQuery, pendingValue, Matrix.mul_assoc] using
      nodeInstrument_semantics tree node Q (Q * M * Qᴴ)

def pendingBudget (tree : OracleTree s) : Option tree.Nodes → ℕ
  | none => 0
  | some node => (tree.nodeTree node).queryBudget + 1

theorem frontier_pending_budget (tree : OracleTree s) (node : tree.Nodes)
    (j : (tree.nodeTree node).Frontier) :
    tree.pendingBudget (tree.nodeFrontierTarget node j) ≤ (tree.nodeTree node).queryBudget := by
  have hv := nodeFrontierTarget_value tree node j
  cases h : tree.nodeFrontierTarget node j with
  | none => exact Nat.zero_le _
  | some next =>
    simp only [h, Option.map_some] at hv
    exact frontier_budget (tree.nodeTree node) j (tree.nodeTree next) hv.symm

theorem nodeInstrument_budget (tree : OracleTree s) (node : tree.Nodes) (j : tree.Label)
    (hj : tree.nodeInstrument (some node) j ≠ 0) :
    tree.pendingBudget (tree.labelTarget j) ≤ (tree.nodeTree node).queryBudget := by
  have hr : j ∈ Set.range (tree.frontierLabel node) := by
    by_contra h
    exact hj (paddedOutcome_outside _ _ _ h)
  rcases hr with ⟨a, rfl⟩
  exact frontier_pending_budget tree node a

theorem haltedInstrument_target (tree : OracleTree s) (j : tree.Label)
    (hj : tree.nodeInstrument none j ≠ 0) : tree.labelTarget j = none := by
  have hr : j ∈ Set.range tree.haltLabel := by
    by_contra h
    exact hj (paddedOutcome_outside _ _ _ h)
  rcases hr with ⟨a, rfl⟩
  rfl

theorem layer_budget (tree : OracleTree s) (state : Option tree.Nodes) (j : tree.Label)
    (hj : tree.nodeInstrument state j ≠ 0) :
    tree.pendingBudget (tree.labelTarget j) ≤ tree.pendingBudget state - 1 := by
  cases state with
  | none => rw [haltedInstrument_target tree j hj]; exact le_rfl
  | some node => simpa only [pendingBudget, Nat.add_sub_cancel] using nodeInstrument_budget tree node j hj

end FinitePure.OracleTree


==> anc/lean/TreeNodes.lean <==
import OutcomeEmbedding

/-! One finite classical alphabet encodes all first-query frontier outcomes
of a finite external tree. The alphabet is independent of the oracle matrix. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure.OracleTree
open Matrix
open scoped BigOperators
universe u
variable {s : Type u} [Fintype s] [DecidableEq s]

abbrev Nodes : OracleTree s → Type u
  | .halt => PUnit.{u+1}
  | .query next => PUnit.{u+1} ⊕ Nodes next
  | .instrument b _ _ next => PUnit.{u+1} ⊕ ((j : Fin b) × Nodes (next j))

instance nodesFintype : (tree : OracleTree s) → Fintype tree.Nodes
  | .halt => inferInstanceAs (Fintype PUnit)
  | .query next => by
      letI := nodesFintype next
      exact inferInstanceAs (Fintype (PUnit ⊕ Nodes next))
  | .instrument b _ _ next => by
      letI : ∀ j, Fintype (Nodes (next j)) := fun j => nodesFintype (next j)
      exact inferInstanceAs (Fintype (PUnit ⊕ ((j : Fin b) × Nodes (next j))))

instance nodesDecidableEq : (tree : OracleTree s) → DecidableEq tree.Nodes
  | .halt => inferInstanceAs (DecidableEq PUnit)
  | .query next => by
      letI := nodesDecidableEq next
      exact inferInstanceAs (DecidableEq (PUnit ⊕ Nodes next))
  | .instrument b _ _ next => by
      letI : ∀ j, DecidableEq (Nodes (next j)) := fun j => nodesDecidableEq (next j)
      exact inferInstanceAs (DecidableEq (PUnit ⊕ ((j : Fin b) × Nodes (next j))))

def rootNode : (tree : OracleTree s) → tree.Nodes
  | .halt => PUnit.unit
  | .query _ => Sum.inl PUnit.unit
  | .instrument _ _ _ _ => Sum.inl PUnit.unit

def nodeTree : (tree : OracleTree s) → tree.Nodes → OracleTree s
  | .halt, _ => .halt
  | .query next, .inl _ => .query next
  | .query next, .inr node => nodeTree next node
  | .instrument b K hc next, .inl _ => .instrument b K hc next
  | .instrument _ _ _ next, .inr ji => nodeTree (next ji.1) ji.2

theorem nodeTree_root (tree : OracleTree s) : tree.nodeTree tree.rootNode = tree := by
  cases tree <;> rfl

def rootFrontierTarget : (tree : OracleTree s) → tree.Frontier → Option tree.Nodes
  | .halt, _ => none
  | .query next, _ => some (Sum.inr next.rootNode)
  | .instrument _ _ _ next, ji =>
      (rootFrontierTarget (next ji.1) ji.2).map (fun node => Sum.inr ⟨ji.1,node⟩)

theorem rootFrontierTarget_value (tree : OracleTree s) (j : tree.Frontier) :
    (tree.rootFrontierTarget j).map tree.nodeTree = tree.frontierNext j := by
  induction tree with
  | halt => rfl
  | query next ih => simp only [rootFrontierTarget, Option.map_some, nodeTree, nodeTree_root, frontierNext]
  | instrument b K hc next ih =>
    change ((rootFrontierTarget (next j.1) j.2).map
      (fun node => Sum.inr (⟨j.1,node⟩ : (i : Fin b) × Nodes (next i)))).map _ = _
    rw [Option.map_map]
    exact ih j.1 j.2

def nodeFrontierTarget : (tree : OracleTree s) →
    (node : tree.Nodes) → (tree.nodeTree node).Frontier → Option tree.Nodes
  | .halt, _, _ => none
  | .query next, .inl _, _ => some (Sum.inr next.rootNode)
  | .query next, .inr node, j => (nodeFrontierTarget next node j).map Sum.inr
  | .instrument _ _ _ next, .inl _, ji =>
      (rootFrontierTarget (next ji.1) ji.2).map (fun node => Sum.inr ⟨ji.1,node⟩)
  | .instrument _ _ _ next, .inr ni, j =>
      (nodeFrontierTarget (next ni.1) ni.2 j).map (fun node => Sum.inr ⟨ni.1,node⟩)

theorem nodeFrontierTarget_value (tree : OracleTree s) (node : tree.Nodes)
    (j : (tree.nodeTree node).Frontier) :
    (tree.nodeFrontierTarget node j).map tree.nodeTree = (tree.nodeTree node).frontierNext j := by
  induction tree with
  | halt => rfl
  | query next ih =>
    cases node with
    | inl _ => simp only [nodeFrontierTarget, Option.map_some, nodeTree, nodeTree_root, frontierNext]
    | inr node =>
      change ((nodeFrontierTarget next node j).map Sum.inr).map _ = _
      rw [Option.map_map]
      exact ih node j
  | instrument b K hc next ih =>
    cases node with
    | inl _ =>
      change ((rootFrontierTarget (next j.1) j.2).map
        (fun node => Sum.inr (⟨j.1,node⟩ : (i : Fin b) × Nodes (next i)))).map _ = _
      rw [Option.map_map]
      exact rootFrontierTarget_value (next j.1) j.2
    | inr ni =>
      change ((nodeFrontierTarget (next ni.1) ni.2 j).map
        (fun node => Sum.inr (⟨ni.1,node⟩ : (i : Fin b) × Nodes (next i)))).map _ = _
      rw [Option.map_map]
      exact ih ni.1 ni.2 j

abbrev Label (tree : OracleTree s) := Option ((node : tree.Nodes) × (tree.nodeTree node).Frontier)

def frontierLabel (tree : OracleTree s) (node : tree.Nodes) :
    (tree.nodeTree node).Frontier ↪ tree.Label where
  toFun j := some ⟨node,j⟩
  inj' := by intro a b h; cases Option.some.inj h; rfl

def haltLabel (tree : OracleTree s) : PUnit.{u+1} ↪ tree.Label where
  toFun _ := none
  inj' := fun _ _ _ => Subsingleton.elim _ _

def labelTarget (tree : OracleTree s) : tree.Label → Option tree.Nodes
  | none => none
  | some nj => tree.nodeFrontierTarget nj.1 nj.2

def nodeInstrument (tree : OracleTree s) : Option tree.Nodes → tree.Label → Matrix s s ℂ
  | none => paddedOutcome tree.haltLabel (fun _ => 1)
  | some node => paddedOutcome (tree.frontierLabel node) (tree.nodeTree node).frontierKraus

theorem nodeInstrument_complete (tree : OracleTree s) (node : Option tree.Nodes) :
    (∑ j, (tree.nodeInstrument node j)ᴴ * tree.nodeInstrument node j) = 1 := by
  cases node with
  | none =>
    apply paddedOutcome_complete
    change (∑ _ : PUnit, (1 : Matrix s s ℂ)ᴴ * 1) = 1
    simp
  | some node => exact paddedOutcome_complete _ _ (frontier_complete _)

end FinitePure.OracleTree


==> anc/lean/TreeQueryPorts.lean <==
import TreeSlots

/-! Instantiate synchronized external trees with the actual ordinary oracle
U on a fixed tensor query port. Uniform slot gates and query decisions are
constructed before U, and the slot bound is maximum actual branch query count. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix
open scoped BigOperators Kronecker
universe u
variable {d m : Type u} [Fintype d] [DecidableEq d] [Fintype m] [DecidableEq m]

def OracleTree.scheduledActive (tree : OracleTree (d × m)) (q : ℕ)
    (h : History.{u,0} (fun _ => tree.Label) q) : Bool := (tree.historyNode q h).isSome

theorem OracleTree.scheduled_selective_instruments (tree : OracleTree (d × m))
    (U : Matrix d d ℂ) :
    selectiveInstruments d (fun _ => m) (fun _ => tree.Label)
      tree.scheduledKraus tree.scheduledActive U =
      tree.scheduledInstruments (U ⊗ₖ (1 : Matrix m m ℂ)) := by
  funext k h j
  unfold selectiveInstruments OracleTree.scheduledInstruments
  by_cases hk : k = 0
  · simp only [hk, ite_true]
  · simp only [hk, ite_false]
    unfold OracleTree.scheduledActive
    cases hn : tree.historyNode k h <;> rfl

theorem OracleTree.query_slot_compilation (tree : OracleTree (d × m)) (q : ℕ)
    (hq : tree.queryBudget ≤ q) (U : Matrix d d ℂ) (M : Matrix (d × m) (d × m) ℂ) :
    channel (trajectory (fun _ => d × m) (fun _ => tree.Label)
      (selectiveInstruments d (fun _ => m) (fun _ => tree.Label)
        tree.scheduledKraus tree.scheduledActive U) (q+1)) M =
      tree.evaluate (U ⊗ₖ (1 : Matrix m m ℂ)) M := by
  rw [tree.scheduled_selective_instruments]
  exact tree.scheduled_channel_exact q hq _ M

/-- Adapt a genuinely constant physical processor workspace to the general
first-program/remaining-workspaces interface by explicit natural-index cases. -/
def constantProcessorKraus {R : ℕ → Type u}
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × m) (d × m) ℂ) :
    ∀ k, History.{u,0} R k → R k →
      Matrix (d × FollowingMemory m (fun _ => m) (k+1))
        (d × FollowingMemory m (fun _ => m) k) ℂ
  | 0, h, j => K 0 h j
  | k+1, h, j => K (k+1) h j

theorem constantProcessor_complete {R : ℕ → Type u}
    [∀ k, Fintype (R k)]
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × m) (d × m) ℂ)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1) :
    ∀ k h, (∑ j, (constantProcessorKraus K k h j)ᴴ * constantProcessorKraus K k h j) = 1 := by
  intro k h
  cases k with
  | zero => exact hK 0 h
  | succ k => exact hK (k+1) h

theorem constantProcessor_trajectory {R : ℕ → Type u}
    [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
    (K : ∀ k, History.{u,0} R k → R k → Matrix (d × m) (d × m) ℂ)
    (active : ∀ k, History.{u,0} R k → Bool) (U : Matrix d d ℂ)
    (q : ℕ) (h : History.{u,0} R (q+1)) :
    trajectory (fun k => d × FollowingMemory m (fun _ => m) k) R
      (selectiveInstruments d (FollowingMemory m (fun _ => m)) R
        (constantProcessorKraus K) active U) (q+1) h =
      trajectory (fun _ => d × m) R
        (selectiveInstruments d (fun _ => m) R K active U) (q+1) h := by
  induction q with
  | zero => rfl
  | succ q ih =>
    change (K (q+1) h.1 h.2 *
      (if active (q+1) h.1 then U ⊗ₖ (1 : Matrix m m ℂ) else 1)) * _ =
      (K (q+1) h.1 h.2 * (if active (q+1) h.1 then U ⊗ₖ (1 : Matrix m m ℂ) else 1)) * _
    rw [ih]

end FinitePure


==> anc/lean/TreeSlots.lean <==
import TreeLayer

/-! A genuine uniform-history slot network for an external finite tree.
Only the previous finite label is used; unreachable labels have zero Kraus
operator. Slot count is bounded by the maximum actual branch query count. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxHeartbeats 600000
noncomputable section
namespace FinitePure.OracleTree
open Matrix
open scoped BigOperators
universe u
variable {s : Type u} [Fintype s] [DecidableEq s]

def historyNode (tree : OracleTree s) :
    (q : ℕ) → History.{u,0} (fun _ => tree.Label) q → Option tree.Nodes
  | 0, _ => some tree.rootNode
  | _+1, h => tree.labelTarget h.2

def scheduledKraus (tree : OracleTree s) (q : ℕ)
    (h : History.{u,0} (fun _ => tree.Label) q) (j : tree.Label) : Matrix s s ℂ :=
  tree.nodeInstrument (tree.historyNode q h) j

theorem scheduledKraus_complete (tree : OracleTree s) (q : ℕ)
    (h : History.{u,0} (fun _ => tree.Label) q) :
    (∑ j, (tree.scheduledKraus q h j)ᴴ * tree.scheduledKraus q h j) = 1 :=
  nodeInstrument_complete tree _

def scheduledInstruments (tree : OracleTree s) (Q : Matrix s s ℂ) (q : ℕ)
    (h : History.{u,0} (fun _ => tree.Label) q) (j : tree.Label) : Matrix s s ℂ :=
  if q = 0 then tree.scheduledKraus q h j else
    tree.scheduledKraus q h j * tree.stateQuery Q (tree.historyNode q h)

def scheduledTrajectory (tree : OracleTree s) (Q : Matrix s s ℂ) (q : ℕ) :
    History.{u,0} (fun _ => tree.Label) q → Matrix s s ℂ :=
  trajectory (fun _ => s) (fun _ => tree.Label) (tree.scheduledInstruments Q) q

theorem scheduled_remaining_semantics (tree : OracleTree s) (Q M : Matrix s s ℂ) (q : ℕ) :
    (∑ h, tree.pendingValue Q (tree.historyNode (q+1) h)
      (tree.scheduledTrajectory Q (q+1) h * M * (tree.scheduledTrajectory Q (q+1) h)ᴴ)) =
      tree.evaluate Q M := by
  induction q with
  | zero =>
    change (∑ h : PUnit × tree.Label, tree.pendingValue Q (tree.labelTarget h.2)
      ((tree.nodeInstrument (some tree.rootNode) h.2 * 1) * M *
        (tree.nodeInstrument (some tree.rootNode) h.2 * 1)ᴴ)) = _
    simp only [Fintype.sum_prod_type, Fintype.sum_unique, Matrix.mul_one]
    rw [nodeInstrument_semantics, nodeTree_root]
  | succ q ih =>
    change (∑ h : History.{u,0} (fun _ => tree.Label) (q+1) × tree.Label,
      tree.pendingValue Q (tree.labelTarget h.2)
        ((tree.scheduledKraus (q+1) h.1 h.2 * tree.stateQuery Q (tree.historyNode (q+1) h.1) *
          tree.scheduledTrajectory Q (q+1) h.1) * M *
          (tree.scheduledKraus (q+1) h.1 h.2 * tree.stateQuery Q (tree.historyNode (q+1) h.1) *
            tree.scheduledTrajectory Q (q+1) h.1)ᴴ)) = _
    rw [Fintype.sum_prod_type]
    calc
      _ = ∑ h, tree.pendingValue Q (tree.historyNode (q+1) h)
          (tree.scheduledTrajectory Q (q+1) h * M * (tree.scheduledTrajectory Q (q+1) h)ᴴ) := by
        apply Finset.sum_congr rfl
        intro h _
        simpa only [scheduledKraus, Matrix.conjTranspose_mul, Matrix.mul_assoc] using
          layer_semantics tree (tree.historyNode (q+1) h) Q
            (tree.scheduledTrajectory Q (q+1) h * M * (tree.scheduledTrajectory Q (q+1) h)ᴴ)
      _ = _ := ih

/-- A branch with nonzero amplitude has used a synchronized oracle at every
active layer. Impossible zero-padded outcome histories need no budget premise. -/
theorem scheduled_remaining_budget (tree : OracleTree s) (Q : Matrix s s ℂ) (q : ℕ)
    (h : History.{u,0} (fun _ => tree.Label) (q+1))
    (hh : tree.scheduledTrajectory Q (q+1) h ≠ 0) :
    tree.pendingBudget (tree.historyNode (q+1) h) ≤ tree.queryBudget - q := by
  induction q with
  | zero =>
    have hK : tree.nodeInstrument (some tree.rootNode) h.2 ≠ 0 := by
      intro hz
      apply hh
      change tree.nodeInstrument (some tree.rootNode) h.2 * 1 = 0
      rw [hz, Matrix.zero_mul]
    simpa only [historyNode, nodeTree_root, Nat.sub_zero] using
      nodeInstrument_budget tree tree.rootNode h.2 hK
  | succ q ih =>
    have hp : tree.scheduledTrajectory Q (q+1) h.1 ≠ 0 := by
      intro hz
      apply hh
      change (tree.scheduledKraus (q+1) h.1 h.2 *
        tree.stateQuery Q (tree.historyNode (q+1) h.1)) *
        tree.scheduledTrajectory Q (q+1) h.1 = 0
      rw [hz, Matrix.mul_zero]
    have hK : tree.nodeInstrument (tree.historyNode (q+1) h.1) h.2 ≠ 0 := by
      intro hz
      apply hh
      change (tree.nodeInstrument (tree.historyNode (q+1) h.1) h.2 *
        tree.stateQuery Q (tree.historyNode (q+1) h.1)) *
        tree.scheduledTrajectory Q (q+1) h.1 = 0
      rw [hz, Matrix.zero_mul, Matrix.zero_mul]
    have hprior := ih h.1 hp
    have hnext := layer_budget tree (tree.historyNode (q+1) h.1) h.2 hK
    change tree.pendingBudget (tree.labelTarget h.2) ≤ _
    omega

theorem scheduled_channel_exact (tree : OracleTree s) (q : ℕ)
    (hq : tree.queryBudget ≤ q) (Q M : Matrix s s ℂ) :
    channel (tree.scheduledTrajectory Q (q+1)) M = tree.evaluate Q M := by
  rw [← scheduled_remaining_semantics tree Q M q]
  unfold channel
  apply Finset.sum_congr rfl
  intro h _
  by_cases hz : tree.scheduledTrajectory Q (q+1) h = 0
  · simp only [hz, Matrix.zero_mul, pendingValue_zero]
  · have hb := scheduled_remaining_budget tree Q q h hz
    cases hs : tree.historyNode (q+1) h with
    | none => rfl
    | some node => simp only [hs, pendingBudget] at hb; omega

end FinitePure.OracleTree


==> anc/lean/TreeSynchronization.lean <==
import OracleTree

/-! Synchronize a finite external tree by oracle count, not by instrument
depth. Each layer first executes its actual zero-query frontier instrument. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure.OracleTree
open Matrix
open scoped BigOperators
universe u
variable {s : Type u} [Fintype s] [DecidableEq s]

def synchronizedEvaluate (Q : Matrix s s ℂ) : ℕ → OracleTree s → Matrix s s ℂ → Matrix s s ℂ
  | 0, tree, M => channel tree.frontierKraus M
  | q+1, tree, M => ∑ j : tree.Frontier,
      match tree.frontierNext j with
      | none => tree.frontierKraus j * M * (tree.frontierKraus j)ᴴ
      | some next => synchronizedEvaluate Q q next
          (Q * (tree.frontierKraus j * M * (tree.frontierKraus j)ᴴ) * Qᴴ)

theorem synchronizedEvaluate_exact (q : ℕ) (tree : OracleTree s)
    (hq : tree.queryBudget ≤ q) (Q M : Matrix s s ℂ) :
    synchronizedEvaluate Q q tree M = tree.evaluate Q M := by
  induction q generalizing tree M with
  | zero =>
    rw [frontier_semantics]
    unfold synchronizedEvaluate channel
    apply Finset.sum_congr rfl
    intro j _
    cases h : tree.frontierNext j with
    | none => rfl
    | some next => have hnext := frontier_budget tree j next h; omega
  | succ q ih =>
    rw [frontier_semantics]
    unfold synchronizedEvaluate
    apply Finset.sum_congr rfl
    intro j _
    cases h : tree.frontierNext j with
    | none => rfl
    | some next =>
      have hnext := frontier_budget tree j next h
      exact ih next (by omega) _

def frontierFinKraus (tree : OracleTree s) : Fin (Fintype.card tree.Frontier) → Matrix s s ℂ :=
  fun j => tree.frontierKraus ((Fintype.equivFin tree.Frontier).symm j)

theorem frontierFin_complete (tree : OracleTree s) :
    (∑ j, (tree.frontierFinKraus j)ᴴ * tree.frontierFinKraus j) = 1 := by
  rw [show (∑ j, (tree.frontierFinKraus j)ᴴ * tree.frontierFinKraus j) =
      ∑ j, (tree.frontierKraus j)ᴴ * tree.frontierKraus j from by
    simpa only [frontierFinKraus] using
      Equiv.sum_comp (Fintype.equivFin tree.Frontier).symm
        (fun j => (tree.frontierKraus j)ᴴ * tree.frontierKraus j)]
  exact frontier_complete tree

/-- A concrete finite tree whose instrument/query alternation is indexed by
remaining oracle count. All new matrices are products of original fixed gates. -/
def synchronizedTree : ℕ → OracleTree s → OracleTree s
  | 0, tree => .instrument (Fintype.card tree.Frontier) tree.frontierFinKraus
      tree.frontierFin_complete (fun _ => .halt)
  | q+1, tree => .instrument (Fintype.card tree.Frontier) tree.frontierFinKraus
      tree.frontierFin_complete (fun j =>
        match tree.frontierNext ((Fintype.equivFin tree.Frontier).symm j) with
        | none => .halt
        | some next => .query (synchronizedTree q next))

theorem synchronizedTree_budget (q : ℕ) (tree : OracleTree s) :
    (synchronizedTree q tree).queryBudget ≤ q := by
  induction q generalizing tree with
  | zero => exact Finset.sup_le (fun _ _ => le_rfl)
  | succ q ih =>
    change Finset.univ.sup (fun j => queryBudget
      (match tree.frontierNext ((Fintype.equivFin tree.Frontier).symm j) with
        | none => .halt | some next => .query (synchronizedTree q next))) ≤ q+1
    apply Finset.sup_le
    intro j _
    cases h : tree.frontierNext ((Fintype.equivFin tree.Frontier).symm j) with
    | none => exact Nat.zero_le _
    | some next => exact Nat.add_le_add_right (ih next) 1

theorem synchronizedTree_evaluate (q : ℕ) (tree : OracleTree s) (Q M : Matrix s s ℂ) :
    (synchronizedTree q tree).evaluate Q M = synchronizedEvaluate Q q tree M := by
  induction q generalizing tree M with
  | zero =>
    change (∑ j, tree.frontierFinKraus j * M * (tree.frontierFinKraus j)ᴴ) = _
    simpa only [frontierFinKraus, synchronizedEvaluate, channel] using
      Equiv.sum_comp (Fintype.equivFin tree.Frontier).symm
        (fun j => tree.frontierKraus j * M * (tree.frontierKraus j)ᴴ)
  | succ q ih =>
    change (∑ j, evaluate Q
      (match tree.frontierNext ((Fintype.equivFin tree.Frontier).symm j) with
        | none => .halt | some next => .query (synchronizedTree q next))
      (tree.frontierFinKraus j * M * (tree.frontierFinKraus j)ᴴ)) = _
    rw [show (∑ j, evaluate Q
      (match tree.frontierNext ((Fintype.equivFin tree.Frontier).symm j) with
        | none => .halt | some next => .query (synchronizedTree q next))
      (tree.frontierFinKraus j * M * (tree.frontierFinKraus j)ᴴ)) =
      ∑ j, evaluate Q
        (match tree.frontierNext j with
          | none => .halt | some next => .query (synchronizedTree q next))
        (tree.frontierKraus j * M * (tree.frontierKraus j)ᴴ) from by
        simpa only [frontierFinKraus] using
          Equiv.sum_comp (Fintype.equivFin tree.Frontier).symm
            (fun j => evaluate Q
              (match tree.frontierNext j with
                | none => .halt | some next => .query (synchronizedTree q next))
              (tree.frontierKraus j * M * (tree.frontierKraus j)ᴴ))]
    apply Finset.sum_congr rfl
    intro j _
    cases h : tree.frontierNext j with
    | none => rfl
    | some next => exact ih next _

theorem synchronizedTree_exact (tree : OracleTree s) (q : ℕ) (hq : tree.queryBudget ≤ q) :
    (synchronizedTree q tree).queryBudget ≤ q ∧
      ∀ Q M, (synchronizedTree q tree).evaluate Q M = tree.evaluate Q M := by
  refine ⟨synchronizedTree_budget q tree, ?_⟩
  intro Q M
  rw [synchronizedTree_evaluate, synchronizedEvaluate_exact q tree hq]

end FinitePure.OracleTree


==> anc/lean/TwentySeven.lean <==
import ThreeFifteenComplement

/-! Actual invariant 27-dimensional complement and the full 45-dimensional
unitary block decomposition. Irreducibility of the new complement is not
assumed and is not a conclusion of this file. -/
noncomputable section
namespace Paper2TwentySeven
open Matrix Paper2S123 Paper2ThreeFifteenTen Paper2ThreeFifteenComplement
open scoped Kronecker
set_option linter.unusedSimpArgs false

theorem eight_extraction (U : Matrix (Fin 3) (Fin 3) ℂ) (hU : SpecialUnitary U) :
    eightᴴ*action U=Paper2Adjoint.R U*eightᴴ :=
  Paper2Embedding.block_extraction _ _ _ (action_unitary U hU)
    (mul_eq_one_comm.mp (Paper2Adjoint.R_unitary U hU.1)) (eight_intertwining U hU)

theorem ten_extraction (U : Matrix (Fin 3) (Fin 3) ℂ) (hU : SpecialUnitary U) :
    tenᴴ*action U=(Paper2SymmetricCube.repTen U).map star*tenᴴ :=
  Paper2Embedding.block_extraction _ _ _ (action_unitary U hU)
    (mul_eq_one_comm.mp (Paper2TenSeparation.conjugate_unitary U hU)) (ten_intertwining U hU)

theorem projector_commutes (U : Matrix (Fin 3) (Fin 3) ℂ) (hU : SpecialUnitary U) :
    action U*projectorTwentySeven=projectorTwentySeven*action U := by
  simp only [projectorTwentySeven,Matrix.mul_sub,Matrix.sub_mul,Matrix.mul_one,Matrix.one_mul]
  congr 1
  · congr 1
    rw [← Matrix.mul_assoc,eight_intertwining U hU,Matrix.mul_assoc,
      Matrix.mul_assoc,eight_extraction U hU]
  · rw [← Matrix.mul_assoc,ten_intertwining U hU,Matrix.mul_assoc,
      Matrix.mul_assoc,ten_extraction U hU]

def rep (U : Matrix (Fin 3) (Fin 3) ℂ) : Matrix (Fin 27) (Fin 27) ℂ :=
  cgTwentySevenᴴ*action U*cgTwentySeven

theorem intertwining (U : Matrix (Fin 3) (Fin 3) ℂ) (hU : SpecialUnitary U) :
    action U*cgTwentySeven=cgTwentySeven*rep U := by
  calc
    _ = action U*(projectorTwentySeven*cgTwentySeven) := by
      simp only [projectorTwentySeven_eq,Matrix.mul_assoc,twentyseven_gram,Matrix.mul_one]
    _ = projectorTwentySeven*(action U*cgTwentySeven) := by
      rw [← Matrix.mul_assoc,projector_commutes U hU,Matrix.mul_assoc]
    _ = _ := by simp only [projectorTwentySeven_eq,rep,Matrix.mul_assoc]

theorem unitary (U : Matrix (Fin 3) (Fin 3) ℂ) (hU : SpecialUnitary U) : (rep U)ᴴ*rep U=1 := by
  have h := congrArg (fun A => Aᴴ*A) (intertwining U hU)
  simpa only [Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc (action U)ᴴ,action_unitary U hU,Matrix.one_mul,
    ← Matrix.mul_assoc cgTwentySevenᴴ,twentyseven_gram,Matrix.one_mul] using h.symm

theorem unitary_right (U : Matrix (Fin 3) (Fin 3) ℂ) (hU : SpecialUnitary U) :
    rep U*(rep U)ᴴ=1 := mul_eq_one_comm.mp (unitary U hU)

theorem action_one : action (1 : Matrix (Fin 3) (Fin 3) ℂ)=1 := by
  simp only [action,Paper2CGFifteen.fifteen_identity,Matrix.one_kronecker_one]

theorem action_mul (U V : Matrix (Fin 3) (Fin 3) ℂ) (hV : SpecialUnitary V) :
    action (U*V)=action U*action V := by
  simp only [action,Paper2CGFifteen.fifteen_mul U V hV,Matrix.mul_kronecker_mul]

theorem rep_one : rep (1 : Matrix (Fin 3) (Fin 3) ℂ)=1 := by
  simp only [rep,action_one,Matrix.mul_one,twentyseven_gram]

theorem rep_mul (U V : Matrix (Fin 3) (Fin 3) ℂ) (hV : SpecialUnitary V) :
    rep (U*V)=rep U*rep V := by
  rw [rep,action_mul U V hV]
  rw [Matrix.mul_assoc,Matrix.mul_assoc,intertwining V hV]
  simp only [rep,Matrix.mul_assoc]

def blocks (U : Matrix (Fin 3) (Fin 3) ℂ) :
    Matrix ((Fin 8 ⊕ Fin 10) ⊕ Fin 27) ((Fin 8 ⊕ Fin 10) ⊕ Fin 27) ℂ :=
  Matrix.fromBlocks (Matrix.fromBlocks (Paper2Adjoint.R U) 0 0
    ((Paper2SymmetricCube.repTen U).map star)) 0 0 (rep U)

theorem cg_intertwining (U : Matrix (Fin 3) (Fin 3) ℂ) (hU : SpecialUnitary U) :
    action U*cgAll=cgAll*blocks U := by
  simp only [cgAll,firstEighteen,blocks,Matrix.mul_fromCols,Matrix.fromCols_mul_fromBlocks,
    Matrix.mul_zero,add_zero,zero_add,eight_intertwining U hU,ten_intertwining U hU,
    intertwining U hU]

theorem action_decomposition (U : Matrix (Fin 3) (Fin 3) ℂ) (hU : SpecialUnitary U) :
    action U=cgAll*blocks U*cgAllᴴ := by
  rw [← cg_intertwining U hU,Matrix.mul_assoc,cgAll_complete,Matrix.mul_one]

end Paper2TwentySeven


==> anc/lean/TwentySevenCommutant.lean <==
import TwentySevenWeights
import TwentySevenLinearCertificate

/-! The exact linear certificate is instantiated with the actual SU actions.
The public theorem has only the ordinary commutant premise. -/
namespace Paper2TwentySevenCommutant
open Matrix Paper2RationalTwentySeven Paper2TwentySevenWeights
open Paper2SymmetricCommutant Paper2S123

theorem scalar_commutant (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hA : ∀ U, SpecialUnitary U → A*ratAction U=ratAction U*A) :
    A=A 0 0 • (1 : Matrix (Fin 27) (Fin 27) ℂ) := by
  apply Paper2TwentySevenLinearCertificate.scalar_commutant A (offweight A hA)
  constructor
  · simpa only [Paper2TwentySevenWeights.cycle_rep] using hA cycle cycle_su
  · simpa only [Paper2TwentySevenSparseRotation.rotation_rep] using hA rotation rotation_su

end Paper2TwentySevenCommutant


==> anc/lean/TwentySevenComplexRep.lean <==
import RationalTwentySevenRep
import TwentySevenPolynomialShapes

/-! A polynomial representation on the actual 27 carrier, including all complex
matrices. Its restriction to SU(3) is the actual CG-compressed representation. -/
noncomputable section
namespace Paper2TwentySevenComplexRep
open Matrix Paper2RationalTwentySeven Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false

theorem extension_mul (M N : Matrix Q Q ℂ) : extension (M*N)=extension M*extension N := by
  simp only [extension,Paper2FifteenHighestWeight.extension_mul,Matrix.mul_kronecker_mul]

theorem extension_one : extension (1 : Matrix Q Q ℂ)=1 := by
  simp only [extension,Paper2FifteenHighestWeight.extension_one,Matrix.one_kronecker_one]

theorem extension_SU (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    extension U=Paper2ThreeFifteenTen.quadAction U := by
  rw [extension,Paper2FifteenHighestWeight.extension_SU U hU]
  rfl

def compressedExtension (M : Matrix Q Q ℂ) : Matrix T T ℂ :=
  embeddingᴴ*extension M*embedding

theorem extension_intertwining (M : Matrix Q Q ℂ) :
    extension M*embedding=embedding*compressedExtension M := by
  have hp : (embedding*embeddingᴴ)*(extension M*raw)=extension M*raw := by
    simpa only [embedding,Matrix.mul_assoc] using
      Paper2IntrinsicTwentySeven.twentyseven_recovery (extension M*raw)
        (transformed_fundamental_symmetric M raw raw_fundamental_symmetric)
        (transformed_dual_symmetric M raw raw_dual_symmetric)
        (transformed_traceless M raw raw_traceless)
  have hi := congrArg (fun W => W*inverseChange) hp
  simp only [Matrix.mul_assoc,← embedding_raw] at hi
  simpa only [compressedExtension,Matrix.mul_assoc] using hi.symm

theorem compressed_mul (M N : Matrix Q Q ℂ) :
    compressedExtension (M*N)=compressedExtension M*compressedExtension N := by
  rw [compressedExtension,extension_mul]
  simp only [Matrix.mul_assoc,extension_intertwining]
  simp only [compressedExtension,Matrix.mul_assoc]

theorem compressed_one : compressedExtension (1 : Matrix Q Q ℂ)=1 := by
  rw [compressedExtension,extension_one,Matrix.mul_one,embedding_gram]

theorem compressed_SU (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    compressedExtension U=Paper2TwentySeven.rep U := by
  rw [compressedExtension,extension_SU U hU,Matrix.mul_assoc,
    embedding_intertwining U hU,← Matrix.mul_assoc,embedding_gram,Matrix.one_mul]

end Paper2TwentySevenComplexRep


==> anc/lean/TwentySevenCycleWeights.lean <==
import TwentySevenPermutationAction
import TwentySevenTableEntries

noncomputable section
namespace Paper2TwentySevenWeights
open Matrix Paper2RationalTwentySeven Paper2ThreeFifteenTen Paper2SymmetricCommutant
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 30000000
set_option maxRecDepth 6000
private theorem cycle_column_0 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 0=(raw*(cycleTable)) (d,a,b,c) 0 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_1 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 1=(raw*(cycleTable)) (d,a,b,c) 1 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_2 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 2=(raw*(cycleTable)) (d,a,b,c) 2 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_3 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 3=(raw*(cycleTable)) (d,a,b,c) 3 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_4 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 4=(raw*(cycleTable)) (d,a,b,c) 4 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_5 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 5=(raw*(cycleTable)) (d,a,b,c) 5 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_6 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 6=(raw*(cycleTable)) (d,a,b,c) 6 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_7 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 7=(raw*(cycleTable)) (d,a,b,c) 7 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_8 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 8=(raw*(cycleTable)) (d,a,b,c) 8 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_9 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 9=(raw*(cycleTable)) (d,a,b,c) 9 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_10 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 10=(raw*(cycleTable)) (d,a,b,c) 10 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_11 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 11=(raw*(cycleTable)) (d,a,b,c) 11 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_12 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 12=(raw*(cycleTable)) (d,a,b,c) 12 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_13 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 13=(raw*(cycleTable)) (d,a,b,c) 13 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_14 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 14=(raw*(cycleTable)) (d,a,b,c) 14 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_15 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 15=(raw*(cycleTable)) (d,a,b,c) 15 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_16 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 16=(raw*(cycleTable)) (d,a,b,c) 16 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_17 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 17=(raw*(cycleTable)) (d,a,b,c) 17 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_18 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 18=(raw*(cycleTable)) (d,a,b,c) 18 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_19 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 19=(raw*(cycleTable)) (d,a,b,c) 19 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_20 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 20=(raw*(cycleTable)) (d,a,b,c) 20 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_21 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 21=(raw*(cycleTable)) (d,a,b,c) 21 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_22 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 22=(raw*(cycleTable)) (d,a,b,c) 22 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_23 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 23=(raw*(cycleTable)) (d,a,b,c) 23 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_24 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 24=(raw*(cycleTable)) (d,a,b,c) 24 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_25 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 25=(raw*(cycleTable)) (d,a,b,c) 25 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

private theorem cycle_column_26 (d a b c : Fin 3) :
    (quadAction cycle*raw) (d,a,b,c) 26=(raw*(cycleTable)) (d,a,b,c) 26 := by
  rw [Paper2TwentySevenPermutationAction.cycle_mul_entry,Paper2TwentySevenTableEntries.cycle_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [Paper2TwentySevenPermutationAction.next,Paper2TwentySevenTableEntries.cycleColumns,
      raw,elementary,Paper2RationalFifteen.pair]

theorem cycle_raw : quadAction cycle*raw=raw*(cycleTable) := by
  ext ⟨d,a,b,c⟩ r
  fin_cases r
  · exact cycle_column_0 d a b c
  · exact cycle_column_1 d a b c
  · exact cycle_column_2 d a b c
  · exact cycle_column_3 d a b c
  · exact cycle_column_4 d a b c
  · exact cycle_column_5 d a b c
  · exact cycle_column_6 d a b c
  · exact cycle_column_7 d a b c
  · exact cycle_column_8 d a b c
  · exact cycle_column_9 d a b c
  · exact cycle_column_10 d a b c
  · exact cycle_column_11 d a b c
  · exact cycle_column_12 d a b c
  · exact cycle_column_13 d a b c
  · exact cycle_column_14 d a b c
  · exact cycle_column_15 d a b c
  · exact cycle_column_16 d a b c
  · exact cycle_column_17 d a b c
  · exact cycle_column_18 d a b c
  · exact cycle_column_19 d a b c
  · exact cycle_column_20 d a b c
  · exact cycle_column_21 d a b c
  · exact cycle_column_22 d a b c
  · exact cycle_column_23 d a b c
  · exact cycle_column_24 d a b c
  · exact cycle_column_25 d a b c
  · exact cycle_column_26 d a b c

theorem cycle_rep : ratAction cycle=cycleTable := by
  have h := congrArg (fun X => gramInv*rawᴴ*X) cycle_raw
  have hg : gramInv*rawᴴ*raw=1 := by rw [Matrix.mul_assoc,raw_gram,gramInv_gram]
  simpa only [ratAction,← Matrix.mul_assoc,hg,Matrix.one_mul] using h

end Paper2TwentySevenWeights


==> anc/lean/TwentySevenHighestWeight.lean <==
import TwentySevenComplexRep

/-! Concrete (2,2) highest-weight data on the actual twentyseven carrier.
The conditions are stated explicitly; no abstract classification is assumed. -/
noncomputable section
namespace Paper2TwentySevenHighestWeight
open Matrix Paper2RationalTwentySeven Paper2TwentySevenComplexRep
open Paper2FifteenHighestWeight (upper coroot1 coroot2)
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 8000000
set_option maxRecDepth 4000

def highest : Matrix Paper2ThreeFifteenTen.Quad Unit ℂ := fun x _ => raw x 1

theorem highest_entry (x : Paper2ThreeFifteenTen.Quad) (u : Unit) :
    highest x u=if x=(0,2,0,2) then 1 else 0 := by
  rcases x with ⟨d,a,b,c⟩
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [highest,raw,elementary,Paper2RationalFifteen.pair]

theorem highest_nonzero : highest≠0 := by
  intro h
  have he := congrFun (congrFun h (0,2,0,2)) ()
  norm_num [highest_entry] at he

def coordinate : Matrix T Unit ℂ :=
  basisChange*(of fun (r : T) (_ : Unit) => if r=1 then (1 : ℂ) else 0)

theorem actual_coordinate : embedding*coordinate=highest := by
  rw [coordinate,← Matrix.mul_assoc,coordinates_recovery]
  ext x u
  simp [Matrix.mul_apply,highest]

theorem coordinate_nonzero : coordinate≠0 := by
  intro h
  apply highest_nonzero
  rw [← actual_coordinate,h,Matrix.mul_zero]

theorem extension_highest_entry (M : Matrix (Fin 3) (Fin 3) ℂ)
    (d a b c : Fin 3) (u : Unit) :
    (extension M*highest) (d,a,b,c) u =
      M d 0*M.adjugate 2 a*M b 0*M.adjugate 2 c := by
  simp [Matrix.mul_apply,highest_entry,extension_entry]

theorem upper_fixes (x y z : ℂ) : extension (upper x y z)*highest=highest := by
  ext ⟨d,a,b,c⟩ u
  rw [extension_highest_entry,highest_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [upper,Matrix.adjugate_fin_three]

theorem coroot1_weight (t : ℂ) (ht : t≠0) :
    extension (coroot1 t)*highest=t^2 • highest := by
  ext ⟨d,a,b,c⟩ u
  rw [extension_highest_entry]
  simp only [Matrix.adjugate_fin_three]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [coroot1,Matrix.diagonal_apply,Matrix.smul_apply,highest_entry,ht,pow_two]

theorem coroot2_weight (t : ℂ) (ht : t≠0) :
    extension (coroot2 t)*highest=t^2 • highest := by
  ext ⟨d,a,b,c⟩ u
  rw [extension_highest_entry]
  simp only [Matrix.adjugate_fin_three]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [coroot2,Matrix.diagonal_apply,Matrix.smul_apply,highest_entry,ht,pow_two]

theorem line_transfer (M : Matrix (Fin 3) (Fin 3) ℂ) (z : ℂ)
    (hz : extension M*highest=z • highest) :
    compressedExtension M*coordinate=z • coordinate := by
  rw [compressedExtension,Matrix.mul_assoc,actual_coordinate,Matrix.mul_assoc,hz,
    Matrix.mul_smul,← actual_coordinate,← Matrix.mul_assoc,embedding_gram,Matrix.one_mul]

def HasHighestWeight (p q : ℕ) (v : Matrix T Unit ℂ) : Prop :=
  v≠0 ∧ (∀ x y z : ℂ, compressedExtension (upper x y z)*v=v) ∧
    (∀ t : ℂ, t≠0 → compressedExtension (coroot1 t)*v=t^p • v) ∧
    (∀ t : ℂ, t≠0 → compressedExtension (coroot2 t)*v=t^q • v)

theorem highest_weight_two_two : HasHighestWeight 2 2 coordinate := by
  refine ⟨coordinate_nonzero,?_,?_,?_⟩
  · intro x y z
    simpa only [one_smul] using line_transfer (upper x y z) 1 (by rw [upper_fixes,one_smul])
  · intro t ht
    exact line_transfer _ _ (coroot1_weight t ht)
  · intro t ht
    exact line_transfer _ _ (coroot2_weight t ht)

end Paper2TwentySevenHighestWeight


==> anc/lean/TwentySevenIrreducible.lean <==
import TwentySevenCommutant
import ScalarCommutantIrreducible
import TwentySevenComplexRep

/-! Irreducibility of the actual unitary twentyseven-dimensional carrier.
The rational certificate is transported through the proved invertible
coordinate change, then applied to arbitrary complex invariant submodules. -/
namespace Paper2TwentySevenIrreducible
open Matrix Paper2RationalTwentySeven Paper2S123

theorem actual_scalar_commutant (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hA : ∀ U, SpecialUnitary U → A*Paper2TwentySeven.rep U =
      Paper2TwentySeven.rep U*A) : ∃ z : ℂ, A=z • (1 : Matrix (Fin 27) (Fin 27) ℂ) := by
  let B := inverseChange * A * basisChange
  have hb : ∀ U, SpecialUnitary U → B*ratAction U=ratAction U*B := by
    intro U hU
    calc
      _ = inverseChange * (A*Paper2TwentySeven.rep U) * basisChange := by
        simp only [B, ratAction_change U hU, Matrix.mul_assoc,
          ← Matrix.mul_assoc basisChange inverseChange, inverseChange_right, Matrix.one_mul]
      _ = inverseChange * (Paper2TwentySeven.rep U*A) * basisChange := by rw [hA U hU]
      _ = _ := by
        simp only [B, ratAction_change U hU, Matrix.mul_assoc,
          ← Matrix.mul_assoc basisChange inverseChange, inverseChange_right, Matrix.one_mul]
  have hs := Paper2TwentySevenCommutant.scalar_commutant B hb
  have hback : A=basisChange*B*inverseChange := by
    simp only [B, Matrix.mul_assoc, ← Matrix.mul_assoc basisChange inverseChange,
      inverseChange_right, Matrix.one_mul, Matrix.mul_one]
  refine ⟨B 0 0, ?_⟩
  rw [hback, hs, Matrix.mul_smul, Matrix.smul_mul, Matrix.mul_one, inverseChange_right]
  simp

theorem invariant_submodule_trivial (S : Submodule ℂ (EuclideanSpace ℂ (Fin 27)))
    (hS : ∀ U, SpecialUnitary U → ∀ x, x∈S →
      WithLp.toLp 2 ((Paper2TwentySeven.rep U).mulVec (WithLp.ofLp x))∈S) :
    S=⊥ ∨ S=⊤ := by
  refine Paper2ScalarCommutantIrreducible.invariant_submodule_trivial
    (fun U : {U : Matrix (Fin 3) (Fin 3) ℂ // SpecialUnitary U} => Paper2TwentySeven.rep U.val)
    (fun U => Paper2TwentySeven.unitary U.val U.property) ?_ S ?_
  · intro A hA
    exact actual_scalar_commutant A (fun U hU => hA ⟨U,hU⟩)
  · intro U
    exact hS U.val U.property

theorem complex_invariant_submodule_trivial (S : Submodule ℂ (EuclideanSpace ℂ (Fin 27)))
    (hS : ∀ M : Matrix (Fin 3) (Fin 3) ℂ, M.det=1 → ∀ x, x∈S →
      WithLp.toLp 2 ((Paper2TwentySevenComplexRep.compressedExtension M).mulVec
        (WithLp.ofLp x))∈S) : S=⊥ ∨ S=⊤ := by
  apply invariant_submodule_trivial S
  intro U hU x hx
  have h := hS U hU.2.2 x hx
  rwa [Paper2TwentySevenComplexRep.compressed_SU U hU] at h

end Paper2TwentySevenIrreducible


==> anc/lean/TwentySevenLinearCertificate.lean <==
import TwentySevenWeightTables
import TwentySevenOffWeight
import Mathlib.Tactic.LinearCombination

/-! Exact rational row certificates for the scalar commutant of the
actual twentyseven-dimensional representation in its proved rational coordinates. -/
namespace Paper2TwentySevenLinearCertificate
open Matrix Paper2RationalTwentySeven Paper2TwentySevenWeights
open Paper2SymmetricCommutant Paper2S123 Paper2TwentySevenCommutant
set_option linter.unusedSimpArgs false
set_option linter.unusedTactic false
set_option linter.unreachableTactic false
set_option linter.unnecessarySeqFocus false
set_option maxHeartbeats 8000000
set_option maxRecDepth 4000

private theorem h0_0_4 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (1:ℂ) * A 0 0 + (-1:ℂ) * A 4 4 = 0 := by
  calc
    _ = (A*cycleTable) 0 4 - (cycleTable*A) 0 4 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 0) 4)

private theorem h0_0_7 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (1:ℂ) * A 0 3 + (-1:ℂ) * A 4 7 = 0 := by
  calc
    _ = (A*cycleTable) 0 7 - (cycleTable*A) 0 7 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 0) 7)

private theorem h0_1_0 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (1:ℂ) * A 1 6 + (-1:ℂ) * A 3 0 = 0 := by
  calc
    _ = (A*cycleTable) 1 0 - (cycleTable*A) 1 0 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 1) 0)

private theorem h0_1_3 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (1:ℂ) * A 1 1 + (-1:ℂ) * A 3 3 = 0 := by
  calc
    _ = (A*cycleTable) 1 3 - (cycleTable*A) 1 3 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 1) 3)

private theorem h0_2_5 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (1:ℂ) * A 2 2 + (-1:ℂ) * A 5 5 = 0 := by
  calc
    _ = (A*cycleTable) 2 5 - (cycleTable*A) 2 5 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 2) 5)

private theorem h0_3_4 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (1:ℂ) * A 3 0 + (-1:ℂ) * A 7 4 = 0 := by
  calc
    _ = (A*cycleTable) 3 4 - (cycleTable*A) 3 4 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 3) 4)

private theorem h0_3_7 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (1:ℂ) * A 3 3 + (-1:ℂ) * A 7 7 = 0 := by
  calc
    _ = (A*cycleTable) 3 7 - (cycleTable*A) 3 7 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 3) 7)

private theorem h0_4_1 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (1:ℂ) * A 4 7 + (-1:ℂ) * A 6 1 = 0 := by
  calc
    _ = (A*cycleTable) 4 1 - (cycleTable*A) 4 1 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 4) 1)

private theorem h0_4_6 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (1:ℂ) * A 4 4 + (-1:ℂ) * A 6 6 = 0 := by
  calc
    _ = (A*cycleTable) 4 6 - (cycleTable*A) 4 6 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 4) 6)

private theorem h0_5_8 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (1:ℂ) * A 5 5 + (-1:ℂ) * A 8 8 = 0 := by
  calc
    _ = (A*cycleTable) 5 8 - (cycleTable*A) 5 8 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 5) 8)

private theorem h0_9_18 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (1/2:ℂ) * A 9 9 + (1/2:ℂ) * A 9 25 + (-1/2:ℂ) * A 18 18 + (-5/2:ℂ) * A 22 18 = 0 := by
  calc
    _ = (A*cycleTable) 9 18 - (cycleTable*A) 9 18 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 9) 18)

private theorem h0_9_22 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (5/2:ℂ) * A 9 9 + (-1/2:ℂ) * A 9 25 + (-1/2:ℂ) * A 18 22 + (-5/2:ℂ) * A 22 22 = 0 := by
  calc
    _ = (A*cycleTable) 9 22 - (cycleTable*A) 9 22 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 9) 22)

private theorem h0_10_13 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (1/2:ℂ) * A 10 10 + (1/2:ℂ) * A 10 20 + (-1/2:ℂ) * A 13 13 + (-5/2:ℂ) * A 23 13 = 0 := by
  calc
    _ = (A*cycleTable) 10 13 - (cycleTable*A) 10 13 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 10) 13)

private theorem h0_10_23 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (5/2:ℂ) * A 10 10 + (-1/2:ℂ) * A 10 20 + (-1/2:ℂ) * A 13 23 + (-5/2:ℂ) * A 23 23 = 0 := by
  calc
    _ = (A*cycleTable) 10 23 - (cycleTable*A) 10 23 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 10) 23)

private theorem h0_11_21 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (1:ℂ) * A 11 11 + (-1:ℂ) * A 21 21 = 0 := by
  calc
    _ = (A*cycleTable) 11 21 - (cycleTable*A) 11 21 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 11) 21)

private theorem h0_12_12 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (1/6:ℂ) * A 12 19 + (-5/6:ℂ) * A 19 12 + (-20/3:ℂ) * A 26 12 = 0 := by
  calc
    _ = (A*cycleTable) 12 12 - (cycleTable*A) 12 12 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 12) 12)

private theorem h0_12_19 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (5/6:ℂ) * A 12 12 + (-4/21:ℂ) * A 12 19 + (6/7:ℂ) * A 12 26 + (-5/6:ℂ) * A 19 19 + (-20/3:ℂ) * A 26 19 = 0 := by
  calc
    _ = (A*cycleTable) 12 19 - (cycleTable*A) 12 19 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 12) 19)

private theorem h0_12_26 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (20/3:ℂ) * A 12 12 + (-4/21:ℂ) * A 12 19 + (-13/42:ℂ) * A 12 26 + (-5/6:ℂ) * A 19 26 + (-20/3:ℂ) * A 26 26 = 0 := by
  calc
    _ = (A*cycleTable) 12 26 - (cycleTable*A) 12 26 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 12) 26)

private theorem h0_13_15 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (1/3:ℂ) * A 13 13 + (1/3:ℂ) * A 13 23 + (-1/3:ℂ) * A 15 15 + (-5/3:ℂ) * A 24 15 = 0 := by
  calc
    _ = (A*cycleTable) 13 15 - (cycleTable*A) 13 15 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 13) 15)

private theorem h0_13_24 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (5/3:ℂ) * A 13 13 + (-1/3:ℂ) * A 13 23 + (-1/3:ℂ) * A 15 24 + (-5/3:ℂ) * A 24 24 = 0 := by
  calc
    _ = (A*cycleTable) 13 24 - (cycleTable*A) 13 24 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 13) 24)

private theorem h0_14_9 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (-1/3:ℂ) * A 9 9 + (1/3:ℂ) * A 14 14 + (1/3:ℂ) * A 14 17 + (-5/3:ℂ) * A 25 9 = 0 := by
  calc
    _ = (A*cycleTable) 14 9 - (cycleTable*A) 14 9 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 14) 9)

private theorem h0_14_25 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (-1/3:ℂ) * A 9 25 + (5/3:ℂ) * A 14 14 + (-1/3:ℂ) * A 14 17 + (-5/3:ℂ) * A 25 25 = 0 := by
  calc
    _ = (A*cycleTable) 14 25 - (cycleTable*A) 14 25 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 14) 25)

private theorem h0_15_10 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (-1:ℂ) * A 10 10 + (1:ℂ) * A 15 15 = 0 := by
  calc
    _ = (A*cycleTable) 15 10 - (cycleTable*A) 15 10 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 15) 10)

private theorem h0_15_20 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (-1:ℂ) * A 10 20 + (1:ℂ) * A 15 24 = 0 := by
  calc
    _ = (A*cycleTable) 15 20 - (cycleTable*A) 15 20 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 15) 20)

private theorem h0_16_11 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (-1:ℂ) * A 11 11 + (1:ℂ) * A 16 16 = 0 := by
  calc
    _ = (A*cycleTable) 16 11 - (cycleTable*A) 16 11 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 16) 11)

private theorem h0_17_9 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (-1/3:ℂ) * A 9 9 + (1/3:ℂ) * A 17 14 + (1/3:ℂ) * A 17 17 + (1/3:ℂ) * A 25 9 = 0 := by
  calc
    _ = (A*cycleTable) 17 9 - (cycleTable*A) 17 9 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 17) 9)

private theorem h0_17_25 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (-1/3:ℂ) * A 9 25 + (5/3:ℂ) * A 17 14 + (-1/3:ℂ) * A 17 17 + (1/3:ℂ) * A 25 25 = 0 := by
  calc
    _ = (A*cycleTable) 17 25 - (cycleTable*A) 17 25 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 17) 25)

private theorem h0_18_14 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (-1:ℂ) * A 14 14 + (1:ℂ) * A 18 18 = 0 := by
  calc
    _ = (A*cycleTable) 18 14 - (cycleTable*A) 18 14 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 18) 14)

private theorem h0_18_17 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (-1:ℂ) * A 14 17 + (1:ℂ) * A 18 22 = 0 := by
  calc
    _ = (A*cycleTable) 18 17 - (cycleTable*A) 18 17 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 18) 17)

private theorem h0_19_12 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (-1/6:ℂ) * A 12 12 + (4/21:ℂ) * A 19 12 + (1/6:ℂ) * A 19 19 + (4/21:ℂ) * A 26 12 = 0 := by
  calc
    _ = (A*cycleTable) 19 12 - (cycleTable*A) 19 12 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 19) 12)

private theorem h0_19_19 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (-1/6:ℂ) * A 12 19 + (5/6:ℂ) * A 19 12 + (6/7:ℂ) * A 19 26 + (4/21:ℂ) * A 26 19 = 0 := by
  calc
    _ = (A*cycleTable) 19 19 - (cycleTable*A) 19 19 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 19) 19)

private theorem h0_19_26 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (-1/6:ℂ) * A 12 26 + (20/3:ℂ) * A 19 12 + (-4/21:ℂ) * A 19 19 + (-5/42:ℂ) * A 19 26 + (4/21:ℂ) * A 26 26 = 0 := by
  calc
    _ = (A*cycleTable) 19 26 - (cycleTable*A) 19 26 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 19) 26)

private theorem h0_20_13 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (-1/2:ℂ) * A 13 13 + (1/2:ℂ) * A 20 10 + (1/2:ℂ) * A 20 20 + (1/2:ℂ) * A 23 13 = 0 := by
  calc
    _ = (A*cycleTable) 20 13 - (cycleTable*A) 20 13 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 20) 13)

private theorem h0_20_23 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (-1/2:ℂ) * A 13 23 + (5/2:ℂ) * A 20 10 + (-1/2:ℂ) * A 20 20 + (1/2:ℂ) * A 23 23 = 0 := by
  calc
    _ = (A*cycleTable) 20 23 - (cycleTable*A) 20 23 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.1 20) 23)

private theorem h1_0_0 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (256/625:ℂ) * A 0 3 + (-256/625:ℂ) * A 3 0 = 0 := by
  calc
    _ = (A*rotationTable) 0 0 - (rotationTable*A) 0 0 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.2 0) 0)

private theorem h1_0_3 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (256/625:ℂ) * A 0 0 + (-256/625:ℂ) * A 3 3 = 0 := by
  calc
    _ = (A*rotationTable) 0 3 - (rotationTable*A) 0 3 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.2 0) 3)

private theorem h1_0_9 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (768/625:ℂ) * A 0 0 + (-432/625:ℂ) * A 0 3 + (-768/625:ℂ) * A 9 9 = 0 := by
  calc
    _ = (A*rotationTable) 0 9 - (rotationTable*A) 0 9 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.2 0) 9)

private theorem h1_0_10 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (432/625:ℂ) * A 0 0 + (-768/625:ℂ) * A 0 3 + (-432/625:ℂ) * A 10 10 = 0 := by
  calc
    _ = (A*rotationTable) 0 10 - (rotationTable*A) 0 10 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.2 0) 10)

private theorem h1_0_12 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (-864/625:ℂ) * A 0 0 + (-864/625:ℂ) * A 0 3 + (864/625:ℂ) * A 12 12 = 0 := by
  calc
    _ = (A*rotationTable) 0 12 - (rotationTable*A) 0 12 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.2 0) 12)

private theorem h1_0_19 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (864/625:ℂ) * A 12 19 = 0 := by
  calc
    _ = (A*rotationTable) 0 19 - (rotationTable*A) 0 19 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.2 0) 19)

private theorem h1_0_20 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (-432/625:ℂ) * A 10 20 = 0 := by
  calc
    _ = (A*rotationTable) 0 20 - (rotationTable*A) 0 20 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.2 0) 20)

private theorem h1_0_25 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (-768/625:ℂ) * A 9 25 = 0 := by
  calc
    _ = (A*rotationTable) 0 25 - (rotationTable*A) 0 25 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.2 0) 25)

private theorem h1_0_26 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (864/625:ℂ) * A 12 26 = 0 := by
  calc
    _ = (A*rotationTable) 0 26 - (rotationTable*A) 0 26 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.2 0) 26)

private theorem h1_1_8 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (24/25:ℂ) * A 1 6 = 0 := by
  calc
    _ = (A*rotationTable) 1 8 - (rotationTable*A) 1 8 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.2 1) 8)

private theorem h1_1_11 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (24/25:ℂ) * A 1 1 + (-24/25:ℂ) * A 11 11 = 0 := by
  calc
    _ = (A*rotationTable) 1 11 - (rotationTable*A) 1 11 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.2 1) 11)

private theorem h1_2_13 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (-144/125:ℂ) * A 2 2 + (144/125:ℂ) * A 13 13 = 0 := by
  calc
    _ = (A*rotationTable) 2 13 - (rotationTable*A) 2 13 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.2 2) 13)

private theorem h1_2_14 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (108/125:ℂ) * A 2 2 + (-108/125:ℂ) * A 14 14 = 0 := by
  calc
    _ = (A*rotationTable) 2 14 - (rotationTable*A) 2 14 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.2 2) 14)

private theorem h1_2_17 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (-108/125:ℂ) * A 14 17 = 0 := by
  calc
    _ = (A*rotationTable) 2 17 - (rotationTable*A) 2 17 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.2 2) 17)

private theorem h1_2_23 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (144/125:ℂ) * A 13 23 = 0 := by
  calc
    _ = (A*rotationTable) 2 23 - (rotationTable*A) 2 23 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.2 2) 23)

private theorem h1_6_8 (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    (24/25:ℂ) * A 6 6 + (-24/25:ℂ) * A 8 8 = 0 := by
  calc
    _ = (A*rotationTable) 6 8 - (rotationTable*A) 6 8 := by
      norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,hz,allowed] <;> ring
    _ = 0 := sub_eq_zero.mpr (congrFun (congrFun hA.2 6) 8)

theorem scalar_commutant (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hz : ∀ i j, ¬allowed i j → A i j=0)
    (hA : A*cycleTable=cycleTable*A ∧ A*rotationTable=rotationTable*A) :
    A=A 0 0 • (1 : Matrix (Fin 27) (Fin 27) ℂ) := by
  have h0_0_4 := h0_0_4 A hz hA
  have h0_0_7 := h0_0_7 A hz hA
  have h0_1_0 := h0_1_0 A hz hA
  have h0_1_3 := h0_1_3 A hz hA
  have h0_2_5 := h0_2_5 A hz hA
  have h0_3_4 := h0_3_4 A hz hA
  have h0_3_7 := h0_3_7 A hz hA
  have h0_4_1 := h0_4_1 A hz hA
  have h0_4_6 := h0_4_6 A hz hA
  have h0_5_8 := h0_5_8 A hz hA
  have h0_9_18 := h0_9_18 A hz hA
  have h0_9_22 := h0_9_22 A hz hA
  have h0_10_13 := h0_10_13 A hz hA
  have h0_10_23 := h0_10_23 A hz hA
  have h0_11_21 := h0_11_21 A hz hA
  have h0_12_12 := h0_12_12 A hz hA
  have h0_12_19 := h0_12_19 A hz hA
  have h0_12_26 := h0_12_26 A hz hA
  have h0_13_15 := h0_13_15 A hz hA
  have h0_13_24 := h0_13_24 A hz hA
  have h0_14_9 := h0_14_9 A hz hA
  have h0_14_25 := h0_14_25 A hz hA
  have h0_15_10 := h0_15_10 A hz hA
  have h0_15_20 := h0_15_20 A hz hA
  have h0_16_11 := h0_16_11 A hz hA
  have h0_17_9 := h0_17_9 A hz hA
  have h0_17_25 := h0_17_25 A hz hA
  have h0_18_14 := h0_18_14 A hz hA
  have h0_18_17 := h0_18_17 A hz hA
  have h0_19_12 := h0_19_12 A hz hA
  have h0_19_19 := h0_19_19 A hz hA
  have h0_19_26 := h0_19_26 A hz hA
  have h0_20_13 := h0_20_13 A hz hA
  have h0_20_23 := h0_20_23 A hz hA
  have h1_0_0 := h1_0_0 A hz hA
  have h1_0_3 := h1_0_3 A hz hA
  have h1_0_9 := h1_0_9 A hz hA
  have h1_0_10 := h1_0_10 A hz hA
  have h1_0_12 := h1_0_12 A hz hA
  have h1_0_19 := h1_0_19 A hz hA
  have h1_0_20 := h1_0_20 A hz hA
  have h1_0_25 := h1_0_25 A hz hA
  have h1_0_26 := h1_0_26 A hz hA
  have h1_1_8 := h1_1_8 A hz hA
  have h1_1_11 := h1_1_11 A hz hA
  have h1_2_13 := h1_2_13 A hz hA
  have h1_2_14 := h1_2_14 A hz hA
  have h1_2_17 := h1_2_17 A hz hA
  have h1_2_23 := h1_2_23 A hz hA
  have h1_6_8 := h1_6_8 A hz hA
  have a0_3 : A 0 3=0 := by
    linear_combination (25/24) * h1_1_8 + (-1) * h0_1_0 + (625/256) * h1_0_0
  have a1_1 : A 1 1=A 0 0 := by
    linear_combination (-625/256) * h1_0_3 + (1) * h0_1_3
  have a1_6 : A 1 6=0 := by
    linear_combination (25/24) * h1_1_8
  have a2_2 : A 2 2=A 0 0 := by
    linear_combination (-1) * h0_0_4 + (-1) * h0_4_6 + (1) * h0_2_5 + (1) * h0_5_8 + (-25/24) * h1_6_8
  have a3_0 : A 3 0=0 := by
    linear_combination (25/24) * h1_1_8 + (-1) * h0_1_0
  have a3_3 : A 3 3=A 0 0 := by
    linear_combination (-625/256) * h1_0_3
  have a4_4 : A 4 4=A 0 0 := by
    linear_combination (-1) * h0_0_4
  have a4_7 : A 4 7=0 := by
    linear_combination (25/24) * h1_1_8 + (-1) * h0_1_0 + (625/256) * h1_0_0 + (-1) * h0_0_7
  have a5_5 : A 5 5=A 0 0 := by
    linear_combination (-1) * h0_0_4 + (-1) * h0_4_6 + (1) * h0_5_8 + (-25/24) * h1_6_8
  have a6_1 : A 6 1=0 := by
    linear_combination (25/24) * h1_1_8 + (-1) * h0_1_0 + (625/256) * h1_0_0 + (-1) * h0_0_7 + (-1) * h0_4_1
  have a6_6 : A 6 6=A 0 0 := by
    linear_combination (-1) * h0_0_4 + (-1) * h0_4_6
  have a7_4 : A 7 4=0 := by
    linear_combination (25/24) * h1_1_8 + (-1) * h0_1_0 + (-1) * h0_3_4
  have a7_7 : A 7 7=A 0 0 := by
    linear_combination (-625/256) * h1_0_3 + (-1) * h0_3_7
  have a8_8 : A 8 8=A 0 0 := by
    linear_combination (-1) * h0_0_4 + (-1) * h0_4_6 + (-25/24) * h1_6_8
  have a9_9 : A 9 9=A 0 0 := by
    linear_combination (-625/768) * h1_0_9 + (-75/128) * h1_1_8 + (9/16) * h0_1_0 + (-5625/4096) * h1_0_0
  have a9_25 : A 9 25=0 := by
    linear_combination (-625/768) * h1_0_25
  have a10_10 : A 10 10=A 0 0 := by
    linear_combination (-625/432) * h1_0_10 + (-50/27) * h1_1_8 + (16/9) * h0_1_0 + (-625/144) * h1_0_0
  have a10_20 : A 10 20=0 := by
    linear_combination (-625/432) * h1_0_20
  have a11_11 : A 11 11=A 0 0 := by
    linear_combination (-625/256) * h1_0_3 + (1) * h0_1_3 + (-25/24) * h1_1_11
  have a12_12 : A 12 12=A 0 0 := by
    linear_combination (625/864) * h1_0_12 + (25/24) * h1_1_8 + (-1) * h0_1_0 + (625/256) * h1_0_0
  have a12_19 : A 12 19=0 := by
    linear_combination (625/864) * h1_0_19
  have a12_26 : A 12 26=0 := by
    linear_combination (625/864) * h1_0_26
  have a13_13 : A 13 13=A 0 0 := by
    linear_combination (-1) * h0_0_4 + (-1) * h0_4_6 + (1) * h0_2_5 + (1) * h0_5_8 + (125/144) * h1_2_13 + (-25/24) * h1_6_8
  have a13_23 : A 13 23=0 := by
    linear_combination (125/144) * h1_2_23
  have a14_14 : A 14 14=A 0 0 := by
    linear_combination (-1) * h0_0_4 + (-1) * h0_4_6 + (1) * h0_2_5 + (1) * h0_5_8 + (-125/108) * h1_2_14 + (-25/24) * h1_6_8
  have a14_17 : A 14 17=0 := by
    linear_combination (-125/108) * h1_2_17
  have a15_15 : A 15 15=A 0 0 := by
    linear_combination (-625/432) * h1_0_10 + (1) * h0_15_10 + (-50/27) * h1_1_8 + (16/9) * h0_1_0 + (-625/144) * h1_0_0
  have a15_24 : A 15 24=0 := by
    linear_combination (-625/432) * h1_0_20 + (1) * h0_15_20
  have a16_16 : A 16 16=A 0 0 := by
    linear_combination (-625/256) * h1_0_3 + (1) * h0_1_3 + (-25/24) * h1_1_11 + (1) * h0_16_11
  have a17_14 : A 17 14=0 := by
    linear_combination (1/5) * h0_0_4 + (1/5) * h0_4_6 + (-125/768) * h1_0_9 + (1/10) * h0_14_9 + (-15/128) * h1_1_8 + (9/80) * h0_1_0 + (-1125/4096) * h1_0_0 + (-1/5) * h0_2_5 + (-1/5) * h0_5_8 + (25/108) * h1_2_14 + (1/10) * h0_14_25 + (-125/768) * h1_0_25 + (5/24) * h1_6_8 + (1/2) * h0_17_9 + (1/2) * h0_17_25
  have a17_17 : A 17 17=A 0 0 := by
    linear_combination (-625/768) * h1_0_9 + (1/2) * h0_14_9 + (-75/128) * h1_1_8 + (9/16) * h0_1_0 + (-5625/4096) * h1_0_0 + (-1/10) * h0_14_25 + (125/768) * h1_0_25 + (25/108) * h1_2_17 + (5/2) * h0_17_9 + (-1/2) * h0_17_25
  have a18_18 : A 18 18=A 0 0 := by
    linear_combination (-1) * h0_0_4 + (-1) * h0_4_6 + (1) * h0_18_14 + (1) * h0_2_5 + (1) * h0_5_8 + (-125/108) * h1_2_14 + (-25/24) * h1_6_8
  have a18_22 : A 18 22=0 := by
    linear_combination (1) * h0_18_17 + (-125/108) * h1_2_17
  have a19_12 : A 19 12=0 := by
    linear_combination (1/1470) * h0_12_19 + (1/210) * h0_12_12 + (1/245) * h0_12_26 + (1/6) * h0_19_12 + (1/42) * h0_19_19 + (1/7) * h0_19_26 + (125/42336) * h1_0_19 + (125/7056) * h1_0_26
  have a19_19 : A 19 19=A 0 0 := by
    linear_combination (625/864) * h1_0_12 + (-1/1470) * h0_12_19 + (1/6) * h0_12_12 + (-1/245) * h0_12_26 + (35/6) * h0_19_12 + (-1/42) * h0_19_19 + (-1/7) * h0_19_26 + (-125/5292) * h1_0_19 + (-125/7056) * h1_0_26 + (25/24) * h1_1_8 + (-1) * h0_1_0 + (625/256) * h1_0_0
  have a19_26 : A 19 26=0 := by
    linear_combination (8/245) * h0_12_19 + (-1/245) * h0_12_26 + (8/7) * h0_19_19 + (-1/7) * h0_19_26 + (125/882) * h1_0_19 + (-1625/42336) * h1_0_26
  have a20_10 : A 20 10=0 := by
    linear_combination (-1/5) * h0_0_4 + (-1/5) * h0_4_6 + (125/432) * h1_0_10 + (1/15) * h0_10_13 + (1/15) * h0_10_23 + (10/27) * h1_1_8 + (-16/45) * h0_1_0 + (125/144) * h1_0_0 + (1/5) * h0_2_5 + (1/5) * h0_5_8 + (25/144) * h1_2_13 + (-5/24) * h1_6_8 + (25/144) * h1_2_23 + (1/3) * h0_20_13 + (1/3) * h0_20_23
  have a20_20 : A 20 20=A 0 0 := by
    linear_combination (-1) * h0_0_4 + (-1) * h0_4_6 + (1/3) * h0_10_13 + (-1/15) * h0_10_23 + (125/432) * h1_0_20 + (1) * h0_2_5 + (1) * h0_5_8 + (125/144) * h1_2_13 + (-25/24) * h1_6_8 + (-25/144) * h1_2_23 + (5/3) * h0_20_13 + (-1/3) * h0_20_23
  have a21_21 : A 21 21=A 0 0 := by
    linear_combination (-625/256) * h1_0_3 + (1) * h0_1_3 + (-1) * h0_11_21 + (-25/24) * h1_1_11
  have a22_18 : A 22 18=0 := by
    linear_combination (1/5) * h0_0_4 + (1/5) * h0_4_6 + (-125/768) * h1_0_9 + (-2/5) * h0_9_18 + (-1/5) * h0_18_14 + (-15/128) * h1_1_8 + (9/80) * h0_1_0 + (-1125/4096) * h1_0_0 + (-1/5) * h0_2_5 + (-1/5) * h0_5_8 + (25/108) * h1_2_14 + (-125/768) * h1_0_25 + (5/24) * h1_6_8
  have a22_22 : A 22 22=A 0 0 := by
    linear_combination (-625/768) * h1_0_9 + (-2/5) * h0_9_22 + (-1/5) * h0_18_17 + (-75/128) * h1_1_8 + (9/16) * h0_1_0 + (-5625/4096) * h1_0_0 + (125/768) * h1_0_25 + (25/108) * h1_2_17
  have a23_13 : A 23 13=0 := by
    linear_combination (1/5) * h0_0_4 + (1/5) * h0_4_6 + (-125/432) * h1_0_10 + (-2/5) * h0_10_13 + (-125/432) * h1_0_20 + (-10/27) * h1_1_8 + (16/45) * h0_1_0 + (-125/144) * h1_0_0 + (-1/5) * h0_2_5 + (-1/5) * h0_5_8 + (-25/144) * h1_2_13 + (5/24) * h1_6_8
  have a23_23 : A 23 23=A 0 0 := by
    linear_combination (-625/432) * h1_0_10 + (-2/5) * h0_10_23 + (125/432) * h1_0_20 + (-50/27) * h1_1_8 + (16/9) * h0_1_0 + (-625/144) * h1_0_0 + (-25/144) * h1_2_23
  have a24_15 : A 24 15=0 := by
    linear_combination (-1/5) * h0_0_4 + (-1/5) * h0_4_6 + (125/432) * h1_0_10 + (-3/5) * h0_13_15 + (-1/5) * h0_15_10 + (10/27) * h1_1_8 + (-16/45) * h0_1_0 + (125/144) * h1_0_0 + (1/5) * h0_2_5 + (1/5) * h0_5_8 + (25/144) * h1_2_13 + (-5/24) * h1_6_8 + (25/144) * h1_2_23
  have a24_24 : A 24 24=A 0 0 := by
    linear_combination (-1) * h0_0_4 + (-1) * h0_4_6 + (125/432) * h1_0_20 + (-3/5) * h0_13_24 + (-1/5) * h0_15_20 + (1) * h0_2_5 + (1) * h0_5_8 + (125/144) * h1_2_13 + (-25/24) * h1_6_8 + (-25/144) * h1_2_23
  have a25_9 : A 25 9=0 := by
    linear_combination (-1/5) * h0_0_4 + (-1/5) * h0_4_6 + (125/768) * h1_0_9 + (-3/5) * h0_14_9 + (15/128) * h1_1_8 + (-9/80) * h0_1_0 + (1125/4096) * h1_0_0 + (1/5) * h0_2_5 + (1/5) * h0_5_8 + (-25/108) * h1_2_14 + (-25/108) * h1_2_17 + (-5/24) * h1_6_8
  have a25_25 : A 25 25=A 0 0 := by
    linear_combination (-1) * h0_0_4 + (-1) * h0_4_6 + (1) * h0_2_5 + (1) * h0_5_8 + (-125/108) * h1_2_14 + (-3/5) * h0_14_25 + (125/768) * h1_0_25 + (25/108) * h1_2_17 + (-25/24) * h1_6_8
  have a26_12 : A 26 12=0 := by
    linear_combination (-1/11760) * h0_12_19 + (-253/1680) * h0_12_12 + (-1/1960) * h0_12_26 + (-1/48) * h0_19_12 + (-1/336) * h0_19_19 + (-1/56) * h0_19_26 + (125/7056) * h1_0_19 + (-125/56448) * h1_0_26
  have a26_19 : A 26 19=0 := by
    linear_combination (-1763/11760) * h0_12_19 + (-1/48) * h0_12_12 + (1/1960) * h0_12_26 + (-35/48) * h0_19_12 + (1/336) * h0_19_19 + (1/56) * h0_19_26 + (-125/7056) * h1_0_19 + (5375/56448) * h1_0_26
  have a26_26 : A 26 26=A 0 0 := by
    linear_combination (625/864) * h1_0_12 + (-1/245) * h0_12_19 + (-293/1960) * h0_12_26 + (-1/7) * h0_19_19 + (1/56) * h0_19_26 + (-1625/42336) * h1_0_19 + (-1625/56448) * h1_0_26 + (25/24) * h1_1_8 + (-1) * h0_1_0 + (625/256) * h1_0_0
  ext i j
  by_cases heq : i=j
  · subst j
    fin_cases i <;> norm_num [Matrix.smul_apply,smul_eq_mul,Matrix.one_apply,a0_3,a1_1,a1_6,a2_2,a3_0,a3_3,a4_4,a4_7,a5_5,a6_1,a6_6,a7_4,a7_7,a8_8,a9_9,a9_25,a10_10,a10_20,a11_11,a12_12,a12_19,a12_26,a13_13,a13_23,a14_14,a14_17,a15_15,a15_24,a16_16,a17_14,a17_17,a18_18,a18_22,a19_12,a19_19,a19_26,a20_10,a20_20,a21_21,a22_18,a22_22,a23_13,a23_23,a24_15,a24_24,a25_9,a25_25,a26_12,a26_19,a26_26]
  · by_cases hallowed : allowed i j
    · simp only [allowed] at hallowed
      rcases hallowed with hdiag | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩
      · exact (heq hdiag).elim
      all_goals norm_num [Matrix.smul_apply,smul_eq_mul,Matrix.one_apply,a0_3,a1_1,a1_6,a2_2,a3_0,a3_3,a4_4,a4_7,a5_5,a6_1,a6_6,a7_4,a7_7,a8_8,a9_9,a9_25,a10_10,a10_20,a11_11,a12_12,a12_19,a12_26,a13_13,a13_23,a14_14,a14_17,a15_15,a15_24,a16_16,a17_14,a17_17,a18_18,a18_22,a19_12,a19_19,a19_26,a20_10,a20_20,a21_21,a22_18,a22_22,a23_13,a23_23,a24_15,a24_24,a25_9,a25_25,a26_12,a26_19,a26_26]
    · simp only [Matrix.smul_apply,smul_eq_mul,Matrix.one_apply,heq,ite_false,mul_zero]
      exact hz i j hallowed

end Paper2TwentySevenLinearCertificate


==> anc/lean/TwentySevenOffWeight.lean <==
import TwentySevenPhaseWeights

/-! Exact rational row certificates for the scalar commutant of the
actual twentyseven-dimensional representation in its proved rational coordinates. -/
namespace Paper2TwentySevenCommutant
open Matrix Paper2RationalTwentySeven Paper2TwentySevenWeights
open Paper2SymmetricCommutant Paper2S123
set_option linter.unusedSimpArgs false
set_option linter.unusedTactic false
set_option linter.unreachableTactic false
set_option linter.unnecessarySeqFocus false
set_option maxHeartbeats 8000000
set_option maxRecDepth 4000

def allowed (i j : Fin 27) : Prop := i=j ∨ (i=0 ∧ j=3) ∨ (i=1 ∧ j=6) ∨ (i=3 ∧ j=0) ∨ (i=4 ∧ j=7) ∨ (i=6 ∧ j=1) ∨ (i=7 ∧ j=4) ∨ (i=9 ∧ j=25) ∨ (i=10 ∧ j=20) ∨ (i=12 ∧ j=19) ∨ (i=12 ∧ j=26) ∨ (i=13 ∧ j=23) ∨ (i=14 ∧ j=17) ∨ (i=15 ∧ j=24) ∨ (i=17 ∧ j=14) ∨ (i=18 ∧ j=22) ∨ (i=19 ∧ j=12) ∨ (i=19 ∧ j=26) ∨ (i=20 ∧ j=10) ∨ (i=22 ∧ j=18) ∨ (i=23 ∧ j=13) ∨ (i=24 ∧ j=15) ∨ (i=25 ∧ j=9) ∨ (i=26 ∧ j=12) ∨ (i=26 ∧ j=19)

private theorem scalar_from_weights (a u v : ℂ) (h : a*v=u*a)
    (hne : v-u ≠ 0) : a=0 := by
  have hz : a*(v-u)=0 := by rw [mul_sub,h]; ring
  exact (mul_eq_zero.mp hz).resolve_right hne

theorem offweight (A : Matrix (Fin 27) (Fin 27) ℂ)
    (hA : ∀ U, SpecialUnitary U → A*ratAction U=ratAction U*A)
    (i j : Fin 27) (hij : ¬allowed i j) : A i j=0 := by
  have h0 := congrFun (congrFun (hA phase0 phase0_su) i) j
  have h1 := congrFun (congrFun (hA phase1 phase1_su) i) j
  rw [Paper2TwentySevenWeights.phase0_rep] at h0
  rw [Paper2TwentySevenWeights.phase1_rep] at h1
  simp only [Matrix.mul_diagonal, Matrix.diagonal_mul] at h0 h1
  fin_cases i <;> fin_cases j <;> simp only [weights0,weights1,
    Matrix.cons_val_zero, Matrix.cons_val_succ, Matrix.cons_val_fin_one] at h0 h1
  all_goals first
    | (exfalso; apply hij; norm_num [allowed]; done)
    | (apply scalar_from_weights _ _ _ h0; norm_num [Complex.ext_iff]; done)
    | (apply scalar_from_weights _ _ _ h1; norm_num [Complex.ext_iff]; done)


end Paper2TwentySevenCommutant


==> anc/lean/TwentySevenPermutationAction.lean <==
import TwentySevenWeightTables

/-! The cyclic SU matrix acts by a literal permutation on all four tensor
indices. This generic entry formula avoids repeatedly expanding 81 terms. -/
namespace Paper2TwentySevenPermutationAction
open Matrix Paper2ThreeFifteenTen Paper2SymmetricCommutant
set_option maxHeartbeats 8000000
set_option maxRecDepth 4000
set_option linter.unusedSimpArgs false

def next (i : Fin 3) : Fin 3 := if i=0 then 1 else if i=1 then 2 else 0

theorem cycle_mul_entry {k : Type*} (W : Matrix Quad k ℂ)
    (d a b c : Fin 3) (r : k) :
    (quadAction cycle*W) (d,a,b,c) r=W (next d,next a,next b,next c) r := by
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    simp [quadAction,Paper2InitialCGCovariance.ambientRep,Paper2Adjoint.queryRep,
      cycle,Matrix.mul_apply,Matrix.kroneckerMap_apply,Matrix.map_apply,
      Fintype.sum_prod_type,Fin.sum_univ_succ,Complex.star_def,next]

end Paper2TwentySevenPermutationAction


==> anc/lean/TwentySevenPhaseWeights.lean <==
import TwentySevenWeightTables

noncomputable section
namespace Paper2TwentySevenWeights
open Matrix Paper2RationalTwentySeven Paper2ThreeFifteenTen Paper2SymmetricCommutant
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 30000000
set_option maxRecDepth 6000

private theorem diagonal_action (v : Fin 3 → ℂ) :
    quadAction (Matrix.diagonal v)=Matrix.diagonal
      (fun x : Quad => v x.1*(star (v x.2.1)*(v x.2.2.1*star (v x.2.2.2)))) := by
  have hm : (Matrix.diagonal v).map star=Matrix.diagonal (fun i => star (v i)) := by
    ext i j
    by_cases h : i=j <;> simp [Matrix.diagonal_apply,h]
  simp only [quadAction,Paper2InitialCGCovariance.ambientRep,Paper2Adjoint.queryRep,
    hm,Matrix.diagonal_kronecker_diagonal]

theorem phase0_raw : quadAction phase0*raw=raw*(Matrix.diagonal weights0) := by
  have hp : phase0=Matrix.diagonal ![1,Complex.I,-Complex.I] := by
    ext i j
    fin_cases i <;> fin_cases j <;> norm_num [phase0,Matrix.diagonal_apply]
  rw [hp,diagonal_action]
  ext ⟨d,a,b,c⟩ r
  simp only [Matrix.diagonal_mul,Matrix.mul_diagonal]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases r <;>
    norm_num [raw,elementary,Paper2RationalFifteen.pair,weights0,Complex.star_def,Complex.I_sq,mul_comm]

theorem phase0_rep : ratAction phase0=Matrix.diagonal weights0 := by
  have h := congrArg (fun X => gramInv*rawᴴ*X) phase0_raw
  have hg : gramInv*rawᴴ*raw=1 := by rw [Matrix.mul_assoc,raw_gram,gramInv_gram]
  simpa only [ratAction,← Matrix.mul_assoc,hg,Matrix.one_mul] using h

theorem phase1_raw : quadAction phase1*raw=raw*(Matrix.diagonal weights1) := by
  have hp : phase1=Matrix.diagonal ![Complex.I,1,-Complex.I] := by
    ext i j
    fin_cases i <;> fin_cases j <;> norm_num [phase1,Matrix.diagonal_apply]
  rw [hp,diagonal_action]
  ext ⟨d,a,b,c⟩ r
  simp only [Matrix.diagonal_mul,Matrix.mul_diagonal]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases r <;>
    norm_num [raw,elementary,Paper2RationalFifteen.pair,weights1,Complex.star_def,Complex.I_sq,mul_comm]

theorem phase1_rep : ratAction phase1=Matrix.diagonal weights1 := by
  have h := congrArg (fun X => gramInv*rawᴴ*X) phase1_raw
  have hg : gramInv*rawᴴ*raw=1 := by rw [Matrix.mul_assoc,raw_gram,gramInv_gram]
  simpa only [ratAction,← Matrix.mul_assoc,hg,Matrix.one_mul] using h

end Paper2TwentySevenWeights


==> anc/lean/TwentySevenPolynomialShapes.lean <==
import IntrinsicTwentySeven

/-! The polynomial two-fundamental/two-dual action preserves the intrinsic
symmetric trace-free conditions for every complex matrix. -/
noncomputable section
namespace Paper2TwentySevenComplexRep
open Matrix Paper2ThreeFifteenTen
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 8000000
set_option maxRecDepth 4000
set_option backward.isDefEq.respectTransparency false
abbrev Q := Fin 3

def extension (M : Matrix Q Q ℂ) : Matrix Quad Quad ℂ :=
  M ⊗ₖ Paper2FifteenHighestWeight.extension M

theorem extension_entry (M : Matrix Q Q ℂ) (d a b c e f g h : Q) :
    extension M (d,a,b,c) (e,f,g,h) =
      M d e * M.adjugate f a * M b g * M.adjugate h c := by
  simp only [extension,Paper2FifteenHighestWeight.extension,Matrix.kronecker_apply,
    Matrix.transpose_apply]
  ring

theorem transformed_fundamental_symmetric {k : Type*} (M : Matrix Q Q ℂ)
    (W : Matrix Quad k ℂ)
    (hs : ∀ d a b c r, W (d,a,b,c) r=W (b,a,d,c) r) (d a b c : Q) (r : k) :
    (extension M*W) (d,a,b,c) r=(extension M*W) (b,a,d,c) r := by
  let e : Quad ≃ Quad :=
    { toFun := fun x => (x.2.2.1,x.2.1,x.1,x.2.2.2)
      invFun := fun x => (x.2.2.1,x.2.1,x.1,x.2.2.2)
      left_inv := fun _ => rfl
      right_inv := fun _ => rfl }
  simp only [Matrix.mul_apply]
  apply Fintype.sum_equiv e
  intro ⟨j,f,g,h⟩
  change extension M (d,a,b,c) (j,f,g,h)*W (j,f,g,h) r =
    extension M (b,a,d,c) (g,f,j,h)*W (g,f,j,h) r
  rw [extension_entry,extension_entry,hs j f g h]
  ring

theorem transformed_dual_symmetric {k : Type*} (M : Matrix Q Q ℂ)
    (W : Matrix Quad k ℂ)
    (hs : ∀ d a b c r, W (d,a,b,c) r=W (d,c,b,a) r) (d a b c : Q) (r : k) :
    (extension M*W) (d,a,b,c) r=(extension M*W) (d,c,b,a) r := by
  let e : Quad ≃ Quad :=
    { toFun := fun x => (x.1,x.2.2.2,x.2.2.1,x.2.1)
      invFun := fun x => (x.1,x.2.2.2,x.2.2.1,x.2.1)
      left_inv := fun _ => rfl
      right_inv := fun _ => rfl }
  simp only [Matrix.mul_apply]
  apply Fintype.sum_equiv e
  intro ⟨j,f,g,h⟩
  change extension M (d,a,b,c) (j,f,g,h)*W (j,f,g,h) r =
    extension M (d,c,b,a) (j,h,g,f)*W (j,h,g,f) r
  rw [extension_entry,extension_entry,hs j f g h]
  ring

theorem transformed_traceless {k : Type*} (M : Matrix Q Q ℂ)
    (W : Matrix Quad k ℂ)
    (ht : ∀ d a r, (∑ b : Q, W (d,a,b,b) r)=0) (d a : Q) (r : k) :
    (∑ b : Q, (extension M*W) (d,a,b,b) r)=0 := by
  have hi (h g : Q) : (∑ b : Q, M b g*M.adjugate h b)=
      M.det*(if h=g then 1 else 0) := by
    have he := congrFun (congrFun (Matrix.adjugate_mul M) h) g
    simpa [Matrix.mul_apply,Matrix.smul_apply,Matrix.one_apply,mul_comm] using he
  calc
    _ = ∑ y : Quad, M d y.1*M.adjugate y.2.1 a *
        (∑ b : Q, M b y.2.2.1*M.adjugate y.2.2.2 b)*W y r := by
      simp only [Matrix.mul_apply]
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro ⟨e,f,g,h⟩ _
      simp only [Finset.mul_sum,Finset.sum_mul]
      apply Finset.sum_congr rfl
      intro b _
      rw [extension_entry]
      ring
    _ = ∑ e : Q, ∑ f : Q, (M d e*M.adjugate f a*M.det)*
        (∑ g : Q, W (e,f,g,g) r) := by
      simp only [hi,Fintype.sum_prod_type]
      simp [mul_ite,ite_mul,Finset.sum_ite_irrel,← Finset.mul_sum,eq_comm,mul_assoc]
    _ = 0 := by simp [ht]

end Paper2TwentySevenComplexRep


==> anc/lean/TwentySevenRotationAction.lean <==
import TwentySevenWeightTables

/-! Generic sparse tensor action of the fixed rational SU rotation. The
input W is arbitrary, so the finite check does not unfold the 27 raw columns. -/
noncomputable section
namespace Paper2TwentySevenRotationAction
open Matrix Paper2ThreeFifteenTen Paper2SymmetricCommutant
set_option maxHeartbeats 8000000
set_option maxRecDepth 4000
set_option linter.unusedSimpArgs false
set_option linter.unnecessarySeqFocus false

def rotationImage {k : Type*} (W : Matrix Quad k ℂ) (x : Quad) (r : k) : ℂ :=
  ![![![![(81/625:ℂ)*W (0,0,0,0) r + (108/625:ℂ)*W (0,0,0,1) r + (108/625:ℂ)*W (0,0,1,0) r + (144/625:ℂ)*W (0,0,1,1) r + (108/625:ℂ)*W (0,1,0,0) r + (144/625:ℂ)*W (0,1,0,1) r + (144/625:ℂ)*W (0,1,1,0) r + (192/625:ℂ)*W (0,1,1,1) r + (108/625:ℂ)*W (1,0,0,0) r + (144/625:ℂ)*W (1,0,0,1) r + (144/625:ℂ)*W (1,0,1,0) r + (192/625:ℂ)*W (1,0,1,1) r + (144/625:ℂ)*W (1,1,0,0) r + (192/625:ℂ)*W (1,1,0,1) r + (192/625:ℂ)*W (1,1,1,0) r + (256/625:ℂ)*W (1,1,1,1) r,(-108/625:ℂ)*W (0,0,0,0) r + (81/625:ℂ)*W (0,0,0,1) r + (-144/625:ℂ)*W (0,0,1,0) r + (108/625:ℂ)*W (0,0,1,1) r + (-144/625:ℂ)*W (0,1,0,0) r + (108/625:ℂ)*W (0,1,0,1) r + (-192/625:ℂ)*W (0,1,1,0) r + (144/625:ℂ)*W (0,1,1,1) r + (-144/625:ℂ)*W (1,0,0,0) r + (108/625:ℂ)*W (1,0,0,1) r + (-192/625:ℂ)*W (1,0,1,0) r + (144/625:ℂ)*W (1,0,1,1) r + (-192/625:ℂ)*W (1,1,0,0) r + (144/625:ℂ)*W (1,1,0,1) r + (-256/625:ℂ)*W (1,1,1,0) r + (192/625:ℂ)*W (1,1,1,1) r,(27/125:ℂ)*W (0,0,0,2) r + (36/125:ℂ)*W (0,0,1,2) r + (36/125:ℂ)*W (0,1,0,2) r + (48/125:ℂ)*W (0,1,1,2) r + (36/125:ℂ)*W (1,0,0,2) r + (48/125:ℂ)*W (1,0,1,2) r + (48/125:ℂ)*W (1,1,0,2) r + (64/125:ℂ)*W (1,1,1,2) r],![(-108/625:ℂ)*W (0,0,0,0) r + (-144/625:ℂ)*W (0,0,0,1) r + (81/625:ℂ)*W (0,0,1,0) r + (108/625:ℂ)*W (0,0,1,1) r + (-144/625:ℂ)*W (0,1,0,0) r + (-192/625:ℂ)*W (0,1,0,1) r + (108/625:ℂ)*W (0,1,1,0) r + (144/625:ℂ)*W (0,1,1,1) r + (-144/625:ℂ)*W (1,0,0,0) r + (-192/625:ℂ)*W (1,0,0,1) r + (108/625:ℂ)*W (1,0,1,0) r + (144/625:ℂ)*W (1,0,1,1) r + (-192/625:ℂ)*W (1,1,0,0) r + (-256/625:ℂ)*W (1,1,0,1) r + (144/625:ℂ)*W (1,1,1,0) r + (192/625:ℂ)*W (1,1,1,1) r,(144/625:ℂ)*W (0,0,0,0) r + (-108/625:ℂ)*W (0,0,0,1) r + (-108/625:ℂ)*W (0,0,1,0) r + (81/625:ℂ)*W (0,0,1,1) r + (192/625:ℂ)*W (0,1,0,0) r + (-144/625:ℂ)*W (0,1,0,1) r + (-144/625:ℂ)*W (0,1,1,0) r + (108/625:ℂ)*W (0,1,1,1) r + (192/625:ℂ)*W (1,0,0,0) r + (-144/625:ℂ)*W (1,0,0,1) r + (-144/625:ℂ)*W (1,0,1,0) r + (108/625:ℂ)*W (1,0,1,1) r + (256/625:ℂ)*W (1,1,0,0) r + (-192/625:ℂ)*W (1,1,0,1) r + (-192/625:ℂ)*W (1,1,1,0) r + (144/625:ℂ)*W (1,1,1,1) r,(-36/125:ℂ)*W (0,0,0,2) r + (27/125:ℂ)*W (0,0,1,2) r + (-48/125:ℂ)*W (0,1,0,2) r + (36/125:ℂ)*W (0,1,1,2) r + (-48/125:ℂ)*W (1,0,0,2) r + (36/125:ℂ)*W (1,0,1,2) r + (-64/125:ℂ)*W (1,1,0,2) r + (48/125:ℂ)*W (1,1,1,2) r],![(27/125:ℂ)*W (0,0,2,0) r + (36/125:ℂ)*W (0,0,2,1) r + (36/125:ℂ)*W (0,1,2,0) r + (48/125:ℂ)*W (0,1,2,1) r + (36/125:ℂ)*W (1,0,2,0) r + (48/125:ℂ)*W (1,0,2,1) r + (48/125:ℂ)*W (1,1,2,0) r + (64/125:ℂ)*W (1,1,2,1) r,(-36/125:ℂ)*W (0,0,2,0) r + (27/125:ℂ)*W (0,0,2,1) r + (-48/125:ℂ)*W (0,1,2,0) r + (36/125:ℂ)*W (0,1,2,1) r + (-48/125:ℂ)*W (1,0,2,0) r + (36/125:ℂ)*W (1,0,2,1) r + (-64/125:ℂ)*W (1,1,2,0) r + (48/125:ℂ)*W (1,1,2,1) r,(9/25:ℂ)*W (0,0,2,2) r + (12/25:ℂ)*W (0,1,2,2) r + (12/25:ℂ)*W (1,0,2,2) r + (16/25:ℂ)*W (1,1,2,2) r]],![![(-108/625:ℂ)*W (0,0,0,0) r + (-144/625:ℂ)*W (0,0,0,1) r + (-144/625:ℂ)*W (0,0,1,0) r + (-192/625:ℂ)*W (0,0,1,1) r + (81/625:ℂ)*W (0,1,0,0) r + (108/625:ℂ)*W (0,1,0,1) r + (108/625:ℂ)*W (0,1,1,0) r + (144/625:ℂ)*W (0,1,1,1) r + (-144/625:ℂ)*W (1,0,0,0) r + (-192/625:ℂ)*W (1,0,0,1) r + (-192/625:ℂ)*W (1,0,1,0) r + (-256/625:ℂ)*W (1,0,1,1) r + (108/625:ℂ)*W (1,1,0,0) r + (144/625:ℂ)*W (1,1,0,1) r + (144/625:ℂ)*W (1,1,1,0) r + (192/625:ℂ)*W (1,1,1,1) r,(144/625:ℂ)*W (0,0,0,0) r + (-108/625:ℂ)*W (0,0,0,1) r + (192/625:ℂ)*W (0,0,1,0) r + (-144/625:ℂ)*W (0,0,1,1) r + (-108/625:ℂ)*W (0,1,0,0) r + (81/625:ℂ)*W (0,1,0,1) r + (-144/625:ℂ)*W (0,1,1,0) r + (108/625:ℂ)*W (0,1,1,1) r + (192/625:ℂ)*W (1,0,0,0) r + (-144/625:ℂ)*W (1,0,0,1) r + (256/625:ℂ)*W (1,0,1,0) r + (-192/625:ℂ)*W (1,0,1,1) r + (-144/625:ℂ)*W (1,1,0,0) r + (108/625:ℂ)*W (1,1,0,1) r + (-192/625:ℂ)*W (1,1,1,0) r + (144/625:ℂ)*W (1,1,1,1) r,(-36/125:ℂ)*W (0,0,0,2) r + (-48/125:ℂ)*W (0,0,1,2) r + (27/125:ℂ)*W (0,1,0,2) r + (36/125:ℂ)*W (0,1,1,2) r + (-48/125:ℂ)*W (1,0,0,2) r + (-64/125:ℂ)*W (1,0,1,2) r + (36/125:ℂ)*W (1,1,0,2) r + (48/125:ℂ)*W (1,1,1,2) r],![(144/625:ℂ)*W (0,0,0,0) r + (192/625:ℂ)*W (0,0,0,1) r + (-108/625:ℂ)*W (0,0,1,0) r + (-144/625:ℂ)*W (0,0,1,1) r + (-108/625:ℂ)*W (0,1,0,0) r + (-144/625:ℂ)*W (0,1,0,1) r + (81/625:ℂ)*W (0,1,1,0) r + (108/625:ℂ)*W (0,1,1,1) r + (192/625:ℂ)*W (1,0,0,0) r + (256/625:ℂ)*W (1,0,0,1) r + (-144/625:ℂ)*W (1,0,1,0) r + (-192/625:ℂ)*W (1,0,1,1) r + (-144/625:ℂ)*W (1,1,0,0) r + (-192/625:ℂ)*W (1,1,0,1) r + (108/625:ℂ)*W (1,1,1,0) r + (144/625:ℂ)*W (1,1,1,1) r,(-192/625:ℂ)*W (0,0,0,0) r + (144/625:ℂ)*W (0,0,0,1) r + (144/625:ℂ)*W (0,0,1,0) r + (-108/625:ℂ)*W (0,0,1,1) r + (144/625:ℂ)*W (0,1,0,0) r + (-108/625:ℂ)*W (0,1,0,1) r + (-108/625:ℂ)*W (0,1,1,0) r + (81/625:ℂ)*W (0,1,1,1) r + (-256/625:ℂ)*W (1,0,0,0) r + (192/625:ℂ)*W (1,0,0,1) r + (192/625:ℂ)*W (1,0,1,0) r + (-144/625:ℂ)*W (1,0,1,1) r + (192/625:ℂ)*W (1,1,0,0) r + (-144/625:ℂ)*W (1,1,0,1) r + (-144/625:ℂ)*W (1,1,1,0) r + (108/625:ℂ)*W (1,1,1,1) r,(48/125:ℂ)*W (0,0,0,2) r + (-36/125:ℂ)*W (0,0,1,2) r + (-36/125:ℂ)*W (0,1,0,2) r + (27/125:ℂ)*W (0,1,1,2) r + (64/125:ℂ)*W (1,0,0,2) r + (-48/125:ℂ)*W (1,0,1,2) r + (-48/125:ℂ)*W (1,1,0,2) r + (36/125:ℂ)*W (1,1,1,2) r],![(-36/125:ℂ)*W (0,0,2,0) r + (-48/125:ℂ)*W (0,0,2,1) r + (27/125:ℂ)*W (0,1,2,0) r + (36/125:ℂ)*W (0,1,2,1) r + (-48/125:ℂ)*W (1,0,2,0) r + (-64/125:ℂ)*W (1,0,2,1) r + (36/125:ℂ)*W (1,1,2,0) r + (48/125:ℂ)*W (1,1,2,1) r,(48/125:ℂ)*W (0,0,2,0) r + (-36/125:ℂ)*W (0,0,2,1) r + (-36/125:ℂ)*W (0,1,2,0) r + (27/125:ℂ)*W (0,1,2,1) r + (64/125:ℂ)*W (1,0,2,0) r + (-48/125:ℂ)*W (1,0,2,1) r + (-48/125:ℂ)*W (1,1,2,0) r + (36/125:ℂ)*W (1,1,2,1) r,(-12/25:ℂ)*W (0,0,2,2) r + (9/25:ℂ)*W (0,1,2,2) r + (-16/25:ℂ)*W (1,0,2,2) r + (12/25:ℂ)*W (1,1,2,2) r]],![![(27/125:ℂ)*W (0,2,0,0) r + (36/125:ℂ)*W (0,2,0,1) r + (36/125:ℂ)*W (0,2,1,0) r + (48/125:ℂ)*W (0,2,1,1) r + (36/125:ℂ)*W (1,2,0,0) r + (48/125:ℂ)*W (1,2,0,1) r + (48/125:ℂ)*W (1,2,1,0) r + (64/125:ℂ)*W (1,2,1,1) r,(-36/125:ℂ)*W (0,2,0,0) r + (27/125:ℂ)*W (0,2,0,1) r + (-48/125:ℂ)*W (0,2,1,0) r + (36/125:ℂ)*W (0,2,1,1) r + (-48/125:ℂ)*W (1,2,0,0) r + (36/125:ℂ)*W (1,2,0,1) r + (-64/125:ℂ)*W (1,2,1,0) r + (48/125:ℂ)*W (1,2,1,1) r,(9/25:ℂ)*W (0,2,0,2) r + (12/25:ℂ)*W (0,2,1,2) r + (12/25:ℂ)*W (1,2,0,2) r + (16/25:ℂ)*W (1,2,1,2) r],![(-36/125:ℂ)*W (0,2,0,0) r + (-48/125:ℂ)*W (0,2,0,1) r + (27/125:ℂ)*W (0,2,1,0) r + (36/125:ℂ)*W (0,2,1,1) r + (-48/125:ℂ)*W (1,2,0,0) r + (-64/125:ℂ)*W (1,2,0,1) r + (36/125:ℂ)*W (1,2,1,0) r + (48/125:ℂ)*W (1,2,1,1) r,(48/125:ℂ)*W (0,2,0,0) r + (-36/125:ℂ)*W (0,2,0,1) r + (-36/125:ℂ)*W (0,2,1,0) r + (27/125:ℂ)*W (0,2,1,1) r + (64/125:ℂ)*W (1,2,0,0) r + (-48/125:ℂ)*W (1,2,0,1) r + (-48/125:ℂ)*W (1,2,1,0) r + (36/125:ℂ)*W (1,2,1,1) r,(-12/25:ℂ)*W (0,2,0,2) r + (9/25:ℂ)*W (0,2,1,2) r + (-16/25:ℂ)*W (1,2,0,2) r + (12/25:ℂ)*W (1,2,1,2) r],![(9/25:ℂ)*W (0,2,2,0) r + (12/25:ℂ)*W (0,2,2,1) r + (12/25:ℂ)*W (1,2,2,0) r + (16/25:ℂ)*W (1,2,2,1) r,(-12/25:ℂ)*W (0,2,2,0) r + (9/25:ℂ)*W (0,2,2,1) r + (-16/25:ℂ)*W (1,2,2,0) r + (12/25:ℂ)*W (1,2,2,1) r,(3/5:ℂ)*W (0,2,2,2) r + (4/5:ℂ)*W (1,2,2,2) r]]],![![![(-108/625:ℂ)*W (0,0,0,0) r + (-144/625:ℂ)*W (0,0,0,1) r + (-144/625:ℂ)*W (0,0,1,0) r + (-192/625:ℂ)*W (0,0,1,1) r + (-144/625:ℂ)*W (0,1,0,0) r + (-192/625:ℂ)*W (0,1,0,1) r + (-192/625:ℂ)*W (0,1,1,0) r + (-256/625:ℂ)*W (0,1,1,1) r + (81/625:ℂ)*W (1,0,0,0) r + (108/625:ℂ)*W (1,0,0,1) r + (108/625:ℂ)*W (1,0,1,0) r + (144/625:ℂ)*W (1,0,1,1) r + (108/625:ℂ)*W (1,1,0,0) r + (144/625:ℂ)*W (1,1,0,1) r + (144/625:ℂ)*W (1,1,1,0) r + (192/625:ℂ)*W (1,1,1,1) r,(144/625:ℂ)*W (0,0,0,0) r + (-108/625:ℂ)*W (0,0,0,1) r + (192/625:ℂ)*W (0,0,1,0) r + (-144/625:ℂ)*W (0,0,1,1) r + (192/625:ℂ)*W (0,1,0,0) r + (-144/625:ℂ)*W (0,1,0,1) r + (256/625:ℂ)*W (0,1,1,0) r + (-192/625:ℂ)*W (0,1,1,1) r + (-108/625:ℂ)*W (1,0,0,0) r + (81/625:ℂ)*W (1,0,0,1) r + (-144/625:ℂ)*W (1,0,1,0) r + (108/625:ℂ)*W (1,0,1,1) r + (-144/625:ℂ)*W (1,1,0,0) r + (108/625:ℂ)*W (1,1,0,1) r + (-192/625:ℂ)*W (1,1,1,0) r + (144/625:ℂ)*W (1,1,1,1) r,(-36/125:ℂ)*W (0,0,0,2) r + (-48/125:ℂ)*W (0,0,1,2) r + (-48/125:ℂ)*W (0,1,0,2) r + (-64/125:ℂ)*W (0,1,1,2) r + (27/125:ℂ)*W (1,0,0,2) r + (36/125:ℂ)*W (1,0,1,2) r + (36/125:ℂ)*W (1,1,0,2) r + (48/125:ℂ)*W (1,1,1,2) r],![(144/625:ℂ)*W (0,0,0,0) r + (192/625:ℂ)*W (0,0,0,1) r + (-108/625:ℂ)*W (0,0,1,0) r + (-144/625:ℂ)*W (0,0,1,1) r + (192/625:ℂ)*W (0,1,0,0) r + (256/625:ℂ)*W (0,1,0,1) r + (-144/625:ℂ)*W (0,1,1,0) r + (-192/625:ℂ)*W (0,1,1,1) r + (-108/625:ℂ)*W (1,0,0,0) r + (-144/625:ℂ)*W (1,0,0,1) r + (81/625:ℂ)*W (1,0,1,0) r + (108/625:ℂ)*W (1,0,1,1) r + (-144/625:ℂ)*W (1,1,0,0) r + (-192/625:ℂ)*W (1,1,0,1) r + (108/625:ℂ)*W (1,1,1,0) r + (144/625:ℂ)*W (1,1,1,1) r,(-192/625:ℂ)*W (0,0,0,0) r + (144/625:ℂ)*W (0,0,0,1) r + (144/625:ℂ)*W (0,0,1,0) r + (-108/625:ℂ)*W (0,0,1,1) r + (-256/625:ℂ)*W (0,1,0,0) r + (192/625:ℂ)*W (0,1,0,1) r + (192/625:ℂ)*W (0,1,1,0) r + (-144/625:ℂ)*W (0,1,1,1) r + (144/625:ℂ)*W (1,0,0,0) r + (-108/625:ℂ)*W (1,0,0,1) r + (-108/625:ℂ)*W (1,0,1,0) r + (81/625:ℂ)*W (1,0,1,1) r + (192/625:ℂ)*W (1,1,0,0) r + (-144/625:ℂ)*W (1,1,0,1) r + (-144/625:ℂ)*W (1,1,1,0) r + (108/625:ℂ)*W (1,1,1,1) r,(48/125:ℂ)*W (0,0,0,2) r + (-36/125:ℂ)*W (0,0,1,2) r + (64/125:ℂ)*W (0,1,0,2) r + (-48/125:ℂ)*W (0,1,1,2) r + (-36/125:ℂ)*W (1,0,0,2) r + (27/125:ℂ)*W (1,0,1,2) r + (-48/125:ℂ)*W (1,1,0,2) r + (36/125:ℂ)*W (1,1,1,2) r],![(-36/125:ℂ)*W (0,0,2,0) r + (-48/125:ℂ)*W (0,0,2,1) r + (-48/125:ℂ)*W (0,1,2,0) r + (-64/125:ℂ)*W (0,1,2,1) r + (27/125:ℂ)*W (1,0,2,0) r + (36/125:ℂ)*W (1,0,2,1) r + (36/125:ℂ)*W (1,1,2,0) r + (48/125:ℂ)*W (1,1,2,1) r,(48/125:ℂ)*W (0,0,2,0) r + (-36/125:ℂ)*W (0,0,2,1) r + (64/125:ℂ)*W (0,1,2,0) r + (-48/125:ℂ)*W (0,1,2,1) r + (-36/125:ℂ)*W (1,0,2,0) r + (27/125:ℂ)*W (1,0,2,1) r + (-48/125:ℂ)*W (1,1,2,0) r + (36/125:ℂ)*W (1,1,2,1) r,(-12/25:ℂ)*W (0,0,2,2) r + (-16/25:ℂ)*W (0,1,2,2) r + (9/25:ℂ)*W (1,0,2,2) r + (12/25:ℂ)*W (1,1,2,2) r]],![![(144/625:ℂ)*W (0,0,0,0) r + (192/625:ℂ)*W (0,0,0,1) r + (192/625:ℂ)*W (0,0,1,0) r + (256/625:ℂ)*W (0,0,1,1) r + (-108/625:ℂ)*W (0,1,0,0) r + (-144/625:ℂ)*W (0,1,0,1) r + (-144/625:ℂ)*W (0,1,1,0) r + (-192/625:ℂ)*W (0,1,1,1) r + (-108/625:ℂ)*W (1,0,0,0) r + (-144/625:ℂ)*W (1,0,0,1) r + (-144/625:ℂ)*W (1,0,1,0) r + (-192/625:ℂ)*W (1,0,1,1) r + (81/625:ℂ)*W (1,1,0,0) r + (108/625:ℂ)*W (1,1,0,1) r + (108/625:ℂ)*W (1,1,1,0) r + (144/625:ℂ)*W (1,1,1,1) r,(-192/625:ℂ)*W (0,0,0,0) r + (144/625:ℂ)*W (0,0,0,1) r + (-256/625:ℂ)*W (0,0,1,0) r + (192/625:ℂ)*W (0,0,1,1) r + (144/625:ℂ)*W (0,1,0,0) r + (-108/625:ℂ)*W (0,1,0,1) r + (192/625:ℂ)*W (0,1,1,0) r + (-144/625:ℂ)*W (0,1,1,1) r + (144/625:ℂ)*W (1,0,0,0) r + (-108/625:ℂ)*W (1,0,0,1) r + (192/625:ℂ)*W (1,0,1,0) r + (-144/625:ℂ)*W (1,0,1,1) r + (-108/625:ℂ)*W (1,1,0,0) r + (81/625:ℂ)*W (1,1,0,1) r + (-144/625:ℂ)*W (1,1,1,0) r + (108/625:ℂ)*W (1,1,1,1) r,(48/125:ℂ)*W (0,0,0,2) r + (64/125:ℂ)*W (0,0,1,2) r + (-36/125:ℂ)*W (0,1,0,2) r + (-48/125:ℂ)*W (0,1,1,2) r + (-36/125:ℂ)*W (1,0,0,2) r + (-48/125:ℂ)*W (1,0,1,2) r + (27/125:ℂ)*W (1,1,0,2) r + (36/125:ℂ)*W (1,1,1,2) r],![(-192/625:ℂ)*W (0,0,0,0) r + (-256/625:ℂ)*W (0,0,0,1) r + (144/625:ℂ)*W (0,0,1,0) r + (192/625:ℂ)*W (0,0,1,1) r + (144/625:ℂ)*W (0,1,0,0) r + (192/625:ℂ)*W (0,1,0,1) r + (-108/625:ℂ)*W (0,1,1,0) r + (-144/625:ℂ)*W (0,1,1,1) r + (144/625:ℂ)*W (1,0,0,0) r + (192/625:ℂ)*W (1,0,0,1) r + (-108/625:ℂ)*W (1,0,1,0) r + (-144/625:ℂ)*W (1,0,1,1) r + (-108/625:ℂ)*W (1,1,0,0) r + (-144/625:ℂ)*W (1,1,0,1) r + (81/625:ℂ)*W (1,1,1,0) r + (108/625:ℂ)*W (1,1,1,1) r,(256/625:ℂ)*W (0,0,0,0) r + (-192/625:ℂ)*W (0,0,0,1) r + (-192/625:ℂ)*W (0,0,1,0) r + (144/625:ℂ)*W (0,0,1,1) r + (-192/625:ℂ)*W (0,1,0,0) r + (144/625:ℂ)*W (0,1,0,1) r + (144/625:ℂ)*W (0,1,1,0) r + (-108/625:ℂ)*W (0,1,1,1) r + (-192/625:ℂ)*W (1,0,0,0) r + (144/625:ℂ)*W (1,0,0,1) r + (144/625:ℂ)*W (1,0,1,0) r + (-108/625:ℂ)*W (1,0,1,1) r + (144/625:ℂ)*W (1,1,0,0) r + (-108/625:ℂ)*W (1,1,0,1) r + (-108/625:ℂ)*W (1,1,1,0) r + (81/625:ℂ)*W (1,1,1,1) r,(-64/125:ℂ)*W (0,0,0,2) r + (48/125:ℂ)*W (0,0,1,2) r + (48/125:ℂ)*W (0,1,0,2) r + (-36/125:ℂ)*W (0,1,1,2) r + (48/125:ℂ)*W (1,0,0,2) r + (-36/125:ℂ)*W (1,0,1,2) r + (-36/125:ℂ)*W (1,1,0,2) r + (27/125:ℂ)*W (1,1,1,2) r],![(48/125:ℂ)*W (0,0,2,0) r + (64/125:ℂ)*W (0,0,2,1) r + (-36/125:ℂ)*W (0,1,2,0) r + (-48/125:ℂ)*W (0,1,2,1) r + (-36/125:ℂ)*W (1,0,2,0) r + (-48/125:ℂ)*W (1,0,2,1) r + (27/125:ℂ)*W (1,1,2,0) r + (36/125:ℂ)*W (1,1,2,1) r,(-64/125:ℂ)*W (0,0,2,0) r + (48/125:ℂ)*W (0,0,2,1) r + (48/125:ℂ)*W (0,1,2,0) r + (-36/125:ℂ)*W (0,1,2,1) r + (48/125:ℂ)*W (1,0,2,0) r + (-36/125:ℂ)*W (1,0,2,1) r + (-36/125:ℂ)*W (1,1,2,0) r + (27/125:ℂ)*W (1,1,2,1) r,(16/25:ℂ)*W (0,0,2,2) r + (-12/25:ℂ)*W (0,1,2,2) r + (-12/25:ℂ)*W (1,0,2,2) r + (9/25:ℂ)*W (1,1,2,2) r]],![![(-36/125:ℂ)*W (0,2,0,0) r + (-48/125:ℂ)*W (0,2,0,1) r + (-48/125:ℂ)*W (0,2,1,0) r + (-64/125:ℂ)*W (0,2,1,1) r + (27/125:ℂ)*W (1,2,0,0) r + (36/125:ℂ)*W (1,2,0,1) r + (36/125:ℂ)*W (1,2,1,0) r + (48/125:ℂ)*W (1,2,1,1) r,(48/125:ℂ)*W (0,2,0,0) r + (-36/125:ℂ)*W (0,2,0,1) r + (64/125:ℂ)*W (0,2,1,0) r + (-48/125:ℂ)*W (0,2,1,1) r + (-36/125:ℂ)*W (1,2,0,0) r + (27/125:ℂ)*W (1,2,0,1) r + (-48/125:ℂ)*W (1,2,1,0) r + (36/125:ℂ)*W (1,2,1,1) r,(-12/25:ℂ)*W (0,2,0,2) r + (-16/25:ℂ)*W (0,2,1,2) r + (9/25:ℂ)*W (1,2,0,2) r + (12/25:ℂ)*W (1,2,1,2) r],![(48/125:ℂ)*W (0,2,0,0) r + (64/125:ℂ)*W (0,2,0,1) r + (-36/125:ℂ)*W (0,2,1,0) r + (-48/125:ℂ)*W (0,2,1,1) r + (-36/125:ℂ)*W (1,2,0,0) r + (-48/125:ℂ)*W (1,2,0,1) r + (27/125:ℂ)*W (1,2,1,0) r + (36/125:ℂ)*W (1,2,1,1) r,(-64/125:ℂ)*W (0,2,0,0) r + (48/125:ℂ)*W (0,2,0,1) r + (48/125:ℂ)*W (0,2,1,0) r + (-36/125:ℂ)*W (0,2,1,1) r + (48/125:ℂ)*W (1,2,0,0) r + (-36/125:ℂ)*W (1,2,0,1) r + (-36/125:ℂ)*W (1,2,1,0) r + (27/125:ℂ)*W (1,2,1,1) r,(16/25:ℂ)*W (0,2,0,2) r + (-12/25:ℂ)*W (0,2,1,2) r + (-12/25:ℂ)*W (1,2,0,2) r + (9/25:ℂ)*W (1,2,1,2) r],![(-12/25:ℂ)*W (0,2,2,0) r + (-16/25:ℂ)*W (0,2,2,1) r + (9/25:ℂ)*W (1,2,2,0) r + (12/25:ℂ)*W (1,2,2,1) r,(16/25:ℂ)*W (0,2,2,0) r + (-12/25:ℂ)*W (0,2,2,1) r + (-12/25:ℂ)*W (1,2,2,0) r + (9/25:ℂ)*W (1,2,2,1) r,(-4/5:ℂ)*W (0,2,2,2) r + (3/5:ℂ)*W (1,2,2,2) r]]],![![![(27/125:ℂ)*W (2,0,0,0) r + (36/125:ℂ)*W (2,0,0,1) r + (36/125:ℂ)*W (2,0,1,0) r + (48/125:ℂ)*W (2,0,1,1) r + (36/125:ℂ)*W (2,1,0,0) r + (48/125:ℂ)*W (2,1,0,1) r + (48/125:ℂ)*W (2,1,1,0) r + (64/125:ℂ)*W (2,1,1,1) r,(-36/125:ℂ)*W (2,0,0,0) r + (27/125:ℂ)*W (2,0,0,1) r + (-48/125:ℂ)*W (2,0,1,0) r + (36/125:ℂ)*W (2,0,1,1) r + (-48/125:ℂ)*W (2,1,0,0) r + (36/125:ℂ)*W (2,1,0,1) r + (-64/125:ℂ)*W (2,1,1,0) r + (48/125:ℂ)*W (2,1,1,1) r,(9/25:ℂ)*W (2,0,0,2) r + (12/25:ℂ)*W (2,0,1,2) r + (12/25:ℂ)*W (2,1,0,2) r + (16/25:ℂ)*W (2,1,1,2) r],![(-36/125:ℂ)*W (2,0,0,0) r + (-48/125:ℂ)*W (2,0,0,1) r + (27/125:ℂ)*W (2,0,1,0) r + (36/125:ℂ)*W (2,0,1,1) r + (-48/125:ℂ)*W (2,1,0,0) r + (-64/125:ℂ)*W (2,1,0,1) r + (36/125:ℂ)*W (2,1,1,0) r + (48/125:ℂ)*W (2,1,1,1) r,(48/125:ℂ)*W (2,0,0,0) r + (-36/125:ℂ)*W (2,0,0,1) r + (-36/125:ℂ)*W (2,0,1,0) r + (27/125:ℂ)*W (2,0,1,1) r + (64/125:ℂ)*W (2,1,0,0) r + (-48/125:ℂ)*W (2,1,0,1) r + (-48/125:ℂ)*W (2,1,1,0) r + (36/125:ℂ)*W (2,1,1,1) r,(-12/25:ℂ)*W (2,0,0,2) r + (9/25:ℂ)*W (2,0,1,2) r + (-16/25:ℂ)*W (2,1,0,2) r + (12/25:ℂ)*W (2,1,1,2) r],![(9/25:ℂ)*W (2,0,2,0) r + (12/25:ℂ)*W (2,0,2,1) r + (12/25:ℂ)*W (2,1,2,0) r + (16/25:ℂ)*W (2,1,2,1) r,(-12/25:ℂ)*W (2,0,2,0) r + (9/25:ℂ)*W (2,0,2,1) r + (-16/25:ℂ)*W (2,1,2,0) r + (12/25:ℂ)*W (2,1,2,1) r,(3/5:ℂ)*W (2,0,2,2) r + (4/5:ℂ)*W (2,1,2,2) r]],![![(-36/125:ℂ)*W (2,0,0,0) r + (-48/125:ℂ)*W (2,0,0,1) r + (-48/125:ℂ)*W (2,0,1,0) r + (-64/125:ℂ)*W (2,0,1,1) r + (27/125:ℂ)*W (2,1,0,0) r + (36/125:ℂ)*W (2,1,0,1) r + (36/125:ℂ)*W (2,1,1,0) r + (48/125:ℂ)*W (2,1,1,1) r,(48/125:ℂ)*W (2,0,0,0) r + (-36/125:ℂ)*W (2,0,0,1) r + (64/125:ℂ)*W (2,0,1,0) r + (-48/125:ℂ)*W (2,0,1,1) r + (-36/125:ℂ)*W (2,1,0,0) r + (27/125:ℂ)*W (2,1,0,1) r + (-48/125:ℂ)*W (2,1,1,0) r + (36/125:ℂ)*W (2,1,1,1) r,(-12/25:ℂ)*W (2,0,0,2) r + (-16/25:ℂ)*W (2,0,1,2) r + (9/25:ℂ)*W (2,1,0,2) r + (12/25:ℂ)*W (2,1,1,2) r],![(48/125:ℂ)*W (2,0,0,0) r + (64/125:ℂ)*W (2,0,0,1) r + (-36/125:ℂ)*W (2,0,1,0) r + (-48/125:ℂ)*W (2,0,1,1) r + (-36/125:ℂ)*W (2,1,0,0) r + (-48/125:ℂ)*W (2,1,0,1) r + (27/125:ℂ)*W (2,1,1,0) r + (36/125:ℂ)*W (2,1,1,1) r,(-64/125:ℂ)*W (2,0,0,0) r + (48/125:ℂ)*W (2,0,0,1) r + (48/125:ℂ)*W (2,0,1,0) r + (-36/125:ℂ)*W (2,0,1,1) r + (48/125:ℂ)*W (2,1,0,0) r + (-36/125:ℂ)*W (2,1,0,1) r + (-36/125:ℂ)*W (2,1,1,0) r + (27/125:ℂ)*W (2,1,1,1) r,(16/25:ℂ)*W (2,0,0,2) r + (-12/25:ℂ)*W (2,0,1,2) r + (-12/25:ℂ)*W (2,1,0,2) r + (9/25:ℂ)*W (2,1,1,2) r],![(-12/25:ℂ)*W (2,0,2,0) r + (-16/25:ℂ)*W (2,0,2,1) r + (9/25:ℂ)*W (2,1,2,0) r + (12/25:ℂ)*W (2,1,2,1) r,(16/25:ℂ)*W (2,0,2,0) r + (-12/25:ℂ)*W (2,0,2,1) r + (-12/25:ℂ)*W (2,1,2,0) r + (9/25:ℂ)*W (2,1,2,1) r,(-4/5:ℂ)*W (2,0,2,2) r + (3/5:ℂ)*W (2,1,2,2) r]],![![(9/25:ℂ)*W (2,2,0,0) r + (12/25:ℂ)*W (2,2,0,1) r + (12/25:ℂ)*W (2,2,1,0) r + (16/25:ℂ)*W (2,2,1,1) r,(-12/25:ℂ)*W (2,2,0,0) r + (9/25:ℂ)*W (2,2,0,1) r + (-16/25:ℂ)*W (2,2,1,0) r + (12/25:ℂ)*W (2,2,1,1) r,(3/5:ℂ)*W (2,2,0,2) r + (4/5:ℂ)*W (2,2,1,2) r],![(-12/25:ℂ)*W (2,2,0,0) r + (-16/25:ℂ)*W (2,2,0,1) r + (9/25:ℂ)*W (2,2,1,0) r + (12/25:ℂ)*W (2,2,1,1) r,(16/25:ℂ)*W (2,2,0,0) r + (-12/25:ℂ)*W (2,2,0,1) r + (-12/25:ℂ)*W (2,2,1,0) r + (9/25:ℂ)*W (2,2,1,1) r,(-4/5:ℂ)*W (2,2,0,2) r + (3/5:ℂ)*W (2,2,1,2) r],![(3/5:ℂ)*W (2,2,2,0) r + (4/5:ℂ)*W (2,2,2,1) r,(-4/5:ℂ)*W (2,2,2,0) r + (3/5:ℂ)*W (2,2,2,1) r,W (2,2,2,2) r]]]] x.1 x.2.1 x.2.2.1 x.2.2.2

private theorem rotation_row_0 {k : Type*} (W : Matrix Quad k ℂ)
    (a b c : Fin 3) (r : k) :
    (quadAction rotation*W) (0,a,b,c) r=rotationImage W (0,a,b,c) r := by
  fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [quadAction,Paper2InitialCGCovariance.ambientRep,Paper2Adjoint.queryRep,
      rotation,Matrix.mul_apply,Matrix.kroneckerMap_apply,Matrix.map_apply,
      Fintype.sum_prod_type,Fin.sum_univ_succ,Complex.star_def,map_ofNat,rotationImage] <;> ring

private theorem rotation_row_1 {k : Type*} (W : Matrix Quad k ℂ)
    (a b c : Fin 3) (r : k) :
    (quadAction rotation*W) (1,a,b,c) r=rotationImage W (1,a,b,c) r := by
  fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [quadAction,Paper2InitialCGCovariance.ambientRep,Paper2Adjoint.queryRep,
      rotation,Matrix.mul_apply,Matrix.kroneckerMap_apply,Matrix.map_apply,
      Fintype.sum_prod_type,Fin.sum_univ_succ,Complex.star_def,map_ofNat,rotationImage] <;> ring

private theorem rotation_row_2 {k : Type*} (W : Matrix Quad k ℂ)
    (a b c : Fin 3) (r : k) :
    (quadAction rotation*W) (2,a,b,c) r=rotationImage W (2,a,b,c) r := by
  fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [quadAction,Paper2InitialCGCovariance.ambientRep,Paper2Adjoint.queryRep,
      rotation,Matrix.mul_apply,Matrix.kroneckerMap_apply,Matrix.map_apply,
      Fintype.sum_prod_type,Fin.sum_univ_succ,Complex.star_def,map_ofNat,rotationImage] <;> ring

theorem rotation_mul_entry {k : Type*} (W : Matrix Quad k ℂ)
    (d a b c : Fin 3) (r : k) :
    (quadAction rotation*W) (d,a,b,c) r=rotationImage W (d,a,b,c) r := by
  fin_cases d
  · exact rotation_row_0 W a b c r
  · exact rotation_row_1 W a b c r
  · exact rotation_row_2 W a b c r

end Paper2TwentySevenRotationAction


==> anc/lean/TwentySevenSparseRotation.lean <==
import TwentySevenRotationAction
import TwentySevenTableEntries

/-! The actual rotation on all 27 raw columns. Sparse definitional selectors
avoid simplifying unused entries of the large literal tables. All 81 x 27
coefficient equalities are exact kernel-checked rational arithmetic. -/
namespace Paper2TwentySevenSparseRotation
open Matrix Paper2RationalTwentySeven Paper2ThreeFifteenTen Paper2SymmetricCommutant
open Paper2TwentySevenWeights
set_option maxHeartbeats 30000000
set_option maxRecDepth 6000
set_option linter.unusedSimpArgs false
private theorem raw_at_0 (x : Quad) : raw x 0 = elementary 0 1 x := rfl
private theorem raw_at_1 (x : Quad) : raw x 1 = elementary 0 2 x := rfl
private theorem raw_at_2 (x : Quad) : raw x 2 = elementary 0 5 x := rfl
private theorem raw_at_3 (x : Quad) : raw x 3 = elementary 1 0 x := rfl
private theorem raw_at_4 (x : Quad) : raw x 4 = elementary 1 2 x := rfl
private theorem raw_at_5 (x : Quad) : raw x 5 = elementary 1 4 x := rfl
private theorem raw_at_6 (x : Quad) : raw x 6 = elementary 2 0 x := rfl
private theorem raw_at_7 (x : Quad) : raw x 7 = elementary 2 1 x := rfl
private theorem raw_at_8 (x : Quad) : raw x 8 = elementary 2 3 x := rfl
private theorem raw_at_9 (x : Quad) : raw x 9 = (-1:ℂ)*elementary 1 3 x + elementary 3 0 x := rfl
private theorem raw_at_10 (x : Quad) : raw x 10 = (-1:ℂ)*elementary 0 3 x + elementary 3 1 x := rfl
private theorem raw_at_11 (x : Quad) : raw x 11 = elementary 3 2 x := rfl
private theorem raw_at_12 (x : Quad) : raw x 12 = (-1:ℂ)*elementary 0 0 x + (-1:ℂ)*elementary 1 1 x + elementary 3 3 x := rfl
private theorem raw_at_13 (x : Quad) : raw x 13 = (-1:ℂ)*elementary 1 5 x + elementary 3 4 x := rfl
private theorem raw_at_14 (x : Quad) : raw x 14 = (-1:ℂ)*elementary 0 4 x + elementary 3 5 x := rfl
private theorem raw_at_15 (x : Quad) : raw x 15 = (-1:ℂ)*elementary 2 4 x + elementary 4 0 x := rfl
private theorem raw_at_16 (x : Quad) : raw x 16 = elementary 4 1 x := rfl
private theorem raw_at_17 (x : Quad) : raw x 17 = (-2:ℂ)*elementary 0 4 x + (-1:ℂ)*elementary 3 5 x + (3:ℂ)*elementary 4 2 x := rfl
private theorem raw_at_18 (x : Quad) : raw x 18 = (-1:ℂ)*elementary 2 5 x + elementary 4 3 x := rfl
private theorem raw_at_19 (x : Quad) : raw x 19 = (-5:ℂ)*elementary 0 0 x + elementary 1 1 x + (-6:ℂ)*elementary 2 2 x + (-1:ℂ)*elementary 3 3 x + (6:ℂ)*elementary 4 4 x := rfl
private theorem raw_at_20 (x : Quad) : raw x 20 = (-1:ℂ)*elementary 0 3 x + (-1:ℂ)*elementary 3 1 x + (2:ℂ)*elementary 4 5 x := rfl
private theorem raw_at_21 (x : Quad) : raw x 21 = elementary 5 0 x := rfl
private theorem raw_at_22 (x : Quad) : raw x 22 = (-2:ℂ)*elementary 2 5 x + (-1:ℂ)*elementary 4 3 x + (3:ℂ)*elementary 5 1 x := rfl
private theorem raw_at_23 (x : Quad) : raw x 23 = (-2:ℂ)*elementary 1 5 x + (-1:ℂ)*elementary 3 4 x + (3:ℂ)*elementary 5 2 x := rfl
private theorem raw_at_24 (x : Quad) : raw x 24 = (-1:ℂ)*elementary 2 4 x + (-1:ℂ)*elementary 4 0 x + (2:ℂ)*elementary 5 3 x := rfl
private theorem raw_at_25 (x : Quad) : raw x 25 = (-1:ℂ)*elementary 1 3 x + (-1:ℂ)*elementary 3 0 x + (2:ℂ)*elementary 5 4 x := rfl
private theorem raw_at_26 (x : Quad) : raw x 26 = (2:ℂ)*elementary 0 0 x + (-6:ℂ)*elementary 1 1 x + (-6:ℂ)*elementary 2 2 x + (-1:ℂ)*elementary 3 3 x + (-1:ℂ)*elementary 4 4 x + (7:ℂ)*elementary 5 5 x := rfl
private theorem row_at_0000 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,0,0,0) r = (81/625:ℂ)*W (0,0,0,0) r + (108/625:ℂ)*W (0,0,0,1) r + (108/625:ℂ)*W (0,0,1,0) r + (144/625:ℂ)*W (0,0,1,1) r + (108/625:ℂ)*W (0,1,0,0) r + (144/625:ℂ)*W (0,1,0,1) r + (144/625:ℂ)*W (0,1,1,0) r + (192/625:ℂ)*W (0,1,1,1) r + (108/625:ℂ)*W (1,0,0,0) r + (144/625:ℂ)*W (1,0,0,1) r + (144/625:ℂ)*W (1,0,1,0) r + (192/625:ℂ)*W (1,0,1,1) r + (144/625:ℂ)*W (1,1,0,0) r + (192/625:ℂ)*W (1,1,0,1) r + (192/625:ℂ)*W (1,1,1,0) r + (256/625:ℂ)*W (1,1,1,1) r := rfl
private theorem row_at_0001 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,0,0,1) r = (-108/625:ℂ)*W (0,0,0,0) r + (81/625:ℂ)*W (0,0,0,1) r + (-144/625:ℂ)*W (0,0,1,0) r + (108/625:ℂ)*W (0,0,1,1) r + (-144/625:ℂ)*W (0,1,0,0) r + (108/625:ℂ)*W (0,1,0,1) r + (-192/625:ℂ)*W (0,1,1,0) r + (144/625:ℂ)*W (0,1,1,1) r + (-144/625:ℂ)*W (1,0,0,0) r + (108/625:ℂ)*W (1,0,0,1) r + (-192/625:ℂ)*W (1,0,1,0) r + (144/625:ℂ)*W (1,0,1,1) r + (-192/625:ℂ)*W (1,1,0,0) r + (144/625:ℂ)*W (1,1,0,1) r + (-256/625:ℂ)*W (1,1,1,0) r + (192/625:ℂ)*W (1,1,1,1) r := rfl
private theorem row_at_0002 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,0,0,2) r = (27/125:ℂ)*W (0,0,0,2) r + (36/125:ℂ)*W (0,0,1,2) r + (36/125:ℂ)*W (0,1,0,2) r + (48/125:ℂ)*W (0,1,1,2) r + (36/125:ℂ)*W (1,0,0,2) r + (48/125:ℂ)*W (1,0,1,2) r + (48/125:ℂ)*W (1,1,0,2) r + (64/125:ℂ)*W (1,1,1,2) r := rfl
private theorem row_at_0010 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,0,1,0) r = (-108/625:ℂ)*W (0,0,0,0) r + (-144/625:ℂ)*W (0,0,0,1) r + (81/625:ℂ)*W (0,0,1,0) r + (108/625:ℂ)*W (0,0,1,1) r + (-144/625:ℂ)*W (0,1,0,0) r + (-192/625:ℂ)*W (0,1,0,1) r + (108/625:ℂ)*W (0,1,1,0) r + (144/625:ℂ)*W (0,1,1,1) r + (-144/625:ℂ)*W (1,0,0,0) r + (-192/625:ℂ)*W (1,0,0,1) r + (108/625:ℂ)*W (1,0,1,0) r + (144/625:ℂ)*W (1,0,1,1) r + (-192/625:ℂ)*W (1,1,0,0) r + (-256/625:ℂ)*W (1,1,0,1) r + (144/625:ℂ)*W (1,1,1,0) r + (192/625:ℂ)*W (1,1,1,1) r := rfl
private theorem row_at_0011 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,0,1,1) r = (144/625:ℂ)*W (0,0,0,0) r + (-108/625:ℂ)*W (0,0,0,1) r + (-108/625:ℂ)*W (0,0,1,0) r + (81/625:ℂ)*W (0,0,1,1) r + (192/625:ℂ)*W (0,1,0,0) r + (-144/625:ℂ)*W (0,1,0,1) r + (-144/625:ℂ)*W (0,1,1,0) r + (108/625:ℂ)*W (0,1,1,1) r + (192/625:ℂ)*W (1,0,0,0) r + (-144/625:ℂ)*W (1,0,0,1) r + (-144/625:ℂ)*W (1,0,1,0) r + (108/625:ℂ)*W (1,0,1,1) r + (256/625:ℂ)*W (1,1,0,0) r + (-192/625:ℂ)*W (1,1,0,1) r + (-192/625:ℂ)*W (1,1,1,0) r + (144/625:ℂ)*W (1,1,1,1) r := rfl
private theorem row_at_0012 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,0,1,2) r = (-36/125:ℂ)*W (0,0,0,2) r + (27/125:ℂ)*W (0,0,1,2) r + (-48/125:ℂ)*W (0,1,0,2) r + (36/125:ℂ)*W (0,1,1,2) r + (-48/125:ℂ)*W (1,0,0,2) r + (36/125:ℂ)*W (1,0,1,2) r + (-64/125:ℂ)*W (1,1,0,2) r + (48/125:ℂ)*W (1,1,1,2) r := rfl
private theorem row_at_0020 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,0,2,0) r = (27/125:ℂ)*W (0,0,2,0) r + (36/125:ℂ)*W (0,0,2,1) r + (36/125:ℂ)*W (0,1,2,0) r + (48/125:ℂ)*W (0,1,2,1) r + (36/125:ℂ)*W (1,0,2,0) r + (48/125:ℂ)*W (1,0,2,1) r + (48/125:ℂ)*W (1,1,2,0) r + (64/125:ℂ)*W (1,1,2,1) r := rfl
private theorem row_at_0021 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,0,2,1) r = (-36/125:ℂ)*W (0,0,2,0) r + (27/125:ℂ)*W (0,0,2,1) r + (-48/125:ℂ)*W (0,1,2,0) r + (36/125:ℂ)*W (0,1,2,1) r + (-48/125:ℂ)*W (1,0,2,0) r + (36/125:ℂ)*W (1,0,2,1) r + (-64/125:ℂ)*W (1,1,2,0) r + (48/125:ℂ)*W (1,1,2,1) r := rfl
private theorem row_at_0022 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,0,2,2) r = (9/25:ℂ)*W (0,0,2,2) r + (12/25:ℂ)*W (0,1,2,2) r + (12/25:ℂ)*W (1,0,2,2) r + (16/25:ℂ)*W (1,1,2,2) r := rfl
private theorem row_at_0100 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,1,0,0) r = (-108/625:ℂ)*W (0,0,0,0) r + (-144/625:ℂ)*W (0,0,0,1) r + (-144/625:ℂ)*W (0,0,1,0) r + (-192/625:ℂ)*W (0,0,1,1) r + (81/625:ℂ)*W (0,1,0,0) r + (108/625:ℂ)*W (0,1,0,1) r + (108/625:ℂ)*W (0,1,1,0) r + (144/625:ℂ)*W (0,1,1,1) r + (-144/625:ℂ)*W (1,0,0,0) r + (-192/625:ℂ)*W (1,0,0,1) r + (-192/625:ℂ)*W (1,0,1,0) r + (-256/625:ℂ)*W (1,0,1,1) r + (108/625:ℂ)*W (1,1,0,0) r + (144/625:ℂ)*W (1,1,0,1) r + (144/625:ℂ)*W (1,1,1,0) r + (192/625:ℂ)*W (1,1,1,1) r := rfl
private theorem row_at_0101 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,1,0,1) r = (144/625:ℂ)*W (0,0,0,0) r + (-108/625:ℂ)*W (0,0,0,1) r + (192/625:ℂ)*W (0,0,1,0) r + (-144/625:ℂ)*W (0,0,1,1) r + (-108/625:ℂ)*W (0,1,0,0) r + (81/625:ℂ)*W (0,1,0,1) r + (-144/625:ℂ)*W (0,1,1,0) r + (108/625:ℂ)*W (0,1,1,1) r + (192/625:ℂ)*W (1,0,0,0) r + (-144/625:ℂ)*W (1,0,0,1) r + (256/625:ℂ)*W (1,0,1,0) r + (-192/625:ℂ)*W (1,0,1,1) r + (-144/625:ℂ)*W (1,1,0,0) r + (108/625:ℂ)*W (1,1,0,1) r + (-192/625:ℂ)*W (1,1,1,0) r + (144/625:ℂ)*W (1,1,1,1) r := rfl
private theorem row_at_0102 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,1,0,2) r = (-36/125:ℂ)*W (0,0,0,2) r + (-48/125:ℂ)*W (0,0,1,2) r + (27/125:ℂ)*W (0,1,0,2) r + (36/125:ℂ)*W (0,1,1,2) r + (-48/125:ℂ)*W (1,0,0,2) r + (-64/125:ℂ)*W (1,0,1,2) r + (36/125:ℂ)*W (1,1,0,2) r + (48/125:ℂ)*W (1,1,1,2) r := rfl
private theorem row_at_0110 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,1,1,0) r = (144/625:ℂ)*W (0,0,0,0) r + (192/625:ℂ)*W (0,0,0,1) r + (-108/625:ℂ)*W (0,0,1,0) r + (-144/625:ℂ)*W (0,0,1,1) r + (-108/625:ℂ)*W (0,1,0,0) r + (-144/625:ℂ)*W (0,1,0,1) r + (81/625:ℂ)*W (0,1,1,0) r + (108/625:ℂ)*W (0,1,1,1) r + (192/625:ℂ)*W (1,0,0,0) r + (256/625:ℂ)*W (1,0,0,1) r + (-144/625:ℂ)*W (1,0,1,0) r + (-192/625:ℂ)*W (1,0,1,1) r + (-144/625:ℂ)*W (1,1,0,0) r + (-192/625:ℂ)*W (1,1,0,1) r + (108/625:ℂ)*W (1,1,1,0) r + (144/625:ℂ)*W (1,1,1,1) r := rfl
private theorem row_at_0111 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,1,1,1) r = (-192/625:ℂ)*W (0,0,0,0) r + (144/625:ℂ)*W (0,0,0,1) r + (144/625:ℂ)*W (0,0,1,0) r + (-108/625:ℂ)*W (0,0,1,1) r + (144/625:ℂ)*W (0,1,0,0) r + (-108/625:ℂ)*W (0,1,0,1) r + (-108/625:ℂ)*W (0,1,1,0) r + (81/625:ℂ)*W (0,1,1,1) r + (-256/625:ℂ)*W (1,0,0,0) r + (192/625:ℂ)*W (1,0,0,1) r + (192/625:ℂ)*W (1,0,1,0) r + (-144/625:ℂ)*W (1,0,1,1) r + (192/625:ℂ)*W (1,1,0,0) r + (-144/625:ℂ)*W (1,1,0,1) r + (-144/625:ℂ)*W (1,1,1,0) r + (108/625:ℂ)*W (1,1,1,1) r := rfl
private theorem row_at_0112 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,1,1,2) r = (48/125:ℂ)*W (0,0,0,2) r + (-36/125:ℂ)*W (0,0,1,2) r + (-36/125:ℂ)*W (0,1,0,2) r + (27/125:ℂ)*W (0,1,1,2) r + (64/125:ℂ)*W (1,0,0,2) r + (-48/125:ℂ)*W (1,0,1,2) r + (-48/125:ℂ)*W (1,1,0,2) r + (36/125:ℂ)*W (1,1,1,2) r := rfl
private theorem row_at_0120 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,1,2,0) r = (-36/125:ℂ)*W (0,0,2,0) r + (-48/125:ℂ)*W (0,0,2,1) r + (27/125:ℂ)*W (0,1,2,0) r + (36/125:ℂ)*W (0,1,2,1) r + (-48/125:ℂ)*W (1,0,2,0) r + (-64/125:ℂ)*W (1,0,2,1) r + (36/125:ℂ)*W (1,1,2,0) r + (48/125:ℂ)*W (1,1,2,1) r := rfl
private theorem row_at_0121 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,1,2,1) r = (48/125:ℂ)*W (0,0,2,0) r + (-36/125:ℂ)*W (0,0,2,1) r + (-36/125:ℂ)*W (0,1,2,0) r + (27/125:ℂ)*W (0,1,2,1) r + (64/125:ℂ)*W (1,0,2,0) r + (-48/125:ℂ)*W (1,0,2,1) r + (-48/125:ℂ)*W (1,1,2,0) r + (36/125:ℂ)*W (1,1,2,1) r := rfl
private theorem row_at_0122 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,1,2,2) r = (-12/25:ℂ)*W (0,0,2,2) r + (9/25:ℂ)*W (0,1,2,2) r + (-16/25:ℂ)*W (1,0,2,2) r + (12/25:ℂ)*W (1,1,2,2) r := rfl
private theorem row_at_0200 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,2,0,0) r = (27/125:ℂ)*W (0,2,0,0) r + (36/125:ℂ)*W (0,2,0,1) r + (36/125:ℂ)*W (0,2,1,0) r + (48/125:ℂ)*W (0,2,1,1) r + (36/125:ℂ)*W (1,2,0,0) r + (48/125:ℂ)*W (1,2,0,1) r + (48/125:ℂ)*W (1,2,1,0) r + (64/125:ℂ)*W (1,2,1,1) r := rfl
private theorem row_at_0201 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,2,0,1) r = (-36/125:ℂ)*W (0,2,0,0) r + (27/125:ℂ)*W (0,2,0,1) r + (-48/125:ℂ)*W (0,2,1,0) r + (36/125:ℂ)*W (0,2,1,1) r + (-48/125:ℂ)*W (1,2,0,0) r + (36/125:ℂ)*W (1,2,0,1) r + (-64/125:ℂ)*W (1,2,1,0) r + (48/125:ℂ)*W (1,2,1,1) r := rfl
private theorem row_at_0202 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,2,0,2) r = (9/25:ℂ)*W (0,2,0,2) r + (12/25:ℂ)*W (0,2,1,2) r + (12/25:ℂ)*W (1,2,0,2) r + (16/25:ℂ)*W (1,2,1,2) r := rfl
private theorem row_at_0210 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,2,1,0) r = (-36/125:ℂ)*W (0,2,0,0) r + (-48/125:ℂ)*W (0,2,0,1) r + (27/125:ℂ)*W (0,2,1,0) r + (36/125:ℂ)*W (0,2,1,1) r + (-48/125:ℂ)*W (1,2,0,0) r + (-64/125:ℂ)*W (1,2,0,1) r + (36/125:ℂ)*W (1,2,1,0) r + (48/125:ℂ)*W (1,2,1,1) r := rfl
private theorem row_at_0211 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,2,1,1) r = (48/125:ℂ)*W (0,2,0,0) r + (-36/125:ℂ)*W (0,2,0,1) r + (-36/125:ℂ)*W (0,2,1,0) r + (27/125:ℂ)*W (0,2,1,1) r + (64/125:ℂ)*W (1,2,0,0) r + (-48/125:ℂ)*W (1,2,0,1) r + (-48/125:ℂ)*W (1,2,1,0) r + (36/125:ℂ)*W (1,2,1,1) r := rfl
private theorem row_at_0212 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,2,1,2) r = (-12/25:ℂ)*W (0,2,0,2) r + (9/25:ℂ)*W (0,2,1,2) r + (-16/25:ℂ)*W (1,2,0,2) r + (12/25:ℂ)*W (1,2,1,2) r := rfl
private theorem row_at_0220 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,2,2,0) r = (9/25:ℂ)*W (0,2,2,0) r + (12/25:ℂ)*W (0,2,2,1) r + (12/25:ℂ)*W (1,2,2,0) r + (16/25:ℂ)*W (1,2,2,1) r := rfl
private theorem row_at_0221 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,2,2,1) r = (-12/25:ℂ)*W (0,2,2,0) r + (9/25:ℂ)*W (0,2,2,1) r + (-16/25:ℂ)*W (1,2,2,0) r + (12/25:ℂ)*W (1,2,2,1) r := rfl
private theorem row_at_0222 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (0,2,2,2) r = (3/5:ℂ)*W (0,2,2,2) r + (4/5:ℂ)*W (1,2,2,2) r := rfl
private theorem row_at_1000 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,0,0,0) r = (-108/625:ℂ)*W (0,0,0,0) r + (-144/625:ℂ)*W (0,0,0,1) r + (-144/625:ℂ)*W (0,0,1,0) r + (-192/625:ℂ)*W (0,0,1,1) r + (-144/625:ℂ)*W (0,1,0,0) r + (-192/625:ℂ)*W (0,1,0,1) r + (-192/625:ℂ)*W (0,1,1,0) r + (-256/625:ℂ)*W (0,1,1,1) r + (81/625:ℂ)*W (1,0,0,0) r + (108/625:ℂ)*W (1,0,0,1) r + (108/625:ℂ)*W (1,0,1,0) r + (144/625:ℂ)*W (1,0,1,1) r + (108/625:ℂ)*W (1,1,0,0) r + (144/625:ℂ)*W (1,1,0,1) r + (144/625:ℂ)*W (1,1,1,0) r + (192/625:ℂ)*W (1,1,1,1) r := rfl
private theorem row_at_1001 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,0,0,1) r = (144/625:ℂ)*W (0,0,0,0) r + (-108/625:ℂ)*W (0,0,0,1) r + (192/625:ℂ)*W (0,0,1,0) r + (-144/625:ℂ)*W (0,0,1,1) r + (192/625:ℂ)*W (0,1,0,0) r + (-144/625:ℂ)*W (0,1,0,1) r + (256/625:ℂ)*W (0,1,1,0) r + (-192/625:ℂ)*W (0,1,1,1) r + (-108/625:ℂ)*W (1,0,0,0) r + (81/625:ℂ)*W (1,0,0,1) r + (-144/625:ℂ)*W (1,0,1,0) r + (108/625:ℂ)*W (1,0,1,1) r + (-144/625:ℂ)*W (1,1,0,0) r + (108/625:ℂ)*W (1,1,0,1) r + (-192/625:ℂ)*W (1,1,1,0) r + (144/625:ℂ)*W (1,1,1,1) r := rfl
private theorem row_at_1002 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,0,0,2) r = (-36/125:ℂ)*W (0,0,0,2) r + (-48/125:ℂ)*W (0,0,1,2) r + (-48/125:ℂ)*W (0,1,0,2) r + (-64/125:ℂ)*W (0,1,1,2) r + (27/125:ℂ)*W (1,0,0,2) r + (36/125:ℂ)*W (1,0,1,2) r + (36/125:ℂ)*W (1,1,0,2) r + (48/125:ℂ)*W (1,1,1,2) r := rfl
private theorem row_at_1010 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,0,1,0) r = (144/625:ℂ)*W (0,0,0,0) r + (192/625:ℂ)*W (0,0,0,1) r + (-108/625:ℂ)*W (0,0,1,0) r + (-144/625:ℂ)*W (0,0,1,1) r + (192/625:ℂ)*W (0,1,0,0) r + (256/625:ℂ)*W (0,1,0,1) r + (-144/625:ℂ)*W (0,1,1,0) r + (-192/625:ℂ)*W (0,1,1,1) r + (-108/625:ℂ)*W (1,0,0,0) r + (-144/625:ℂ)*W (1,0,0,1) r + (81/625:ℂ)*W (1,0,1,0) r + (108/625:ℂ)*W (1,0,1,1) r + (-144/625:ℂ)*W (1,1,0,0) r + (-192/625:ℂ)*W (1,1,0,1) r + (108/625:ℂ)*W (1,1,1,0) r + (144/625:ℂ)*W (1,1,1,1) r := rfl
private theorem row_at_1011 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,0,1,1) r = (-192/625:ℂ)*W (0,0,0,0) r + (144/625:ℂ)*W (0,0,0,1) r + (144/625:ℂ)*W (0,0,1,0) r + (-108/625:ℂ)*W (0,0,1,1) r + (-256/625:ℂ)*W (0,1,0,0) r + (192/625:ℂ)*W (0,1,0,1) r + (192/625:ℂ)*W (0,1,1,0) r + (-144/625:ℂ)*W (0,1,1,1) r + (144/625:ℂ)*W (1,0,0,0) r + (-108/625:ℂ)*W (1,0,0,1) r + (-108/625:ℂ)*W (1,0,1,0) r + (81/625:ℂ)*W (1,0,1,1) r + (192/625:ℂ)*W (1,1,0,0) r + (-144/625:ℂ)*W (1,1,0,1) r + (-144/625:ℂ)*W (1,1,1,0) r + (108/625:ℂ)*W (1,1,1,1) r := rfl
private theorem row_at_1012 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,0,1,2) r = (48/125:ℂ)*W (0,0,0,2) r + (-36/125:ℂ)*W (0,0,1,2) r + (64/125:ℂ)*W (0,1,0,2) r + (-48/125:ℂ)*W (0,1,1,2) r + (-36/125:ℂ)*W (1,0,0,2) r + (27/125:ℂ)*W (1,0,1,2) r + (-48/125:ℂ)*W (1,1,0,2) r + (36/125:ℂ)*W (1,1,1,2) r := rfl
private theorem row_at_1020 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,0,2,0) r = (-36/125:ℂ)*W (0,0,2,0) r + (-48/125:ℂ)*W (0,0,2,1) r + (-48/125:ℂ)*W (0,1,2,0) r + (-64/125:ℂ)*W (0,1,2,1) r + (27/125:ℂ)*W (1,0,2,0) r + (36/125:ℂ)*W (1,0,2,1) r + (36/125:ℂ)*W (1,1,2,0) r + (48/125:ℂ)*W (1,1,2,1) r := rfl
private theorem row_at_1021 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,0,2,1) r = (48/125:ℂ)*W (0,0,2,0) r + (-36/125:ℂ)*W (0,0,2,1) r + (64/125:ℂ)*W (0,1,2,0) r + (-48/125:ℂ)*W (0,1,2,1) r + (-36/125:ℂ)*W (1,0,2,0) r + (27/125:ℂ)*W (1,0,2,1) r + (-48/125:ℂ)*W (1,1,2,0) r + (36/125:ℂ)*W (1,1,2,1) r := rfl
private theorem row_at_1022 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,0,2,2) r = (-12/25:ℂ)*W (0,0,2,2) r + (-16/25:ℂ)*W (0,1,2,2) r + (9/25:ℂ)*W (1,0,2,2) r + (12/25:ℂ)*W (1,1,2,2) r := rfl
private theorem row_at_1100 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,1,0,0) r = (144/625:ℂ)*W (0,0,0,0) r + (192/625:ℂ)*W (0,0,0,1) r + (192/625:ℂ)*W (0,0,1,0) r + (256/625:ℂ)*W (0,0,1,1) r + (-108/625:ℂ)*W (0,1,0,0) r + (-144/625:ℂ)*W (0,1,0,1) r + (-144/625:ℂ)*W (0,1,1,0) r + (-192/625:ℂ)*W (0,1,1,1) r + (-108/625:ℂ)*W (1,0,0,0) r + (-144/625:ℂ)*W (1,0,0,1) r + (-144/625:ℂ)*W (1,0,1,0) r + (-192/625:ℂ)*W (1,0,1,1) r + (81/625:ℂ)*W (1,1,0,0) r + (108/625:ℂ)*W (1,1,0,1) r + (108/625:ℂ)*W (1,1,1,0) r + (144/625:ℂ)*W (1,1,1,1) r := rfl
private theorem row_at_1101 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,1,0,1) r = (-192/625:ℂ)*W (0,0,0,0) r + (144/625:ℂ)*W (0,0,0,1) r + (-256/625:ℂ)*W (0,0,1,0) r + (192/625:ℂ)*W (0,0,1,1) r + (144/625:ℂ)*W (0,1,0,0) r + (-108/625:ℂ)*W (0,1,0,1) r + (192/625:ℂ)*W (0,1,1,0) r + (-144/625:ℂ)*W (0,1,1,1) r + (144/625:ℂ)*W (1,0,0,0) r + (-108/625:ℂ)*W (1,0,0,1) r + (192/625:ℂ)*W (1,0,1,0) r + (-144/625:ℂ)*W (1,0,1,1) r + (-108/625:ℂ)*W (1,1,0,0) r + (81/625:ℂ)*W (1,1,0,1) r + (-144/625:ℂ)*W (1,1,1,0) r + (108/625:ℂ)*W (1,1,1,1) r := rfl
private theorem row_at_1102 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,1,0,2) r = (48/125:ℂ)*W (0,0,0,2) r + (64/125:ℂ)*W (0,0,1,2) r + (-36/125:ℂ)*W (0,1,0,2) r + (-48/125:ℂ)*W (0,1,1,2) r + (-36/125:ℂ)*W (1,0,0,2) r + (-48/125:ℂ)*W (1,0,1,2) r + (27/125:ℂ)*W (1,1,0,2) r + (36/125:ℂ)*W (1,1,1,2) r := rfl
private theorem row_at_1110 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,1,1,0) r = (-192/625:ℂ)*W (0,0,0,0) r + (-256/625:ℂ)*W (0,0,0,1) r + (144/625:ℂ)*W (0,0,1,0) r + (192/625:ℂ)*W (0,0,1,1) r + (144/625:ℂ)*W (0,1,0,0) r + (192/625:ℂ)*W (0,1,0,1) r + (-108/625:ℂ)*W (0,1,1,0) r + (-144/625:ℂ)*W (0,1,1,1) r + (144/625:ℂ)*W (1,0,0,0) r + (192/625:ℂ)*W (1,0,0,1) r + (-108/625:ℂ)*W (1,0,1,0) r + (-144/625:ℂ)*W (1,0,1,1) r + (-108/625:ℂ)*W (1,1,0,0) r + (-144/625:ℂ)*W (1,1,0,1) r + (81/625:ℂ)*W (1,1,1,0) r + (108/625:ℂ)*W (1,1,1,1) r := rfl
private theorem row_at_1111 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,1,1,1) r = (256/625:ℂ)*W (0,0,0,0) r + (-192/625:ℂ)*W (0,0,0,1) r + (-192/625:ℂ)*W (0,0,1,0) r + (144/625:ℂ)*W (0,0,1,1) r + (-192/625:ℂ)*W (0,1,0,0) r + (144/625:ℂ)*W (0,1,0,1) r + (144/625:ℂ)*W (0,1,1,0) r + (-108/625:ℂ)*W (0,1,1,1) r + (-192/625:ℂ)*W (1,0,0,0) r + (144/625:ℂ)*W (1,0,0,1) r + (144/625:ℂ)*W (1,0,1,0) r + (-108/625:ℂ)*W (1,0,1,1) r + (144/625:ℂ)*W (1,1,0,0) r + (-108/625:ℂ)*W (1,1,0,1) r + (-108/625:ℂ)*W (1,1,1,0) r + (81/625:ℂ)*W (1,1,1,1) r := rfl
private theorem row_at_1112 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,1,1,2) r = (-64/125:ℂ)*W (0,0,0,2) r + (48/125:ℂ)*W (0,0,1,2) r + (48/125:ℂ)*W (0,1,0,2) r + (-36/125:ℂ)*W (0,1,1,2) r + (48/125:ℂ)*W (1,0,0,2) r + (-36/125:ℂ)*W (1,0,1,2) r + (-36/125:ℂ)*W (1,1,0,2) r + (27/125:ℂ)*W (1,1,1,2) r := rfl
private theorem row_at_1120 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,1,2,0) r = (48/125:ℂ)*W (0,0,2,0) r + (64/125:ℂ)*W (0,0,2,1) r + (-36/125:ℂ)*W (0,1,2,0) r + (-48/125:ℂ)*W (0,1,2,1) r + (-36/125:ℂ)*W (1,0,2,0) r + (-48/125:ℂ)*W (1,0,2,1) r + (27/125:ℂ)*W (1,1,2,0) r + (36/125:ℂ)*W (1,1,2,1) r := rfl
private theorem row_at_1121 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,1,2,1) r = (-64/125:ℂ)*W (0,0,2,0) r + (48/125:ℂ)*W (0,0,2,1) r + (48/125:ℂ)*W (0,1,2,0) r + (-36/125:ℂ)*W (0,1,2,1) r + (48/125:ℂ)*W (1,0,2,0) r + (-36/125:ℂ)*W (1,0,2,1) r + (-36/125:ℂ)*W (1,1,2,0) r + (27/125:ℂ)*W (1,1,2,1) r := rfl
private theorem row_at_1122 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,1,2,2) r = (16/25:ℂ)*W (0,0,2,2) r + (-12/25:ℂ)*W (0,1,2,2) r + (-12/25:ℂ)*W (1,0,2,2) r + (9/25:ℂ)*W (1,1,2,2) r := rfl
private theorem row_at_1200 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,2,0,0) r = (-36/125:ℂ)*W (0,2,0,0) r + (-48/125:ℂ)*W (0,2,0,1) r + (-48/125:ℂ)*W (0,2,1,0) r + (-64/125:ℂ)*W (0,2,1,1) r + (27/125:ℂ)*W (1,2,0,0) r + (36/125:ℂ)*W (1,2,0,1) r + (36/125:ℂ)*W (1,2,1,0) r + (48/125:ℂ)*W (1,2,1,1) r := rfl
private theorem row_at_1201 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,2,0,1) r = (48/125:ℂ)*W (0,2,0,0) r + (-36/125:ℂ)*W (0,2,0,1) r + (64/125:ℂ)*W (0,2,1,0) r + (-48/125:ℂ)*W (0,2,1,1) r + (-36/125:ℂ)*W (1,2,0,0) r + (27/125:ℂ)*W (1,2,0,1) r + (-48/125:ℂ)*W (1,2,1,0) r + (36/125:ℂ)*W (1,2,1,1) r := rfl
private theorem row_at_1202 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,2,0,2) r = (-12/25:ℂ)*W (0,2,0,2) r + (-16/25:ℂ)*W (0,2,1,2) r + (9/25:ℂ)*W (1,2,0,2) r + (12/25:ℂ)*W (1,2,1,2) r := rfl
private theorem row_at_1210 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,2,1,0) r = (48/125:ℂ)*W (0,2,0,0) r + (64/125:ℂ)*W (0,2,0,1) r + (-36/125:ℂ)*W (0,2,1,0) r + (-48/125:ℂ)*W (0,2,1,1) r + (-36/125:ℂ)*W (1,2,0,0) r + (-48/125:ℂ)*W (1,2,0,1) r + (27/125:ℂ)*W (1,2,1,0) r + (36/125:ℂ)*W (1,2,1,1) r := rfl
private theorem row_at_1211 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,2,1,1) r = (-64/125:ℂ)*W (0,2,0,0) r + (48/125:ℂ)*W (0,2,0,1) r + (48/125:ℂ)*W (0,2,1,0) r + (-36/125:ℂ)*W (0,2,1,1) r + (48/125:ℂ)*W (1,2,0,0) r + (-36/125:ℂ)*W (1,2,0,1) r + (-36/125:ℂ)*W (1,2,1,0) r + (27/125:ℂ)*W (1,2,1,1) r := rfl
private theorem row_at_1212 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,2,1,2) r = (16/25:ℂ)*W (0,2,0,2) r + (-12/25:ℂ)*W (0,2,1,2) r + (-12/25:ℂ)*W (1,2,0,2) r + (9/25:ℂ)*W (1,2,1,2) r := rfl
private theorem row_at_1220 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,2,2,0) r = (-12/25:ℂ)*W (0,2,2,0) r + (-16/25:ℂ)*W (0,2,2,1) r + (9/25:ℂ)*W (1,2,2,0) r + (12/25:ℂ)*W (1,2,2,1) r := rfl
private theorem row_at_1221 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,2,2,1) r = (16/25:ℂ)*W (0,2,2,0) r + (-12/25:ℂ)*W (0,2,2,1) r + (-12/25:ℂ)*W (1,2,2,0) r + (9/25:ℂ)*W (1,2,2,1) r := rfl
private theorem row_at_1222 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (1,2,2,2) r = (-4/5:ℂ)*W (0,2,2,2) r + (3/5:ℂ)*W (1,2,2,2) r := rfl
private theorem row_at_2000 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,0,0,0) r = (27/125:ℂ)*W (2,0,0,0) r + (36/125:ℂ)*W (2,0,0,1) r + (36/125:ℂ)*W (2,0,1,0) r + (48/125:ℂ)*W (2,0,1,1) r + (36/125:ℂ)*W (2,1,0,0) r + (48/125:ℂ)*W (2,1,0,1) r + (48/125:ℂ)*W (2,1,1,0) r + (64/125:ℂ)*W (2,1,1,1) r := rfl
private theorem row_at_2001 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,0,0,1) r = (-36/125:ℂ)*W (2,0,0,0) r + (27/125:ℂ)*W (2,0,0,1) r + (-48/125:ℂ)*W (2,0,1,0) r + (36/125:ℂ)*W (2,0,1,1) r + (-48/125:ℂ)*W (2,1,0,0) r + (36/125:ℂ)*W (2,1,0,1) r + (-64/125:ℂ)*W (2,1,1,0) r + (48/125:ℂ)*W (2,1,1,1) r := rfl
private theorem row_at_2002 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,0,0,2) r = (9/25:ℂ)*W (2,0,0,2) r + (12/25:ℂ)*W (2,0,1,2) r + (12/25:ℂ)*W (2,1,0,2) r + (16/25:ℂ)*W (2,1,1,2) r := rfl
private theorem row_at_2010 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,0,1,0) r = (-36/125:ℂ)*W (2,0,0,0) r + (-48/125:ℂ)*W (2,0,0,1) r + (27/125:ℂ)*W (2,0,1,0) r + (36/125:ℂ)*W (2,0,1,1) r + (-48/125:ℂ)*W (2,1,0,0) r + (-64/125:ℂ)*W (2,1,0,1) r + (36/125:ℂ)*W (2,1,1,0) r + (48/125:ℂ)*W (2,1,1,1) r := rfl
private theorem row_at_2011 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,0,1,1) r = (48/125:ℂ)*W (2,0,0,0) r + (-36/125:ℂ)*W (2,0,0,1) r + (-36/125:ℂ)*W (2,0,1,0) r + (27/125:ℂ)*W (2,0,1,1) r + (64/125:ℂ)*W (2,1,0,0) r + (-48/125:ℂ)*W (2,1,0,1) r + (-48/125:ℂ)*W (2,1,1,0) r + (36/125:ℂ)*W (2,1,1,1) r := rfl
private theorem row_at_2012 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,0,1,2) r = (-12/25:ℂ)*W (2,0,0,2) r + (9/25:ℂ)*W (2,0,1,2) r + (-16/25:ℂ)*W (2,1,0,2) r + (12/25:ℂ)*W (2,1,1,2) r := rfl
private theorem row_at_2020 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,0,2,0) r = (9/25:ℂ)*W (2,0,2,0) r + (12/25:ℂ)*W (2,0,2,1) r + (12/25:ℂ)*W (2,1,2,0) r + (16/25:ℂ)*W (2,1,2,1) r := rfl
private theorem row_at_2021 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,0,2,1) r = (-12/25:ℂ)*W (2,0,2,0) r + (9/25:ℂ)*W (2,0,2,1) r + (-16/25:ℂ)*W (2,1,2,0) r + (12/25:ℂ)*W (2,1,2,1) r := rfl
private theorem row_at_2022 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,0,2,2) r = (3/5:ℂ)*W (2,0,2,2) r + (4/5:ℂ)*W (2,1,2,2) r := rfl
private theorem row_at_2100 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,1,0,0) r = (-36/125:ℂ)*W (2,0,0,0) r + (-48/125:ℂ)*W (2,0,0,1) r + (-48/125:ℂ)*W (2,0,1,0) r + (-64/125:ℂ)*W (2,0,1,1) r + (27/125:ℂ)*W (2,1,0,0) r + (36/125:ℂ)*W (2,1,0,1) r + (36/125:ℂ)*W (2,1,1,0) r + (48/125:ℂ)*W (2,1,1,1) r := rfl
private theorem row_at_2101 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,1,0,1) r = (48/125:ℂ)*W (2,0,0,0) r + (-36/125:ℂ)*W (2,0,0,1) r + (64/125:ℂ)*W (2,0,1,0) r + (-48/125:ℂ)*W (2,0,1,1) r + (-36/125:ℂ)*W (2,1,0,0) r + (27/125:ℂ)*W (2,1,0,1) r + (-48/125:ℂ)*W (2,1,1,0) r + (36/125:ℂ)*W (2,1,1,1) r := rfl
private theorem row_at_2102 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,1,0,2) r = (-12/25:ℂ)*W (2,0,0,2) r + (-16/25:ℂ)*W (2,0,1,2) r + (9/25:ℂ)*W (2,1,0,2) r + (12/25:ℂ)*W (2,1,1,2) r := rfl
private theorem row_at_2110 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,1,1,0) r = (48/125:ℂ)*W (2,0,0,0) r + (64/125:ℂ)*W (2,0,0,1) r + (-36/125:ℂ)*W (2,0,1,0) r + (-48/125:ℂ)*W (2,0,1,1) r + (-36/125:ℂ)*W (2,1,0,0) r + (-48/125:ℂ)*W (2,1,0,1) r + (27/125:ℂ)*W (2,1,1,0) r + (36/125:ℂ)*W (2,1,1,1) r := rfl
private theorem row_at_2111 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,1,1,1) r = (-64/125:ℂ)*W (2,0,0,0) r + (48/125:ℂ)*W (2,0,0,1) r + (48/125:ℂ)*W (2,0,1,0) r + (-36/125:ℂ)*W (2,0,1,1) r + (48/125:ℂ)*W (2,1,0,0) r + (-36/125:ℂ)*W (2,1,0,1) r + (-36/125:ℂ)*W (2,1,1,0) r + (27/125:ℂ)*W (2,1,1,1) r := rfl
private theorem row_at_2112 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,1,1,2) r = (16/25:ℂ)*W (2,0,0,2) r + (-12/25:ℂ)*W (2,0,1,2) r + (-12/25:ℂ)*W (2,1,0,2) r + (9/25:ℂ)*W (2,1,1,2) r := rfl
private theorem row_at_2120 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,1,2,0) r = (-12/25:ℂ)*W (2,0,2,0) r + (-16/25:ℂ)*W (2,0,2,1) r + (9/25:ℂ)*W (2,1,2,0) r + (12/25:ℂ)*W (2,1,2,1) r := rfl
private theorem row_at_2121 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,1,2,1) r = (16/25:ℂ)*W (2,0,2,0) r + (-12/25:ℂ)*W (2,0,2,1) r + (-12/25:ℂ)*W (2,1,2,0) r + (9/25:ℂ)*W (2,1,2,1) r := rfl
private theorem row_at_2122 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,1,2,2) r = (-4/5:ℂ)*W (2,0,2,2) r + (3/5:ℂ)*W (2,1,2,2) r := rfl
private theorem row_at_2200 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,2,0,0) r = (9/25:ℂ)*W (2,2,0,0) r + (12/25:ℂ)*W (2,2,0,1) r + (12/25:ℂ)*W (2,2,1,0) r + (16/25:ℂ)*W (2,2,1,1) r := rfl
private theorem row_at_2201 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,2,0,1) r = (-12/25:ℂ)*W (2,2,0,0) r + (9/25:ℂ)*W (2,2,0,1) r + (-16/25:ℂ)*W (2,2,1,0) r + (12/25:ℂ)*W (2,2,1,1) r := rfl
private theorem row_at_2202 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,2,0,2) r = (3/5:ℂ)*W (2,2,0,2) r + (4/5:ℂ)*W (2,2,1,2) r := rfl
private theorem row_at_2210 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,2,1,0) r = (-12/25:ℂ)*W (2,2,0,0) r + (-16/25:ℂ)*W (2,2,0,1) r + (9/25:ℂ)*W (2,2,1,0) r + (12/25:ℂ)*W (2,2,1,1) r := rfl
private theorem row_at_2211 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,2,1,1) r = (16/25:ℂ)*W (2,2,0,0) r + (-12/25:ℂ)*W (2,2,0,1) r + (-12/25:ℂ)*W (2,2,1,0) r + (9/25:ℂ)*W (2,2,1,1) r := rfl
private theorem row_at_2212 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,2,1,2) r = (-4/5:ℂ)*W (2,2,0,2) r + (3/5:ℂ)*W (2,2,1,2) r := rfl
private theorem row_at_2220 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,2,2,0) r = (3/5:ℂ)*W (2,2,2,0) r + (4/5:ℂ)*W (2,2,2,1) r := rfl
private theorem row_at_2221 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,2,2,1) r = (-4/5:ℂ)*W (2,2,2,0) r + (3/5:ℂ)*W (2,2,2,1) r := rfl
private theorem row_at_2222 {k : Type*} (W : Matrix Quad k ℂ) (r : k) :
    Paper2TwentySevenRotationAction.rotationImage W (2,2,2,2) r = W (2,2,2,2) r := rfl
private theorem right_at_0 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 0 = (81/625:ℂ)*W x 0 + (256/625:ℂ)*W x 3 + (-192/625:ℂ)*W x 9 + (-108/625:ℂ)*W x 10 + (-144/625:ℂ)*W x 12 := rfl
private theorem column_0 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 0=(raw*rotationTable) (d,a,b,c) 0 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_0,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_1 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 1 = (9/25:ℂ)*W x 1 + (16/25:ℂ)*W x 4 + (-12/25:ℂ)*W x 11 := rfl
private theorem column_1 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 1=(raw*rotationTable) (d,a,b,c) 1 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_1,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_2 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 2 = (27/125:ℂ)*W x 2 + (64/125:ℂ)*W x 5 + (-48/125:ℂ)*W x 13 + (-36/125:ℂ)*W x 14 := rfl
private theorem column_2 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 2=(raw*rotationTable) (d,a,b,c) 2 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_2,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_3 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 3 = (256/625:ℂ)*W x 0 + (81/625:ℂ)*W x 3 + (108/625:ℂ)*W x 9 + (192/625:ℂ)*W x 10 + (-144/625:ℂ)*W x 12 := rfl
private theorem column_3 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 3=(raw*rotationTable) (d,a,b,c) 3 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_3,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_4 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 4 = (16/25:ℂ)*W x 1 + (9/25:ℂ)*W x 4 + (12/25:ℂ)*W x 11 := rfl
private theorem column_4 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 4=(raw*rotationTable) (d,a,b,c) 4 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_4,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_5 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 5 = (-64/125:ℂ)*W x 2 + (27/125:ℂ)*W x 5 + (36/125:ℂ)*W x 13 + (-48/125:ℂ)*W x 14 := rfl
private theorem column_5 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 5=(raw*rotationTable) (d,a,b,c) 5 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_5,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_6 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 6 = (9/25:ℂ)*W x 6 + (16/25:ℂ)*W x 7 + (-12/25:ℂ)*W x 8 := rfl
private theorem column_6 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 6=(raw*rotationTable) (d,a,b,c) 6 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_6,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_7 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 7 = (16/25:ℂ)*W x 6 + (9/25:ℂ)*W x 7 + (12/25:ℂ)*W x 8 := rfl
private theorem column_7 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 7=(raw*rotationTable) (d,a,b,c) 7 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_7,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_8 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 8 = (24/25:ℂ)*W x 6 + (-24/25:ℂ)*W x 7 + (-7/25:ℂ)*W x 8 := rfl
private theorem column_8 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 8=(raw*rotationTable) (d,a,b,c) 8 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_8,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_9 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 9 = (768/625:ℂ)*W x 0 + (-432/625:ℂ)*W x 3 + (-351/625:ℂ)*W x 9 + (176/625:ℂ)*W x 10 + (168/625:ℂ)*W x 12 := rfl
private theorem column_9 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 9=(raw*rotationTable) (d,a,b,c) 9 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_9,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_10 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 10 = (432/625:ℂ)*W x 0 + (-768/625:ℂ)*W x 3 + (176/625:ℂ)*W x 9 + (-351/625:ℂ)*W x 10 + (-168/625:ℂ)*W x 12 := rfl
private theorem column_10 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 10=(raw*rotationTable) (d,a,b,c) 10 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_10,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_11 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 11 = (24/25:ℂ)*W x 1 + (-24/25:ℂ)*W x 4 + (-7/25:ℂ)*W x 11 := rfl
private theorem column_11 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 11=(raw*rotationTable) (d,a,b,c) 11 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_11,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_12 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 12 = (-864/625:ℂ)*W x 0 + (-864/625:ℂ)*W x 3 + (-252/625:ℂ)*W x 9 + (252/625:ℂ)*W x 10 + (-239/625:ℂ)*W x 12 := rfl
private theorem column_12 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 12=(raw*rotationTable) (d,a,b,c) 12 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_12,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_13 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 13 = (-144/125:ℂ)*W x 2 + (-108/125:ℂ)*W x 5 + (-69/125:ℂ)*W x 13 + (-8/125:ℂ)*W x 14 := rfl
private theorem column_13 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 13=(raw*rotationTable) (d,a,b,c) 13 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_13,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_14 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 14 = (108/125:ℂ)*W x 2 + (-144/125:ℂ)*W x 5 + (8/125:ℂ)*W x 13 + (-69/125:ℂ)*W x 14 := rfl
private theorem column_14 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 14=(raw*rotationTable) (d,a,b,c) 14 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_14,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_15 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 15 = (51/125:ℂ)*W x 15 + (48/125:ℂ)*W x 16 + (-172/375:ℂ)*W x 18 + (-36/125:ℂ)*W x 21 + (-64/375:ℂ)*W x 22 + (24/125:ℂ)*W x 24 := rfl
private theorem column_15 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 15=(raw*rotationTable) (d,a,b,c) 15 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_15,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_16 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 16 = (24/125:ℂ)*W x 15 + (27/125:ℂ)*W x 16 + (24/125:ℂ)*W x 18 + (-64/125:ℂ)*W x 21 + (-12/125:ℂ)*W x 22 + (-24/125:ℂ)*W x 24 := rfl
private theorem column_16 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 16=(raw*rotationTable) (d,a,b,c) 16 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_16,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_17 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 17 = (3/5:ℂ)*W x 17 + (-4/5:ℂ)*W x 23 := rfl
private theorem column_17 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 17=(raw*rotationTable) (d,a,b,c) 17 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_17,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_18 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 18 = (86/125:ℂ)*W x 15 + (-72/125:ℂ)*W x 16 + (11/125:ℂ)*W x 18 + (-96/125:ℂ)*W x 21 + (32/125:ℂ)*W x 22 + (14/125:ℂ)*W x 24 := rfl
private theorem column_18 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 18=(raw*rotationTable) (d,a,b,c) 18 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_18,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_19 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 19 = (79/175:ℂ)*W x 19 + (-36/25:ℂ)*W x 20 + (-36/25:ℂ)*W x 25 + (96/175:ℂ)*W x 26 := rfl
private theorem column_19 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 19=(raw*rotationTable) (d,a,b,c) 19 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_19,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_20 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 20 = (24/175:ℂ)*W x 19 + (9/25:ℂ)*W x 20 + (-16/25:ℂ)*W x 25 + (-24/175:ℂ)*W x 26 := rfl
private theorem column_20 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 20=(raw*rotationTable) (d,a,b,c) 20 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_20,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_21 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 21 = (18/125:ℂ)*W x 15 + (64/125:ℂ)*W x 16 + (-32/125:ℂ)*W x 18 + (27/125:ℂ)*W x 21 + (16/125:ℂ)*W x 22 + (-18/125:ℂ)*W x 24 := rfl
private theorem column_21 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 21=(raw*rotationTable) (d,a,b,c) 21 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_21,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_22 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 22 = (32/25:ℂ)*W x 15 + (36/25:ℂ)*W x 16 + (32/25:ℂ)*W x 18 + (48/25:ℂ)*W x 21 + (-1/25:ℂ)*W x 22 + (8/25:ℂ)*W x 24 := rfl
private theorem column_22 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 22=(raw*rotationTable) (d,a,b,c) 22 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_22,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_23 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 23 = (4/5:ℂ)*W x 17 + (3/5:ℂ)*W x 23 := rfl
private theorem column_23 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 23=(raw*rotationTable) (d,a,b,c) 23 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_23,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_24 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 24 = (24/25:ℂ)*W x 15 + (-48/25:ℂ)*W x 16 + (-28/75:ℂ)*W x 18 + (36/25:ℂ)*W x 21 + (-16/75:ℂ)*W x 22 + (-9/25:ℂ)*W x 24 := rfl
private theorem column_24 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 24=(raw*rotationTable) (d,a,b,c) 24 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_24,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_25 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 25 = (24/175:ℂ)*W x 19 + (-16/25:ℂ)*W x 20 + (9/25:ℂ)*W x 25 + (-24/175:ℂ)*W x 26 := rfl
private theorem column_25 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 25=(raw*rotationTable) (d,a,b,c) 25 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_25,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]
private theorem right_at_26 {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) :
    Paper2TwentySevenTableEntries.rotationColumns W x 26 = (128/175:ℂ)*W x 19 + (48/25:ℂ)*W x 20 + (48/25:ℂ)*W x 25 + (47/175:ℂ)*W x 26 := rfl
private theorem column_26 (d a b c : Fin 3) :
    (quadAction rotation*raw) (d,a,b,c) 26=(raw*rotationTable) (d,a,b,c) 26 := by
  rw [Paper2TwentySevenRotationAction.rotation_mul_entry,
    Paper2TwentySevenTableEntries.rotation_mul_entry]
  fin_cases d <;> fin_cases a <;> fin_cases b <;> fin_cases c <;>
    norm_num [row_at_0000,
      row_at_0001,
      row_at_0002,
      row_at_0010,
      row_at_0011,
      row_at_0012,
      row_at_0020,
      row_at_0021,
      row_at_0022,
      row_at_0100,
      row_at_0101,
      row_at_0102,
      row_at_0110,
      row_at_0111,
      row_at_0112,
      row_at_0120,
      row_at_0121,
      row_at_0122,
      row_at_0200,
      row_at_0201,
      row_at_0202,
      row_at_0210,
      row_at_0211,
      row_at_0212,
      row_at_0220,
      row_at_0221,
      row_at_0222,
      row_at_1000,
      row_at_1001,
      row_at_1002,
      row_at_1010,
      row_at_1011,
      row_at_1012,
      row_at_1020,
      row_at_1021,
      row_at_1022,
      row_at_1100,
      row_at_1101,
      row_at_1102,
      row_at_1110,
      row_at_1111,
      row_at_1112,
      row_at_1120,
      row_at_1121,
      row_at_1122,
      row_at_1200,
      row_at_1201,
      row_at_1202,
      row_at_1210,
      row_at_1211,
      row_at_1212,
      row_at_1220,
      row_at_1221,
      row_at_1222,
      row_at_2000,
      row_at_2001,
      row_at_2002,
      row_at_2010,
      row_at_2011,
      row_at_2012,
      row_at_2020,
      row_at_2021,
      row_at_2022,
      row_at_2100,
      row_at_2101,
      row_at_2102,
      row_at_2110,
      row_at_2111,
      row_at_2112,
      row_at_2120,
      row_at_2121,
      row_at_2122,
      row_at_2200,
      row_at_2201,
      row_at_2202,
      row_at_2210,
      row_at_2211,
      row_at_2212,
      row_at_2220,
      row_at_2221,
      row_at_2222,
      right_at_26,
      raw_at_0,
      raw_at_1,
      raw_at_2,
      raw_at_3,
      raw_at_4,
      raw_at_5,
      raw_at_6,
      raw_at_7,
      raw_at_8,
      raw_at_9,
      raw_at_10,
      raw_at_11,
      raw_at_12,
      raw_at_13,
      raw_at_14,
      raw_at_15,
      raw_at_16,
      raw_at_17,
      raw_at_18,
      raw_at_19,
      raw_at_20,
      raw_at_21,
      raw_at_22,
      raw_at_23,
      raw_at_24,
      raw_at_25,
      raw_at_26,
      elementary,
      Paper2RationalFifteen.pair]

theorem rotation_raw : quadAction rotation*raw=raw*rotationTable := by
  ext ⟨d,a,b,c⟩ r
  fin_cases r
  · exact column_0 d a b c
  · exact column_1 d a b c
  · exact column_2 d a b c
  · exact column_3 d a b c
  · exact column_4 d a b c
  · exact column_5 d a b c
  · exact column_6 d a b c
  · exact column_7 d a b c
  · exact column_8 d a b c
  · exact column_9 d a b c
  · exact column_10 d a b c
  · exact column_11 d a b c
  · exact column_12 d a b c
  · exact column_13 d a b c
  · exact column_14 d a b c
  · exact column_15 d a b c
  · exact column_16 d a b c
  · exact column_17 d a b c
  · exact column_18 d a b c
  · exact column_19 d a b c
  · exact column_20 d a b c
  · exact column_21 d a b c
  · exact column_22 d a b c
  · exact column_23 d a b c
  · exact column_24 d a b c
  · exact column_25 d a b c
  · exact column_26 d a b c

theorem rotation_rep : ratAction rotation=rotationTable := by
  have h := congrArg (fun X => gramInv*rawᴴ*X) rotation_raw
  have hg : gramInv*rawᴴ*raw=1 := by rw [Matrix.mul_assoc,raw_gram,gramInv_gram]
  simpa only [ratAction,← Matrix.mul_assoc,hg,Matrix.one_mul] using h
end Paper2TwentySevenSparseRotation


==> anc/lean/TwentySevenTableEntries.lean <==
import TwentySevenWeightTables

/-! Sparse right multiplication by the two exact rational action tables.
The arbitrary W entries remain symbolic in this check. -/
noncomputable section
namespace Paper2TwentySevenTableEntries
open Matrix Paper2TwentySevenWeights
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 8000000
set_option maxRecDepth 4000

def cycleColumns {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) : Fin 27 → ℂ := ![
  W x 6,
  W x 7,
  W x 8,
  W x 1,
  W x 0,
  W x 2,
  W x 4,
  W x 3,
  W x 5,
  (1/3:ℂ)*W x 14 + (1/3:ℂ)*W x 17,
  W x 15,
  W x 16,
  (1/6:ℂ)*W x 12 + (1/6:ℂ)*W x 19,
  (1/2:ℂ)*W x 10 + (1/2:ℂ)*W x 20,
  W x 18,
  (1/3:ℂ)*W x 13 + (1/3:ℂ)*W x 23,
  W x 21,
  W x 22,
  (1/2:ℂ)*W x 9 + (1/2:ℂ)*W x 25,
  (5/6:ℂ)*W x 12 + (-1/42:ℂ)*W x 19 + (6/7:ℂ)*W x 26,
  W x 24,
  W x 11,
  (5/2:ℂ)*W x 9 + (-1/2:ℂ)*W x 25,
  (5/2:ℂ)*W x 10 + (-1/2:ℂ)*W x 20,
  (5/3:ℂ)*W x 13 + (-1/3:ℂ)*W x 23,
  (5/3:ℂ)*W x 14 + (-1/3:ℂ)*W x 17,
  (20/3:ℂ)*W x 12 + (-4/21:ℂ)*W x 19 + (-1/7:ℂ)*W x 26]

theorem cycle_mul_entry {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) (r : Fin 27) :
    (W*cycleTable) x r=cycleColumns W x r := by
  fin_cases r <;> norm_num [Matrix.mul_apply,Fin.sum_univ_succ,cycleTable,cycleColumns] <;> ring

def rotationColumns {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) : Fin 27 → ℂ := ![
  (81/625:ℂ)*W x 0 + (256/625:ℂ)*W x 3 + (-192/625:ℂ)*W x 9 + (-108/625:ℂ)*W x 10 + (-144/625:ℂ)*W x 12,
  (9/25:ℂ)*W x 1 + (16/25:ℂ)*W x 4 + (-12/25:ℂ)*W x 11,
  (27/125:ℂ)*W x 2 + (64/125:ℂ)*W x 5 + (-48/125:ℂ)*W x 13 + (-36/125:ℂ)*W x 14,
  (256/625:ℂ)*W x 0 + (81/625:ℂ)*W x 3 + (108/625:ℂ)*W x 9 + (192/625:ℂ)*W x 10 + (-144/625:ℂ)*W x 12,
  (16/25:ℂ)*W x 1 + (9/25:ℂ)*W x 4 + (12/25:ℂ)*W x 11,
  (-64/125:ℂ)*W x 2 + (27/125:ℂ)*W x 5 + (36/125:ℂ)*W x 13 + (-48/125:ℂ)*W x 14,
  (9/25:ℂ)*W x 6 + (16/25:ℂ)*W x 7 + (-12/25:ℂ)*W x 8,
  (16/25:ℂ)*W x 6 + (9/25:ℂ)*W x 7 + (12/25:ℂ)*W x 8,
  (24/25:ℂ)*W x 6 + (-24/25:ℂ)*W x 7 + (-7/25:ℂ)*W x 8,
  (768/625:ℂ)*W x 0 + (-432/625:ℂ)*W x 3 + (-351/625:ℂ)*W x 9 + (176/625:ℂ)*W x 10 + (168/625:ℂ)*W x 12,
  (432/625:ℂ)*W x 0 + (-768/625:ℂ)*W x 3 + (176/625:ℂ)*W x 9 + (-351/625:ℂ)*W x 10 + (-168/625:ℂ)*W x 12,
  (24/25:ℂ)*W x 1 + (-24/25:ℂ)*W x 4 + (-7/25:ℂ)*W x 11,
  (-864/625:ℂ)*W x 0 + (-864/625:ℂ)*W x 3 + (-252/625:ℂ)*W x 9 + (252/625:ℂ)*W x 10 + (-239/625:ℂ)*W x 12,
  (-144/125:ℂ)*W x 2 + (-108/125:ℂ)*W x 5 + (-69/125:ℂ)*W x 13 + (-8/125:ℂ)*W x 14,
  (108/125:ℂ)*W x 2 + (-144/125:ℂ)*W x 5 + (8/125:ℂ)*W x 13 + (-69/125:ℂ)*W x 14,
  (51/125:ℂ)*W x 15 + (48/125:ℂ)*W x 16 + (-172/375:ℂ)*W x 18 + (-36/125:ℂ)*W x 21 + (-64/375:ℂ)*W x 22 + (24/125:ℂ)*W x 24,
  (24/125:ℂ)*W x 15 + (27/125:ℂ)*W x 16 + (24/125:ℂ)*W x 18 + (-64/125:ℂ)*W x 21 + (-12/125:ℂ)*W x 22 + (-24/125:ℂ)*W x 24,
  (3/5:ℂ)*W x 17 + (-4/5:ℂ)*W x 23,
  (86/125:ℂ)*W x 15 + (-72/125:ℂ)*W x 16 + (11/125:ℂ)*W x 18 + (-96/125:ℂ)*W x 21 + (32/125:ℂ)*W x 22 + (14/125:ℂ)*W x 24,
  (79/175:ℂ)*W x 19 + (-36/25:ℂ)*W x 20 + (-36/25:ℂ)*W x 25 + (96/175:ℂ)*W x 26,
  (24/175:ℂ)*W x 19 + (9/25:ℂ)*W x 20 + (-16/25:ℂ)*W x 25 + (-24/175:ℂ)*W x 26,
  (18/125:ℂ)*W x 15 + (64/125:ℂ)*W x 16 + (-32/125:ℂ)*W x 18 + (27/125:ℂ)*W x 21 + (16/125:ℂ)*W x 22 + (-18/125:ℂ)*W x 24,
  (32/25:ℂ)*W x 15 + (36/25:ℂ)*W x 16 + (32/25:ℂ)*W x 18 + (48/25:ℂ)*W x 21 + (-1/25:ℂ)*W x 22 + (8/25:ℂ)*W x 24,
  (4/5:ℂ)*W x 17 + (3/5:ℂ)*W x 23,
  (24/25:ℂ)*W x 15 + (-48/25:ℂ)*W x 16 + (-28/75:ℂ)*W x 18 + (36/25:ℂ)*W x 21 + (-16/75:ℂ)*W x 22 + (-9/25:ℂ)*W x 24,
  (24/175:ℂ)*W x 19 + (-16/25:ℂ)*W x 20 + (9/25:ℂ)*W x 25 + (-24/175:ℂ)*W x 26,
  (128/175:ℂ)*W x 19 + (48/25:ℂ)*W x 20 + (48/25:ℂ)*W x 25 + (47/175:ℂ)*W x 26]

theorem rotation_mul_entry {k : Type*} (W : Matrix k (Fin 27) ℂ) (x : k) (r : Fin 27) :
    (W*rotationTable) x r=rotationColumns W x r := by
  fin_cases r <;> norm_num [Matrix.mul_apply,Fin.sum_univ_succ,rotationTable,rotationColumns] <;> ring

end Paper2TwentySevenTableEntries


==> anc/lean/TwentySevenWeightTables.lean <==
import RationalTwentySevenRep
import SymmetricCommutant

/-! Exact finite SU action tables in the proved integer twentyseven coordinates. -/
noncomputable section
namespace Paper2TwentySevenWeights
open Matrix Paper2RationalTwentySeven Paper2ThreeFifteenTen Paper2SymmetricCommutant
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 30000000
set_option maxRecDepth 6000

def weights0 : Fin 27 → ℂ := ![-1,-1,1,-1,1,-Complex.I,-1,1,Complex.I,Complex.I,-Complex.I,-Complex.I,1,-1,Complex.I,-Complex.I,Complex.I,Complex.I,-1,1,-Complex.I,1,-1,-1,-Complex.I,Complex.I,1]

def weights1 : Fin 27 → ℂ := ![-1,1,-Complex.I,-1,-1,1,1,-1,Complex.I,-Complex.I,Complex.I,-Complex.I,1,Complex.I,-1,-1,1,-1,-Complex.I,1,Complex.I,Complex.I,-Complex.I,Complex.I,-1,-Complex.I,1]

def cycleTable : Matrix (Fin 27) (Fin 27) ℂ := !![
  0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(1/2),0,0,0,(5/2),0,0,0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,(1/2),0,0,0,0,0,0,0,0,0,(5/2),0,0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,(1/6),0,0,0,0,0,0,(5/6),0,0,0,0,0,0,(20/3);
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(1/3),0,0,0,0,0,0,0,0,(5/3),0,0;
  0,0,0,0,0,0,0,0,0,(1/3),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(5/3),0;
  0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,0,0,0,0,0,0,0,(1/3),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(-1/3),0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,(1/6),0,0,0,0,0,0,(-1/42),0,0,0,0,0,0,(-4/21);
  0,0,0,0,0,0,0,0,0,0,0,0,0,(1/2),0,0,0,0,0,0,0,0,0,(-1/2),0,0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(1/3),0,0,0,0,0,0,0,0,(-1/3),0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(1/2),0,0,0,(-1/2),0,0,0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(6/7),0,0,0,0,0,0,(-1/7)]

def rotationTable : Matrix (Fin 27) (Fin 27) ℂ := !![
  (81/625),0,0,(256/625),0,0,0,0,0,(768/625),(432/625),0,(-864/625),0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,(9/25),0,0,(16/25),0,0,0,0,0,0,(24/25),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,(27/125),0,0,(-64/125),0,0,0,0,0,0,0,(-144/125),(108/125),0,0,0,0,0,0,0,0,0,0,0,0;
  (256/625),0,0,(81/625),0,0,0,0,0,(-432/625),(-768/625),0,(-864/625),0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,(16/25),0,0,(9/25),0,0,0,0,0,0,(-24/25),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,(64/125),0,0,(27/125),0,0,0,0,0,0,0,(-108/125),(-144/125),0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,0,0,0,0,(9/25),(16/25),(24/25),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,0,0,0,0,(16/25),(9/25),(-24/25),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,0,0,0,0,(-12/25),(12/25),(-7/25),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  (-192/625),0,0,(108/625),0,0,0,0,0,(-351/625),(176/625),0,(-252/625),0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  (-108/625),0,0,(192/625),0,0,0,0,0,(176/625),(-351/625),0,(252/625),0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,(-12/25),0,0,(12/25),0,0,0,0,0,0,(-7/25),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  (-144/625),0,0,(-144/625),0,0,0,0,0,(168/625),(-168/625),0,(-239/625),0,0,0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,(-48/125),0,0,(36/125),0,0,0,0,0,0,0,(-69/125),(8/125),0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,(-36/125),0,0,(-48/125),0,0,0,0,0,0,0,(-8/125),(-69/125),0,0,0,0,0,0,0,0,0,0,0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(51/125),(24/125),0,(86/125),0,0,(18/125),(32/25),0,(24/25),0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(48/125),(27/125),0,(-72/125),0,0,(64/125),(36/25),0,(-48/25),0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(3/5),0,0,0,0,0,(4/5),0,0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(-172/375),(24/125),0,(11/125),0,0,(-32/125),(32/25),0,(-28/75),0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(79/175),(24/175),0,0,0,0,(24/175),(128/175);
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(-36/25),(9/25),0,0,0,0,(-16/25),(48/25);
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(-36/125),(-64/125),0,(-96/125),0,0,(27/125),(48/25),0,(36/25),0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(-64/375),(-12/125),0,(32/125),0,0,(16/125),(-1/25),0,(-16/75),0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(-4/5),0,0,0,0,0,(3/5),0,0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(24/125),(-24/125),0,(14/125),0,0,(-18/125),(8/25),0,(-9/25),0,0;
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(-36/25),(-16/25),0,0,0,0,(9/25),(48/25);
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(96/175),(-24/175),0,0,0,0,(-24/175),(47/175)]

end Paper2TwentySevenWeights


==> anc/lean/TwentySevenWeights.lean <==
import TwentySevenPhaseWeights
import TwentySevenCycleWeights
import TwentySevenSparseRotation

/-! The four exact SU action tables are compiled in separate modules so long
coefficient checks retain independent kernel checkpoints. -/

namespace Paper2TwentySevenWeights
open Matrix Paper2RationalTwentySeven Paper2SymmetricCommutant

theorem four_action_tables :
    ratAction phase0=Matrix.diagonal weights0 ∧
    ratAction phase1=Matrix.diagonal weights1 ∧
    ratAction cycle=cycleTable ∧ ratAction rotation=rotationTable :=
  ⟨phase0_rep,phase1_rep,cycle_rep,Paper2TwentySevenSparseRotation.rotation_rep⟩

end Paper2TwentySevenWeights


==> anc/lean/TwoQuery.lean <==
import SliceGram
import Mathlib.Tactic.FinCases

/-! Actual fixed two-query preparation networks have explicitly constructed
45-coefficient homogeneous quadratic program entries. No degree-two premise
or representation assumption is used in the circuit-to-coefficient theorem. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option maxRecDepth 6000
set_option maxHeartbeats 5000000
namespace S5TwoQuery
open Matrix
open scoped BigOperators Kronecker
abbrev Q := Fin 3
variable {p r : Type*} [Fintype p] [DecidableEq p] [Fintype r] [DecidableEq r]

/-- Two unknown forward queries, with arbitrary fixed intervening and final maps. -/
def preparation (C : Matrix p (Q × r) ℂ) (B : Matrix (Q × r) (Q × r) ℂ)
    (v : Q × r → ℂ) (M : Matrix Q Q ℂ) : p → ℂ :=
  C *ᵥ ((M ⊗ₖ (1 : Matrix r r ℂ)) *ᵥ
    (B *ᵥ ((M ⊗ₖ (1 : Matrix r r ℂ)) *ᵥ v)))

/-- Coefficients are explicit finite contractions of the fixed physical maps. -/
def orderedCoefficients (C : Matrix p (Q × r) ℂ) (B : Matrix (Q × r) (Q × r) ℂ)
    (v : Q × r → ℂ) (s : p) (a b c d : Q) : ℂ :=
  ∑ u, ∑ t, C s (a,u) * B (b,u) (c,t) * v (d,t)

/-- Combine the two orders of each commutative off-diagonal monomial. -/
def canonicalCoefficients (b : Q → Q → Q → Q → ℂ) : Fin 45 → ℂ :=
  ![b 0 0 0 0,
    b 0 0 0 1 + b 0 1 0 0,
    b 0 0 0 2 + b 0 2 0 0,
    b 0 0 1 0 + b 1 0 0 0,
    b 0 0 1 1 + b 1 1 0 0,
    b 0 0 1 2 + b 1 2 0 0,
    b 0 0 2 0 + b 2 0 0 0,
    b 0 0 2 1 + b 2 1 0 0,
    b 0 0 2 2 + b 2 2 0 0,
    b 0 1 0 1,
    b 0 1 0 2 + b 0 2 0 1,
    b 0 1 1 0 + b 1 0 0 1,
    b 0 1 1 1 + b 1 1 0 1,
    b 0 1 1 2 + b 1 2 0 1,
    b 0 1 2 0 + b 2 0 0 1,
    b 0 1 2 1 + b 2 1 0 1,
    b 0 1 2 2 + b 2 2 0 1,
    b 0 2 0 2,
    b 0 2 1 0 + b 1 0 0 2,
    b 0 2 1 1 + b 1 1 0 2,
    b 0 2 1 2 + b 1 2 0 2,
    b 0 2 2 0 + b 2 0 0 2,
    b 0 2 2 1 + b 2 1 0 2,
    b 0 2 2 2 + b 2 2 0 2,
    b 1 0 1 0,
    b 1 0 1 1 + b 1 1 1 0,
    b 1 0 1 2 + b 1 2 1 0,
    b 1 0 2 0 + b 2 0 1 0,
    b 1 0 2 1 + b 2 1 1 0,
    b 1 0 2 2 + b 2 2 1 0,
    b 1 1 1 1,
    b 1 1 1 2 + b 1 2 1 1,
    b 1 1 2 0 + b 2 0 1 1,
    b 1 1 2 1 + b 2 1 1 1,
    b 1 1 2 2 + b 2 2 1 1,
    b 1 2 1 2,
    b 1 2 2 0 + b 2 0 1 2,
    b 1 2 2 1 + b 2 1 1 2,
    b 1 2 2 2 + b 2 2 1 2,
    b 2 0 2 0,
    b 2 0 2 1 + b 2 1 2 0,
    b 2 0 2 2 + b 2 2 2 0,
    b 2 1 2 1,
    b 2 1 2 2 + b 2 2 2 1,
    b 2 2 2 2]

/-- All 81 ordered quadratic monomials equal the complete canonical 45-term form. -/
theorem ordered_to_canonical (b : Q → Q → Q → Q → ℂ) (M : Matrix Q Q ℂ) :
    (∑ a, ∑ c, ∑ d, ∑ e, b a c d e * M a c * M d e) =
      S45Minors.quad (canonicalCoefficients b) M := by
  simp only [Fin.sum_univ_succ, Fin.sum_univ_zero, canonicalCoefficients, S45Minors.quad]
  simp
  ring

/-- The tensor lift has its exact query/memory index action. -/
theorem lifted_query_entries (M : Matrix Q Q ℂ) (v : Q × r → ℂ) (a : Q) (u : r) :
    ((M ⊗ₖ (1 : Matrix r r ℂ)) *ᵥ v) (a,u) = ∑ b, M a b * v (b,u) := by
  simp [Matrix.mulVec, dotProduct, Matrix.kronecker_apply, Matrix.one_apply,
    Fintype.sum_prod_type, ite_mul]

/-- Exact expansion of the two physical query calls into ordered monomials. -/
theorem preparation_ordered (C : Matrix p (Q × r) ℂ) (B : Matrix (Q × r) (Q × r) ℂ)
    (v : Q × r → ℂ) (M : Matrix Q Q ℂ) (s : p) :
    preparation C B v M s =
      ∑ a, ∑ b, ∑ c, ∑ d, orderedCoefficients C B v s a b c d * M a b * M c d := by
  change (∑ x, C s x * ((M ⊗ₖ (1 : Matrix r r ℂ)) *ᵥ
    (B *ᵥ ((M ⊗ₖ (1 : Matrix r r ℂ)) *ᵥ v))) x) = _
  rw [Fintype.sum_prod_type]
  simp_rw [lifted_query_entries]
  simp only [Matrix.mulVec, dotProduct, Fintype.sum_prod_type]
  simp only [Matrix.kronecker_apply, Matrix.one_apply, mul_ite, mul_one, mul_zero,
    ite_mul, zero_mul, Finset.sum_ite_eq, Finset.sum_ite_eq', Finset.mem_univ, ite_true]
  simp only [orderedCoefficients, Finset.mul_sum, Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro a _
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro b _
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro c _
  calc
    _ = ∑ u, ∑ d, ∑ t, C s (a,u) *
        (M a b * (B (b,u) (c,t) * (M c d * v (d,t)))) := by
      apply Finset.sum_congr rfl
      intro u _
      rw [Finset.sum_comm]
    _ = _ := by
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro d _
      apply Finset.sum_congr rfl
      intro u _
      apply Finset.sum_congr rfl
      intro t _
      ring

/-- The actual coefficient array produced by the two-query preparation circuit. -/
def preparationCoefficients (C : Matrix p (Q × r) ℂ)
    (B : Matrix (Q × r) (Q × r) ℂ) (v : Q × r → ℂ) : p → Fin 45 → ℂ :=
  fun s => canonicalCoefficients (orderedCoefficients C B v s)

/-- Every two-query prepared program has its explicit complete quadratic coefficient array. -/
theorem preparation_quadratic (C : Matrix p (Q × r) ℂ)
    (B : Matrix (Q × r) (Q × r) ℂ) (v : Q × r → ℂ) (M : Matrix Q Q ℂ) :
    preparation C B v M = S5SliceGram.quadraticProgram (preparationCoefficients C B v) M := by
  funext s
  exact (preparation_ordered C B v M s).trans
    (ordered_to_canonical (orderedCoefficients C B v s) M)

/-- Exact coefficients of the actual physical slices of the prepared program. -/
theorem preparation_slice_coefficients (G0 : Matrix (Q × p) (Q × p) ℂ)
    (C : Matrix p (Q × r) ℂ) (B : Matrix (Q × r) (Q × r) ℂ)
    (v : Q × r → ℂ) (M : Matrix Q Q ℂ) (s : p) :
    S5SliceGram.encodingSlice G0 (preparation C B v M) s =
      S45Minors.quadMatrix
        (S5SliceGram.encodingCoefficients G0 (preparationCoefficients C B v) s) M := by
  rw [preparation_quadratic, S5SliceGram.physical_slice_coefficients]

/-- Rank-one vanishing for an actual two-query preparation and fixed isometric first gate.
This bridge retains all-M slice symmetry as an explicit premise. -/
theorem preparation_rank_one_slices_zero (G0 : Matrix (Q × p) (Q × p) ℂ)
    (hG0 : G0ᴴ * G0 = 1) (C : Matrix p (Q × r) ℂ)
    (B : Matrix (Q × r) (Q × r) ℂ) (v : Q × r → ℂ)
    (hsym : ∀ s M, (M * S5SliceGram.encodingSlice G0 (preparation C B v M) s)ᵀ =
      M * S5SliceGram.encodingSlice G0 (preparation C B v M) s)
    (x y : Q → ℂ) (s : p) :
    S5SliceGram.encodingSlice G0 (preparation C B v (S45Minors.outer x y)) s = 0 := by
  rw [preparation_quadratic]
  apply S5SliceGram.physical_rank_one_slices_zero G0 hG0
  intro j M
  simpa only [preparation_quadratic] using hsym j M

/-- Actual two-query encoding slices factor through the adjugate, with coefficients
computed from C, B, v and G0, assuming only G0 isometry and all-M slice symmetry. -/
theorem preparation_adjugate_factorization (G0 : Matrix (Q × p) (Q × p) ℂ)
    (hG0 : G0ᴴ * G0 = 1) (C : Matrix p (Q × r) ℂ)
    (B : Matrix (Q × r) (Q × r) ℂ) (v : Q × r → ℂ)
    (hsym : ∀ s M, (M * S5SliceGram.encodingSlice G0 (preparation C B v M) s)ᵀ =
      M * S5SliceGram.encodingSlice G0 (preparation C B v M) s)
    (M : Matrix Q Q ℂ) (s : p) :
    S5SliceGram.encodingSlice G0 (preparation C B v M) s =
      S45Minors.adjMatrixLinear
        (S5SliceGram.encodingCoefficients G0 (preparationCoefficients C B v) s) M.adjugate := by
  rw [preparation_quadratic]
  apply S5SliceGram.physical_adjugate_factorization G0 hG0
  intro j N
  simpa only [preparation_quadratic] using hsym j N

end S5TwoQuery


==> anc/lean/TwoQueryEncoder.lean <==
import FirstDecoded
import CoisometryRecovery
import SecondInputGram

/-! The complete actual two-query encoder on Q tensor Memory90.
One fixed triple of full-space unitaries works for every SU(3) oracle and
all three complex input columns of the stored catalyst program. -/
namespace Paper2TwoQueryEncoder
open Matrix Paper2InitialCG Paper2FirstEncoding Paper2FirstDecoder
open Paper2FirstQueryGeometry Paper2FirstDecoded Paper2S123
open scoped Kronecker
set_option linter.unusedSimpArgs false
set_option maxHeartbeats 2000000
set_option backward.isDefEq.respectTransparency false

noncomputable def query (U : Matrix Q Q ℂ) : Matrix Processing Processing ℂ :=
  U ⊗ₖ (1 : Matrix Paper2Catalyst.Memory Paper2Catalyst.Memory ℂ)

theorem decoded_trajectory_gram (U : Matrix Q Q ℂ) (hU : SpecialUnitary U) :
    (D1 * trajectory U)ᴴ * (D1 * trajectory U) = 1 := by
  have hh := congrArg (fun M => Mᴴ*M) (actual_first_query_merge U hU)
  simp only [Matrix.conjTranspose_mul, Matrix.mul_assoc] at hh
  rw [← Matrix.mul_assoc Paper2FirstMerge.mergeᴴ, Paper2FirstMerge.merge_unitary.1,
    Matrix.one_mul, ← Matrix.mul_assoc Paper2FirstMerge.retainᴴ,
    Paper2FirstMerge.retain_gram, Matrix.one_mul,
    Paper2SecondInputGram.actual_input_gram U hU] at hh
  simpa only [Matrix.conjTranspose_mul, Matrix.mul_assoc] using hh

theorem actual_fixed_G1_first_query :
    ∃ G1 : Matrix Processing Processing ℂ, G1ᴴ*G1=1 ∧ G1*G1ᴴ=1 ∧
      ∀ U : Matrix Q Q ℂ, SpecialUnitary U →
        G1 * physicalPlacement * trajectory U =
          Paper2SecondEncoding.physicalE2 * Paper2SecondQuery.input U := by
  obtain ⟨G1,hG,hGr,he⟩ := Paper2CoisometryRecovery.actual_fixed_merge_connection
  refine ⟨G1,hG,hGr,?_⟩
  intro U hU
  apply he (trajectory U) (Paper2SecondQuery.input U)
  · rw [trajectory_gram U hU.1, decoded_trajectory_gram U hU]
  · exact actual_first_query_merge U hU

theorem actual_two_query_endpoint :
    ∃ G0 G1 G2 : Matrix Processing Processing ℂ,
      G0ᴴ*G0=1 ∧ G0*G0ᴴ=1 ∧ G1ᴴ*G1=1 ∧ G1*G1ᴴ=1 ∧ G2ᴴ*G2=1 ∧ G2*G2ᴴ=1 ∧
      ∀ U : Matrix Q Q ℂ, SpecialUnitary U →
        G2 * query U * G1 * query U * G0 *
          S4Program.insert (d := Q) (Paper2Catalyst.storedC4 U) =
          Paper2PhysicalMidpoint.physicalPhi (1/5) U := by
  obtain ⟨G0,h0,h0r,he0⟩ := fixed_G0_first_query
  obtain ⟨G1,h1,h1r,he1⟩ := actual_fixed_G1_first_query
  obtain ⟨G2,h2,h2r,he2⟩ := Paper2SecondQuery.actual_second_query_endpoint
  refine ⟨G0,G1,G2,h0,h0r,h1,h1r,h2,h2r,?_⟩
  intro U hU
  have hh0 : query U * G0 * S4Program.insert (d := Q) (Paper2Catalyst.storedC4 U) =
      physicalPlacement * trajectory U := he0 U
  have hh1 := congrArg (fun M : Matrix Processing Q ℂ => G1*M) hh0
  rw [← Matrix.mul_assoc G1 physicalPlacement, he1 U hU] at hh1
  have hh2 := congrArg (fun M : Matrix Processing Q ℂ => G2*query U*M) hh1
  have hh3 : G2*query U*(Paper2SecondEncoding.physicalE2*Paper2SecondQuery.input U) =
      Paper2PhysicalMidpoint.physicalPhi (1/5) U := by
    simpa only [query, Matrix.mul_assoc] using he2 U hU
  exact (by simpa only [Matrix.mul_assoc] using hh2.trans hh3)

end Paper2TwoQueryEncoder


==> anc/lean/TwoStageProtocol.lean <==
import ProgramAlignment
import NormalizedChannels

/-! An actual two-stage finite instrument protocol, with all preparation and
processing records retained, compiles to the shared-memory word interface.
Exactness is required only on normalized pure data inputs. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace FinitePure
open Matrix Paper2CommonWorkspace S4Word S4Program Paper2PureStateTomography
open scoped BigOperators Kronecker
universe u
set_option maxHeartbeats 200000

abbrev FollowingMemory (p : Type u) (T : ℕ → Type u) : ℕ → Type u
  | 0 => p
  | k+1 => T k

instance followingMemoryFintype (p : Type u) (T : ℕ → Type u) [Fintype p]
    [∀ k, Fintype (T k)] (k : ℕ) : Fintype (FollowingMemory p T k) := by
  cases k with
  | zero => exact inferInstanceAs (Fintype p)
  | succ k => exact inferInstanceAs (Fintype (T k))

instance followingMemoryDecidableEq (p : Type u) (T : ℕ → Type u) [DecidableEq p]
    [∀ k, DecidableEq (T k)] (k : ℕ) : DecidableEq (FollowingMemory p T k) := by
  cases k with
  | zero => exact inferInstanceAs (DecidableEq p)
  | succ k => exact inferInstanceAs (DecidableEq (T k))

variable (d : Type u) [Fintype d] [DecidableEq d]
  (P R T S : ℕ → Type u)
  [∀ k, Fintype (P k)] [∀ k, DecidableEq (P k)]
  [∀ k, Fintype (R k)] [∀ k, DecidableEq (R k)]
  [∀ k, Fintype (T k)] [∀ k, DecidableEq (T k)]
  [∀ k, Fintype (S k)] [∀ k, DecidableEq (S k)]

abbrev PreparedSpace (n : ℕ) := d × (P (n+1) × History.{u, 0} R (n+1))
abbrev ProcessorMemory (n : ℕ) := FollowingMemory (PreparedSpace d P R n) T
instance processorMemoryDecidableEq (n : ℕ) : ∀ k, DecidableEq (ProcessorMemory d P R T n k) :=
  fun k => followingMemoryDecidableEq (PreparedSpace d P R n) T k
instance processorMemoryFintype (n : ℕ) : ∀ k, Fintype (ProcessorMemory d P R T n k) :=
  fun k => followingMemoryFintype (PreparedSpace d P R n) T k
abbrev PreparationWide (n : ℕ) := CommonMemory (fun k => P k × History.{u, 0} R k) n
abbrev ProcessorWide (n q : ℕ) :=
  CommonMemory (fun k => ProcessorMemory d P R T n k × History.{u, 0} S k) q
abbrev TwoStageAux (n q : ℕ) := PreparationWide P R n ⊕ ProcessorWide d P R T S n q

instance preparationWideDecidableEq (n : ℕ) : DecidableEq (PreparationWide P R n) :=
  commonMemoryDecidableEq (fun k => P k × History.{u, 0} R k) n
instance processorWideDecidableEq (n q : ℕ) : DecidableEq (ProcessorWide d P R T S n q) :=
  commonMemoryDecidableEq (fun k => ProcessorMemory d P R T n k × History.{u, 0} S k) q
instance twoStageAuxDecidableEq (n q : ℕ) : DecidableEq (TwoStageAux d P R T S n q) :=
  inferInstanceAs (DecidableEq (PreparationWide P R n ⊕ ProcessorWide d P R T S n q))

def adaptiveProtocolMap (n q : ℕ)
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × ProcessorMemory d P R T n (k+1)) (d × ProcessorMemory d P R T n k) ℂ)
    (seed : d × P 0 → ℂ) (U : Matrix d d ℂ) :
    Matrix (d × (ProcessorMemory d P R T n (q+1) × History.{u, 0} S (q+1))) d ℂ :=
  recordedDilation (trajectory (fun k => d × ProcessorMemory d P R T n k) S
      (queryInstruments (ProcessorMemory d P R T n) S K U) (q+1)) *
    insert (d:=d) (adaptiveProgram P R Kp seed n U)

/-- Every item in the canonical two-stage interface is constructed from the
actual Kraus networks. No routing, purification, endpoint, program-factor,
fixed-gate alignment, or equal-workspace identity is an input assumption. -/
theorem two_stage_instrument_word [Nonempty d] (n q : ℕ)
    (Kp : ∀ k, History.{u, 0} R k → R k → Matrix (d × P (k+1)) (d × P k) ℂ)
    (K : ∀ k, History.{u, 0} S k → S k →
      Matrix (d × ProcessorMemory d P R T n (k+1)) (d × ProcessorMemory d P R T n k) ℂ)
    (hKp : ∀ k h, (∑ j, (Kp k h j)ᴴ * Kp k h j) = 1)
    (hK : ∀ k h, (∑ j, (K k h j)ᴴ * K k h j) = 1)
    (seed : d × P 0 → ℂ) (hseed : bracket seed seed = 1)
    (target : Matrix d d ℂ → Matrix d d ℂ) (i₀ : d)
    (htarget : ∀ U, Paper2S123.SpecialUnitary U → (target U)ᴴ * target U = 1)
    (hcorrect : ∀ U, Paper2S123.SpecialUnitary U →
      ∀ x : EuclideanSpace ℂ d, ‖x‖ = 1 →
      partialTrace (adaptiveProtocolMap d P R T S n q Kp K seed U *
        outer (WithLp.ofLp x) (WithLp.ofLp x) *
        (adaptiveProtocolMap d P R T S n q Kp K seed U)ᴴ) =
        target U * outer (WithLp.ofLp x) (WithLp.ofLp x) * (target U)ᴴ) :
    ∃ Gp : ℕ → Matrix (d × TwoStageAux d P R T S n q) (d × TwoStageAux d P R T S n q) ℂ,
    ∃ G : ℕ → Matrix (d × (d × TwoStageAux d P R T S n q))
        (d × (d × TwoStageAux d P R T S n q)) ℂ,
    ∃ seed' : d × TwoStageAux d P R T S n q → ℂ,
      (∀ j, (Gp j)ᴴ * Gp j = 1) ∧ (∀ j, (G j)ᴴ * G j = 1) ∧
      bracket seed' seed' = 1 ∧ ∀ U, Paper2S123.SpecialUnitary U →
        ∃ cout : d × TwoStageAux d P R T S n q → ℂ,
        word G (U ⊗ₖ (1 : Matrix (d × TwoStageAux d P R T S n q)
          (d × TwoStageAux d P R T S n q) ℂ)) q *
          insert (d:=d) ((word Gp (U ⊗ₖ (1 : Matrix (TwoStageAux d P R T S n q)
            (TwoStageAux d P R T S n q) ℂ)) n).mulVec seed') =
          insert (d:=d) cout * target U := by
  obtain ⟨Gp, hGp, seed', hs, hp⟩ := adaptive_preparation_word P R Kp hKp seed hseed n
  obtain ⟨G, hG, hg⟩ := adaptive_processing_word (ProcessorMemory d P R T n) S K hK q
  let B := embed (d:=d) (stageInclusion (fun k => P k × History.{u, 0} R k) n (n+1) (by omega))
  let A := inclusion (inputRecordInclusion (ProcessorMemory d P R T n) S q)
  apply two_word_program_alignment Gp G B A (embed_gram _) (inclusion_gram _)
    seed' hs hGp hG (adaptiveProgram P R Kp seed n) target n q i₀
  · intro U _
    exact hp U
  · intro U hU
    obtain ⟨cout, _, hc⟩ := Paper2NormalizedChannels.factor_of_normalized_pure
      (adaptiveProtocolMap d P R T S n q Kp K seed U) (target U) i₀
      (htarget U hU) (hcorrect U hU)
    let e := stageInclusion (fun k => ProcessorMemory d P R T n k × History.{u, 0} S k) q (q+1) (by omega)
    refine ⟨(inclusion e).mulVec cout, ?_⟩
    rw [hg U (adaptiveProgram P R Kp seed n U), Matrix.mul_assoc]
    change embed (d:=d) e * adaptiveProtocolMap d P R T S n q Kp K seed U = _
    rw [hc, ← Matrix.mul_assoc, insert_embeds]

end FinitePure


==> anc/lean/UnitaryDecomposition.lean <==
import UnitaryInvariant

/-! Finite orthogonal irreducible decomposition is constructed by dimension
induction in the actual lattice of invariant Hilbert subspaces. -/
noncomputable section
namespace Paper2UnitaryDecomposition
open scoped InnerProductSpace
variable {g E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E]
  [FiniteDimensional ℂ E]

theorem orthogonal_irreducible_decomposition (R : g → E ≃ₗᵢ[ℂ] E)
    (S : Submodule ℂ E) (hS : Invariant R S) :
    ∃ t : Finset (Submodule ℂ E),
      (∀ T ∈ t, IrreducibleSubspace R T ∧ T ≤ S) ∧
      (∀ T ∈ t, ∀ V ∈ t, T ≠ V → T ≤ Vᗮ) ∧ t.sup id = S := by
  classical
  suffices h : ∀ n, ∀ S : Submodule ℂ E, Module.finrank ℂ S = n → Invariant R S →
      ∃ t : Finset (Submodule ℂ E),
        (∀ T ∈ t, IrreducibleSubspace R T ∧ T ≤ S) ∧
        (∀ T ∈ t, ∀ V ∈ t, T ≠ V → T ≤ Vᗮ) ∧ t.sup id = S by
    exact h _ S rfl hS
  intro n
  induction n using Nat.strong_induction_on with
  | h n ih =>
    intro S hdim hS
    by_cases hz : S = ⊥
    · subst S
      exact ⟨∅,by simp,by simp,by simp⟩
    obtain ⟨T,hTS,hT⟩ := exists_irreducible_subspace R S hS hz
    let C := Tᗮ ⊓ S
    have hC : Invariant R C := invariant_inf R (invariant_orthogonal R hT.2.1) hS
    have hCS : C ≤ S := inf_le_right
    have hCT : C ≤ Tᗮ := inf_le_left
    have hne : C ≠ S := by
      intro he
      have ht : T ≤ Tᗮ := hTS.trans (he ▸ hCT)
      have hb : T ≤ ⊥ := by
        rw [← Submodule.inf_orthogonal_eq_bot T]
        exact le_inf le_rfl ht
      exact hT.1 (le_bot_iff.mp hb)
    have hd : Module.finrank ℂ C < n := by
      rw [← hdim]
      exact Submodule.finrank_lt_finrank_of_lt (lt_of_le_of_ne hCS hne)
    obtain ⟨t,hirr,hort,hcover⟩ := ih _ hd C rfl hC
    refine ⟨insert T t,?_,?_,?_⟩
    · intro V hV
      rcases Finset.mem_insert.mp hV with rfl | hV
      · exact ⟨hT,hTS⟩
      · exact ⟨(hirr V hV).1,((hirr V hV).2).trans hCS⟩
    · intro V hV W hW hneq
      by_cases hVT : V = T
      · by_cases hWT : W = T
        · exact (hneq (hVT.trans hWT.symm)).elim
        · rw [hVT]
          have hw : W ∈ t := (Finset.mem_insert.mp hW).resolve_left hWT
          exact (Submodule.le_orthogonal_orthogonal T).trans
            (Submodule.orthogonal_le (((hirr W hw).2).trans hCT))
      · have hv : V ∈ t := (Finset.mem_insert.mp hV).resolve_left hVT
        by_cases hWT : W = T
        · rw [hWT]
          exact ((hirr V hv).2).trans hCT
        · have hw : W ∈ t := (Finset.mem_insert.mp hW).resolve_left hWT
          exact hort V hv W hw hneq
    · rw [Finset.sup_insert,hcover]
      change T ⊔ Tᗮ ⊓ S = S
      rw [← sup_inf_assoc_of_le Tᗮ hTS,
        Submodule.sup_orthogonal_of_hasOrthogonalProjection,top_inf_eq]

theorem unitary_family_decomposition (R : g → E ≃ₗᵢ[ℂ] E) :
    ∃ t : Finset (Submodule ℂ E),
      (∀ T ∈ t, IrreducibleSubspace R T) ∧
      (∀ T ∈ t, ∀ V ∈ t, T ≠ V → T ≤ Vᗮ) ∧ t.sup id = ⊤ := by
  obtain ⟨t,ht,ho,hc⟩ := orthogonal_irreducible_decomposition R ⊤ (by intro x v hv; trivial)
  exact ⟨t,fun T hT => (ht T hT).1,ho,hc⟩

end Paper2UnitaryDecomposition


==> anc/lean/UnitaryInvariant.lean <==
import OutputPolynomial
import Mathlib.Analysis.InnerProductSpace.Projection.Submodule

/-! Actual invariant subspaces and their orthogonal complements for arbitrary
finite-dimensional unitary families. No group finiteness is assumed. -/
set_option linter.unusedSectionVars false
noncomputable section
namespace Paper2UnitaryDecomposition
open scoped InnerProductSpace
variable {g E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E]
  [FiniteDimensional ℂ E]

def Invariant (R : g → E ≃ₗᵢ[ℂ] E) (S : Submodule ℂ E) : Prop :=
  ∀ x v, v ∈ S → R x v ∈ S

def IrreducibleSubspace (R : g → E ≃ₗᵢ[ℂ] E) (S : Submodule ℂ E) : Prop :=
  S ≠ ⊥ ∧ Invariant R S ∧ ∀ T : Submodule ℂ E,
    T ≤ S → Invariant R T → T = ⊥ ∨ T = S

theorem invariant_inf (R : g → E ≃ₗᵢ[ℂ] E) {S T : Submodule ℂ E}
    (hS : Invariant R S) (hT : Invariant R T) : Invariant R (S ⊓ T) := by
  intro x v hv
  exact ⟨hS x v hv.1, hT x v hv.2⟩

theorem invariant_orthogonal (R : g → E ≃ₗᵢ[ℂ] E) {S : Submodule ℂ E}
    (hS : Invariant R S) : Invariant R Sᗮ := by
  intro x v hv
  rw [Submodule.mem_orthogonal] at hv ⊢
  intro y hy
  let f : S →ₗ[ℂ] S := (R x).toLinearMap.restrict (hS x)
  have hinj : Function.Injective f := by
    intro a b hab
    apply Subtype.ext
    apply (R x).injective
    exact congrArg Subtype.val hab
  obtain ⟨z,hz⟩ := LinearMap.surjective_of_injective hinj ⟨y,hy⟩
  have hzy : R x (z : E) = y := congrArg Subtype.val hz
  rw [← hzy, (R x).inner_map_map]
  exact hv z z.property

theorem exists_irreducible_subspace (R : g → E ≃ₗᵢ[ℂ] E)
    (S : Submodule ℂ E) (hS : Invariant R S) (hn : S ≠ ⊥) :
    ∃ T : Submodule ℂ E, T ≤ S ∧ IrreducibleSubspace R T := by
  suffices h : ∀ n, ∀ S : Submodule ℂ E, Module.finrank ℂ S = n →
      Invariant R S → S ≠ ⊥ → ∃ T : Submodule ℂ E, T ≤ S ∧ IrreducibleSubspace R T by
    exact h _ S rfl hS hn
  intro n
  induction n using Nat.strong_induction_on with
  | h n ih =>
    intro S hdim hS hn
    classical
    by_cases hm : ∀ T : Submodule ℂ E, T ≤ S → Invariant R T → T = ⊥ ∨ T = S
    · exact ⟨S, le_rfl, hn, hS, hm⟩
    · push Not at hm
      obtain ⟨T,hTS,hT,hTb,hne⟩ := hm
      have hd : Module.finrank ℂ T < n := by
        rw [← hdim]
        exact Submodule.finrank_lt_finrank_of_lt (lt_of_le_of_ne hTS hne)
      obtain ⟨V,hVT,hV⟩ := ih _ hd T rfl hT hTb
      exact ⟨V,hVT.trans hTS,hV⟩

end Paper2UnitaryDecomposition


==> anc/lean/Wedge.lean <==
import Mathlib.LinearAlgebra.Matrix.Adjugate
import Mathlib.LinearAlgebra.Matrix.ConjTranspose
import Mathlib.LinearAlgebra.Matrix.Kronecker
import Mathlib.Basic.Complex.Basic
import Mathlib.Analysis.Real.Sqrt
import Mathlib.Tactic.FinCases
import Mathlib.Tactic.Ring
import Mathlib.Tactic.NormNum

/-!
The concrete qutrit Levi-Civita encoding in supplemental.tex, Eq. w4:eq:iota.
The polynomial identity is proved entry by entry over an arbitrary commutative
ring. No computation outside the Lean kernel is used by these proofs.
-/
namespace Qura.Wedge

open Matrix
open scoped Matrix Kronecker

abbrev Qutrit := Fin 3

/-- The unnormalized real Levi-Civita matrix, with columns
`|12>-|21>`, `|20>-|02>`, `|01>-|10>`. -/
def antisym {R : Type*} [CommRing R] : Matrix (Qutrit × Qutrit) Qutrit R :=
  fun p j =>
    if (p.1 = 1 ∧ p.2 = 2 ∧ j = 0) ∨
       (p.1 = 2 ∧ p.2 = 0 ∧ j = 1) ∨
       (p.1 = 0 ∧ p.2 = 1 ∧ j = 2) then 1
    else if (p.1 = 2 ∧ p.2 = 1 ∧ j = 0) ∨
       (p.1 = 0 ∧ p.2 = 2 ∧ j = 1) ∨
       (p.1 = 1 ∧ p.2 = 0 ∧ j = 2) then -1
    else 0

/-- Generic cofactor identity; the special-unitary identity follows below. -/
theorem two_query_cofactor {R : Type*} [CommRing R]
    (U : Matrix Qutrit Qutrit R) :
    (U ⊗ₖ U) * antisym = antisym * U.adjugate.transpose := by
  ext ⟨a, b⟩ j
  fin_cases a <;> fin_cases b <;> fin_cases j <;>
    simp [Matrix.mul_apply, Fintype.sum_prod_type, Fin.sum_univ_succ,
      Matrix.kroneckerMap_apply, antisym, Matrix.adjugate_fin_three,
      Matrix.transpose_apply] <;> ring

/-- The three raw encoding columns have squared norm two and are orthogonal. -/
theorem antisym_gram {R : Type*} [CommRing R] :
    (antisym : Matrix (Qutrit × Qutrit) Qutrit R).transpose * antisym =
      (2 : R) • (1 : Matrix Qutrit Qutrit R) := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    simp [Matrix.mul_apply, Fintype.sum_prod_type, Fin.sum_univ_succ,
      Matrix.transpose_apply, antisym] <;> ring

/-- Swapping the two output qutrits changes the sign of the encoding. -/
theorem antisym_swap {R : Type*} [CommRing R] (a b j : Qutrit) :
    (antisym : Matrix (Qutrit × Qutrit) Qutrit R) (b, a) j =
      -antisym (a, b) j := by
  fin_cases a <;> fin_cases b <;> fin_cases j <;> simp [antisym]

/-- In the determinant-one unitary case, adjugation is conjugate transpose. -/
theorem adjugate_eq_adjoint (U : Matrix Qutrit Qutrit ℂ)
    (hU : U * U.conjTranspose = 1) (hdet : U.det = 1) :
    U.adjugate = U.conjTranspose := by
  calc
    U.adjugate = U.adjugate * (U * U.conjTranspose) := by rw [hU, Matrix.mul_one]
    _ = (U.adjugate * U) * U.conjTranspose := (Matrix.mul_assoc _ _ _).symm
    _ = U.conjTranspose := by rw [Matrix.adjugate_mul, hdet, one_smul, Matrix.one_mul]

/-- Exact, unnormalized two-forward-query complex-conjugation identity. -/
theorem two_query_conjugate_raw (U : Matrix Qutrit Qutrit ℂ)
    (hU : U * U.conjTranspose = 1) (hdet : U.det = 1) :
    (U ⊗ₖ U) * antisym = antisym * U.map star := by
  rw [two_query_cofactor, adjugate_eq_adjoint U hU hdet]
  rfl

noncomputable def normalization : ℂ := ((Real.sqrt 2 : ℝ) : ℂ)⁻¹

noncomputable def iota : Matrix (Qutrit × Qutrit) Qutrit ℂ :=
  normalization • antisym

/-- Exact two-forward-query complex conjugation for the manuscript encoding. -/
theorem two_query_conjugate (U : Matrix Qutrit Qutrit ℂ)
    (hU : U * U.conjTranspose = 1) (hdet : U.det = 1) :
    (U ⊗ₖ U) * iota = iota * U.map star := by
  simp only [iota, Matrix.mul_smul, Matrix.smul_mul, two_query_conjugate_raw U hU hdet]

/-- The negative SWAP fixes every encoded vector. -/
theorem iota_swap (a b j : Qutrit) : iota (b, a) j = -iota (a, b) j := by
  change normalization * antisym (b, a) j = -(normalization * antisym (a, b) j)
  rw [antisym_swap, mul_neg]

/-- The raw Levi-Civita coefficients are real. -/
theorem antisym_adjoint_eq_transpose :
    (antisym : Matrix (Qutrit × Qutrit) Qutrit ℂ).conjTranspose =
      antisym.transpose := by
  ext j ⟨a, b⟩
  fin_cases a <;> fin_cases b <;> fin_cases j <;>
    simp [Matrix.conjTranspose_apply, Matrix.transpose_apply, antisym]

/-- The exact square-root normalization has squared modulus one half. -/
theorem normalization_squared : star normalization * normalization * 2 = (1 : ℂ) := by
  have hs : ((Real.sqrt 2 : ℝ) : ℂ) * ((Real.sqrt 2 : ℝ) : ℂ) = 2 := by
    simpa only [Complex.ofReal_mul, Complex.ofReal_ofNat] using
      congrArg Complex.ofReal (Real.mul_self_sqrt (by norm_num : (0 : ℝ) ≤ 2))
  simp only [normalization, Complex.star_def, map_inv₀, Complex.conj_ofReal]
  rw [← mul_inv, hs]
  norm_num

/-- The manuscript's normalized 9-by-3 encoding is an isometry. -/
theorem iota_isometry : iota.conjTranspose * iota = 1 := by
  simp only [iota, Matrix.conjTranspose_smul, Matrix.smul_mul, Matrix.mul_smul,
    antisym_adjoint_eq_transpose, antisym_gram, smul_smul]
  have hc : normalization * (star normalization * 2) = (1 : ℂ) := by
    calc
      normalization * (star normalization * 2) = star normalization * normalization * 2 := by ring
      _ = 1 := normalization_squared
  rw [hc, one_smul]

/-- Encode, make two forward queries, and decode to complex conjugation. -/
theorem conjugate_compression (U : Matrix Qutrit Qutrit ℂ)
    (hU : U * U.conjTranspose = 1) (hdet : U.det = 1) :
    iota.conjTranspose * (U ⊗ₖ U) * iota = U.map star := by
  rw [Matrix.mul_assoc, two_query_conjugate U hU hdet,
    ← Matrix.mul_assoc, iota_isometry, Matrix.one_mul]

/-- If transpose oracles are supplied, the same encoding returns the inverse.
This is the algebraic reduction only; its query implementation is separate. -/
theorem transpose_oracles_inverse_compression (U : Matrix Qutrit Qutrit ℂ)
    (hU : U.conjTranspose * U = 1) (hdet : U.det = 1) :
    iota.conjTranspose * (U.transpose ⊗ₖ U.transpose) * iota = U.conjTranspose := by
  have hUT : U.transpose * U.transpose.conjTranspose = 1 := by
    have h := congrArg Matrix.transpose hU
    rw [Matrix.conjTranspose_transpose_eq_transpose_conjTranspose]
    simpa only [Matrix.transpose_mul, Matrix.transpose_one] using h
  have hmap : U.transpose.map star = U.conjTranspose := by
    ext i j
    rfl
  rw [← hmap]
  exact conjugate_compression U.transpose hUT (by simpa only [Matrix.det_transpose] using hdet)

/-- The encoding identity holds for every complex input vector, not just basis states. -/
theorem two_query_conjugate_state (U : Matrix Qutrit Qutrit ℂ)
    (hU : U * U.conjTranspose = 1) (hdet : U.det = 1) (ψ : Qutrit → ℂ) :
    (U ⊗ₖ U) *ᵥ (iota *ᵥ ψ) = iota *ᵥ ((U.map star) *ᵥ ψ) := by
  simp only [Matrix.mulVec_mulVec, two_query_conjugate U hU hdet]

end Qura.Wedge

#print axioms Qura.Wedge.two_query_cofactor
#print axioms Qura.Wedge.antisym_gram
#print axioms Qura.Wedge.antisym_swap
#print axioms Qura.Wedge.adjugate_eq_adjoint
#print axioms Qura.Wedge.two_query_conjugate_raw
#print axioms Qura.Wedge.two_query_conjugate
#print axioms Qura.Wedge.iota_swap
#print axioms Qura.Wedge.antisym_adjoint_eq_transpose
#print axioms Qura.Wedge.normalization_squared
#print axioms Qura.Wedge.iota_isometry
#print axioms Qura.Wedge.conjugate_compression
#print axioms Qura.Wedge.transpose_oracles_inverse_compression
#print axioms Qura.Wedge.two_query_conjugate_state



==> anc/lean/Word.lean <==
import Mathlib.LinearAlgebra.Matrix.ConjTranspose
import Mathlib.LinearAlgebra.Matrix.Kronecker
import Mathlib.Algebra.Polynomial.Eval.Coeff
import Mathlib.Algebra.Polynomial.Coeff
import Mathlib.Algebra.Polynomial.Derivative
import Mathlib.Basic.Complex.Basic

/-! Exact finite forward-oracle word and its first polynomial variation.
No response map is postulated. Each response summand is derived from the actual
word and the coefficient of the perturbed oracle Q + t D. The analytic fact that
this polynomial variation equals a derivative along exp(i t H)Q is a separate
remaining bridge. -/
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
noncomputable section
namespace S4Word
open Matrix
open scoped BigOperators Polynomial
variable {h : Type*} [Fintype h] [DecidableEq h]

/-- C_q=G_q Q ... Q G_0, with exactly q forward oracle factors. -/
def word {R : Type*} [Semiring R] (G : ℕ → Matrix h h R) (Q : Matrix h h R) :
    ℕ → Matrix h h R
  | 0 => G 0
  | q+1 => G (q+1) * Q * word G Q q

/-- The algebraic first variation with Q replaced by Q+tD. -/
def variation (G : ℕ → Matrix h h ℂ) (Q D : Matrix h h ℂ) : ℕ → Matrix h h ℂ
  | 0 => 0
  | q+1 => G (q+1) * (D * word G Q q + Q * variation G Q D q)

/-- Prefix ending immediately after processing oracle j+1. -/
def queryPrefix (G : ℕ → Matrix h h ℂ) (Q : Matrix h h ℂ) (j : ℕ) : Matrix h h ℂ :=
  Q * word G Q j

/-- Response pulled back through all prefixes of the actual gate word. -/
def response (G : ℕ → Matrix h h ℂ) (Q H : Matrix h h ℂ) (q : ℕ) : Matrix h h ℂ :=
  ∑ j ∈ Finset.range q, (queryPrefix G Q j)ᴴ * H * queryPrefix G Q j

/-- Coefficientwise map for polynomial-valued matrices. -/
def coeffMatrix (P : Matrix h h ℂ[X]) (k : ℕ) : Matrix h h ℂ :=
  Matrix.of (fun i j => (P i j).coeff k)

def constantMatrix (A : Matrix h h ℂ) : Matrix h h ℂ[X] :=
  A.map Polynomial.C

def perturbedOracle (Q D : Matrix h h ℂ) : Matrix h h ℂ[X] :=
  Matrix.of (fun i j => Polynomial.C (Q i j) + Polynomial.X * Polynomial.C (D i j))

theorem coeffMatrix_zero_mul (A B : Matrix h h ℂ[X]) :
    coeffMatrix (A * B) 0 = coeffMatrix A 0 * coeffMatrix B 0 := by
  ext i j
  simp [coeffMatrix, Matrix.mul_apply, Polynomial.coeff_sum, Polynomial.mul_coeff_zero]

theorem coeffMatrix_one_mul (A B : Matrix h h ℂ[X]) :
    coeffMatrix (A * B) 1 =
      coeffMatrix A 0 * coeffMatrix B 1 + coeffMatrix A 1 * coeffMatrix B 0 := by
  ext i j
  simp [coeffMatrix, Matrix.mul_apply, Polynomial.coeff_sum, Polynomial.mul_coeff_one,
    Finset.sum_add_distrib]

theorem constantMatrix_coeff_zero (A : Matrix h h ℂ) :
    coeffMatrix (constantMatrix A) 0 = A := by ext i j; simp [coeffMatrix, constantMatrix]

theorem constantMatrix_coeff_one (A : Matrix h h ℂ) :
    coeffMatrix (constantMatrix A) 1 = 0 := by ext i j; simp [coeffMatrix, constantMatrix]

theorem perturbedOracle_coeff_zero (Q D : Matrix h h ℂ) :
    coeffMatrix (perturbedOracle Q D) 0 = Q := by ext i j; simp [coeffMatrix, perturbedOracle]

theorem perturbedOracle_coeff_one (Q D : Matrix h h ℂ) :
    coeffMatrix (perturbedOracle Q D) 1 = D := by ext i j; simp [coeffMatrix, perturbedOracle]

/-- The perturbed circuit's constant coefficient is exactly its unperturbed word. -/
theorem polynomial_word_coeff_zero (G : ℕ → Matrix h h ℂ) (Q D : Matrix h h ℂ)
    (q : ℕ) : coeffMatrix (word (fun j => constantMatrix (G j)) (perturbedOracle Q D) q) 0 =
      word G Q q := by
  induction q with
  | zero => exact constantMatrix_coeff_zero _
  | succ q ih =>
    simp only [word, coeffMatrix_zero_mul, constantMatrix_coeff_zero,
      perturbedOracle_coeff_zero, ih]

/-- The first variation is proved to be the actual circuit polynomial coefficient. -/
theorem polynomial_word_coeff_one (G : ℕ → Matrix h h ℂ) (Q D : Matrix h h ℂ)
    (q : ℕ) : coeffMatrix (word (fun j => constantMatrix (G j)) (perturbedOracle Q D) q) 1 =
      variation G Q D q := by
  induction q with
  | zero => exact constantMatrix_coeff_one _
  | succ q ih =>
    simp only [word, variation, coeffMatrix_one_mul, coeffMatrix_zero_mul,
      constantMatrix_coeff_zero, constantMatrix_coeff_one,
      perturbedOracle_coeff_zero, perturbedOracle_coeff_one, polynomial_word_coeff_zero, ih,
      Matrix.zero_mul, add_zero, Matrix.mul_add, Matrix.mul_assoc]
    rw [add_comm]

/-- Known unitary gates and an oracle unitary make every finite word an isometry. -/
theorem word_isometry (G : ℕ → Matrix h h ℂ) (Q : Matrix h h ℂ)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hQ : Qᴴ * Q = 1) (q : ℕ) :
    (word G Q q)ᴴ * word G Q q = 1 := by
  induction q with
  | zero => exact hG 0
  | succ q ih =>
    simp only [word, Matrix.conjTranspose_mul, Matrix.mul_assoc]
    calc
      (word G Q q)ᴴ * (Qᴴ * ((G (q+1))ᴴ * (G (q+1) * (Q * word G Q q))))
        = (word G Q q)ᴴ * ((Qᴴ * Q) * word G Q q) := by
            rw [← Matrix.mul_assoc (G (q+1))ᴴ, hG, Matrix.one_mul, ← Matrix.mul_assoc Qᴴ]
      _ = 1 := by rw [hQ, Matrix.one_mul, ih]

/-- Each queryPrefix through an oracle is an isometry. -/
theorem prefix_isometry (G : ℕ → Matrix h h ℂ) (Q : Matrix h h ℂ)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hQ : Qᴴ * Q = 1) (j : ℕ) :
    (queryPrefix G Q j)ᴴ * queryPrefix G Q j = 1 := by
  simp only [queryPrefix, Matrix.conjTranspose_mul]
  rw [Matrix.mul_assoc, ← Matrix.mul_assoc Qᴴ, hQ, Matrix.one_mul]
  exact word_isometry G Q hG hQ j

/-- Telescoping differentiated gate words give the physical queryPrefix response. -/
theorem word_variation_response (G : ℕ → Matrix h h ℂ) (Q H : Matrix h h ℂ)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hQ : Qᴴ * Q = 1) (q : ℕ) :
    (word G Q q)ᴴ * variation G Q (H * Q) q = response G Q H q := by
  induction q with
  | zero => simp [word, variation, response]
  | succ q ih =>
    simp only [word, variation, Matrix.conjTranspose_mul, Matrix.mul_assoc]
    rw [← Matrix.mul_assoc (G (q+1))ᴴ, hG, Matrix.one_mul]
    rw [Matrix.mul_add, Matrix.mul_add]
    have hx : (word G Q q)ᴴ * (Qᴴ * (Q * variation G Q (H*Q) q)) =
        (word G Q q)ᴴ * variation G Q (H*Q) q := by
      rw [← Matrix.mul_assoc Qᴴ, hQ, Matrix.one_mul]
    rw [hx, ih]
    simp only [response, Finset.sum_range_succ, queryPrefix, Matrix.conjTranspose_mul,
      Matrix.mul_assoc]
    rw [add_comm]

/-- q-unitality is derived for every word, including q=0. -/
theorem response_one (G : ℕ → Matrix h h ℂ) (Q : Matrix h h ℂ)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hQ : Qᴴ * Q = 1) (q : ℕ) :
    response G Q 1 q = (q : ℂ) • (1 : Matrix h h ℂ) := by
  simp only [response, Matrix.mul_one, prefix_isometry G Q hG hQ]
  ext i j
  simp [Matrix.sum_apply, Matrix.smul_apply, Matrix.one_apply]


/-- The first coefficient is also the formal derivative evaluated at t=0, entrywise. -/
theorem polynomial_word_derivative_at_zero (G : ℕ → Matrix h h ℂ)
    (Q D : Matrix h h ℂ) (q : ℕ) (a b : h) :
    ((word (fun j => constantMatrix (G j)) (perturbedOracle Q D) q) a b).derivative.eval 0 =
      variation G Q D q a b := by
  have hp := congrFun (congrFun (polynomial_word_coeff_one G Q D q) a) b
  simpa [coeffMatrix, ← Polynomial.coeff_zero_eq_eval_zero, Polynomial.coeff_derivative] using hp

/-- The tangent insertion is complex-linear in its direction. -/
theorem variation_smul (G : ℕ → Matrix h h ℂ) (Q D : Matrix h h ℂ)
    (z : ℂ) (q : ℕ) : variation G Q (z • D) q = z • variation G Q D q := by
  induction q with
  | zero => simp [variation]
  | succ q ih =>
    simp only [variation, ih, Matrix.smul_mul, Matrix.mul_smul, ← smul_add]

/-- The iH oracle tangent has the manuscript's -i logarithmic-response normalization. -/
theorem word_i_variation_response (G : ℕ → Matrix h h ℂ) (Q H : Matrix h h ℂ)
    (hG : ∀ j, (G j)ᴴ * G j = 1) (hQ : Qᴴ * Q = 1) (q : ℕ) :
    (-Complex.I) • ((word G Q q)ᴴ * variation G Q (Complex.I • (H * Q)) q) =
      response G Q H q := by
  rw [variation_smul, Matrix.mul_smul, smul_smul]
  simp only [neg_mul, Complex.I_mul_I, neg_neg, one_smul]
  exact word_variation_response G Q H hG hQ q

end S4Word


==> anc/lean/cache_modules.txt <==
Mathlib.Algebra.Polynomial.Coeff
Mathlib.Algebra.Polynomial.Derivative
Mathlib.Algebra.Polynomial.Eval.Coeff
Mathlib.Algebra.Polynomial.Roots
Mathlib.Analysis.CStarAlgebra.Basic
Mathlib.Analysis.CStarAlgebra.Matrix
Mathlib.Analysis.Calculus.ContDiff.Operations
Mathlib.Analysis.Calculus.Deriv.Add
Mathlib.Analysis.Calculus.Deriv.Mul
Mathlib.Analysis.Calculus.Deriv.Star
Mathlib.Analysis.Complex.Basic
Mathlib.Analysis.Complex.Polynomial.Basic
Mathlib.Analysis.InnerProductSpace.PiL2
Mathlib.Analysis.InnerProductSpace.Projection.Submodule
Mathlib.Analysis.Matrix.Normed
Mathlib.Analysis.Matrix.Order
Mathlib.Analysis.Matrix.Spectrum
Mathlib.Analysis.Normed.Module.FiniteDimension
Mathlib.Analysis.Real.Sqrt
Mathlib.Analysis.SpecialFunctions.ExpDeriv
Mathlib.Basic.Complex.Basic
Mathlib.Basic.Complex.BigOperators
Mathlib.Data.Matrix.Block
Mathlib.Data.Matrix.ColumnRowPartitioned
Mathlib.LinearAlgebra.Eigenspace.Triangularizable
Mathlib.LinearAlgebra.Matrix.Adjugate
Mathlib.LinearAlgebra.Matrix.Charpoly.Coeff
Mathlib.LinearAlgebra.Matrix.ConjTranspose
Mathlib.LinearAlgebra.Matrix.DotProduct
Mathlib.LinearAlgebra.Matrix.Kronecker
Mathlib.LinearAlgebra.Matrix.Notation
Mathlib.LinearAlgebra.Matrix.Rank
Mathlib.LinearAlgebra.Matrix.ToLin
Mathlib.LinearAlgebra.Matrix.Trace
Mathlib.LinearAlgebra.TensorProduct.Matrix
Mathlib.Logic.Equiv.Fin.Basic
Mathlib.Tactic.FieldSimp
Mathlib.Tactic.FinCases
Mathlib.Tactic.Linarith
Mathlib.Tactic.LinearCombination
Mathlib.Tactic.NormNum
Mathlib.Tactic.Ring
Mathlib.Topology.Instances.Matrix
Mathlib.Topology.MetricSpace.Pseudo.Basic


==> anc/lean/checks/AbstractBell.log <==
'Paper2AbstractBell.basis' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AbstractBell.bellKet' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AbstractBell.bellBra' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AbstractBell.evaluation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AbstractBell.coevaluation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AbstractBell.bellBra_basis' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AbstractBell.evaluation_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AbstractBell.coevaluation_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AbstractBell.abstract_bell_reshaping' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AbstractBell.abstract_bell_inverse_reshaping' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.bellBra_basis._simp_1_4 [propext]
GENERATED_AUDIT Paper2AbstractBell.bellKet [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.evaluation._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.abstract_bell_inverse_reshaping [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT dotProductBilin.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.bellBra.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.coevaluation._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.coevaluation_matrix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.bellBra_basis [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.abstract_bell_reshaping [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.coevaluation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.basis [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.coevaluation._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.bellBra [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.bellKet.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.evaluation_matrix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.evaluation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.coevaluation_matrix._simp_1_3 [propext]
GENERATED_AUDIT Paper2AbstractBell.evaluation_matrix._simp_1_2 [propext]
GENERATED_AUDIT Paper2AbstractBell.evaluation._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.evaluation.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.coevaluation.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.basis.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.bellBra._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.bellBra._proof_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AbstractBell.bellBra._proof_2 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ActualCatalyticClosure.log <==
'Paper2ActualCatalyticClosure.query' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ActualCatalyticClosure.encoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ActualCatalyticClosure.gates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ActualCatalyticClosure.unitary_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ActualCatalyticClosure.query_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ActualCatalyticClosure.unitary_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ActualCatalyticClosure.gates_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ActualCatalyticClosure.encoder_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ActualCatalyticClosure.word_is_closed_circuit' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ActualCatalyticClosure.closure_word' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ActualCatalyticClosure.encoder_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.ActualCatalyticClosure.0.Paper2ActualCatalyticClosure.gates.match_1.eq_4 []
GENERATED_AUDIT Paper2ActualCatalyticClosure.gates.match_1 []
GENERATED_AUDIT _private.ActualCatalyticClosure.0.Paper2ActualCatalyticClosure.gates.match_1.splitter []
GENERATED_AUDIT _private.ActualCatalyticClosure.0.Paper2ActualCatalyticClosure.gates.match_1.eq_2 []
GENERATED_AUDIT Paper2ActualCatalyticClosure.encoder [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ActualCatalyticClosure.query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ActualCatalyticClosure.encoder.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.ActualCatalyticClosure.0.Paper2ActualCatalyticClosure.gates.match_1.eq_3 []
GENERATED_AUDIT Paper2ActualCatalyticClosure.gates.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ActualCatalyticClosure.word_is_closed_circuit [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.ActualCatalyticClosure.0.Paper2ActualCatalyticClosure.gates.match_1.eq_5 []
GENERATED_AUDIT Paper2ActualCatalyticClosure.gates.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ActualCatalyticClosure.gates.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ActualCatalyticClosure.query_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ActualCatalyticClosure.gates.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ActualCatalyticClosure.query.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ActualCatalyticClosure.gates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ActualCatalyticClosure.closure_word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ActualCatalyticClosure.gates.eq_5 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.ActualCatalyticClosure.0.Paper2ActualCatalyticClosure.gates.match_1.eq_1 []
GENERATED_AUDIT Paper2ActualCatalyticClosure.gates_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ActualCatalyticClosure.unitary_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ActualCatalyticClosure.query_unitary._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ActualCatalyticClosure.unitary_mul [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ActualSeedCopies.log <==
'Paper2SeedCopies.actual_seed_copies' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.actual_seed_copies [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ActualTwentySevenImage.log <==
'Paper2ActualTwentySevenImage.SymmetricTraceless' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ActualTwentySevenImage.actual_image_shape' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ActualTwentySevenImage.actual_image_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ActualTwentySevenImage.intrinsic_action_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.ActualTwentySevenImage.0.Paper2ActualTwentySevenImage.raw_image_shape._simp_1_1 [propext,
 Quot.sound]
GENERATED_AUDIT Paper2ActualTwentySevenImage.intrinsic_action_coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ActualTwentySevenImage.actual_image_iff [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.ActualTwentySevenImage.0.Paper2ActualTwentySevenImage.raw_image_shape [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2ActualTwentySevenImage.SymmetricTraceless [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ActualTwentySevenImage.actual_image_shape [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/AdaptiveBounds.log <==
'FinitePure.adaptive_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.adaptive_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.adaptive_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.adaptive_transpose_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.adaptive_inversion_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.adaptive_preparation_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/AdaptiveInterface.log <==
'FinitePure.initialRecord' does not depend on any axioms
'FinitePure.recorded_initial_embedding' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.inclusion_comp' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.embed_comp' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.gram_mulVec_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.inputRecordInclusion' depends on axioms: [propext, Quot.sound]
'FinitePure.adaptiveProgram' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.adaptive_preparation_word' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.adaptive_processing_word' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.embed_comp._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.queryInstruments.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.trajectory.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.embed_comp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.initialRecord []
GENERATED_AUDIT FinitePure.adaptive_processing_word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.inputRecordInclusion [propext, Quot.sound]
GENERATED_AUDIT FinitePure.inputRecordInclusion.eq_1 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.gram_mulVec_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.inclusion_comp._simp_1_1 [propext]
GENERATED_AUDIT FinitePure.adaptiveProgram.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.inputRecordInclusion._proof_2 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.inputRecordInclusion._proof_1 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.adaptiveProgram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.initialRecord._proof_1 []
GENERATED_AUDIT FinitePure.adaptive_preparation_word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.adaptive_preparation_word._proof_1 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.recorded_initial_embedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.inclusion_comp [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/AdaptiveQuery.log <==
'FinitePure.controlled_dilation_right_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.recordGate' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.recordedDilation' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.recordGate_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.recorded_dilation_compose' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.reassociate_query' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.recordGate_query' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.queryInstruments' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.recordedGates' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.adaptive_query_rectangular_word' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.adaptive_fixed_gates_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.adaptive_query_unitary_word' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.adaptive_query_rectangular_word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.adaptive_query_unitary_word._proof_2 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.adaptive_query_unitary_word._proof_1 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.queryInstruments.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.recordGate_query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.recorded_dilation_compose [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.recordGate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.recordedDilation.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.recordGate_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.recordGate.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.recordedGates.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.controlledDilation.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.recordedGates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.reassociate_query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.adaptive_query_unitary_word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.adaptive_fixed_gates_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.queryInstruments [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.recordedDilation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.recordedGates.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.recordGate.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.controlled_dilation_right_mul [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Adjoint.log <==
'Paper2Adjoint.Q' does not depend on any axioms
'Paper2Adjoint.A' does not depend on any axioms
'Paper2Adjoint.r2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.r6' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.r2_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.r6_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.r2_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.r6_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.r2_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.r6_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.T' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.T_hermitian' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.T_traceless' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.inclusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.inclusion_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.bell' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.bell_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.bell_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.inclusion_projector' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.queryRep' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.queryRep_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.queryRep_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.queryRep_bell' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.bell_queryRep' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.R' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.R_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.queryRep_inclusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.R_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.queryRep_inclusion_entries' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.R_entries' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.R_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.R_adjoint_eq_transpose' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.R_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.R_adjoint_parameter' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.R_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.queryRep_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.R_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.realR' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.realR_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.realR_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.realR_adjoint_parameter' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.vectorize' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.bell_vectorize' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Adjoint.traceless_reconstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.R_real [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.bell_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Adjoint.0.Paper2Adjoint.two_conj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.queryRep_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.bell_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.r6_sq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.r6_conj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.R_adjoint_parameter [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.traceless_reconstruction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.r2.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.inclusion_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.realR.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.r2_conj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.T [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.queryRep_inclusion._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.queryRep_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.T_traceless [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.vectorize.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.inclusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.inclusion.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.R_identity [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.realR_ofReal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.T_hermitian [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.vectorize [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.inclusion_projector [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.bell.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.r6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.r2_sq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.queryRep_inclusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.R [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.queryRep_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.r6.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.R_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.T.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.bell [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.R_entries [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.Q []
GENERATED_AUDIT Paper2Adjoint.bell_vectorize [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.R_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.queryRep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.queryRep_inclusion_entries [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.R_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.r2_star [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.bell_queryRep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.r6_star [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.queryRep.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.r2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.r2._proof_1 [propext]
GENERATED_AUDIT Paper2Adjoint.realR [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.A []
GENERATED_AUDIT Paper2Adjoint.R_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.R_adjoint_eq_transpose [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.r6._proof_1 [propext]
GENERATED_AUDIT Paper2Adjoint.realR_adjoint_parameter [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.realR_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.R.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Adjoint.queryRep_bell [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/AdjointCommutant.log <==
'Paper2AdjointCommutant.allowed' depends on axioms: [propext]
'Paper2AdjointCommutant.offweight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AdjointCommutant.scalar_commutant' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointCommutant.allowed.eq_1 [propext]
GENERATED_AUDIT Paper2AdjointCommutant.allowed._proof_1 [propext]
GENERATED_AUDIT _private.AdjointCommutant.0.Paper2AdjointCommutant.scalar_from_weights [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2AdjointCommutant.scalar_commutant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointCommutant.allowed [propext]
GENERATED_AUDIT Paper2AdjointCommutant.offweight._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointCommutant.offweight [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/AdjointIrreducible.log <==
'Paper2AdjointIrreducible.actual_scalar_commutant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AdjointIrreducible.invariant_submodule_trivial' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointIrreducible.actual_scalar_commutant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointIrreducible.invariant_submodule_trivial [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/AdjointMatrixSpace.log <==
'Paper2AdjointMatrixSpace.image_iff_traceless' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AdjointMatrixSpace.action_vectorize' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointMatrixSpace.image_iff_traceless [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointMatrixSpace.action_vectorize [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/AdjointWeights.log <==
'Paper2AdjointWeights.weights0' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AdjointWeights.weights1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AdjointWeights.cycleTable' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AdjointWeights.rotationTable' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AdjointWeights.phase0_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AdjointWeights.phase0_rep' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AdjointWeights.phase1_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AdjointWeights.phase1_rep' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AdjointWeights.cycle_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AdjointWeights.cycle_rep' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AdjointWeights.rotation_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AdjointWeights.rotation_rep' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.cycle_rep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.rotationTable._proof_6 [propext]
GENERATED_AUDIT Paper2AdjointWeights.weights0 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.cycle_rep._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.weights0.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.cycleTable._proof_2 [propext]
GENERATED_AUDIT Paper2AdjointWeights.cycleTable._proof_1 [propext]
GENERATED_AUDIT Paper2AdjointWeights.rotationTable._proof_4 [propext]
GENERATED_AUDIT Paper2AdjointWeights.rotationTable._proof_1 [propext]
GENERATED_AUDIT Paper2AdjointWeights.weights1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.rotation_rep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.rotationTable._proof_7 [propext]
GENERATED_AUDIT Paper2AdjointWeights.cycle_raw [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.rotationTable.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.phase0_rep._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.rotationTable._proof_5 [propext]
GENERATED_AUDIT Paper2AdjointWeights.phase1_raw [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.weights1.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.rotationTable._proof_3 [propext]
GENERATED_AUDIT Paper2AdjointWeights.rotationTable._proof_2 [propext]
GENERATED_AUDIT Paper2AdjointWeights.cycleTable [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.phase0_rep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.phase1_rep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.cycleTable.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.phase1_rep._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.phase0_raw [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.rotationTable [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.rotationTable._proof_8 [propext]
GENERATED_AUDIT Paper2AdjointWeights.rotation_rep._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjointWeights.rotation_raw [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/AdjugateBridge.log <==
'S5AdjugateBridge.Q' does not depend on any axioms
'S5AdjugateBridge.polynomial_zero_off_roots' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5AdjugateBridge.defect' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5AdjugateBridge.defect_shift' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5AdjugateBridge.linear_symmetry_from_invertible' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5AdjugateBridge.adjugate_symmetry_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5AdjugateBridge.quadratic_fixed_prefix' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5AdjugateBridge.Q' does not depend on any axioms
'S5AdjugateBridge.polynomial_zero_off_roots' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5AdjugateBridge.defect' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5AdjugateBridge.defect_shift' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5AdjugateBridge.linear_symmetry_from_invertible' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5AdjugateBridge.adjugate_symmetry_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5AdjugateBridge.quadratic_fixed_prefix' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5AdjugateBridge.quadratic_fixed_prefix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5AdjugateBridge.Q []
GENERATED_AUDIT S5AdjugateBridge.defect [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5AdjugateBridge.adjugate_symmetry_linear [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5AdjugateBridge.linear_symmetry_from_invertible [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5AdjugateBridge.polynomial_zero_off_roots [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5AdjugateBridge.defect.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5AdjugateBridge.defect_shift [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/AdjugateSurjectivity.log <==
'Paper2AdjugateSurjectivity.adjugate_sqrt_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AdjugateSurjectivity.preimage_determinant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AdjugateSurjectivity.invertible_adjugate_preimage' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjugateSurjectivity.preimage_determinant._simp_1_3 [propext]
GENERATED_AUDIT Paper2AdjugateSurjectivity.preimage_determinant._simp_1_4 [propext]
GENERATED_AUDIT Paper2AdjugateSurjectivity.preimage_determinant._simp_1_7 [propext]
GENERATED_AUDIT Paper2AdjugateSurjectivity.preimage_determinant._simp_1_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjugateSurjectivity.preimage_determinant._simp_1_2 [propext]
GENERATED_AUDIT Paper2AdjugateSurjectivity.invertible_adjugate_preimage [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjugateSurjectivity.adjugate_sqrt_inverse [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjugateSurjectivity.preimage_determinant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AdjugateSurjectivity.preimage_determinant._simp_1_1 [propext]
GENERATED_AUDIT Paper2AdjugateSurjectivity.preimage_determinant._simp_1_5 [propext]



==> anc/lean/checks/AnalyticProgram.log <==
'S4Analytic.insert_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.bracket_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.normalization_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.endpoint_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.insert_mul_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.extract' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.extract_eq_output' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.extractedDerivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.extract_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.output_program_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.output_program_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.extract_derivative [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.output_program_derivative [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.output_program_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.extract.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.extractedDerivative.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.endpoint_derivative [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.insert_mul_apply [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.insert_derivative [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.extract_eq_output [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.extractedDerivative [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.extract [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.normalization_derivative [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.bracket_derivative [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/AnalyticProtocol.log <==
'S4Analytic.lifted_direction' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.unitary_preserves_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.prepared_vector_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.response_of_differentiable_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.finite_protocol_response' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.prepared_vector_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.finite_protocol_response [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.response_of_differentiable_endpoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.unitary_preserves_bracket [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.lifted_direction [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/AnalyticTargets.log <==
'S4Analytic.transpose_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.adjoint_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.transpose_logarithmic_response' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.adjoint_logarithmic_response' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.transpose_target_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.inversion_target_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.finite_transpose_response' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.finite_inversion_response' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.finite_inversion_response [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.transpose_logarithmic_response [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.adjoint_logarithmic_response [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.finite_transpose_response [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.transpose_target_derivative [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.transpose_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.adjoint_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.inversion_target_derivative [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/AnalyticWord.log <==
'S4Analytic.MatrixDeriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.VectorDeriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.matrix_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.matrix_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.matrix_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.matrix_transpose' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.matrix_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.matrix_tensor_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.matrix_derivative_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.matrix_derivative_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.word_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Analytic.prepared_vector_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.word_derivative [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.matrix_const [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.MatrixDeriv._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.matrix_derivative_unique [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.matrix_add [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.matrix_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.VectorDeriv [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.matrix_tensor_const [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.matrix_derivative_congr [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.matrix_transpose [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.prepared_vector_derivative [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.MatrixDeriv [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Analytic.matrix_mul [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/AntisymmetricSeed.log <==
'Paper2AntisymmetricSeed.symmetric_antisymmetric_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AntisymmetricSeed.symmetric_component_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AntisymmetricSeed.antisymmetric_coefficient_scalar' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AntisymmetricSeed.antisymmetric_seed_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AntisymmetricSeed.antisymmetric_seed_negative_exchange' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricSeed.symmetric_component_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricSeed.antisymmetric_seed_unique [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricSeed.symmetric_antisymmetric_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricSeed.antisymmetric_seed_negative_exchange [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricSeed.antisymmetric_coefficient_scalar [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/AntisymmetricTrace.log <==
'Paper2AntisymmetricTrace.antisymmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AntisymmetricTrace.antisymmetric_hermitian' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AntisymmetricTrace.antisymmetric_square' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AntisymmetricTrace.antisymmetric_posSemidef' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AntisymmetricTrace.antisymmetric_trace_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AntisymmetricTrace.swap_mul_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AntisymmetricTrace.transpose_choi_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AntisymmetricTrace.swap_transpose_choi_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AntisymmetricTrace.antisymmetric_choi_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2AntisymmetricTrace.source_transpose_trace_inequality' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricTrace.antisymmetric_hermitian [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricTrace.swap_mul_apply [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricTrace.antisymmetric_trace_nonneg [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricTrace.antisymmetric_choi_trace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricTrace.antisymmetric_posSemidef [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricTrace.antisymmetric_square [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricTrace.antisymmetric_trace_nonneg._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricTrace.antisymmetric_posSemidef._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MatrixKetConvention.swap.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricTrace.swap_mul_apply._simp_1_1 [propext]
GENERATED_AUDIT Paper2AntisymmetricTrace.antisymmetric.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricTrace.antisymmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricTrace.swap_transpose_choi_trace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricTrace.source_transpose_trace_inequality [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricTrace.transpose_choi_trace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricTrace.transpose_choi_trace._simp_1_1 [propext, Quot.sound]
GENERATED_AUDIT Paper2AntisymmetricTrace.antisymmetric.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ApproximatePrograms.log <==
'UnrestrictedPrograms.joint' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.joint_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.joint_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.controlled_joint' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.joint_fidelity_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.SU' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.unrestricted_zero_query' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.reversalTarget' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.reversalTarget_transpose' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.reversalTarget_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.unrestricted_time_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.reversalTarget_transpose [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.reversalTarget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.reversalTarget._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.unrestricted_time_reversal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.joint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.joint_fidelity_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.unrestricted_zero_query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.joint.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.reversalTarget_inverse [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.joint_norm [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.joint._proof_1 [propext]
GENERATED_AUDIT UnrestrictedPrograms.joint_inner [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.controlled_joint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.reversalTarget._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.SU [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.controlled_joint.match_1_1 []



==> anc/lean/checks/BellContraction.log <==
'Paper2BellContraction.bell' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2BellContraction.evaluation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2BellContraction.coevaluation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2BellContraction.bell_reshaping' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2BellContraction.bell_inverse_reshaping' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2BellContraction.bell_pairing_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2BellContraction.bell_contraction_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2BellContraction.bell_insertion_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2BellContraction.bell_reshaping [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2BellContraction.evaluation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2BellContraction.coevaluation.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2BellContraction.evaluation.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2BellContraction.bell_pairing_invariant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2BellContraction.bell_inverse_reshaping [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2BellContraction.bell [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2BellContraction.coevaluation.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2BellContraction.evaluation.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2BellContraction.coevaluation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2BellContraction.bell_insertion_inverse [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2BellContraction.bell_contraction_inverse [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHom.unreshape.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2BellContraction.bell.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/BellIdentities.log <==
'Paper2BellIdentities.bell' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2BellIdentities.transpose_trick' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2BellIdentities.bilateral_bell' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2BellIdentities.bell_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2BellIdentities.bell.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2BellIdentities.bilateral_bell [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2BellIdentities.bell_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2BellIdentities.transpose_trick [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2BellIdentities.bell [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2BellIdentities.bell.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/BothDiscardedBounds.log <==
'FinitePure.physicalBothDiscardedChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.both_discarded_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.both_discarded_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.both_discarded_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.both_discarded_transpose_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalBothDiscardedChannel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.both_discarded_preparation_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.both_discarded_inversion_query_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/BothStoppedBounds.log <==
'FinitePure.physicalBothStoppedChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.both_stopped_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.both_stopped_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.both_stopped_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.both_stopped_inversion_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalBothStoppedChannel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.both_stopped_preparation_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.both_stopped_transpose_query_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Budget.log <==
'S4Budget.scalar_one_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Budget.transpose_trace_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Budget.inversion_trace_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Budget.physical_transpose_bound_of_response_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Budget.physical_inversion_bound_of_response_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Budget.inversion_trace_budget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Budget.scalar_one_injective [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Budget.physical_inversion_bound_of_response_formula [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Budget.transpose_trace_budget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Budget.physical_transpose_bound_of_response_formula [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/C4PreparationCircuit.log <==
'Paper2C4PreparationCircuit.initialColumn' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationCircuit.initial_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationCircuit.initial_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationCircuit.liftGate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationCircuit.liftGate_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationCircuit.liftGate_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationCircuit.word_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationCircuit.gates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationCircuit.gates_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationCircuit.word_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationCircuit.actual_three_query_preparation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationCircuit.actual_same_workspace_endpoints' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationCircuit.word_route [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationCircuit.liftGate_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FullPreparation.initialColumn.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationCircuit.initial_route [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationCircuit.initialColumn.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationCircuit.gates_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationCircuit.gates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationCircuit.gates.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationCircuit.actual_same_workspace_endpoints [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationCircuit.word_three [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationCircuit.liftGate_image [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationCircuit.liftGate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationCircuit.actual_three_query_preparation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationCircuit.initialColumn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationCircuit.initial_gram [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/C4PreparationGeometry.log <==
'Paper2C4PreparationGeometry.Physical' does not depend on any axioms
'Paper2C4PreparationGeometry.Old' does not depend on any axioms
'Paper2C4PreparationGeometry.SmallMemory' does not depend on any axioms
'Paper2C4PreparationGeometry.memoryIndex' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationGeometry.memoryPlace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationGeometry.memoryPlace_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationGeometry.place' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationGeometry.place_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationGeometry.inclusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationGeometry.inclusion_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationGeometry.query_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationGeometry.resetPlace' depends on axioms: [propext]
'Paper2C4PreparationGeometry.resetPlace_injective' depends on axioms: [propext]
'Paper2C4PreparationGeometry.resetStorage' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationGeometry.resetStorage_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationGeometry.preparedColumn' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationGeometry.resetStorage_c4' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationGeometry.fixed_reset_decoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2C4PreparationGeometry.prepared_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationGeometry.resetPlace.eq_1 [propext]
GENERATED_AUDIT _private.C4PreparationGeometry.0.Paper2C4PreparationGeometry.resetPlace.match_1.eq_1 []
GENERATED_AUDIT Paper2C4PreparationGeometry.resetPlace._proof_1 [propext]
GENERATED_AUDIT Paper2C4PreparationGeometry.resetPlace.eq_2 [propext]
GENERATED_AUDIT _private.C4PreparationGeometry.0.Paper2C4PreparationGeometry.resetPlace.match_1.splitter []
GENERATED_AUDIT Paper2C4PreparationGeometry.SmallMemory []
GENERATED_AUDIT _private.C4PreparationGeometry.0.Paper2C4PreparationGeometry.resetPlace.match_1.eq_2 []
GENERATED_AUDIT Paper2C4PreparationGeometry.memoryPlace_injective [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationGeometry.memoryPlace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationGeometry.preparedColumn.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationGeometry.query_intertwining._simp_1_4 [propext]
GENERATED_AUDIT Paper2C4PreparationGeometry.resetStorage_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationGeometry.prepared_coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationGeometry.place [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationGeometry.place_injective [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationGeometry.place.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationGeometry.Physical []
GENERATED_AUDIT Paper2C4PreparationGeometry.memoryIndex [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationGeometry.resetPlace [propext]
GENERATED_AUDIT Paper2C4PreparationGeometry.inclusion_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationGeometry.memoryPlace.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationGeometry.resetPlace.match_1 []
GENERATED_AUDIT Paper2C4PreparationGeometry.resetPlace_injective [propext]
GENERATED_AUDIT Paper2C4PreparationGeometry.inclusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationGeometry.Old []
GENERATED_AUDIT Paper2C4PreparationGeometry.resetStorage [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationGeometry.inclusion.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationGeometry.query_intertwining._simp_1_3 [propext]
GENERATED_AUDIT Paper2C4PreparationGeometry.resetStorage_c4._simp_1_6 [propext]
GENERATED_AUDIT Paper2C4PreparationGeometry.fixed_reset_decoder [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationGeometry.preparedColumn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationGeometry.resetStorage_c4._simp_1_7 [propext]
GENERATED_AUDIT Paper2C4PreparationGeometry.resetStorage_c4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationGeometry.query_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2C4PreparationGeometry.resetStorage.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CGComplement.log <==
'Paper2CGComplement.Carrier' does not depend on any axioms
'Paper2CGComplement.Nine' does not depend on any axioms
'Paper2CGComplement.Fifteen' does not depend on any axioms
'Paper2CGComplement.firstNine' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.firstNine_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.coordinateEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.coordinates_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.coordinates_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.standardNine' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.standardFifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.standard_grams' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.standard_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.actual_complement_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.cgFifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.fifteen_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.nine_fifteen_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.nine_fifteen_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.three_fifteen_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.six_fifteen_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.three_six_fifteen_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.projectorFifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.projectorFifteen_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.projectorFifteen_hermitian' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.projectorFifteen_idempotent' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.fifteen_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.cgAll' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.cgAll_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGComplement.cgAll_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.standard_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.coordinateEquiv [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.firstNine.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.cgAll_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.cgFifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.Nine []
GENERATED_AUDIT Paper2CGComplement.cgAll [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.fifteen_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.firstNine_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.standardFifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.nine_fifteen_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.projectorFifteen_eq._abel_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.projectorFifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.projectorFifteen_idempotent [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.projectorFifteen_eq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.three_six_fifteen_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.projectorFifteen.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.cgAll.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.firstNine [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.six_fifteen_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.fifteen_coordinates._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.cgAll_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.standard_grams [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.Fifteen []
GENERATED_AUDIT Paper2CGComplement.coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.three_fifteen_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.coordinates_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.standardNine [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.coordinates_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.coordinateEquiv._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.nine_fifteen_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.projectorFifteen_hermitian [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.coordinates.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.fifteen_coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.actual_complement_exists [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGComplement.Carrier []



==> anc/lean/checks/CGCoordinateEquivalence.log <==
'Paper2CGCoordinateEquivalence.coordinate_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGCoordinateEquivalence.compression_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGCoordinateEquivalence.actual_fifteen_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGCoordinateEquivalence.actual_twentyseven_coordinates' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2CGCoordinateEquivalence.actual_twentyseven_coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGCoordinateEquivalence.actual_fifteen_coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGCoordinateEquivalence.coordinate_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGCoordinateEquivalence.compression_intertwining [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CGFifteen.log <==
'Paper2CGFifteen.carrier_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGFifteen.three_extraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGFifteen.six_extraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGFifteen.projector_commutes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGFifteen.repFifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGFifteen.fifteen_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGFifteen.fifteen_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGFifteen.fifteen_unitary_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGFifteen.fifteen_extraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGFifteen.carrier_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGFifteen.carrier_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGFifteen.fifteen_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGFifteen.fifteen_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGFifteen.fifteen_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGFifteen.fifteen_extraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGFifteen.projector_commutes [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGFifteen.fifteen_unitary_right [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGFifteen.six_extraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGFifteen.repFifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGFifteen.carrier_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGFifteen.fifteen_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGFifteen.carrier_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGFifteen.fifteen_identity [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGFifteen.carrier_identity [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGFifteen.fifteen_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGFifteen.repFifteen.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGFifteen.carrier_unitary._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGFifteen.three_extraction [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CGPartialTrace.log <==
'Paper2CGPartialTrace.queryTrace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGPartialTrace.cgThree_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGPartialTrace.cgSix_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGPartialTrace.three_partial_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGPartialTrace.six_partial_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGPartialTrace.queryTrace_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGPartialTrace.queryTrace_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGPartialTrace.fifteen_partial_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGPartialTrace.fifteen_partial_trace_entries' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.cgSix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGPartialTrace.cgSix_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGPartialTrace.queryTrace_identity [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGPartialTrace.queryTrace_sub [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGPartialTrace.cgThree_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGPartialTrace.fifteen_partial_trace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.CGPartialTrace.0.Paper2CGPartialTrace.k3_conj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGPartialTrace.six_partial_trace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGPartialTrace.queryTrace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.cgThree.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGPartialTrace.fifteen_partial_trace_entries [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGPartialTrace.three_partial_trace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGPartialTrace.queryTrace.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CGSeedTrace.log <==
'Paper2CGSeedTrace.adjointTrace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGSeedTrace.three_seed_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGSeedTrace.six_seed_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGSeedTrace.adjointTrace_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGSeedTrace.adjointTrace_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGSeedTrace.fifteen_seed_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGSeedTrace.fifteen_seed_trace_entries' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGSeedTrace.adjointTrace_identity [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGSeedTrace.fifteen_seed_trace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGSeedTrace.three_seed_trace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGSeedTrace.six_seed_trace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGSeedTrace.adjointTrace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGSeedTrace.fifteen_seed_trace_entries [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGSeedTrace.adjointTrace.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGSeedTrace.adjointTrace_sub [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CGSixTable.log <==
'Paper2CGSixTable.table' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CGSixTable.table_correct' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGSixTable.table.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGSixTable.table_correct [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGSixTable.table._proof_1 [propext]
GENERATED_AUDIT Paper2CGSixTable.table [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CGSixTable.table._proof_2 [propext]



==> anc/lean/checks/CPAdaptive.log <==
'FinitePure.cpBranch' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.observedKraus' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.observedKraus_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.observed_trajectory_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.observed_trajectory_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_instrument_network_kraus' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.observedKraus_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cpBranch._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cpBranch [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.observedKraus.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cpBranch.match_1 []
GENERATED_AUDIT FinitePure.cpBranch._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.observed_trajectory_channel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.observedKraus [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.observed_trajectory_branch [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cpBranch._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cpBranch._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_instrument_network_kraus [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CPBothStoppedBounds.log <==
'FinitePure.physicalCPBothStoppedChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_both_stopped_protocol_kraus' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_both_stopped_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_both_stopped_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_both_stopped_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_both_stopped_protocol_kraus [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalCPBothStoppedChannel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_both_stopped_inversion_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_both_stopped_transpose_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_both_stopped_preparation_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CPMixedBounds.log <==
'FinitePure.CPNoise' does not depend on any axioms
'FinitePure.CPOutcome' does not depend on any axioms
'FinitePure.physicalCPMixedChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_mixed_protocol_kraus' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_mixed_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_mixed_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_mixed_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_mixed_preparation_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_mixed_protocol_kraus [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOutcome []
GENERATED_AUDIT FinitePure.CPNoise []
GENERATED_AUDIT FinitePure.cp_mixed_transpose_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_mixed_inversion_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalCPMixedChannel [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CPMixedInitialBounds.log <==
'FinitePure.physicalCPMixedInitialChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_mixed_initial_protocol_kraus' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_mixed_initial_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_mixed_initial_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_mixed_initial_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_mixed_initial_preparation_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_mixed_initial_protocol_kraus [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalCPMixedInitialChannel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_mixed_initial_inversion_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_mixed_initial_transpose_query_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CPNativeOracleTree.log <==
'FinitePure.CPNativeOracleTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.NativeOracleTree.evaluate_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.CPNativeOracleTree.queryBudget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.CPNativeOracleTree.evaluate' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.CPNativeOracleTree.kraus_tree' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.CPNativeOracleTree.common_workspace' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.queryBudget.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.queryBudget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.queryBudget._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.instrument.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.recOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.brecOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.below [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.queryBudget._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.evaluate._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.brecOn.go [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.query.inj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.kraus_tree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.common_workspace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.query.injEq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.query.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.ctorElim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.instrument.inj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.brecOn.eq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.evaluate._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.instrument.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.evaluate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.noConfusionType [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.evaluate._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.instrument.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.instrument.injEq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.halt.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.halt.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.ctorElimType [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.queryBudget._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.casesOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.instrument [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.query.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.evaluate.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.evaluate_sum [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree._sizeOf_inst [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.ctorIdx [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.query.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree._sizeOf_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPNativeOracleTree.halt [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CPNativeTreeBounds.log <==
'FinitePure.physicalCPNativeTreeChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_native_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_native_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_native_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_native_transpose_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalCPNativeTreeChannel.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.nativeOutputCoordinates.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_native_preparation_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalCPNativeTreeChannel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalNativeTreeChannel.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_native_inversion_query_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CPOracleTree.log <==
'FinitePure.CPOracleTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.evaluate_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.CPOracleTree.queryBudget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.CPOracleTree.evaluate' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.CPOracleTree.kraus_tree' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.instrument.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.instrument.inj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.casesOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.instrument [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.queryBudget._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.halt.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.evaluate._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.brecOn.go [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.ctorElim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.queryBudget._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.instrument.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.instrument.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree._sizeOf_inst [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.instrument.injEq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.ctorIdx [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.evaluate.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.query.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.evaluate_sum [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.ctorElimType [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.recOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.brecOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.below [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.evaluate._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.queryBudget.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.brecOn.eq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree._sizeOf_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.halt [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.halt.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.kraus_tree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.evaluate._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.query.inj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.queryBudget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.queryBudget._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.query.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.query.injEq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.query.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.evaluate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.noConfusionType [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPOracleTree.rec [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CPQuery.log <==
'FinitePure.channel_right_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cpQueryInstruments' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.blockQueryKraus' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_query_block_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.observed_query_instruments' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_query_network_kraus' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_query_network_kraus [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cpQueryInstruments [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cpQueryInstruments._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.observed_query_instruments [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.channel_right_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_query_block_channel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.blockQueryKraus [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CPRectOracleTree.log <==
'FinitePure.heterogeneous_instrument_kraus' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.CPRectOracleTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.RectOracleTree.evaluate_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.CPRectOracleTree.queryBudget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.CPRectOracleTree.evaluate' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.CPRectOracleTree.kraus_tree' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.CPRectOracleTree.common_workspace' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.queryBudget.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.heterogeneous_instrument_kraus [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.queryBudget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.queryBudget._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.instrument.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.recOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.brecOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.below [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.queryBudget._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.evaluate._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.brecOn.go [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.query.inj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.kraus_tree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.common_workspace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.heterogeneous_instrument_kraus._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.query.injEq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.query.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.ctorElim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.instrument.inj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.brecOn.eq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.evaluate._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.instrument.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.evaluate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.noConfusionType [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.instrument.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.instrument.injEq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.evaluate._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.halt.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.halt.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.ctorElimType [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.evaluate_sum [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.instrument [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.query.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.queryBudget._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.casesOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.evaluate.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree._sizeOf_inst [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.ctorIdx [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.query.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree._sizeOf_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.CPRectOracleTree.halt [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CPRectTreeBounds.log <==
'FinitePure.physicalCPRectTreeChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_rectangular_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_rectangular_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_rectangular_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalCPRectTreeChannel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_rectangular_transpose_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalCPRectTreeChannel.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalRectTreeChannel.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_rectangular_preparation_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_rectangular_inversion_query_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CPSelective.log <==
'FinitePure.cpSelectiveInstruments' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.blockSelectiveKraus' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_selective_block_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.observed_selective_instruments' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_selective_network_kraus' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_selective_network_kraus [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cpSelectiveInstruments [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cpSelectiveInstruments._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.blockSelectiveKraus [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.observed_selective_instruments [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_selective_block_channel [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CPTreeBounds.log <==
'FinitePure.physicalCPTreeChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_tree_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_tree_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.cp_tree_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalCPTreeChannel.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_tree_preparation_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_tree_inversion_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalCPTreeChannel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalTreeChannel.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.cp_tree_transpose_query_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Catalyst.log <==
'Paper2Catalyst.Program' does not depend on any axioms
'Paper2Catalyst.Memory' does not depend on any axioms
'Paper2Catalyst.adjoint_frobenius' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Catalyst.c4' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Catalyst.c4_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Catalyst.swapProgram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Catalyst.c4_restoration' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Catalyst.storedC4' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Catalyst.storedC4_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Catalyst.swapMemory' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Catalyst.storedC4_restoration' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Catalyst.storedC4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Catalyst.storedC4.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Catalyst.c4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Catalyst.storedC4_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Catalyst.swapProgram.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Catalyst.c4._proof_2 [propext]
GENERATED_AUDIT _private.Catalyst.0.Paper2Catalyst.inv_sqrt_square [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Catalyst.swapMemory [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Catalyst.c4_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Catalyst.adjoint_frobenius [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Catalyst.c4.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Catalyst.Program []
GENERATED_AUDIT Paper2Catalyst.Memory []
GENERATED_AUDIT Paper2Catalyst.storedC4_restoration [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Catalyst.c4_restoration [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Catalyst.c4._proof_1 [propext]
GENERATED_AUDIT Paper2Catalyst.swapProgram [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CatalystFamily.log <==
'Paper2CatalystFamily.family' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystFamily.paddedFamily' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystFamily.family_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystFamily.padded_family_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystFamily.placement_family' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystFamily.family_preparation_action' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystFamily.encoded_family_preparation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystFamily.familySeedColumn' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystFamily.family_seed_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystFamily.fixed_unitary_family_preparation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystFamily.deterministic_three_query_family' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystFamily.decoded_family_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystFamily.programAction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystFamily.paddedAction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystFamily.placement_full_action' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystFamily.program_family_action' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystFamily.family_seed_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystFamily.zero_weight_independent' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystFamily.zero_query_zero_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.placement_full_action._simp_1_9 [propext]
GENERATED_AUDIT _private.CatalystFamily.0.Paper2CatalystFamily.programAction.match_1.eq_1 [propext]
GENERATED_AUDIT _private.CatalystFamily.0.Paper2CatalystFamily.placement_conjugation [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.fixed_unitary_family_preparation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.CatalystFamily.0.Paper2CatalystFamily.programAction.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2CatalystFamily.programAction._sparseCasesOn_1.else_eq [propext]
GENERATED_AUDIT Paper2CatalystFamily.family_preparation_action [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.CatalystFamily.0.Paper2CatalystFamily.programAction.match_1.splitter [propext]
GENERATED_AUDIT _private.CatalystFamily.0.Paper2Preparation.directRep.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2CatalystFamily.familySeedColumn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.padded_family_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.CatalystFamily.0.Paper2Preparation.directRep.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT _private.CatalystFamily.0.Paper2Preparation.directRep.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2CatalystFamily.programAction.match_1 [propext]
GENERATED_AUDIT Paper2CatalystFamily.programAction._sparseCasesOn_2 [propext]
GENERATED_AUDIT Paper2CatalystFamily.family._proof_1 [propext]
GENERATED_AUDIT Paper2CatalystFamily.program_family_action [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.decoded_family_coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.family.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.family_seed_formula [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.programAction._sparseCasesOn_1 [propext]
GENERATED_AUDIT Paper2CatalystFamily.paddedAction.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.programAction._sparseCasesOn_2.else_eq [propext]
GENERATED_AUDIT _private.CatalystFamily.0.Paper2Preparation.directRep.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT Paper2CatalystFamily.zero_query_zero_weight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.zero_weight_independent [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.CatalystFamily.0.Paper2Preparation.c4Seed72.match_1.eq_2 []
GENERATED_AUDIT Paper2CatalystFamily.familySeedColumn.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.CatalystFamily.0.Paper2Preparation.c4Seed72.match_1.eq_1 []
GENERATED_AUDIT _private.CatalystFamily.0.Paper2CatalystFamily.programAction.match_1.eq_3 [propext]
GENERATED_AUDIT _private.CatalystFamily.0.Paper2Preparation.directRep.match_1.splitter [propext]
GENERATED_AUDIT Paper2CatalystFamily.family [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.programAction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.CatalystFamily.0.Paper2CatalystFamily.paddedAction.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2CatalystFamily.paddedFamily.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.CatalystFamily.0.Paper2CatalystFamily.paddedAction.match_1.splitter [propext]
GENERATED_AUDIT Paper2CatalystFamily.paddedAction.match_1 [propext]
GENERATED_AUDIT Paper2CatalystFamily.encoded_family_preparation._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.programAction.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.CatalystFamily.0.Paper2CatalystFamily.paddedAction.match_1.eq_2 [propext]
GENERATED_AUDIT _private.CatalystFamily.0.Paper2Preparation.directRep.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2CatalystFamily.family_seed_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.encoded_family_preparation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.CatalystFamily.0.Paper2Preparation.c4Seed72.match_1.splitter []
GENERATED_AUDIT Paper2CatalystFamily.programAction.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.CatalystFamily.0.Paper2CatalystFamily.paddedAction.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2CatalystFamily.programAction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.family_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.paddedFamily [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.paddedAction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.deterministic_three_query_family [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.CatalystFamily.0.Paper2CatalystFamily.mul_column [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.paddedAction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.placement_family [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.placement_full_action [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystFamily.paddedAction.eq_2 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CatalystRestoration.log <==
'Paper2CatalystRestoration.exchange' depends on axioms: [propext, Quot.sound]
'Paper2CatalystRestoration.memoryGate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystRestoration.memoryGate_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystRestoration.restoration' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystRestoration.restoration_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalystRestoration.restoration_insert' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystRestoration.restoration_unitary._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystRestoration.restoration [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystRestoration.restoration_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystRestoration.restoration.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystRestoration.exchange [propext, Quot.sound]
GENERATED_AUDIT Paper2CatalystRestoration.restoration_insert._simp_1_5 [propext]
GENERATED_AUDIT Paper2CatalystRestoration.restoration_insert [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystRestoration.restoration_insert._simp_1_4 [propext]
GENERATED_AUDIT Paper2CatalystRestoration.memoryGate.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystRestoration.memoryGate_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalystRestoration.exchange.eq_1 [propext, Quot.sound]
GENERATED_AUDIT Paper2CatalystRestoration.memoryGate [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CatalyticComposition.log <==
'Paper2CatalyticComposition.coordinates' does not depend on any axioms
'Paper2CatalyticComposition.lift' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticComposition.lift_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticComposition.lift_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticComposition.lift_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticComposition.lift_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticComposition.lift_word' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticComposition.insert_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticComposition.lift_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticComposition.known_data_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticComposition.logical' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticComposition.physical' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticComposition.composable_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticComposition.repeated_realization' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticComposition.portCoordinates' does not depend on any axioms
'Paper2CatalyticComposition.portInput' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticComposition.portInput_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticComposition.port_query' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticComposition.port_word' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticComposition.reusable_word' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.portCoordinates []
GENERATED_AUDIT Paper2CatalyticComposition.composable_endpoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.logical.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.lift_endpoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.portCoordinates.eq_1 []
GENERATED_AUDIT Paper2CatalyticComposition.repeated_realization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.known_data_endpoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.lift.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.lift [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.coordinates []
GENERATED_AUDIT Paper2CatalyticComposition.logical [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.lift_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.lift_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.physical [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.lift_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.lift_endpoint._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.coordinates._proof_1 []
GENERATED_AUDIT Paper2QueryComposition.Realizes.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.insert_coordinates._simp_1_2 [propext]
GENERATED_AUDIT Paper2CatalyticComposition.coordinates._proof_2 []
GENERATED_AUDIT Paper2CatalyticComposition.port_query._simp_1_4 [propext]
GENERATED_AUDIT Paper2CatalyticComposition.portInput [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.portInput.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.portInput_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.lift_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.lift_mul._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.physical.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.repeated_realization._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.coordinates.eq_1 []
GENERATED_AUDIT Paper2CatalyticComposition.insert_coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.lift.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.port_word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.reusable_word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.lift_word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticComposition.port_query [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CatalyticComposition.module.json <==
{
  "module": "CatalyticComposition.lean",
  "sha256": "8b1e82737fd493300c70512a0b5d47f38b65ed878b58d56b2a977122abb709c3",
  "exit_code": 0,
  "seconds": 8.402,
  "command": [
    "lean",
    "-s65536",
    "-j1",
    "-DwarningAsError=true",
    "--root=<AUDIT_TAIL>/checks/sources",
    "-o",
    "<AUDIT_TAIL>/checks/build-tail-20261008-014208-405828/CatalyticComposition.olean",
    "<AUDIT_TAIL>/checks/sources/CatalyticComposition.lean"
  ],
  "cwd": "<MATHLIB>",
  "source_scan": "PASS",
  "declarations": [
    {
      "name": "Paper2CatalyticComposition.coordinates",
      "kind": "def",
      "line": 17
    },
    {
      "name": "Paper2CatalyticComposition.lift",
      "kind": "def",
      "line": 23
    },
    {
      "name": "Paper2CatalyticComposition.lift_mul",
      "kind": "theorem",
      "line": 26
    },
    {
      "name": "Paper2CatalyticComposition.lift_adjoint",
      "kind": "theorem",
      "line": 30
    },
    {
      "name": "Paper2CatalyticComposition.lift_one",
      "kind": "theorem",
      "line": 33
    },
    {
      "name": "Paper2CatalyticComposition.lift_isometry",
      "kind": "theorem",
      "line": 36
    },
    {
      "name": "Paper2CatalyticComposition.lift_word",
      "kind": "theorem",
      "line": 39
    },
    {
      "name": "Paper2CatalyticComposition.insert_coordinates",
      "kind": "theorem",
      "line": 46
    },
    {
      "name": "Paper2CatalyticComposition.lift_endpoint",
      "kind": "theorem",
      "line": 54
    },
    {
      "name": "Paper2CatalyticComposition.known_data_endpoint",
      "kind": "theorem",
      "line": 64
    },
    {
      "name": "Paper2CatalyticComposition.logical",
      "kind": "def",
      "line": 72
    },
    {
      "name": "Paper2CatalyticComposition.physical",
      "kind": "def",
      "line": 75
    },
    {
      "name": "Paper2CatalyticComposition.composable_endpoint",
      "kind": "theorem",
      "line": 79
    },
    {
      "name": "Paper2CatalyticComposition.repeated_realization",
      "kind": "theorem",
      "line": 93
    },
    {
      "name": "Paper2CatalyticComposition.portCoordinates",
      "kind": "def",
      "line": 118
    },
    {
      "name": "Paper2CatalyticComposition.portInput",
      "kind": "def",
      "line": 120
    },
    {
      "name": "Paper2CatalyticComposition.portInput_gram",
      "kind": "theorem",
      "line": 123
    },
    {
      "name": "Paper2CatalyticComposition.port_query",
      "kind": "theorem",
      "line": 128
    },
    {
      "name": "Paper2CatalyticComposition.port_word",
      "kind": "theorem",
      "line": 135
    },
    {
      "name": "Paper2CatalyticComposition.reusable_word",
      "kind": "theorem",
      "line": 145
    }
  ],
  "imports": [
    "Program",
    "QueryComposition"
  ],
  "local_dependencies": [
    "Program",
    "QueryComposition"
  ],
  "fresh_olean_sha256": "1cb8da6247350dbc84690c78078d23da7adb99b29fc1dd096f28022a26f2fbb8",
  "public_theorems_lemmas": 14,
  "generated_and_implementation_declarations": [
    "Paper2CatalyticComposition.coordinates._proof_1",
    "Paper2CatalyticComposition.coordinates._proof_2",
    "Paper2CatalyticComposition.coordinates.eq_1",
    "Paper2CatalyticComposition.insert_coordinates._simp_1_2",
    "Paper2CatalyticComposition.lift.congr_simp",
    "Paper2CatalyticComposition.lift.eq_1",
    "Paper2CatalyticComposition.lift_endpoint._simp_1_2",
    "Paper2CatalyticComposition.lift_mul._simp_1_2",
    "Paper2CatalyticComposition.logical.eq_1",
    "Paper2CatalyticComposition.physical.eq_1",
    "Paper2CatalyticComposition.portCoordinates.eq_1",
    "Paper2CatalyticComposition.portInput.eq_1",
    "Paper2CatalyticComposition.port_query._simp_1_4",
    "Paper2CatalyticComposition.repeated_realization._simp_1_1",
    "Paper2QueryComposition.Realizes.congr_simp"
  ],
  "axioms": {
    "Paper2CatalyticComposition.lift": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.lift_mul": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.lift_adjoint": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.lift_one": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.lift_isometry": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.lift_word": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.insert_coordinates": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.lift_endpoint": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.known_data_endpoint": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.logical": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.physical": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.composable_endpoint": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.repeated_realization": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.portInput": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.portInput_gram": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.port_query": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.port_word": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.reusable_word": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.coordinates": [],
    "Paper2CatalyticComposition.portCoordinates": [],
    "Paper2CatalyticComposition.logical.eq_1": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.portCoordinates.eq_1": [],
    "Paper2CatalyticComposition.lift.congr_simp": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.lift_endpoint._simp_1_2": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.coordinates._proof_1": [],
    "Paper2QueryComposition.Realizes.congr_simp": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.insert_coordinates._simp_1_2": [
      "propext"
    ],
    "Paper2CatalyticComposition.coordinates._proof_2": [],
    "Paper2CatalyticComposition.port_query._simp_1_4": [
      "propext"
    ],
    "Paper2CatalyticComposition.portInput.eq_1": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.lift_mul._simp_1_2": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.physical.eq_1": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.repeated_realization._simp_1_1": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticComposition.coordinates.eq_1": [],
    "Paper2CatalyticComposition.lift.eq_1": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ]
  },
  "missing_audits": [],
  "nonstandard_axioms": {},
  "passed": true,
  "public_packaging": {
    "original_record_sha256": "913af71caa8ecbf0a65c7e94cb4124f27a5ff05bec0e7b13f76884ec621abea8",
    "scientific_execution": "Previously recorded run; no scientific execution was performed for this repackaging.",
    "normalization": "Only recorded host execution paths are normalized. Scientific results are unchanged."
  }
}


==> anc/lean/checks/CatalyticInverse.log <==
'Paper2CatalyticInverse.fresh' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticInverse.fresh_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticInverse.swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticInverse.swap_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticInverse.swap_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticInverse.swap_conjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticInverse.transpose_pair_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticInverse.circuit' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticInverse.inverse_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticInverse.circuit_realization' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticInverse.regroup' does not depend on any axioms
'Paper2CatalyticInverse.program' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticInverse.program_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticInverse.program_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticInverse.query_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticInverse.word_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CatalyticInverse.eight_query_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.word_coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.circuit [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.fresh._proof_1 [propext]
GENERATED_AUDIT Paper2CatalyticInverse.query_coordinates._simp_1_2 [propext]
GENERATED_AUDIT Paper2CatalyticInverse.fresh.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.swap_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.program_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.inverse_endpoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.fresh [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.regroup []
GENERATED_AUDIT Paper2CatalyticInverse.circuit_realization._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.swap_conjugate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.program_coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.regroup.eq_1 []
GENERATED_AUDIT Paper2CatalyticInverse.transpose_pair_inverse [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.query_coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.fresh_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.swap.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.circuit_realization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.swap_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.swap [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.circuit.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.program.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.eight_query_inverse [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CatalyticInverse.program [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CatalyticInverse.module.json <==
{
  "module": "CatalyticInverse.lean",
  "sha256": "0604856286f435a506ae320c43733056a75e393e0da672606cdaa5cad2cc6a0d",
  "exit_code": 0,
  "seconds": 8.751,
  "command": [
    "lean",
    "-s65536",
    "-j1",
    "-DwarningAsError=true",
    "--root=<AUDIT_TAIL>/checks/sources",
    "-o",
    "<AUDIT_TAIL>/checks/build-tail-20261008-014208-405828/CatalyticInverse.olean",
    "<AUDIT_TAIL>/checks/sources/CatalyticInverse.lean"
  ],
  "cwd": "<MATHLIB>",
  "source_scan": "PASS",
  "declarations": [
    {
      "name": "Paper2CatalyticInverse.fresh",
      "kind": "def",
      "line": 20
    },
    {
      "name": "Paper2CatalyticInverse.fresh_gram",
      "kind": "theorem",
      "line": 23
    },
    {
      "name": "Paper2CatalyticInverse.swap",
      "kind": "def",
      "line": 26
    },
    {
      "name": "Paper2CatalyticInverse.swap_gram",
      "kind": "theorem",
      "line": 29
    },
    {
      "name": "Paper2CatalyticInverse.swap_adjoint",
      "kind": "theorem",
      "line": 31
    },
    {
      "name": "Paper2CatalyticInverse.swap_conjugate",
      "kind": "theorem",
      "line": 35
    },
    {
      "name": "Paper2CatalyticInverse.transpose_pair_inverse",
      "kind": "theorem",
      "line": 41
    },
    {
      "name": "Paper2CatalyticInverse.circuit",
      "kind": "def",
      "line": 50
    },
    {
      "name": "Paper2CatalyticInverse.inverse_endpoint",
      "kind": "theorem",
      "line": 54
    },
    {
      "name": "Paper2CatalyticInverse.circuit_realization",
      "kind": "theorem",
      "line": 82
    },
    {
      "name": "Paper2CatalyticInverse.regroup",
      "kind": "def",
      "line": 101
    },
    {
      "name": "Paper2CatalyticInverse.program",
      "kind": "def",
      "line": 103
    },
    {
      "name": "Paper2CatalyticInverse.program_normalized",
      "kind": "theorem",
      "line": 105
    },
    {
      "name": "Paper2CatalyticInverse.program_coordinates",
      "kind": "theorem",
      "line": 109
    },
    {
      "name": "Paper2CatalyticInverse.query_coordinates",
      "kind": "theorem",
      "line": 116
    },
    {
      "name": "Paper2CatalyticInverse.word_coordinates",
      "kind": "theorem",
      "line": 123
    },
    {
      "name": "Paper2CatalyticInverse.eight_query_inverse",
      "kind": "theorem",
      "line": 135
    }
  ],
  "imports": [
    "CatalyticComposition",
    "Completion",
    "FourQueryCatalyst",
    "Placement",
    "TensorPorts",
    "Wedge"
  ],
  "local_dependencies": [
    "CatalyticComposition",
    "Completion",
    "FourQueryCatalyst",
    "Placement",
    "TensorPorts",
    "Wedge"
  ],
  "fresh_olean_sha256": "9e267fc82af70e190d37081ab1cf3e89b837afa0a9aeeb7084685b484ec203c0",
  "public_theorems_lemmas": 12,
  "generated_and_implementation_declarations": [
    "Paper2CatalyticInverse.circuit.eq_1",
    "Paper2CatalyticInverse.circuit_realization._simp_1_1",
    "Paper2CatalyticInverse.fresh._proof_1",
    "Paper2CatalyticInverse.fresh.eq_1",
    "Paper2CatalyticInverse.program.eq_1",
    "Paper2CatalyticInverse.query_coordinates._simp_1_2",
    "Paper2CatalyticInverse.regroup.eq_1",
    "Paper2CatalyticInverse.swap.eq_1"
  ],
  "axioms": {
    "Paper2CatalyticInverse.fresh": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.fresh_gram": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.swap": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.swap_gram": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.swap_adjoint": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.swap_conjugate": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.transpose_pair_inverse": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.circuit": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.inverse_endpoint": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.circuit_realization": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.program": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.program_normalized": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.program_coordinates": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.query_coordinates": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.word_coordinates": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.eight_query_inverse": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.regroup": [],
    "Paper2CatalyticInverse.fresh._proof_1": [
      "propext"
    ],
    "Paper2CatalyticInverse.query_coordinates._simp_1_2": [
      "propext"
    ],
    "Paper2CatalyticInverse.fresh.eq_1": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.circuit_realization._simp_1_1": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.regroup.eq_1": [],
    "Paper2CatalyticInverse.swap.eq_1": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.circuit.eq_1": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2CatalyticInverse.program.eq_1": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ]
  },
  "missing_audits": [],
  "nonstandard_axioms": {},
  "passed": true,
  "public_packaging": {
    "original_record_sha256": "4b9490426a84f16a50b2aa4513c7fc299694c9109a62c7b158f5f2a68a2a340b",
    "scientific_execution": "Previously recorded run; no scientific execution was performed for this repackaging.",
    "normalization": "Only recorded host execution paths are normalized. Scientific results are unchanged."
  }
}


==> anc/lean/checks/ChannelBounds.log <==
'FinitePure.routedProtocolMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.routed_channel_transpose_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.routed_channel_inversion_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.routed_channel_transpose_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.routedProtocolMap [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.routed_channel_inversion_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Choi.log <==
'S45.antisymmetric_sum_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.saturated_choi_antisymmetric_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.kraus_antisymmetric_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.saturated_kraus_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.kraus_choi_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.kraus_choi_posSemidef' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.transpose_response_choi' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.inversion_response_choi' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.pairwise_sum_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.transpose_trace_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.inversion_trace_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.qform_sub_basis' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.choiTop_antisymmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.choiInv_bell' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.qform' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.choiTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.choiInv' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.qform_sub_basis' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.choiTop_antisymmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.bell' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.choiInv_bell' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.pairwise_sum_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.transpose_trace_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.inversion_trace_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.choi' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.krausResponse' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.kraus_choi_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.kraus_choi_posSemidef' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.transpose_response_choi' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.inversion_response_choi' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.antisymmetric_sum_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.saturated_choi_antisymmetric_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.kraus_antisymmetric_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.saturated_kraus_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.saturated_kraus_symmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.choi [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.kraus_choi_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.choi.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.pairwise_sum_bound._simp_1_2 [propext, Quot.sound]
GENERATED_AUDIT S45.saturated_choi_antisymmetric_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.antisymmetric_sum_identity._simp_1_1 [propext, Quot.sound]
GENERATED_AUDIT S45.qform_sub_basis [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.kraus_antisymmetric_sum [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.choiTop [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.choiTop.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.transpose_response_choi._simp_1_3 [propext]
GENERATED_AUDIT S45.kraus_choi_posSemidef [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.choiTop_antisymmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.inversion_trace_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.krausResponse.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.bell [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.qform [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.bell.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.qform.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.choiInv [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.antisymmetric_sum_identity._simp_1_2 [propext, Quot.sound]
GENERATED_AUDIT S45.transpose_trace_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.bell.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.antisymmetric_sum_identity [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.inversion_response_choi [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.krausResponse [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.pairwise_sum_bound._simp_1_1 [propext, Quot.sound]
GENERATED_AUDIT S45.inversion_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.pairwise_sum_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.choiInv_bell [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.choiTop.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.choiInv.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.inversion_response_choi._simp_1_3 [propext]
GENERATED_AUDIT S45.transpose_response_choi [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.transpose_query_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ChoiInstrument.log <==
'Paper2ChoiInstrument.channel_flatten' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ChoiInstrument.kraus_of_finite_instrument' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ChoiInstrument.kraus_of_finite_instrument [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ChoiInstrument.channel_flatten [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ChoiKraus.log <==
'Paper2ChoiKraus.positive_factorization' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ChoiKraus.choi' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ChoiKraus.factorKraus' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ChoiKraus.factorKraus_choi' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ChoiKraus.choi_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ChoiKraus.kraus_of_positive_choi' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ChoiKraus.completeness_of_trace_preserving' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ChoiKraus.amplify' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ChoiKraus.bellColumn' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ChoiKraus.bell_block' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ChoiKraus.amplify_bell' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ChoiKraus.kraus_of_ancilla_positive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ChoiKraus.CompletelyPositive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2ChoiKraus.choi [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ChoiKraus.kraus_of_ancilla_positive [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ChoiKraus.amplify_bell [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ChoiKraus.bellColumn.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ChoiKraus.bellColumn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ChoiKraus.positive_factorization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ChoiKraus.completeness_of_trace_preserving [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ChoiKraus.amplify [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ChoiKraus.factorKraus_choi [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ChoiKraus.kraus_of_positive_choi [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ChoiKraus.CompletelyPositive [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ChoiKraus.bellColumn.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ChoiKraus.bell_block [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ChoiKraus.choi_injective [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ChoiKraus.factorKraus [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Closure.log <==
'Paper2Lean.catalytic_closure' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.reverse_two_query_encoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.physical_flip_on_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.physical_midpoint_flip' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.swap_doubleKet' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.swapCoordinates_involutive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.restore_transposed_catalyst' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.restoreCoordinates_involutive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.endpoint_tensor_reference' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.endpoint_on_joint_input' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.doubleKet' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.swapCoordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.swap_doubleKet' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.swapCoordinates_involutive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.catalystCoordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.restoreCoordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.restore_transposed_catalyst' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.restoreCoordinates_involutive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.physical_flip_on_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.physical_midpoint_flip' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.catalytic_closure' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.reverse_two_query_encoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.endpoint_tensor_reference' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.endpoint_on_joint_input' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.restore_transposed_catalyst [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.catalystCoordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.endpoint_tensor_reference [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.physical_midpoint_flip [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.physical_flip_on_image [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.endpoint_on_joint_input [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.swapCoordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.catalytic_closure [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.doubleKet [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.reverse_two_query_encoder [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.restoreCoordinates_involutive [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.restoreCoordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.swap_doubleKet [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.swapCoordinates_involutive [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CoisometryRecovery.log <==
'Paper2CoisometryRecovery.recover_of_equal_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CoisometryRecovery.actual_fixed_merge_connection' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CoisometryRecovery.actual_fixed_merge_connection [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CoisometryRecovery.actual_fixed_merge_connection._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CoisometryRecovery.recover_of_equal_gram [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CombinedDiscarded.log <==
'FinitePure.paddedDiscardEquiv' depends on axioms: [propext, Quot.sound]
'FinitePure.paddedDiscard_reduction' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.padded_preparation_discard_density' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.padded_preparation_discard_density [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.paddedDiscard_reduction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.paddedDiscardEquiv [propext, Quot.sound]



==> anc/lean/checks/CommonWorkspace.log <==
'Paper2CommonWorkspace.inclusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CommonWorkspace.inclusion_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CommonWorkspace.embed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CommonWorkspace.embed_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CommonWorkspace.query_commutes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CommonWorkspace.liftGate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CommonWorkspace.liftGate_intertwines' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CommonWorkspace.liftGate_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CommonWorkspace.word_intertwines' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CommonWorkspace.insert_embeds' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CommonWorkspace.endpoint_embeds' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommonWorkspace.inclusion.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommonWorkspace.embed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommonWorkspace.insert_embeds [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommonWorkspace.inclusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommonWorkspace.query_commutes._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommonWorkspace.query_commutes [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommonWorkspace.embed_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommonWorkspace.liftGate_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommonWorkspace.liftGate_intertwines [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommonWorkspace.liftGate.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommonWorkspace.embed.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommonWorkspace.embed_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommonWorkspace.inclusion.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommonWorkspace.inclusion_gram._simp_1_2 [propext]
GENERATED_AUDIT Paper2CommonWorkspace.endpoint_embeds [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommonWorkspace.inclusion_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommonWorkspace.liftGate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommonWorkspace.embed.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommonWorkspace.word_intertwines [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CommutantMultiplicity.log <==
'Paper2CommutantMultiplicity.copyTensor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CommutantMultiplicity.multiplicityMatrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CommutantMultiplicity.copyTensor_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CommutantMultiplicity.copyTensor_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CommutantMultiplicity.commuting_action_on_copies' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CommutantMultiplicity.copyTensor_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CommutantMultiplicity.multiplicityMatrix_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommutantMultiplicity.copyTensor.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommutantMultiplicity.copyTensor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommutantMultiplicity.copyTensor_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommutantMultiplicity.commuting_action_on_copies [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommutantMultiplicity.copyTensor_left [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommutantMultiplicity.multiplicityMatrix_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommutantMultiplicity.copyTensor_right [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommutantMultiplicity.multiplicityMatrix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CommutantMultiplicity.multiplicityMatrix_unitary._simp_1_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CompactPrograms.log <==
'UnrestrictedPrograms.special_unitary_closed' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.special_unitary_compact' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.finite_special_unitary_net' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.special_unitary_closed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.finite_special_unitary_net._simp_1_1 [propext]
GENERATED_AUDIT UnrestrictedPrograms.special_unitary_compact [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.finite_special_unitary_net [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.finite_special_unitary_net._simp_1_2 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CompatibleBasis.log <==
'Paper2CompatibleBasis.Compatible' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CompatibleBasis.fundamental_compatible' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CompatibleBasis.conjugate_fundamental_compatible' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CompatibleBasis.symmetric_compatible' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CompatibleBasis.conjugate_compatible' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CompatibleBasis.conjugate_symmetric_compatible' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CompatibleBasis.compatible_seed_constraint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CompatibleBasis.compatible_bell_correspondence' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CompatibleBasis.conjugate_compatible [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CompatibleBasis.compatible_bell_correspondence [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CompatibleBasis.conjugate_symmetric_compatible [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CompatibleBasis.compatible_seed_constraint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CompatibleBasis.fundamental_compatible [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CompatibleBasis.Compatible [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CompatibleBasis.symmetric_compatible [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CompatibleBasis.conjugate_fundamental_compatible [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Completion.log <==
'Paper2Completion.prescribed_subspace_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Completion.unitary_between_embeddings' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Completion.unitary_between_parameterized_embeddings' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Completion.gram_preserves_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Completion.gramIsometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Completion.gramIsometry_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Completion.unitary_between_gram_matrices' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Completion.matrix_unitary_completion' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Completion.matrix_unitary_completion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Completion.prescribed_subspace_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT LinearIsometry.extend.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Completion.gramIsometry._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Completion.gramIsometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Completion.gramIsometry_apply [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Completion.gramIsometry._proof_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Completion.gramIsometry._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Completion.unitary_between_gram_matrices [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Completion.gram_preserves_inner [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Completion.unitary_between_parameterized_embeddings [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Completion.unitary_between_embeddings [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Complexify.log <==
'Paper2Complexify.complexify' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.complexify_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.complexify_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.complexify_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.complexify_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.complexify_smul_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.complexify_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.first_pairings_complex_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.second_pairings_complex_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.source_pair_complex_orthonormal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.firstW' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.firstW_real_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.firstW_real_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.firstW_complex_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.joinColumns' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.combined_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.second_targetB_real_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.second_target_real_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.secondSource' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.secondTarget' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.secondSource_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.secondTarget_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.second_recoupling_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Complexify.second_recoupling_unitary_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.secondTarget_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.secondSource [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.complexify_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.complexify.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.second_pairings_complex_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.secondTarget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.firstW_complex_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.complexify [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.combined_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.firstW [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.second_recoupling_unitary_matrix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.firstW._proof_1 [propext]
GENERATED_AUDIT Paper2Complexify.complexify_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.firstW_real_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.firstW.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.complexify_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.second_target_real_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.secondSource_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.joinColumns.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.firstW._proof_2 [propext]
GENERATED_AUDIT Paper2Complexify.first_pairings_complex_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.firstW_real_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.complexify_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.second_recoupling_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.second_targetB_real_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Complexify.0.Paper2Complexify.v1_u1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.source_pair_complex_orthonormal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.complexify_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.joinColumns [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Complexify.complexify_smul_one [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ConjugateFifteenComplexRep.log <==
'Paper2ConjugateFifteenComplexRep.embedding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenComplexRep.embedding_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenComplexRep.embedding_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenComplexRep.raw_recovery' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenComplexRep.embedding_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenComplexRep.old_image_recovery' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenComplexRep.extension' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenComplexRep.extension_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenComplexRep.extension_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenComplexRep.extension_dual' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenComplexRep.compressedExtension' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenComplexRep.extension_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenComplexRep.compressed_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenComplexRep.compressed_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenComplexRep.extension_SU' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenComplexRep.compressed_SU' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.old_image_recovery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.ConjugateFifteenComplexRep.0.Paper2ConjugateFifteenComplexRep.conjugate_mul [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.extension [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.extension_intertwining._simp_1_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.raw_recovery._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.compressed_SU [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.compressed_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.embedding_raw [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.extension_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.raw_recovery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.extension_SU [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.compressedExtension [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.compressedExtension.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.extension_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.extension.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.embedding_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.embedding.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.compressed_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.embedding_coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.extension_dual [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.extension_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenComplexRep.embedding [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ConjugateFifteenHighestWeight.log <==
'Paper2ConjugateFifteenHighestWeight.highest' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenHighestWeight.highest_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenHighestWeight.highest_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenHighestWeight.coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenHighestWeight.actual_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenHighestWeight.coordinate_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenHighestWeight.extension_highest_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenHighestWeight.upper_fixes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenHighestWeight.coroot1_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenHighestWeight.coroot2_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenHighestWeight.line_transfer' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenHighestWeight.HasHighestWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenHighestWeight.highest_weight_two_one' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenHighestWeight.highest_weight_two_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenHighestWeight.coroot2_weight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenHighestWeight.highest.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenHighestWeight.highest._proof_1 [propext]
GENERATED_AUDIT Paper2ConjugateFifteenHighestWeight.line_transfer [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenHighestWeight.upper_fixes [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenHighestWeight.coroot1_weight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenHighestWeight.coordinate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenHighestWeight.actual_coordinate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenHighestWeight.highest_nonzero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenHighestWeight.coordinate.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenHighestWeight.highest_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenHighestWeight.highest [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenHighestWeight.extension_highest_entry._simp_1_1 [propext]
GENERATED_AUDIT Paper2ConjugateFifteenHighestWeight.coordinate_nonzero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenHighestWeight.HasHighestWeight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenHighestWeight.extension_highest_entry [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ConjugateFifteenIrreducible.log <==
'Paper2ConjugateFifteenIrreducible.conjugate_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenIrreducible.actual_scalar_commutant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ConjugateFifteenIrreducible.invariant_submodule_trivial' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2ConjugateFifteenIrreducible.complex_invariant_submodule_trivial' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenIrreducible.actual_scalar_commutant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.ConjugateFifteenIrreducible.0.Paper2ConjugateFifteenIrreducible.conjugate_mul [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenIrreducible.invariant_submodule_trivial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenIrreducible.conjugate_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.ConjugateFifteenIrreducible.0.Paper2ConjugateFifteenIrreducible.conjugate_twice [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2ConjugateFifteenIrreducible.complex_invariant_submodule_trivial [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/ControlledPrograms.log <==
'UnrestrictedPrograms.ket' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.controlled' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.ket_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.controlled_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.controlled_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.controlled_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.controlled_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.controlled_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.controlled_as_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.controlled_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.fidelity_loss_le_distance_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.matrix_isometry_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedPrograms.close_unitary_fidelity' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.controlled.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.ket_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.controlled_endpoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.controlled [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.ket.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.matrix_isometry_norm._simp_1_1 [Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.controlled_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.controlled_as_sum [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.matrix_isometry_norm [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.controlled_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.controlled.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.controlled_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.ket [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.fidelity_loss_le_distance_sq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.controlled_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.controlled_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT UnrestrictedPrograms.close_unitary_fidelity [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/CoordinatePermutation.log <==
'Paper2CoordinatePermutation.left' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2CoordinatePermutation.right' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CoordinatePermutation.right [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2CoordinatePermutation.left [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Covariance.log <==
'Paper2S123.SpecialUnitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.specialUnitary_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.specialUnitary_transpose' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.specialUnitary_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.specialUnitary_conjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.conjugate_mul_transpose' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.transpose_mul_conjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.TransposeCovariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.seed_reconstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.seed_constraint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.seed_uniqueness' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.zero_seed_zero_family' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.fixed_encoding_covariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.adjoint_parameter' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.fixed_flip' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.transpose_target_covariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.query_update_covariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.seed_gram_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.seed_gram_commutes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.gram_propagation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.qutrit_scalar_commutant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.gram_diagonal_normSq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2S123.uniform_normalization_qutrit' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.SpecialUnitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.seed_gram_invariant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.zero_seed_zero_family [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.specialUnitary_conjugate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.uniform_normalization_qutrit [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.seed_constraint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.specialUnitary_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.qutrit_scalar_commutant._simp_1_4 [propext]
GENERATED_AUDIT Paper2S123.fixed_encoding_covariant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.specialUnitary_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Covariance.0.Paper2S123.cycle3_su [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.seed_reconstruction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Covariance.0.Paper2S123.sign1_su [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.TransposeCovariant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Covariance.0.Paper2S123.sign1.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Covariance.0.Paper2S123.sign0.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.seed_gram_commutes [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.transpose_target_covariant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.qutrit_scalar_commutant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.gram_diagonal_normSq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.query_update_covariant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.seed_gram_commutes._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Covariance.0.Paper2S123.cycle3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.gram_diagonal_normSq._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.adjoint_parameter [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.gram_propagation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.qutrit_scalar_commutant._simp_1_3 [propext]
GENERATED_AUDIT _private.Covariance.0.Paper2S123.sign0_su [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.seed_uniqueness [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.conjugate_mul_transpose [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.SpecialUnitary.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.transpose_mul_conjugate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.SpecialUnitary.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.fixed_flip [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2S123.specialUnitary_transpose [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Covariance.0.Paper2S123.cycle3.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Covariance.0.Paper2S123.sign1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Covariance.0.Paper2S123.sign0 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/DeferredInstrument.log <==
'FinitePure.adaptiveKraus' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.controlledDilation' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.adaptive_kraus_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.controlled_dilation_compose' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.controlled_dilation_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.controlled_dilation_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.adaptive_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.deferred_instrument_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.controlled_dilation_compose [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.adaptiveKraus [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.adaptiveKraus.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.controlledDilation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.adaptive_kraus_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.controlled_dilation_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.controlled_dilation_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.deferred_instrument_channel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.controlledDilation.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.controlled_dilation_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.adaptive_channel [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/DiagonalExtension.log <==
'S5DiagonalExtension.Q' does not depend on any axioms
'S5DiagonalExtension.point' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5DiagonalExtension.conjugate_diagonal_affine' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5DiagonalExtension.point_first_line' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5DiagonalExtension.point_second_line' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5DiagonalExtension.point_third_line' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5DiagonalExtension.diagonal_phases_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5DiagonalExtension.product_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5DiagonalExtension.point_phases_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5DiagonalExtension.defect_diagonal_conjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5DiagonalExtension.point_third_line [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5DiagonalExtension.point_first_line [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5DiagonalExtension.point.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5DiagonalExtension.Q []
GENERATED_AUDIT S5DiagonalExtension.point [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5DiagonalExtension.defect_diagonal_conjugate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5DiagonalExtension.point_second_line [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5DiagonalExtension.product_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5DiagonalExtension.point_phases_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5DiagonalExtension.diagonal_phases_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5DiagonalExtension.conjugate_diagonal_affine [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/DiscardedBounds.log <==
'FinitePure.physicalDiscardedChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.discarded_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.discarded_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.discarded_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.discarded_inversion_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.discarded_transpose_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalDiscardedChannel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.discarded_preparation_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/DiscardedEnvironment.log <==
'FinitePure.partialTrace_tensor_associate' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.discarded_program_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.query_port_program_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.channel_right_rect' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.discardedEnvironmentInstruments' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.discardedEnvironmentInstruments_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.discardedEnvironment_trajectory' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.discardedEnvironment_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.discardedEnvironmentInstruments.match_1 []
GENERATED_AUDIT FinitePure.discardedEnvironmentInstruments.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.partialTrace_tensor_associate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.query_port_program_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.discardedEnvironmentInstruments_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.query_port_program_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.DiscardedEnvironment.0.FinitePure.discardedEnvironmentInstruments.match_1.splitter []
GENERATED_AUDIT FinitePure.discardedEnvironment_channel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.discardedEnvironment_channel._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.discardedEnvironment_trajectory [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.discardedEnvironmentInstruments.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.DiscardedEnvironment.0.FinitePure.discardedEnvironmentInstruments.match_1.eq_1 []
GENERATED_AUDIT FinitePure.discardedEnvironmentInstruments [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.DiscardedEnvironment.0.FinitePure.discardedEnvironmentInstruments.match_1.eq_2 []
GENERATED_AUDIT FinitePure.discardedEnvironmentInstruments.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.channel_right_rect [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.discarded_program_channel [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/DualCG.log <==
'Paper2DualCG.dual' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2DualCG.leftThree' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2DualCG.leftSix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2DualCG.leftFifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2DualCG.leftThree_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2DualCG.leftSix_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2DualCG.leftFifteen_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2DualCG.cgThree_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2DualCG.leftThree_is_adjoint_inclusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2DualCG.leftThree_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2DualCG.dual_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2DualCG.leftSix_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2DualCG.leftFifteen_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2DualCG.leftFifteen._proof_1 [propext]
GENERATED_AUDIT Paper2DualCG.leftFifteen_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2DualCG.leftFifteen.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2DualCG.leftFifteen_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2DualCG.leftSix_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2DualCG.leftSix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2DualCG.leftFifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.DualCG.0.Paper2DualCG.normalized_dual_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2DualCG.leftThree_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2DualCG.cgThree_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2DualCG.leftSix_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.DualCG.0.Paper2DualCG.dual_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.DualCG.0.Paper2DualCG.dual_intertwining._simp_1_2 [propext]
GENERATED_AUDIT Paper2DualCG.leftThree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2DualCG.leftThree._proof_1 [propext]
GENERATED_AUDIT Paper2DualCG.leftThree._proof_2 [propext]
GENERATED_AUDIT Paper2DualCG.leftThree_is_adjoint_inclusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2DualCG.dual [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2DualCG.dual.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2DualCG.dual_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2DualCG.leftSix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2DualCG.leftSix._proof_1 [propext]
GENERATED_AUDIT Paper2DualCG.leftThree_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2DualCG.leftThree.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/DummyRouting.log <==
'FinitePure.dummyRoute' depends on axioms: [propext]
'FinitePure.dummyQuery' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dummyQuery_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dummyQuery_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dummy_power_query_word' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.branchProgram' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dummyQuery_active_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dummyQuery_stopped_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.branchProgram_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.partialTrace_insert' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dummyQuery_power_stopped' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.matrix_power_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.stopped_padding_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.stopped_padding_kraus_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.stopping_time_padding_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyRoute.eq_1 [propext]
GENERATED_AUDIT FinitePure.partialTrace_insert._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.portQuery.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyRoute._proof_1 [propext]
GENERATED_AUDIT FinitePure.branchProgram.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyQuery_stopped_branch [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyQuery.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyQuery_apply [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.branchProgram.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.partialTrace_insert [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyQuery_power_stopped [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyRoute [propext]
GENERATED_AUDIT FinitePure.dummyRoute.match_1 []
GENERATED_AUDIT FinitePure.matrix_power_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.stopped_padding_channel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyQuery_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.stopped_padding_kraus_branch [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyQuery.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyQuery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.branchProgram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyQuery_active_branch [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummy_power_query_word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.stopping_time_padding_channel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.branchProgram_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyRoute.congr_simp [propext, Quot.sound]



==> anc/lean/checks/DummyTensor.log <==
'FinitePure.dummyOrder' does not depend on any axioms
'FinitePure.withDummy' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.withDummy_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.withDummy_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.withDummy_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.withDummy_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.withDummy_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dummyStateMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.withDummy_state' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dummyStateMap_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dummyQuery_state_active' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dummyQuery_state_stopped' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyStateMap_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyQuery_state_stopped [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.withDummy_state._simp_1_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.withDummy [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyQuery_state_stopped._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.withDummy_complete._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.withDummy.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyOrder.eq_1 []
GENERATED_AUDIT FinitePure.dummyQuery_state_active._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyQuery_state_active [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyOrder.match_3 []
GENERATED_AUDIT FinitePure.withDummy_state [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyStateMap [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.withDummy_mul._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyOrder.match_1 []
GENERATED_AUDIT FinitePure.withDummy_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.withDummy.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.withDummy_complete._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.withDummy_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyOrder []
GENERATED_AUDIT FinitePure.withDummy_sum [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.withDummy_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.withDummy_complete._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyOrder._proof_1 []
GENERATED_AUDIT FinitePure.withDummy_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyStateMap.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyOrder._proof_2 []



==> anc/lean/checks/Embedding.log <==
'Paper2Embedding.block_extraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Embedding.block_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Embedding.physicalExtension' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Embedding.physicalExtension_on_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Embedding.physicalExtension_on_complement' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Embedding.physicalExtension_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Embedding.physicalExtension_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Embedding.physicalExtension_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Embedding.physicalExtension_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Embedding.physicalExtension_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Embedding.physicalExtension_on_complement [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Embedding.physicalExtension_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Embedding.physicalExtension.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Embedding.physicalExtension_on_image [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Embedding.physicalExtension [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Embedding.physicalExtension_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Embedding.physicalExtension_on_complement._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Embedding.physicalExtension_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Embedding.block_seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Embedding.block_extraction [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/EncodedTree.log <==
'FinitePure.encodedProcessorKraus' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.encodedProcessor_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.encodedProcessor_trajectory' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.physicalEncodedTreeChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.encoded_tree_channel_compilation' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.encoded_tree_channel_compilation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.encodedProcessorKraus.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.encodedProcessor_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalEncodedTreeChannel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.EncodedTree.0.FinitePure.encodedProcessorKraus.match_1.eq_1 []
GENERATED_AUDIT _private.EncodedTree.0.FinitePure.encodedProcessorKraus.match_1.splitter []
GENERATED_AUDIT _private.EncodedTree.0.FinitePure.encodedProcessorKraus.match_1.eq_2 []
GENERATED_AUDIT FinitePure.encodedProcessor_complete._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.encodedProcessorKraus.match_1 []
GENERATED_AUDIT FinitePure.encodedProcessorKraus.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.encoded_tree_channel_compilation._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.encodedProcessorKraus.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.encodedProcessor_trajectory [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.encodedProcessorKraus [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/EncodedTreeBounds.log <==
'FinitePure.encoded_tree_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.encoded_tree_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.encoded_tree_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.encoded_tree_transpose_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.encoded_tree_preparation_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.encoded_tree_inversion_query_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/EndpointFactorization.log <==
'FinitePure.identity_channel_offdiagonal_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.identity_channel_diagonal_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.identity_channel_diagonal_equal' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.identity_channel_kraus_scalar' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.channel_left_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.unitary_channel_kraus_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.unitary_channel_dilation_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dilation_slice' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.exact_reduced_channel_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dilation_slice [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.identity_channel_kraus_scalar [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.unitary_channel_dilation_factor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.exact_reduced_channel_factor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.unitary_channel_kraus_factor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.channel_left_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.identity_channel_diagonal_equal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.identity_channel_offdiagonal_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.identity_channel_diagonal_gram [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/EnvironmentChannels.log <==
'FinitePure.partialTrace_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.partialTrace_environment_action' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.partialTrace_environment_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.environment_kraus_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.programDensity' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.environmentInput' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.environmentInput_partialTrace' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.mixed_program_environment_semantics' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.carryEnvironment' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.carryEnvironment_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.carryEnvironment_query' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.partialTrace_associate' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.carryEnvironment_action' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.carried_program_data_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.programDensity_dilation' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.two_stage_mixed_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.recordedDilation_data_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.recorded_two_stage_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.carryEnvironment_query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.carryEnvironment [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.environmentInput.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.programDensity_dilation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.carried_program_data_channel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.partialTrace_environment_action [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.carryEnvironment_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.programDensity [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.partialTrace_environment_channel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.partialTrace_sum [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.partialTrace_associate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.programDensity.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.environmentInput_partialTrace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.environmentInput [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.environment_kraus_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.carryEnvironment_action [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.environment_kraus_complete._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.environmentInput_partialTrace._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.recorded_two_stage_channel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.recordedDilation_data_channel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.carryEnvironment.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.partialTrace_environment_action._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.carryEnvironment.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.two_stage_mixed_channel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.mixed_program_environment_semantics [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/EnvironmentTrajectory.log <==
'FinitePure.carryEnvironment_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.carryEnvironment_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.environmentInstruments' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.environmentInstruments_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.environment_query_instrument' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.environment_trajectory' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.environment_trajectory_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.carryEnvironment_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.carryEnvironment_mul._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.environmentInstruments [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.carryEnvironment_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.environmentInstruments_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.environment_query_instrument [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.environment_trajectory [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.environment_trajectory_channel [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ExactBounds.log <==
'S4ExactBounds.transpose_protocol_full_response' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4ExactBounds.inversion_protocol_full_response' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4ExactBounds.exact_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4ExactBounds.exact_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4ExactBounds.transpose_bound_of_pointwise_program' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4ExactBounds.inversion_bound_of_pointwise_program' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4ExactBounds.inversion_bound_of_pointwise_program [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4ExactBounds.exact_transpose_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4ExactBounds.transpose_protocol_full_response [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4ExactBounds.transpose_bound_of_pointwise_program [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4ExactBounds.inversion_protocol_full_response [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4ExactBounds.exact_inversion_query_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ExactPrefix.log <==
'S5ExactPrefix.Q' does not depend on any axioms
'S5ExactPrefix.protocol_first_slice_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5ExactPrefix.protocol_first_slice_symmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5ExactPrefix.Q []



==> anc/lean/checks/ExactStorage.log <==
'S5ExactStorage.Q' does not depend on any axioms
'S5ExactStorage.no_two_preparation_four_processing' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5ExactStorage.no_two_four_of_pointwise_program' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5ExactStorage.no_two_preparation_four_processing [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5ExactStorage.no_two_four_of_pointwise_program [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5ExactStorage.Q []



==> anc/lean/checks/ExplicitFifteenCG.log <==
'Paper2ExplicitFifteenCG.scales' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ExplicitFifteenCG.normalizer' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ExplicitFifteenCG.cg' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ExplicitFifteenCG.change' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ExplicitFifteenCG.normalizer_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ExplicitFifteenCG.cg_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ExplicitFifteenCG.change_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ExplicitFifteenCG.cg_change' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ExplicitFifteenCG.cg_projector' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ExplicitFifteenCG.representation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ExplicitFifteenCG.cg_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ExplicitFifteenCG.representation_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ExplicitFifteenCG.change [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ExplicitFifteenCG.change.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ExplicitFifteenCG.cg_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ExplicitFifteenCG.cg_change [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ExplicitFifteenCG.scales [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ExplicitFifteenCG.normalizer_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ExplicitFifteenCG.normalizer [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ExplicitFifteenCG.representation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ExplicitFifteenCG.cg [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ExplicitFifteenCG.representation.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ExplicitFifteenCG.cg.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ExplicitFifteenCG.normalizer.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ExplicitFifteenCG.cg_projector [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ExplicitFifteenCG.scales.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ExplicitFifteenCG.scales._proof_1 [propext]
GENERATED_AUDIT Paper2ExplicitFifteenCG.representation_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ExplicitFifteenCG.change_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ExplicitFifteenCG.cg_gram [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyActualChannel.log <==
'Paper2FamilyActualChannel.actual_channel_with_reference' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualChannel.actual_channel_with_reference [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualChannel.actual_channel_with_reference._simp_1_3 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyActualClosure.fixedGates.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualChannel.actual_channel_with_reference._simp_1_1 [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/FamilyActualClosure.log <==
'Paper2FamilyActualClosure.G0' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyActualClosure.G1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyActualClosure.G0_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyActualClosure.G1_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyActualClosure.actual_encoder_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyActualClosure.fixedGates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyActualClosure.fixedGates_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyActualClosure.actual_four_query_catalytic_endpoint' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2FamilyActualClosure.actual_four_query_joint_input' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualClosure.actual_four_query_joint_input [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualClosure.G1.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualClosure.G0.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualClosure.G1_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualClosure.G1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualClosure.G0 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualClosure.G0._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyActualClosure.G0_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualClosure.fixedGates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualClosure.actual_four_query_catalytic_endpoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualClosure.actual_encoder_endpoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualClosure.fixedGates_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualClosure.G0._proof_2 [propext]



==> anc/lean/checks/FamilyActualMidpointGate.log <==
'Paper2FamilyActualMidpointGate.gate_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyActualMidpointGate.G2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyActualMidpointGate.G2_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyActualMidpointGate.G2_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyActualMidpointGate.fixedFlip' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyActualMidpointGate.fixedFlip_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyActualMidpointGate.fixedFlip_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyActualMidpointGate.fixedFlip_identity_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualMidpointGate.fixedFlip_identity_seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualMidpointGate.G2_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualMidpointGate.fixedFlip_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualMidpointGate.G2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualMidpointGate.G2_image [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualMidpointGate.gate_exists [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualMidpointGate.G2._proof_2 [propext]
GENERATED_AUDIT Paper2FamilyActualMidpointGate.fixedFlip_image [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualMidpointGate.G2._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyActualMidpointGate.fixedFlip [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyAllocatedIdentity.log <==
'Paper2FamilyAllocatedIdentity.GroupedAllocated' does not depend on any axioms
'Paper2FamilyAllocatedIdentity.allocationMiddle' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyAllocatedIdentity.allocatedSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyAllocatedIdentity.actual_allocated_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyAllocatedIdentity.allocatedSeed.match_1.eq_4 []
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyIdentityInput.groupedSeed.match_1.eq_4 []
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyAllocatedIdentity.allocatedSeed.match_1.eq_6 []
GENERATED_AUDIT Paper2FamilyAllocatedIdentity.allocatedSeed.match_1 []
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyAllocation.rightSplit.match_1.eq_4 [propext]
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyAllocation.rightSplit.match_1.splitter._sparseCasesOn_8 [propext]
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyAllocation.rightSplit.match_1.eq_6 [propext]
GENERATED_AUDIT Paper2FamilyAllocatedIdentity.actual_allocated_seed._simp_1_12 []
GENERATED_AUDIT Paper2FamilyAllocatedIdentity.allocatedSeed.eq_5 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyIdentityInput.groupedSeed.match_1.splitter []
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyAllocation.rightSplit.match_1.eq_1 [propext]
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyAllocatedIdentity.allocatedSeed.match_1.eq_2 []
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyAllocation.rightSplit.match_1.eq_5 [propext]
GENERATED_AUDIT Paper2FamilyAllocatedIdentity.allocatedSeed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocatedIdentity.actual_allocated_seed._simp_1_10 [propext]
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyAllocation.rightSplit.match_1.eq_2 [propext]
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyAllocatedIdentity.allocatedSeed.match_1.eq_1 []
GENERATED_AUDIT Paper2FamilyAllocatedIdentity.allocatedSeed.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocatedIdentity.GroupedAllocated []
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyAllocation.rightSplit.match_1.eq_3 [propext]
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT Paper2FamilyAllocatedIdentity.allocatedSeed.eq_7 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocatedIdentity.allocatedSeed._proof_1 [propext]
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyAllocation.rightSplit.match_1.eq_7 [propext]
GENERATED_AUDIT Paper2FamilyAllocatedIdentity.allocationMiddle.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocatedIdentity.allocatedSeed._proof_2 [propext]
GENERATED_AUDIT Paper2FamilyAllocatedIdentity.allocatedSeed.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocatedIdentity.allocatedSeed.eq_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocatedIdentity.actual_allocated_seed._simp_1_11 [propext]
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyAllocatedIdentity.allocatedSeed.match_1.eq_5 []
GENERATED_AUDIT Paper2FamilyAllocatedIdentity.actual_allocated_seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocatedIdentity.allocatedSeed.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyAllocation.rightSplit.match_1.splitter._sparseCasesOn_7 [propext]
GENERATED_AUDIT Paper2FamilyAllocatedIdentity.allocatedSeed.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyAllocatedIdentity.allocatedSeed.match_1.eq_3 []
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyIdentityInput.groupedSeed.match_1.eq_3 []
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyIdentityInput.groupedSeed.match_1.eq_2 []
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyAllocatedIdentity.allocatedSeed.match_1.splitter []
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyAllocatedIdentity.allocatedSeed.match_1.eq_7 []
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyIdentityInput.groupedSeed.match_1.eq_1 []
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2FamilyAllocation.rightSplit.match_1.splitter [propext]
GENERATED_AUDIT Paper2FamilyAllocatedIdentity.allocationMiddle [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyAllocatedIdentity.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]



==> anc/lean/checks/FamilyAllocation.log <==
'Paper2FamilyAllocation.RightInput' does not depend on any axioms
'Paper2FamilyAllocation.RightAllocated' does not depend on any axioms
'Paper2FamilyAllocation.alpha' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyAllocation.delta' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyAllocation.p' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyAllocation.q' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyAllocation.r' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyAllocation.t' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyAllocation.w' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyAllocation.z' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyAllocation.weights_nonnegative' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyAllocation.pq_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyAllocation.rt_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyAllocation.wz_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyAllocation.rightSplit' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyAllocation.rightSplit_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.rightSplit.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.w [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.w._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyAllocation.w.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.RightAllocated []
GENERATED_AUDIT Paper2FamilyAllocation.q [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.rightSplit.eq_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.rt_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.rightSplit.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.rightSplit.eq_5 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.rightSplit._sparseCasesOn_1.else_eq [propext]
GENERATED_AUDIT Paper2FamilyAllocation.alpha._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyAllocation.rightSplit.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.p.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyAllocation.0.Paper2FamilyAllocation.rightSplit.match_1.eq_7 [propext]
GENERATED_AUDIT _private.FamilyAllocation.0.Paper2FamilyAllocation.rightSplit.match_1.eq_5 [propext]
GENERATED_AUDIT Paper2FamilyAllocation.rightSplit_gram._simp_1_9 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.rightSplit.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.t.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyAllocation.0.Paper2FamilyAllocation.rightSplit.match_1.eq_6 [propext]
GENERATED_AUDIT Paper2FamilyAllocation.weights_nonnegative [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyAllocation.0.Paper2FamilyAllocation.rightSplit.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2FamilyAllocation.q.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.delta._proof_2 [propext]
GENERATED_AUDIT Paper2FamilyAllocation.rightSplit_gram._simp_1_11 [propext]
GENERATED_AUDIT Paper2FamilyAllocation.rightSplit._sparseCasesOn_2.else_eq [propext]
GENERATED_AUDIT Paper2FamilyAllocation.delta._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyAllocation.t [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.rightSplit.eq_7 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyAllocation.0.Paper2FamilyAllocation.rightSplit.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FamilyAllocation.r.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.RightInput []
GENERATED_AUDIT _private.FamilyAllocation.0.Paper2FamilyAllocation.rightSplit.match_1.splitter [propext]
GENERATED_AUDIT _private.FamilyAllocation.0.Paper2FamilyAllocation.rightSplit.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FamilyAllocation.wz_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.rightSplit.match_1 [propext]
GENERATED_AUDIT Paper2FamilyAllocation.rightSplit._sparseCasesOn_2 [propext]
GENERATED_AUDIT _private.FamilyAllocation.0.Paper2FamilyAllocation.rightSplit.match_1.eq_4 [propext]
GENERATED_AUDIT Paper2FamilyAllocation.rightSplit._sparseCasesOn_1 [propext]
GENERATED_AUDIT Paper2FamilyAllocation.p [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.alpha._proof_3 [propext]
GENERATED_AUDIT Paper2FamilyAllocation.q._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyAllocation.alpha._proof_2 [propext]
GENERATED_AUDIT Paper2FamilyAllocation.pq_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.rightSplit_gram._simp_1_10 [propext]
GENERATED_AUDIT Paper2FamilyAllocation.z [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.z.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.delta [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.rightSplit_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.rightSplit [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.r [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.p._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyAllocation.alpha [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyBlockCoordinates.log <==
'Paper2FamilyBlockCoordinates.BlockOutput' does not depend on any axioms
'Paper2FamilyBlockCoordinates.route' does not depend on any axioms
'Paper2FamilyBlockCoordinates.routing' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyBlockCoordinates.routing_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyBlockCoordinates.routing_cogram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyBlockCoordinates.leftAction' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyBlockCoordinates.route []
GENERATED_AUDIT Paper2FamilyBlockCoordinates.BlockOutput []
GENERATED_AUDIT Paper2FamilyBlockCoordinates.routing_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyBlockCoordinates.route.match_1 []
GENERATED_AUDIT Paper2FamilyBlockCoordinates.routing_cogram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyBlockCoordinates.instDecidableEqBlockOutput [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyBlockCoordinates.route._proof_1 []
GENERATED_AUDIT Paper2FamilyBlockCoordinates.route.match_3 []
GENERATED_AUDIT Paper2FamilyBlockCoordinates.leftAction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyBlockCoordinates.routing.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyBlockCoordinates.routing [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyBlockCoordinates.instDecidableEqSecondJoint_familyBlockCoordinates [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyBlockCoordinates.route._proof_2 []



==> anc/lean/checks/FamilyBlockCovariance.log <==
'Paper2FamilyBlockCovariance.regroup' does not depend on any axioms
'Paper2FamilyBlockCovariance.query' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyBlockCovariance.query_routed_action' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyBlockCovariance.blockSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyBlockCovariance.actual_all_oracle_second_query' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyBlockCovariance.actual_all_oracle_second_query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCoordinates.route.match_3.eq_2 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCoordinates.route.match_1.splitter []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCoordinates.route.match_3.splitter []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCoordinates.route.match_1.eq_2 []
GENERATED_AUDIT Paper2FamilyBlockCovariance.instDecidableEqSecondJoint_familyBlockCovariance [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCoordinates.route.match_3.eq_1 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilySecondEncoding.outputCoordinates.match_1.eq_4 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCoordinates.route.match_1.eq_1 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilySecondEncoding.outputCoordinates.match_3.eq_1 []
GENERATED_AUDIT Paper2FamilyBlockCoordinates.route.eq_1 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCoordinates.route.match_3.eq_4 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilySecondEncoding.outputCoordinates.match_1.eq_1 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCovariance.regroup.match_1.eq_4 []
GENERATED_AUDIT Paper2FamilyBlockCovariance.regroup.eq_1 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCovariance.regroup.match_3.eq_3 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilySecondEncoding.outputCoordinates.match_1.eq_2 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT Paper2FamilyBlockCovariance.regroup.match_1 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FamilySecondEncoding.outputCoordinates.eq_1 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCovariance.regroup.match_3.eq_2 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilySecondEncoding.outputCoordinates.match_1.eq_3 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCovariance.regroup.match_1.splitter []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCovariance.regroup.match_3.splitter []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCovariance.regroup.match_1.eq_2 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2FamilyBlockCovariance.instDecidableEqBlockOutput_familyBlockCovariance [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyBlockCovariance.regroup.match_3 []
GENERATED_AUDIT Paper2FamilyBlockCovariance.regroup._proof_2 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCovariance.regroup.match_3.eq_4 []
GENERATED_AUDIT Paper2FamilyBlockCovariance.regroup._proof_1 []
GENERATED_AUDIT Paper2FamilyBlockCovariance.query.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyBlockCovariance.blockSeed.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyBlockCovariance.query_routed_action._simp_1_7 [propext]
GENERATED_AUDIT Paper2FamilyBlockCovariance.query_routed_action._simp_1_6 [propext]
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilySecondEncoding.outputCoordinates.match_3.eq_3 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCoordinates.route.match_1.eq_3 []
GENERATED_AUDIT Paper2FamilyBlockCoordinates.leftAction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilySecondEncoding.outputCoordinates.match_3.eq_2 []
GENERATED_AUDIT Paper2FamilyBlockCovariance.instDecidableEqRoutedOutput_familyBlockCovariance [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyBlockCovariance.blockSeed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCovariance.regroup.match_3.eq_1 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCovariance.regroup.match_1.eq_1 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilySecondEncoding.outputCoordinates.match_3.eq_4 []
GENERATED_AUDIT Paper2FamilyBlockCovariance.regroup []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCoordinates.route.match_1.eq_4 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCoordinates.route.match_3.eq_3 []
GENERATED_AUDIT Paper2FamilyBlockCovariance.query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyBlockCovariance.query_routed_action [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilyBlockCovariance.regroup.match_1.eq_3 []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilySecondEncoding.outputCoordinates.match_1.splitter []
GENERATED_AUDIT _private.FamilyBlockCovariance.0.Paper2FamilySecondEncoding.outputCoordinates.match_3.splitter []



==> anc/lean/checks/FamilyCanonicalEncoding.log <==
'Paper2FamilyCanonicalEncoding.fifteenCG' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCanonicalEncoding.fifteenCG_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCanonicalEncoding.six_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCanonicalEncoding.fifteen_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCanonicalEncoding.fifteenCG_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCanonicalEncoding.rightCG' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCanonicalEncoding.rightCG_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCanonicalEncoding.rightEncoding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCanonicalEncoding.rightEncoding_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCanonicalEncoding.E2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCanonicalEncoding.E2_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCanonicalEncoding.physicalE2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCanonicalEncoding.physicalE2_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyCanonicalEncoding.E2_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyCanonicalEncoding.E2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyCanonicalEncoding.0.Paper2FamilyCanonicalEncoding.conjugate_gram [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyCanonicalEncoding.physicalE2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyCanonicalEncoding.rightEncoding_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyCanonicalEncoding.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT _private.FamilyCanonicalEncoding.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FamilyCanonicalEncoding.fifteenCG_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyCanonicalEncoding.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT Paper2FamilyCanonicalEncoding.six_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyCanonicalEncoding.0.Paper2FamilyCanonicalEncoding.routedDecEq []
GENERATED_AUDIT Paper2FamilyCanonicalEncoding.rightEncoding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyCanonicalEncoding.0.Paper2FamilyCanonicalEncoding.conjugate_mul [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyCanonicalEncoding.E2_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyCanonicalEncoding.rightCG [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyCanonicalEncoding.0.Paper2FamilyCanonicalEncoding.block_gram [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyCanonicalEncoding.0.Paper2FamilyCanonicalEncoding.secondMemoryDecEq []
GENERATED_AUDIT Paper2FamilyCanonicalEncoding.fifteenCG_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyCanonicalEncoding.0.Paper2FamilyCanonicalEncoding.conjugate_action [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyCanonicalEncoding.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FamilyCanonicalEncoding.fifteenCG.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyCanonicalEncoding.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT _private.FamilyCanonicalEncoding.0.Paper2FamilyCanonicalEncoding.secondJointDecEq []
GENERATED_AUDIT Paper2FamilyCanonicalEncoding.physicalE2_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyCanonicalEncoding.0.Paper2FamilyCanonicalEncoding.compose_gram [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyCanonicalEncoding.fifteen_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyCanonicalEncoding.rightCG_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyCanonicalEncoding.fifteenCG [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyCanonicalEncoding.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]



==> anc/lean/checks/FamilyCanonicalGate.log <==
'Paper2FamilyCanonicalGate.actual_fixed_G1' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyCanonicalGate.actual_fixed_G1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyCatalyticClosure.log <==
'Paper2FamilyCatalyticClosure.query' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCatalyticClosure.encoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCatalyticClosure.gates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCatalyticClosure.query_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCatalyticClosure.gates_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCatalyticClosure.encoder_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCatalyticClosure.word_is_closed_circuit' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCatalyticClosure.closure_word' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyCatalyticClosure.closure_joint_input' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyCatalyticClosure.0.Paper2FamilyCatalyticClosure.unitary_mul [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyCatalyticClosure.gates.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyCatalyticClosure.0.Paper2FamilyCatalyticClosure.unitary_adjoint [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyCatalyticClosure.query_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyCatalyticClosure.gates.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyCatalyticClosure.0.Paper2FamilyCatalyticClosure.gates.match_1.eq_1 []
GENERATED_AUDIT Paper2FamilyCatalyticClosure.word_is_closed_circuit [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyCatalyticClosure.gates_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyCatalyticClosure.gates.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyCatalyticClosure.query.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyCatalyticClosure.gates.eq_5 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyCatalyticClosure.gates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyCatalyticClosure.encoder_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyCatalyticClosure.gates.match_1 []
GENERATED_AUDIT Paper2FamilyCatalyticClosure.closure_word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyCatalyticClosure.gates.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyCatalyticClosure.0.Paper2FamilyCatalyticClosure.gates.match_1.eq_3 []
GENERATED_AUDIT Paper2FamilyCatalyticClosure.encoder [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyCatalyticClosure.0.Paper2FamilyCatalyticClosure.gates.match_1.eq_2 []
GENERATED_AUDIT Paper2FamilyCatalyticClosure.query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyCatalyticClosure.0.Paper2FamilyCatalyticClosure.gates.match_1.eq_5 []
GENERATED_AUDIT Paper2FamilyCatalyticClosure.query_unitary._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyCatalyticClosure.closure_joint_input [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyCatalyticClosure.0.Paper2FamilyCatalyticClosure.gates.match_1.eq_4 []
GENERATED_AUDIT Paper2FamilyCatalyticClosure.encoder.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyCatalyticClosure.0.Paper2FamilyCatalyticClosure.gates.match_1.splitter []



==> anc/lean/checks/FamilyCompleteProtocol.log <==
'Paper2FamilyCompleteProtocol.complete_three_plus_four_query_family' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2FamilyCompleteProtocol.complete_three_plus_four_query_channel' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyCompleteProtocol.complete_three_plus_four_query_channel [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyCompleteProtocol.complete_three_plus_four_query_family [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/FamilyEncodingTypes.log <==
'Paper2FamilyEncodingTypes.SecondInput' does not depend on any axioms
'Paper2FamilyEncodingTypes.SecondMemory' does not depend on any axioms
'Paper2FamilyEncodingTypes.SecondJoint' does not depend on any axioms
'Paper2FamilyEncodingTypes.second_dimensions' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyEncodingTypes.SecondJoint []
GENERATED_AUDIT Paper2FamilyEncodingTypes.SecondMemory []
GENERATED_AUDIT Paper2FamilyEncodingTypes.SecondInput []
GENERATED_AUDIT Paper2FamilyEncodingTypes.second_dimensions [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyExtraPhi.log <==
'Paper2FamilyExtraPhi.exchange_seed156' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyExtraPhi.exchange_seed615' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyExtraPhi.exchange_seed1515' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyExtraPhi.seed615_constraint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyExtraPhi.phi156' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyExtraPhi.phi615' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyExtraPhi.phi1515' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyExtraPhi.phi615_reconstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyExtraPhi.phi156_exchange' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyExtraPhi.phi615_exchange' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyExtraPhi.phi1515_exchange' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyExtraPhi.phi156_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyExtraPhi.phi615_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyExtraPhi.phi1515_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyExtraPhi.0.Paper2FamilyExtraPhi.transfer [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.exchange_seed615 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.phi156_exchange [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.phi1515 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.phi156_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.phi615_exchange [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.phi615_reconstruction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyExtraPhi.0.Paper2FamilyExtraPhi.compose_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyExtraPhi.0.Paper2FamilyExtraPhi.exchange_right [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.phi1515.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.phi615_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.exchange_seed1515 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.phi615 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.phi1515_exchange [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.phi156.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.seed615_constraint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.phi1515_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.exchange_seed156 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyExtraPhi.0.Paper2FamilyExtraPhi.exchange_kron [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.phi1515_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.phi615.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.phi615_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.phi156_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyExtraPhi.phi156 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyFifteenCoupling.log <==
'Paper2FamilyFifteenCoupling.coupling' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenCoupling.table' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenCoupling.coupling_table' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenCoupling.coupling_metric_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenCoupling.table.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenCoupling.coupling_table [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenCoupling.table._proof_2 [propext]
GENERATED_AUDIT Paper2FamilyFifteenCoupling.coupling [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenCoupling.coupling.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenCoupling.table [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenCoupling.table._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyFifteenCoupling.coupling_metric_gram [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyFifteenFlipTensor.log <==
'Paper2FamilyFifteenFlipTensor.bell' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenFlipTensor.tensorSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenFlipTensor.tensorSeed_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenFlipTensor.tensorSeed_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenFlipTensor.tensorSeed_change' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenFlipTensor.commonCoordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenFlipTensor.commonCoordinates_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenFlipTensor.actual_common_basis_transport' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenFlipTensor.tensorSeed_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenFlipTensor.tensorSeed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenFlipTensor.commonCoordinates_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenFlipTensor.tensorSeed_change [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenFlipTensor.tensorSeed_entry._simp_1_3 [propext]
GENERATED_AUDIT Paper2FamilyFifteenFlipTensor.commonCoordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenFlipTensor.commonCoordinates.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFifteenFlipTensor.0.Paper2FamilyFifteenFlipTensor.bell_swap [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenFlipTensor.tensorSeed.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenFlipTensor.tensorSeed_swap [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenFlipTensor.commonCoordinates_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenFlipTensor.bell [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenFlipTensor.tensorSeed_swap._simp_1_1 [propext, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenFlipTensor.bell.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenFlipTensor.actual_common_basis_transport [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyFifteenIsometry.log <==
'Paper2FamilyFifteenIsometry.inverseChange_cogram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenIsometry.inverseChange_metric_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenIsometry.inverseChange_transpose_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenIsometry.raw_coupling_factorization' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenIsometry.chosen_coupling_factorization' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenIsometry.chosen_coupling_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenIsometry.fifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenIsometry.fifteen_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenIsometry.fifteen_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenIsometry.fifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenIsometry.fifteen._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyFifteenIsometry.inverseChange_metric_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenIsometry.fifteen.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenIsometry.chosen_coupling_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenIsometry.inverseChange_transpose_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenIsometry.chosen_coupling_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenIsometry.fifteen_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenIsometry.inverseChange_cogram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenIsometry.chosen_coupling_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFifteenIsometry.0.Paper2FamilyFifteenIsometry.gramInv_adjoint [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenIsometry.raw_coupling_factorization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenIsometry.inverseChange_metric_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenIsometry.fifteen_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenIsometry.chosen_coupling_factorization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenIsometry.fifteen._proof_2 [propext]
GENERATED_AUDIT Paper2FamilyFifteenIsometry.raw_coupling_factorization._simp_1_1 [propext]



==> anc/lean/checks/FamilyFifteenMatch.log <==
'Paper2FamilyFifteenMatch.singlet_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenMatch.adjoint_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenMatch.target' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenMatch.extra_first_seed_match' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenMatch.extra_first_seed_match [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFifteenMatch.0.Paper2FamilyFifteenMatch.T_star [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFifteenMatch.0.Paper2FamilyFifteenMatch.transpose_coeff [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenMatch.adjoint_contraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenMatch.target.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenMatch.target._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyFifteenMatch.singlet_contraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenMatch.extra_first_seed_match._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenMatch.target [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenMatch.target.match_1 []



==> anc/lean/checks/FamilyFifteenRealCoordinates.log <==
'Paper2FamilyFifteenRealCoordinates.tensorBasis' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenRealCoordinates.tensorBasis_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenRealCoordinates.tensorBasis_change' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenRealCoordinates.tensorBasis_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenRealCoordinates.decodedFifteen_tensor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenRealCoordinates.realSeed156' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenRealCoordinates.realSeed156_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenRealCoordinates.realSeed156_tensor' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenRealCoordinates.realSeed156_tensor._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenRealCoordinates.tensorBasis_real [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenRealCoordinates.decodedFifteen_tensor._simp_1_1 [propext]
GENERATED_AUDIT Paper2FamilyFifteenRealCoordinates.tensorBasis_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenRealCoordinates.realSeed156_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenRealCoordinates.realSeed156 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenRealCoordinates.realSeed156_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenRealCoordinates.realSeed156_tensor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenRealCoordinates.realSeed156.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenRealCoordinates.tensorBasis_change [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenRealCoordinates.decodedFifteen_tensor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenRealCoordinates.decodedFifteen_tensor._simp_1_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenRealCoordinates.tensorBasis.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenRealCoordinates.tensorBasis [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyFifteenSeed.log <==
'Paper2FamilyFifteenSeed.weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenSeed.rawSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenSeed.seed815' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenSeed.rawSeed_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenSeed.seed815_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenSeed.seed815_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenSeed.extraDecoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenSeed.extraDecoder_cogram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenSeed.extraEncoder_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenSeed.extraDecoder_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenSeed.extra_encoded_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenSeed.extra_decoded_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.seed815_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.extraEncoder_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.seed815_entry._simp_1_3 [propext]
GENERATED_AUDIT Paper2FamilyFifteenSeed.extra_encoded_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.extraDecoder_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.seed815 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.extraDecoder_cogram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.rawSeed_gram._simp_1_2 [propext]
GENERATED_AUDIT Paper2FamilyFifteenSeed.seed815_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.seed815.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.extraDecoder_cogram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.seed815_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.rawSeed_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.extra_decoded_entry._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.extraEncoder_entry._simp_1_3 [propext]
GENERATED_AUDIT _private.FamilyFifteenSeed.0.Paper2FamilyFifteenSeed.weight_squared [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.weight._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyFifteenSeed.rawSeed.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.weight.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.extraEncoding.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.extra_encoded_entry._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFifteenSeed.0.Paper2FamilyFifteenSeed.weight_star [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.rawSeed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.weight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.weight._proof_2 [propext]
GENERATED_AUDIT Paper2FamilyFifteenSeed.extraDecoder [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.extraDecoder.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.extra_decoded_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeed.extraEncoder_entry._simp_1_2 [propext]



==> anc/lean/checks/FamilyFifteenSeedConstraint.log <==
'Paper2FamilyFifteenSeedConstraint.rightFifteen_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenSeedConstraint.realCoupling_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenSeedConstraint.realCoupling_conjugate_intertwining' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2FamilyFifteenSeedConstraint.realCoupling_extraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenSeedConstraint.realSeed1515_constraint' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeedConstraint.realCoupling_extraction._simp_1_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyFifteenSeedConstraint.0.Paper2FamilyFifteenSeedConstraint.conjugate_product [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeedConstraint.realSeed1515_constraint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeedConstraint.realCoupling_extraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeedConstraint.rightFifteen_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFifteenSeedConstraint.0.Paper2FamilyFifteenSeedConstraint.conjugate_tensor [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeedConstraint.realCoupling_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeedConstraint.realCoupling_conjugate_intertwining [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyFifteenSeedConstraint.0.Paper2FamilyFifteenSeedConstraint.conjugate_twice [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeedConstraint.realCoupling_intertwining._simp_1_1 [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/FamilyFifteenSeedFlip.log <==
'Paper2FamilyFifteenSeedFlip.fifteen_tensor_adjoint_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenSeedFlip.decodedFifteen_tensor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenSeedFlip.realSeed1515' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenSeedFlip.realSeed1515_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenSeedFlip.realSeed1515_tensor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenSeedFlip.actual_fifteen_seed_flip' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeedFlip.realSeed1515_tensor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeedFlip.realSeed1515.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeedFlip.realSeed1515_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeedFlip.decodedFifteen_tensor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeedFlip.realSeed1515 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeedFlip.fifteen_tensor_adjoint_apply._simp_1_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeedFlip.fifteen_tensor_adjoint_apply [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeedFlip.actual_fifteen_seed_flip [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenSeedFlip.fifteen_tensor_adjoint_apply._simp_1_2 [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/FamilyFifteenTensor.log <==
'Paper2FamilyFifteenTensor.bend' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenTensor.bend_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenTensor.ambient_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenTensor.chosenRaw_extraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenTensor.chosenRaw_transpose_extraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenTensor.coupling' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFifteenTensor.coupling_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenTensor.coupling_intertwining._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenTensor.bend [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenTensor.bend_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFifteenTensor.0.Paper2FamilyFifteenTensor.ambient_conjugate [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenTensor.ambient_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenTensor.coupling_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenTensor.chosenRaw_extraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenTensor.ambient_unitary._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFifteenTensor.0.Paper2FamilyFifteenTensor.conjugate_mul [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenTensor.chosenRaw_transpose_extraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenTensor.bend_intertwining._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenTensor.bend.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenTensor.coupling.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFifteenTensor.coupling [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyFirstDecoded.log <==
'Paper2FamilyFirstDecoded.retainedState' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstDecoded.scaledOldState' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstDecoded.retained_state_rescaling' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstDecoded.sourceScaling' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstDecoded.rawScaling' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstDecoded.decodedScaling' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstDecoded.scaled_state_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstDecoded.operator_scaling' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstDecoded.old_decoded_rescaling' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstDecoded.query_blocks' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstDecoded.split_initial' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstDecoded.encoded_initial' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstDecoded.actual_decoded_family' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyWeights.scale.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FamilyInitialState.initialState.match_1.eq_1 []
GENERATED_AUDIT Paper2FamilyFirstDecoded.retained_state_rescaling [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.jointCoordinates.eq_1 [propext, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstDecoded.sourceScaling.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FamilyInitialState.initialState.match_1.eq_2 []
GENERATED_AUDIT Paper2FamilyFirstDecoded.rawScaling [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FamilyInitialState.initialState.match_1.splitter []
GENERATED_AUDIT Paper2FamilyFirstDecoded.rawScaling.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FirstEncoding.jointCoordinates.match_1.eq_3 []
GENERATED_AUDIT Paper2FamilyMerge.decoder.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT Paper2FamilyFirstDecoded.instDecidableEqFirstMemory_familyFirstDecoded []
GENERATED_AUDIT Paper2FamilyFirstDecoded.split_initial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FamilyInitialState.initialState.match_1.eq_4 []
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FamilyFirstDecoded.scaledOldState.match_1.splitter []
GENERATED_AUDIT Paper2FamilyFirstDecoded.scaledOldState.match_1 []
GENERATED_AUDIT Paper2FamilyFirstDecoded.sourceScaling [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstDecoded.query_blocks [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FamilyFirstEncoding.jointCoordinates.match_1.splitter []
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FamilyFirstEncoding.jointCoordinates.match_3.eq_2 []
GENERATED_AUDIT Paper2FamilyFirstDecoded.operator_scaling [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstDecoded.query_blocks._simp_1_2 [propext]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FamilyFirstEncoding.jointCoordinates.match_3.splitter []
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FamilyFirstEncoding.jointCoordinates.match_1.eq_2 []
GENERATED_AUDIT Paper2FamilyFirstDecoded.old_decoded_rescaling [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstDecoded.decodedScaling [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FirstEncoding.jointCoordinates.match_3.eq_3 []
GENERATED_AUDIT Paper2FamilyFirstDecoded.scaled_state_matrix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FamilyFirstDecoded.block_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstDecoded.encoded_initial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FamilyInitialState.initialState.match_1.eq_3 []
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FamilyFirstDecoded.block_rows [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FirstEncoding.jointCoordinates.match_3.eq_2 []
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FirstEncoding.jointCoordinates.match_1.splitter []
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FamilyFirstDecoded.row_reindex_mul [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstDecoded.retainedState [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FirstEncoding.jointCoordinates.match_3.splitter []
GENERATED_AUDIT Paper2FamilyFirstDecoded.scaledOldState.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FirstEncoding.jointCoordinates.match_1.eq_2 []
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FirstEncoding.jointCoordinates.match_3.eq_1 []
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FirstEncoding.jointCoordinates.match_1.eq_1 []
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT Paper2FamilyFirstDecoded.scaledOldState.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstDecoded.retainedState.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstDecoded.decodedScaling.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstDecoded.instDecidableEqJoint_familyFirstDecoded []
GENERATED_AUDIT Paper2FamilyFirstDecoded.actual_decoded_family [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FamilyFirstEncoding.jointCoordinates.match_3.eq_1 []
GENERATED_AUDIT Paper2FamilyFirstDecoded.scaledOldState [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstDecoded.split_initial._simp_1_2 [propext]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FamilyFirstEncoding.jointCoordinates.match_1.eq_1 []
GENERATED_AUDIT Paper2FamilyFirstDecoded.query_blocks._simp_1_3 [propext]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FamilyFirstDecoded.scaledOldState.match_1.eq_1 []
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FamilyFirstEncoding.familyE1.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstDecoded.0.Paper2FamilyFirstDecoded.scaledOldState.match_1.eq_2 []



==> anc/lean/checks/FamilyFirstEncoding.log <==
'Paper2FamilyFirstEncoding.Extra' does not depend on any axioms
'Paper2FamilyFirstEncoding.Joint' does not depend on any axioms
'Paper2FamilyFirstEncoding.FirstMemory' does not depend on any axioms
'Paper2FamilyFirstEncoding.FamilyMemory' does not depend on any axioms
'Paper2FamilyFirstEncoding.Physical' does not depend on any axioms
'Paper2FamilyFirstEncoding.eta' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.allocation_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.extraEncoding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.extraEncoding_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.retainedWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.split' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.split_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.familyE1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.familyE1_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.familyMemoryFin' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.firstMemoryFin' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.jointCoordinates' depends on axioms: [propext, Quot.sound]
'Paper2FamilyFirstEncoding.place' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.place_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.physicalPlacement' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.physicalPlacement_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.inputPlacement' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.inputPlacement_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.familyPrescribed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.familyPrescribed_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.storedFamily' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.family_input_placement' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.actual_family_G0' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstEncoding.actual_dimensions' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.family_input_placement._simp_1_4 [propext]
GENERATED_AUDIT Paper2FamilyFirstEncoding.theta._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyFirstEncoding.retainedWeight.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstEncoding.0.Paper2FamilyFirstEncoding.compose_gram [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.jointCoordinates._proof_1 [propext, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.retainedWeight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.instDecidableEqJoint []
GENERATED_AUDIT Paper2FamilyFirstEncoding.retainedWeight.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.storedFamily [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstEncoding.0.Paper2FamilyFirstEncoding.block_gram [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.actual_dimensions [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstEncoding.0.Paper2FamilyFirstEncoding.retainedWeight.match_1.splitter [propext]
GENERATED_AUDIT Paper2FamilyFirstEncoding.split.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.split.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.jointCoordinates._proof_2 [propext, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.retainedWeight._sparseCasesOn_1 [propext]
GENERATED_AUDIT Paper2FamilyFirstEncoding.FamilyMemory []
GENERATED_AUDIT Paper2FamilyFirstEncoding.firstMemoryFin [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.family_input_placement [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.actual_family_G0 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.familyPrescribed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.Extra []
GENERATED_AUDIT Paper2FamilyFirstEncoding.storedFamily.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.jointCoordinates [propext, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.theta [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstEncoding.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT Paper2FamilyFirstEncoding.jointCoordinates.match_1 []
GENERATED_AUDIT Paper2FamilyFirstEncoding.eta [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.physicalPlacement_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.familyE1_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.split_gram._simp_1_7 [propext]
GENERATED_AUDIT _private.FamilyFirstEncoding.0.Paper2FamilyFirstEncoding.conjugate_gram [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.family_input_placement._simp_1_3 [propext]
GENERATED_AUDIT _private.FamilyFirstEncoding.0.Paper2FamilyFirstEncoding.split.match_1.eq_2 []
GENERATED_AUDIT Paper2FamilyFirstEncoding.extraEncoding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.retainedWeight._sparseCasesOn_2.else_eq [propext]
GENERATED_AUDIT Paper2FamilyFirstEncoding.split.match_1 []
GENERATED_AUDIT _private.FamilyFirstEncoding.0.Paper2FamilyFirstEncoding.split.match_1.splitter []
GENERATED_AUDIT _private.FamilyFirstEncoding.0.Paper2FamilyFirstEncoding.split.match_1.eq_1 []
GENERATED_AUDIT Paper2FamilyFirstEncoding.inputPlacement.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.place.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.familyPrescribed_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.jointCoordinates.match_3 []
GENERATED_AUDIT Paper2FamilyFirstEncoding.familyE1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.extraEncoding_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.extraEncoding_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstEncoding.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FamilyFirstEncoding.retainedWeight.match_1 [propext]
GENERATED_AUDIT Paper2FamilyFirstEncoding.retainedWeight._sparseCasesOn_2 [propext]
GENERATED_AUDIT Paper2FamilyFirstEncoding.split [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.familyMemoryFin [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.eta._proof_1 [propext]
GENERATED_AUDIT _private.FamilyFirstEncoding.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT Paper2FamilyFirstEncoding.split_gram._simp_1_8 [propext]
GENERATED_AUDIT Paper2FamilyFirstEncoding.inputPlacement [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.place [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstEncoding.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FamilyFirstEncoding.split_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.retainedWeight._sparseCasesOn_1.else_eq [propext]
GENERATED_AUDIT Paper2FamilyFirstEncoding.inputPlacement_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstEncoding.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2FamilyFirstEncoding.Physical []
GENERATED_AUDIT _private.FamilyFirstEncoding.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT Paper2FamilyFirstEncoding.place_injective [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstEncoding.0.Paper2FamilyFirstEncoding.retainedWeight.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FamilyFirstEncoding.Joint []
GENERATED_AUDIT _private.FamilyFirstEncoding.0.Paper2FamilyFirstEncoding.retainedWeight.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FamilyFirstEncoding.physicalPlacement [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.allocation_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstEncoding.FirstMemory []



==> anc/lean/checks/FamilyFirstQuery.log <==
'Paper2FamilyFirstQuery.extra_first_query_covariance' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstQuery.extra_family_seed_match' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstQuery.extra_first_query' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstQuery.0.Paper2FamilyFirstQuery.encode_entry._simp_1_3 [propext]
GENERATED_AUDIT _private.FamilyFirstQuery.0.Paper2FamilyFirstQuery.encoded_memory [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyFirstQuery.0.Paper2FamilyFirstQuery.queried_memory [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyFirstQuery.0.Paper2FamilyFirstQuery.encode_entry._simp_1_2 [propext]
GENERATED_AUDIT Paper2FamilyFirstQuery.extra_first_query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstQuery.0.Paper2FamilyFirstQuery.encoded_trajectory [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyFirstQuery.0.Paper2FamilyFirstQuery.decoded_action [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstQuery.extra_first_query_covariance [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstQuery.extra_family_seed_match [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstQuery.0.Paper2FamilyFirstQuery.encode [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstQuery.0.Paper2FamilyFirstQuery.encode.congr_simp [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyFirstQuery.0.Paper2FamilyFirstQuery.encoded_memory._simp_1_1 [propext]
GENERATED_AUDIT _private.FamilyFirstQuery.0.Paper2FamilyFirstQuery.encode_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyFirstQuery.0.Paper2FamilyFirstQuery.encode.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyFirstQueryMerge.log <==
'Paper2FamilyFirstQueryMerge.actual_merge' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstQueryMerge.decoded_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyFirstQueryMerge.actual_fixed_G1_first_query' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstQueryMerge.actual_fixed_G1_first_query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstQueryMerge.actual_fixed_G1_first_query._simp_1_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstQueryMerge.decoded_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFirstQueryMerge.instDecidableEqDecoded_familyFirstQueryMerge []
GENERATED_AUDIT Paper2FamilyFirstQueryMerge.instDecidableEqJoint_familyFirstQueryMerge []
GENERATED_AUDIT Paper2FamilyFirstQueryMerge.actual_merge [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyFullGate.log <==
'Paper2FamilyFullGate.actual_fixed_G1_first_query' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyFullGate.actual_fixed_G1_first_query [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyGateOne.log <==
'Paper2FamilyGateOne.actual_fixed_G1' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyGateOne.actual_fixed_G1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyIdentityInput.log <==
'Paper2FamilyIdentityInput.groupedSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyIdentityInput.actual_grouped_identity_input' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyIdentityInput.0.Paper2FamilyIdentityInput.groupedSeed.match_1.splitter []
GENERATED_AUDIT _private.FamilyIdentityInput.0.Paper2FamilyIdentityInput.groupedSeed.match_1.eq_2 []
GENERATED_AUDIT _private.FamilyIdentityInput.0.Paper2FamilyIdentityInput.groupedSeed.match_1.eq_1 []
GENERATED_AUDIT Paper2FamilyInputWeights.six.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyIdentityInput.actual_grouped_identity_input [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputWeights.singlet.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyIdentityInput.0.Paper2FamilySecondEncoding.inputCoordinates.match_3.eq_1 []
GENERATED_AUDIT Paper2FamilyInputWeights.three.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyIdentityInput.0.Paper2FamilySecondEncoding.inputCoordinates.match_1.eq_1 []
GENERATED_AUDIT Paper2FamilyIdentityInput.actual_grouped_identity_input._simp_1_10 [propext]
GENERATED_AUDIT Paper2FamilyIdentityInput.groupedSeed.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyIdentityInput.0.Paper2FamilySecondEncoding.inputCoordinates.match_3.eq_2 []
GENERATED_AUDIT Paper2FamilyIdentityInput.groupedSeed.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyIdentityInput.0.Paper2FamilySecondEncoding.inputCoordinates.match_1.eq_3 []
GENERATED_AUDIT Paper2FamilyIdentityInput.groupedSeed.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyIdentityInput.0.Paper2FamilySecondEncoding.inputCoordinates.match_3.eq_4 []
GENERATED_AUDIT _private.FamilyIdentityInput.0.Paper2FamilyIdentityInput.groupedSeed.match_1.eq_3 []
GENERATED_AUDIT Paper2FamilyIdentityInput.groupedSeed.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyIdentityInput.0.Paper2FamilySecondEncoding.inputCoordinates.match_1.splitter []
GENERATED_AUDIT _private.FamilyIdentityInput.0.Paper2FamilySecondEncoding.inputCoordinates.match_3.splitter []
GENERATED_AUDIT Paper2FamilyIdentityInput.groupedSeed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputWeights.fifteen.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyIdentityInput.0.Paper2FamilySecondEncoding.inputCoordinates.match_1.eq_4 []
GENERATED_AUDIT _private.FamilyIdentityInput.0.Paper2FamilySecondEncoding.inputCoordinates.match_3.eq_3 []
GENERATED_AUDIT _private.FamilyIdentityInput.0.Paper2FamilyIdentityInput.groupedSeed.match_1.eq_4 []
GENERATED_AUDIT Paper2FamilyIdentityInput.groupedSeed.match_1 []
GENERATED_AUDIT _private.FamilyIdentityInput.0.Paper2FamilySecondEncoding.inputCoordinates.match_1.eq_2 []



==> anc/lean/checks/FamilyIdentityMatching.log <==
'Paper2FamilyIdentityMatching.cgMiddle' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyIdentityMatching.canonical_middle_factorization' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyIdentityMatching.blockSeed_allocated' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyIdentityMatching.actual_cg_branch_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyIdentityMatching.actual_identity_input_match' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2FamilyBlockCovariance.regroup.match_3.eq_4 []
GENERATED_AUDIT Paper2FamilyCanonicalEncoding.rightEncoding.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyIdentityMatching.actual_identity_input_match [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyIdentityMatching.actual_cg_branch_seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2FamilyBlockCovariance.regroup.match_1.eq_3 []
GENERATED_AUDIT Paper2FamilyIdentityMatching.actual_cg_branch_seed._simp_1_6 [propext, Quot.sound]
GENERATED_AUDIT Paper2FamilyIdentityMatching.actual_cg_branch_seed._simp_1_4 [propext]
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2FamilyIdentityMatching.block_mul [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2FamilyAllocatedIdentity.allocatedSeed.match_1.eq_4 []
GENERATED_AUDIT Paper2FamilyIdentityMatching.blockSeed_allocated [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2FamilyBlockCovariance.regroup.match_3.eq_2 []
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2FamilyBlockCovariance.regroup.match_1.eq_1 []
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2FamilyBlockCovariance.regroup.match_3.eq_1 []
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2FamilyAllocatedIdentity.allocatedSeed.match_1.splitter []
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2FamilyAllocatedIdentity.allocatedSeed.match_1.eq_2 []
GENERATED_AUDIT Paper2FamilyCanonicalEncoding.rightCG.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2FamilyIdentityMatching.cgMiddle [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2FamilyAllocatedIdentity.allocatedSeed.match_1.eq_3 []
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2FamilyAllocatedIdentity.allocatedSeed.match_1.eq_6 []
GENERATED_AUDIT Paper2FamilyIdentityMatching.instDecidableEqBlockOutput_familyIdentityMatching [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2FamilyAllocatedIdentity.allocatedSeed.match_1.eq_5 []
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2FamilyAllocatedIdentity.allocatedSeed.match_1.eq_7 []
GENERATED_AUDIT Paper2FamilyIdentityMatching.canonical_middle_factorization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyIdentityMatching.actual_cg_branch_seed._simp_1_3 [propext]
GENERATED_AUDIT Paper2FamilyIdentityMatching.canonical_middle_factorization._simp_1_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2FamilyBlockCovariance.regroup.match_1.eq_2 []
GENERATED_AUDIT Paper2FamilyIdentityMatching.cgMiddle.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2FamilyBlockCovariance.regroup.match_3.eq_3 []
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2FamilyBlockCovariance.regroup.match_1.eq_4 []
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2FamilyAllocatedIdentity.allocatedSeed.match_1.eq_1 []
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2FamilyBlockCovariance.regroup.match_3.splitter []
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2FamilyBlockCovariance.regroup.match_1.splitter []
GENERATED_AUDIT Paper2FamilyIdentityMatching.actual_cg_branch_seed._simp_1_5 [propext, Quot.sound]
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT _private.FamilyIdentityMatching.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]



==> anc/lean/checks/FamilyInitialState.log <==
'Paper2FamilyInitialState.branch' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInitialState.initialState' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInitialState.actual_initial_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInitialState.actual_initial_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInitialState.branch_scaling' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInitialState.three_reconstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInitialState.six_reconstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInitialState.fifteen_reconstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInitialState.actual_family_G0_decomposed' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInitialState.branch_scaling._simp_1_5 [propext]
GENERATED_AUDIT Paper2FamilyInitialState.initialState.match_1 []
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FirstEncoding.inputCoordinates.match_3.splitter []
GENERATED_AUDIT Paper2FamilyInitialState.six_reconstruction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FirstEncoding.inputCoordinates.match_1.splitter []
GENERATED_AUDIT Paper2FamilyInitialState.branch_scaling._simp_1_4 [propext]
GENERATED_AUDIT Paper2FamilyInitialState.branch_scaling._simp_1_2 [propext]
GENERATED_AUDIT Paper2FamilyInitialState.branch_scaling._simp_1_7 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInitialState.branch_scaling._simp_1_6 [propext]
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FirstEncoding.outputCoordinates.match_1.eq_1 []
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FamilyInitialState.initialState.match_1.eq_2 []
GENERATED_AUDIT Paper2FamilyInitialState.actual_initial_decomposition [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FirstEncoding.outputCoordinates.match_3.eq_1 []
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FamilyInitialState.initialState.match_1.splitter []
GENERATED_AUDIT Paper2FamilyInitialState.actual_initial_decomposition._simp_1_7 [propext]
GENERATED_AUDIT Paper2FamilyInitialState.branch.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInitialState.branch._proof_1 [propext]
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT Paper2FamilyInitialState.initialState [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FirstEncoding.inputCoordinates.match_3.eq_2 []
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FamilyInitialState.initialState.match_1.eq_4 []
GENERATED_AUDIT Paper2FamilyInitialState.three_reconstruction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FirstEncoding.outputCoordinates.match_3.eq_3 []
GENERATED_AUDIT Paper2FamilyInitialState.branch [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT Paper2FamilyInitialState.initialState.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInitialState.actual_initial_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FamilyInitialState.initialState.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FamilyInitialState.initialState.match_1.eq_3 []
GENERATED_AUDIT Paper2FamilyInitialState.branch_scaling._simp_1_3 [propext]
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FirstEncoding.outputCoordinates.match_3.eq_4 []
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FirstEncoding.outputCoordinates.match_1.eq_3 []
GENERATED_AUDIT Paper2FamilyInitialState.initialState.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInitialState.fifteen_reconstruction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInitialState.initialState.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FirstEncoding.outputCoordinates.match_3.splitter []
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FamilyInitialState.initialState.match_1.eq_1 []
GENERATED_AUDIT Paper2FamilyInitialState.actual_family_G0_decomposed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FirstEncoding.outputCoordinates.match_1.eq_2 []
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FirstEncoding.outputCoordinates.match_3.eq_2 []
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FirstEncoding.outputCoordinates.match_1.splitter []
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FirstEncoding.inputCoordinates.match_1.eq_2 []
GENERATED_AUDIT Paper2FamilyInitialState.branch_scaling [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FirstEncoding.inputCoordinates.match_1.eq_1 []
GENERATED_AUDIT Paper2FamilyInitialState.branch_scaling._simp_1_8 [propext]
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FirstEncoding.inputCoordinates.match_3.eq_1 []
GENERATED_AUDIT _private.FamilyInitialState.0.Paper2FirstEncoding.outputCoordinates.match_1.eq_4 []



==> anc/lean/checks/FamilyInputCovariance.log <==
'Paper2FamilyInputCovariance.inputAction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputCovariance.input_reconstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputCovariance.groupedAction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputCovariance.routedAction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputCovariance.input_route_action' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputCovariance.canonical_middle_action' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputCovariance.canonical_encoded_input' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputCovariance.routedAction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2FamilySecondEncoding.inputCoordinates.match_1.eq_4 []
GENERATED_AUDIT Paper2FamilyInputCovariance.input_reconstruction._simp_1_2 [propext]
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2FamilySecondEncoding.inputCoordinates.match_3.eq_3 []
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT Paper2FamilyCanonicalEncoding.E2.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2FamilySecondEncoding.inputCoordinates.match_1.eq_2 []
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2FamilySecondEncoding.inputCoordinates.match_3.eq_1 []
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2FamilySecondEncoding.inputCoordinates.match_1.eq_1 []
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2FamilySecondInput.input.match_1.eq_1 []
GENERATED_AUDIT Paper2FamilyInputCovariance.input_reconstruction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputCovariance.input_route_action._simp_1_4 [propext]
GENERATED_AUDIT Paper2FamilyInputCovariance.routedAction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2FamilyInputCovariance.block_mul [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2FamilySecondInput.input.match_1.eq_3 []
GENERATED_AUDIT Paper2FamilyInputCovariance.input_route_action [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputCovariance.inputAction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2FamilySecondEncoding.inputCoordinates.match_3.eq_2 []
GENERATED_AUDIT Paper2FamilyInputCovariance.canonical_middle_action._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2FamilySecondInput.input.match_1.eq_4 []
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2FamilySecondEncoding.inputCoordinates.match_1.eq_3 []
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2FamilyInputCovariance.inputAction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2FamilySecondEncoding.inputCoordinates.match_3.eq_4 []
GENERATED_AUDIT Paper2FamilyInputCovariance.groupedAction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2FamilySecondInput.input.match_1.splitter []
GENERATED_AUDIT Paper2FamilyInputCovariance.input_route_action._simp_1_5 [propext]
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2FamilySecondInput.input.match_1.eq_2 []
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2FamilySecondEncoding.inputCoordinates.match_1.splitter []
GENERATED_AUDIT Paper2FamilyInputCovariance.canonical_encoded_input [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT Paper2FamilySecondEncoding.inputCoordinates.eq_1 []
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT Paper2FamilyInputCovariance.canonical_middle_action [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyInputCovariance.0.Paper2FamilySecondEncoding.inputCoordinates.match_3.splitter []
GENERATED_AUDIT Paper2FamilyInputCovariance.groupedAction [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyInputGram.log <==
'Paper2FamilyInputGram.c0' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputGram.c1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputGram.c2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputGram.c3' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputGram.coefficients_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputGram.input_stack' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputGram.real_scaled_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputGram.actual_input_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputGram.actual_input_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputGram.input_stack [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputGram.c2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputGram.c3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputGram.c1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputGram.c1._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyInputGram.c1.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputGram.c3.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputGram.coefficients_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputGram.c0.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputGram.c0._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyInputGram.c0 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputGram.c2.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputGram.real_scaled_gram [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyInputWeights.log <==
'Paper2FamilyInputWeights.singlet' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputWeights.three' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputWeights.six' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputWeights.fifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputWeights.singlet_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputWeights.three_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputWeights.six_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputWeights.fifteen_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputWeights.sqrt_allocate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputWeights.three_p' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputWeights.three_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputWeights.six_r' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputWeights.six_t' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputWeights.fifteen_w' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyInputWeights.fifteen_z' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputWeights.sqrt_allocate._simp_1_1 [propext]
GENERATED_AUDIT Paper2FamilyInputWeights.fifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputWeights.fifteen_weight._simp_1_1 [propext]
GENERATED_AUDIT Paper2FamilyInputWeights.three_weight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputWeights.singlet._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyInputWeights.six_t [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputWeights.three [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputWeights.fifteen_weight._simp_1_3 [propext]
GENERATED_AUDIT Paper2FamilyInputWeights.fifteen_z [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputWeights.sqrt_allocate._simp_1_4 [propext]
GENERATED_AUDIT Paper2FamilyInputWeights.sqrt_allocate._simp_1_7 [propext]
GENERATED_AUDIT Paper2FamilyInputWeights.sqrt_allocate._simp_1_2 [propext]
GENERATED_AUDIT Paper2FamilyInputWeights.sqrt_allocate._simp_1_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputWeights.six_r [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputWeights.six_weight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputWeights.fifteen_w [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputWeights.sqrt_allocate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputWeights.three_q [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputWeights.three_p [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputWeights.fifteen_weight._simp_1_5 [propext]
GENERATED_AUDIT Paper2FamilyInputWeights.three._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyInputWeights.singlet [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputWeights.fifteen_weight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputWeights.fifteen_weight._simp_1_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputWeights.fifteen_weight._simp_1_7 [propext]
GENERATED_AUDIT Paper2FamilyInputWeights.fifteen_weight._simp_1_2 [propext]
GENERATED_AUDIT Paper2FamilyInputWeights.fifteen_weight._simp_1_4 [propext]
GENERATED_AUDIT Paper2FamilyInputWeights.sqrt_allocate._simp_1_5 [propext]
GENERATED_AUDIT Paper2FamilyInputWeights.singlet_weight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyInputWeights.sqrt_allocate._simp_1_3 [propext]
GENERATED_AUDIT Paper2FamilyInputWeights.six [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyIntrinsicContraction.log <==
'Paper2FamilyIntrinsicContraction.six_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyIntrinsicContraction.antisymmetric_sum_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyIntrinsicContraction.three_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyIntrinsicContraction.three_contraction_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyIntrinsicContraction.0.Paper2FamilyIntrinsicContraction.three_formula [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyIntrinsicContraction.antisymmetric_sum_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyIntrinsicContraction.three_contraction_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyIntrinsicContraction.three_contraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyIntrinsicContraction.six_contraction [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyMerge.log <==
'Paper2FamilyMerge.Decoded' does not depend on any axioms
'Paper2FamilyMerge.decoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMerge.decoder_cogram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMerge.retainRoute' does not depend on any axioms
'Paper2FamilyMerge.retainRoute_injective' depends on axioms: [propext]
'Paper2FamilyMerge.retain' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMerge.retain_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMerge.denominator' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMerge.cosine' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMerge.sine' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMerge.denominator_positive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMerge.coefficients_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMerge.oldMerge' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMerge.oldMerge_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMerge.merge' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMerge.merge_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMerge.source' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMerge.source_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMerge.fixed_G1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMerge.amplitude_merge' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMerge.source_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMerge.0.Paper2FamilyMerge.retainRoute.match_1.eq_1 []
GENERATED_AUDIT Paper2FamilyMerge.retainRoute []
GENERATED_AUDIT Paper2FamilyMerge.oldMerge_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMerge.0.Paper2FamilyMerge.retainRoute.match_1.splitter []
GENERATED_AUDIT _private.FamilyMerge.0.Paper2FamilyMerge.retainRoute.match_1.eq_2 []
GENERATED_AUDIT Paper2FamilyMerge.fixed_G1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMerge.retainRoute.eq_1 []
GENERATED_AUDIT Paper2FamilyMerge.oldMerge [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMerge.retainRoute_injective [propext]
GENERATED_AUDIT Paper2FamilyMerge.Decoded []
GENERATED_AUDIT Paper2FamilyMerge.amplitude_merge._simp_1_6 [propext]
GENERATED_AUDIT Paper2FamilyMerge.instDecidableEqDecoded []
GENERATED_AUDIT Paper2FamilyMerge.amplitude_merge._simp_1_7 [propext]
GENERATED_AUDIT Paper2FamilyMerge.amplitude_merge._simp_1_4 [propext]
GENERATED_AUDIT Paper2FamilyMerge.instDecidableEqJoint_familyMerge []
GENERATED_AUDIT Paper2FamilyMerge.sine.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMerge.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FamilyMerge.retainRoute.match_1 []
GENERATED_AUDIT Paper2FamilyMerge.amplitude_merge._simp_1_9 [propext]
GENERATED_AUDIT Paper2FamilyMerge.amplitude_merge._simp_1_8 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMerge.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2FamilyMerge.denominator._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyMerge.amplitude_merge [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMerge.coefficients_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMerge.sine [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMerge.decoder_cogram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMerge.0.Paper2FamilyMerge.block_cogram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMerge.merge [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMerge.retainRoute.eq_2 []
GENERATED_AUDIT Paper2FamilyMerge.amplitude_merge._simp_1_3 [propext]
GENERATED_AUDIT Paper2FamilyMerge.retain [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMerge.amplitude_merge._simp_1_5 [propext]
GENERATED_AUDIT _private.FamilyMerge.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT Paper2FamilyMerge.source.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMerge.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT Paper2FamilyMerge.cosine.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMerge.denominator [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMerge.decoder [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMerge.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FamilyMerge.retain_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMerge.merge_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMerge.denominator_positive [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMerge.source [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMerge.cosine [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMerge.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]



==> anc/lean/checks/FamilyMergeConnection.log <==
'Paper2FamilyMergeConnection.source_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMergeConnection.fixed_connection' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMergeConnection.source_endpoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMergeConnection.instDecidableEqDecoded_familyMergeConnection []
GENERATED_AUDIT Paper2FamilyMergeConnection.fixed_connection [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMergeConnection.source_endpoint._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMergeConnection.instDecidableEqJoint_familyMergeConnection []



==> anc/lean/checks/FamilyMidpointAssembly.log <==
'Paper2FamilyMidpointAssembly.rawSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointAssembly.common_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointAssembly.D_seed_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointAssembly.expandedSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointAssembly.allocation_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointAssembly.branchSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointAssembly.source_expanded' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointAssembly.actual_identity_seed_match' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_7 [propext]
GENERATED_AUDIT Paper2FamilyMidpointCG.sixBlock.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_5 [propext]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2FamilyMidpointAssembly.expandedSeed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointAssembly.expandedSeed._proof_1 [propext]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2FamilyMidpointAssembly.rawSeed.match_1.eq_5 []
GENERATED_AUDIT Paper2FamilyMidpointAssembly.rawSeed.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2FamilyMidpointAssembly.D_seed_raw [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointAssembly.common_seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT Paper2FamilyMidpointAssembly.common_seed._simp_1_9 [propext, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointAssembly.rawSeed.eq_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2FamilyMidpointAssembly.rawSeed.match_1.eq_3 []
GENERATED_AUDIT Paper2FamilyMidpointAssembly.rawSeed.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FamilyMidpointAssembly.rawSeed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2FamilyMidpointAssembly.rawSeed.match_1.splitter []
GENERATED_AUDIT Paper2FamilyMidpointAssembly.expandedSeed.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.commonCoordinates.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FamilyMidpointAssembly.actual_identity_seed_match [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2FamilyMidpointAssembly.rawSeed.match_1.eq_4 []
GENERATED_AUDIT Paper2FamilyMidpointAssembly.rawSeed.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2FamilyMidpointAssembly.rawSeed.match_1.eq_6 []
GENERATED_AUDIT Paper2FamilyMidpointAssembly.branchSeed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_6 [propext]
GENERATED_AUDIT Paper2FamilyMidpointAssembly.allocation_seed._simp_1_9 []
GENERATED_AUDIT Paper2FamilyMidpointAssembly.rawSeed.eq_5 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2FamilyMidpointAssembly.rawSeed.match_1.eq_2 []
GENERATED_AUDIT Paper2FamilyMidpointAssembly.rawSeed.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2FamilyMidpointAssembly.rawSeed.match_1.eq_1 []
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FamilyMidpointAssembly.source_expanded [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointAssembly.rawSeed.match_1 []
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2FamilyMidpointEmbedding.allocation.match_1.splitter._sparseCasesOn_8 [propext]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2FamilyMidpointEmbedding.allocation.match_1.splitter [propext]
GENERATED_AUDIT Paper2FamilyMidpointCG.threeBlock.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2FamilyMidpointAssembly.block_fromRows [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2FamilyMidpointEmbedding.allocation.match_1.splitter._sparseCasesOn_9 [propext]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_8 [propext]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_4 [propext]
GENERATED_AUDIT _private.FamilyMidpointAssembly.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FamilyMidpointAssembly.branchSeed.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointCG.fifteenBlock.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointAssembly.allocation_seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointAssembly.rawSeed._proof_1 [propext]



==> anc/lean/checks/FamilyMidpointCG.log <==
'Paper2FamilyMidpointCG.Expanded' does not depend on any axioms
'Paper2FamilyMidpointCG.finalFifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointCG.finalFifteen_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointCG.finalThree_finalFifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointCG.finalSix_finalFifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointCG.sixBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointCG.threeBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointCG.fifteenBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointCG.sixBlock_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointCG.threeBlock_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointCG.fifteenBlock_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointCG.source' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointCG.source_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointCG.0.Paper2FamilyMidpointCG.join_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointCG.source.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointCG.finalFifteen.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointCG.0.Paper2FamilyMidpointCG.block_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointCG.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2FamilyMidpointCG.sixBlock [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointCG.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FamilyMidpointCG.finalFifteen_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointCG.threeBlock_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointCG.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT Paper2FamilyMidpointCG.threeBlock_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointCG.0.Paper2FamilyMidpointCG.conjugate_gram [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointCG.fifteenBlock [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointCG.sixBlock_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointCG.fifteenBlock_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointCG.Expanded []
GENERATED_AUDIT Paper2FamilyMidpointCG.finalThree_finalFifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointCG.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FamilyMidpointCG.finalSix_finalFifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointCG.source_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointCG.threeBlock [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointCG.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT Paper2FamilyMidpointCG.source [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointCG.finalFifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointCG.fifteenBlock_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointCG.sixBlock_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointCG.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]



==> anc/lean/checks/FamilyMidpointCompletion.log <==
'Paper2FamilyMidpointCompletion.physicalFlip' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointCompletion.physicalFlip_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointCompletion.physicalFlip_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointCompletion.fixed_G2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointCompletion.fixed_G2_family' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointCompletion.physicalFlip_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointCompletion.physicalFlip [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointCompletion.fixed_G2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointCompletion.instDecidableEqMid_familyMidpointCompletion [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointCompletion.physicalFlip_image [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointCompletion.fixed_G2_family [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyMidpointEmbedding.log <==
'Paper2FamilyMidpointEmbedding.singletRatio' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointEmbedding.adjointRatio' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointEmbedding.alpha_positive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointEmbedding.ratios_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointEmbedding.allocation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointEmbedding.allocation_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointEmbedding.coordinates156' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointEmbedding.coordinates156_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointEmbedding.commonCoordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointEmbedding.commonCoordinates_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointEmbedding.rawD' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointEmbedding.D' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointEmbedding.rawD_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointEmbedding.D_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointEmbedding.physicalD' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointEmbedding.physicalD_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation.eq_8 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.physicalD.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation.eq_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.physicalD_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation_gram._simp_1_12 [propext]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.commonCoordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation._sparseCasesOn_1 [propext]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation._sparseCasesOn_2.else_eq [propext]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.coordinates156 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation_gram._simp_1_10 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.physicalD [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.rawD.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.singletRatio.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.D.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.coordinates156_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.adjointRatio [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.adjointRatio._proof_1 [propext]
GENERATED_AUDIT _private.FamilyMidpointEmbedding.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.adjointRatio.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation._sparseCasesOn_1.else_eq [propext]
GENERATED_AUDIT _private.FamilyMidpointEmbedding.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation_gram._simp_1_13 [propext]
GENERATED_AUDIT _private.FamilyMidpointEmbedding.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.D [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointEmbedding.0.Paper2FamilyMidpointEmbedding.block_gram [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointEmbedding.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation.match_1 [propext]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation._sparseCasesOn_2 [propext]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation_gram._simp_1_14 []
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation_gram._simp_1_11 [propext]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.D_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointEmbedding.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_6 [propext]
GENERATED_AUDIT _private.FamilyMidpointEmbedding.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_8 [propext]
GENERATED_AUDIT _private.FamilyMidpointEmbedding.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_4 [propext]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.commonCoordinates_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation.eq_5 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.rawD [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.coordinates156_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.singletRatio [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointEmbedding.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT _private.FamilyMidpointEmbedding.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_7 [propext]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.coordinates156.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointEmbedding.0.Paper2FamilyMidpointEmbedding.allocation.match_1.splitter [propext]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.instDecidableEqSecondJoint_familyMidpointEmbedding [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.ratios_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointEmbedding.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT _private.FamilyMidpointEmbedding.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT _private.FamilyMidpointEmbedding.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_3 [propext]
GENERATED_AUDIT _private.FamilyMidpointEmbedding.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.rawD_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.allocation.eq_7 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.alpha_positive [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointEmbedding.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_5 [propext]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.instDecidableEqBlockOutput_familyMidpointEmbedding [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/FamilyMidpointIntertwining.log <==
'Paper2FamilyMidpointIntertwining.rhoRaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointIntertwining.rhoLeft' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointIntertwining.expandedLeft' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointIntertwining.finalFifteen_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointIntertwining.source_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointIntertwining.allocation_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointIntertwining.coordinates_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointIntertwining.D_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_6 [propext]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_4 [propext]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_8 [propext]
GENERATED_AUDIT Paper2FamilyMidpointIntertwining.source_intertwining._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointIntertwining.allocation_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2FamilyMidpointEmbedding.allocation.match_1.splitter [propext]
GENERATED_AUDIT Paper2FamilyMidpointIntertwining.rhoLeft.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2FamilyMidpointIntertwining.conjugate_product [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointIntertwining.rhoRaw [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointIntertwining.source_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FamilyMidpointIntertwining.rhoRaw.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointEmbedding.commonCoordinates.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT Paper2FamilyMidpointIntertwining.coordinates_intertwining._simp_1_4 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointIntertwining.allocation_intertwining._simp_1_3 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointIntertwining.instDecidableEqBlockOutput_familyMidpointIntertwining [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2FamilyMidpointIntertwining.block_mul [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_7 [propext]
GENERATED_AUDIT Paper2FamilyBlockCoordinates.leftAction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2FamilyMidpointEmbedding.allocation.match_1.splitter._sparseCasesOn_9 [propext]
GENERATED_AUDIT Paper2FamilyMidpointIntertwining.finalFifteen_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_3 [propext]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FamilyMidpointIntertwining.expandedLeft [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointIntertwining.rhoLeft [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointIntertwining.expandedLeft.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointIntertwining.coordinates_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointIntertwining.D_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointIntertwining.D_intertwining._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2FamilyMidpointEmbedding.allocation.match_1.splitter._sparseCasesOn_8 [propext]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_2 [propext]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_5 [propext]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2FamilyMidpointEmbedding.allocation.match_1.eq_1 [propext]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2FamilyMidpointIntertwining.join_intertwining [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointIntertwining.0.Paper2FamilyMidpointIntertwining.conjugate_kronecker [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/FamilyMidpointSeed.log <==
'Paper2FamilyMidpointSeed.seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointSeed.seed_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointSeed.flipIndex' does not depend on any axioms
'Paper2FamilyMidpointSeed.sign' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointSeed.J' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointSeed.J_action' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointSeed.J_involutive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointSeed.J_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointSeed.J_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointSeed.actual_seed_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointSeed.oldPlace' does not depend on any axioms
'Paper2FamilyMidpointSeed.oldPlace_injective' depends on axioms: [propext]
'Paper2FamilyMidpointSeed.oldInclusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointSeed.oldInclusion_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMidpointSeed.endpoint_seed_reduction' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.oldPlace.match_1.splitter []
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.sign.match_1.splitter [propext]
GENERATED_AUDIT Paper2FamilyMidpointSeed.oldInclusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.sign.match_1.eq_2 [propext]
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.oldPlace.match_1.eq_2 []
GENERATED_AUDIT Paper2FamilyMidpointSeed.J_involutive._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.sign_real [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.sign_squared [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.oldPlace.match_1.eq_1 []
GENERATED_AUDIT Paper2FamilyMidpointSeed.flipIndex.eq_3 []
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.sign.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FamilyMidpointSeed.oldPlace.match_1 []
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.seed.match_1.eq_6 []
GENERATED_AUDIT Paper2FamilyMidpointSeed.oldInclusion.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointSeed.sign.match_1 [propext]
GENERATED_AUDIT Paper2FamilyMidpointSeed.sign.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2Phi.phi.match_1.eq_3 []
GENERATED_AUDIT Paper2FamilyMidpointSeed.seed_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointSeed.sign._sparseCasesOn_1.else_eq [propext]
GENERATED_AUDIT Paper2FamilyMidpointSeed.oldPlace.eq_3 []
GENERATED_AUDIT Paper2FamilyMidpointSeed.endpoint_seed_reduction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.delta.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointSeed.flipIndex.eq_2 []
GENERATED_AUDIT Paper2FamilyMidpointSeed.flipIndex.eq_5 []
GENERATED_AUDIT Paper2FamilyMidpointSeed.seed.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointSeed.oldPlace_injective [propext]
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.sign_flipIndex [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.seed.match_1.eq_2 []
GENERATED_AUDIT Paper2FamilyMidpointSeed.seed.eq_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointSeed.J.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointSeed.oldInclusion_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.seed.match_1.splitter []
GENERATED_AUDIT Paper2FamilyMidpointSeed.sign.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2Phi.phi.match_1.eq_1 []
GENERATED_AUDIT Paper2FamilyMidpointSeed.oldPlace.eq_1 []
GENERATED_AUDIT Paper2FamilyMidpointSeed.J_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointSeed.flipIndex.eq_6 []
GENERATED_AUDIT Paper2FamilyMidpointSeed.flipIndex.eq_4 []
GENERATED_AUDIT Paper2FamilyMidpointSeed.seed.eq_5 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointSeed.seed.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.seed.match_1.eq_4 []
GENERATED_AUDIT Paper2FamilyMidpointSeed.J_involutive [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.flipIndex.match_1.splitter []
GENERATED_AUDIT Paper2FamilyMidpointSeed.seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointSeed.J_action [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointSeed.sign [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyAllocation.alpha.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointSeed.actual_seed_fixed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointSeed.oldPlace []
GENERATED_AUDIT Paper2FamilyMidpointSeed.oldPlace_injective._simp_1_5 [propext]
GENERATED_AUDIT Paper2FamilyMidpointSeed.J [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointSeed.seed.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointSeed.sign._sparseCasesOn_1 [propext]
GENERATED_AUDIT Paper2FamilyMidpointSeed.flipIndex []
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.seed.match_1.eq_5 []
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.flipIndex.match_1.eq_4 []
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.flipIndex.match_1.eq_6 []
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.oldPlace.match_1.eq_3 []
GENERATED_AUDIT Paper2FamilyMidpointSeed.instDecidableEqMid_familyMidpointSeed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.sign.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2FamilyMidpointSeed.flipIndex.eq_1 []
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.flipIndex.match_1.eq_1 []
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.seed.match_1.eq_3 []
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.flipIndex.match_1.eq_5 []
GENERATED_AUDIT Paper2FamilyMidpointSeed.seed._proof_1 [propext]
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.flipIndex.match_1.eq_2 []
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2Phi.phi.match_1.eq_2 []
GENERATED_AUDIT Paper2FamilyMidpointSeed.oldPlace.eq_2 []
GENERATED_AUDIT Paper2FamilyMidpointSeed.sign.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2Phi.phi.match_1.splitter []
GENERATED_AUDIT Paper2FamilyMidpointSeed.seed.match_1 []
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.flipIndex.match_1.eq_3 []
GENERATED_AUDIT Paper2FamilyMidpointSeed.flipIndex.match_1 []
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.seed.match_1.eq_1 []
GENERATED_AUDIT _private.FamilyMidpointSeed.0.Paper2FamilyMidpointSeed.flipIndex_involutive []
GENERATED_AUDIT Paper2FamilyMidpointSeed.J_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMidpointSeed.oldPlace_injective._simp_1_6 [propext]
GENERATED_AUDIT Paper2FamilyMidpointSeed.seed.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyMixedSeedConstraint.log <==
'Paper2FamilyMixedSeedConstraint.leftFifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMixedSeedConstraint.rightFifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMixedSeedConstraint.leftFifteen_eq_conjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMixedSeedConstraint.change_transpose_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMixedSeedConstraint.leftFifteen_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMixedSeedConstraint.leftFifteen_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMixedSeedConstraint.seed156_reshape' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMixedSeedConstraint.seed156_constraint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMixedSeedConstraint.leftFifteen_transport' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMixedSeedConstraint.realSeed156_constraint' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedConstraint.change_transpose_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedConstraint.leftFifteen_eq_conjugate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMixedSeedConstraint.0.Paper2FamilyMixedSeedConstraint.transpose_adjoint_map [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyMixedSeedConstraint.0.Paper2FamilyMixedSeedConstraint.conjugate_adjoint_transpose [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedConstraint.leftFifteen_transport [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedConstraint.leftFifteen.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMixedSeedConstraint.0.Paper2FamilyMixedSeedConstraint.conjugate_adjoint [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedConstraint.seed156_constraint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedConstraint.rightFifteen.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyMixedSeedConstraint.0.Paper2FamilyMixedSeedConstraint.conjugate_product [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedConstraint.leftFifteen_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedConstraint.seed156_reshape [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedConstraint.rightFifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedConstraint.realSeed156_constraint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedConstraint.leftFifteen_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedConstraint.seed156_reshape._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedConstraint.leftFifteen [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyMixedSeedFlip.log <==
'Paper2FamilyMixedSeedFlip.coordinates615' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMixedSeedFlip.realSeed615' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMixedSeedFlip.coordinates615_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMixedSeedFlip.realSeed615_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMixedSeedFlip.coefficient_match' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMixedSeedFlip.seed615_tensor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMixedSeedFlip.realSeed615_tensor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyMixedSeedFlip.actual_mixed_seed_flip' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedFlip.seed615_tensor._simp_1_1 [propext]
GENERATED_AUDIT Paper2FamilyMixedSeedFlip.coefficient_match [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedFlip.coordinates615.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedFlip.realSeed615_tensor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedFlip.actual_mixed_seed_flip [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedFlip.realSeed615 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedFlip.realSeed615.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedFlip.coordinates615_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedFlip.seed615_tensor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedFlip.realSeed615_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedFlip.realSeed615_tensor._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedFlip.coordinates615_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyMixedSeedFlip.coordinates615 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyParameterContinuity.log <==
'Paper2FamilyParameterContinuity.program_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyParameterContinuity.stored_program_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyParameterContinuity.midpoint_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyParameterContinuity.physical_midpoint_continuous' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2FamilyParameterContinuity.endpoint_limit' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyParameterContinuity.physical_midpoint_continuous [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyParameterContinuity.program_continuous [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyParameterContinuity.stored_program_continuous [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyParameterContinuity.midpoint_continuous [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyParameterContinuity.endpoint_limit [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyPhaseEncoding.log <==
'Paper2FamilyPhaseEncoding.fifteenProjector' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhaseEncoding.reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhaseEncoding.fifteenProjector_idempotent' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhaseEncoding.reflection_hermitian' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhaseEncoding.reflection_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhaseEncoding.reflection_six' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhaseEncoding.reflection_fifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhaseEncoding.rightPhase' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhaseEncoding.rightPhase_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhaseEncoding.routedPhase' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhaseEncoding.routedPhase_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhaseEncoding.coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhaseEncoding.basis' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhaseEncoding.basis_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhaseEncoding.basis_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhaseEncoding.physicalPhase' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhaseEncoding.physicalPhase_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhaseEncoding.physicalE2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhaseEncoding.physicalE2_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.basis [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyPhaseEncoding.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.reflection [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.basis_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyPhaseEncoding.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.reflection.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.reflection_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.reflection_six [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.physicalE2_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.physicalPhase_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.fifteenProjector [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.routedPhase_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.reflection_fifteen._abel_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.routedPhase [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.reflection_hermitian [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.basis_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyPhaseEncoding.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.physicalE2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyPhaseEncoding.0.Paper2FamilyPhaseEncoding.block_gram [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.fifteenProjector_idempotent [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyPhaseEncoding.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.physicalPhase.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.routedPhase_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.rightPhase_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyPhaseEncoding.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.reflection_fifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.physicalPhase [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.fifteenProjector.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.rightPhase [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.reflection_gram._abel_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyPhaseEncoding.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhaseEncoding.physicalE2.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyPhi.log <==
'Paper2FamilyPhi.phi' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhi.phi_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhi.actual_midpoint_flip' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhi.endpoint_carrier_reduction' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyPhi.0.Paper2FamilyMidpointSeed.oldPlace.match_1.eq_3 []
GENERATED_AUDIT _private.FamilyPhi.0.Paper2Phi.phi.match_1.eq_3 []
GENERATED_AUDIT Paper2FamilyPhi.phi.match_1 []
GENERATED_AUDIT Paper2FamilyPhi.phi.eq_5 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyPhi.0.Paper2FamilyPhi.phi.match_1.eq_2 []
GENERATED_AUDIT Paper2FamilyPhi.actual_midpoint_flip._simp_1_8 [propext, Quot.sound]
GENERATED_AUDIT _private.FamilyPhi.0.Paper2Phi.phi.match_1.eq_1 []
GENERATED_AUDIT Paper2FamilyPhi.phi [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhi.phi.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyPhi.0.Paper2FamilyPhi.phi.match_1.eq_6 []
GENERATED_AUDIT _private.FamilyPhi.0.Paper2FamilyPhi.phi.match_1.eq_4 []
GENERATED_AUDIT Paper2FamilyPhi.endpoint_carrier_reduction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhi.phi_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyPhi.0.Paper2FamilyPhi.phi.match_1.splitter []
GENERATED_AUDIT Paper2FamilyPhi.phi._proof_1 [propext]
GENERATED_AUDIT _private.FamilyPhi.0.Paper2FamilyMidpointSeed.oldPlace.match_1.eq_1 []
GENERATED_AUDIT Paper2FamilyPhi.actual_midpoint_flip [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhi.phi.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhi.phi.eq_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyPhi.0.Paper2FamilyPhi.phi.match_1.eq_3 []
GENERATED_AUDIT _private.FamilyPhi.0.Paper2Phi.phi.match_1.eq_2 []
GENERATED_AUDIT _private.FamilyPhi.0.Paper2FamilyMidpointSeed.oldPlace.match_1.splitter []
GENERATED_AUDIT Paper2FamilyPhi.phi.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyPhi.0.Paper2FamilyPhi.phi.match_1.eq_5 []
GENERATED_AUDIT _private.FamilyPhi.0.Paper2FamilyPhi.phi.match_1.eq_1 []
GENERATED_AUDIT Paper2FamilyPhi.phi.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyPhi.0.Paper2Phi.phi.match_1.splitter []
GENERATED_AUDIT _private.FamilyPhi.0.Paper2FamilyMidpointSeed.oldPlace.match_1.eq_2 []



==> anc/lean/checks/FamilyPhiReconstruction.log <==
'Paper2FamilyPhiReconstruction.actual_reconstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhiReconstruction.actual_reconstruction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyPhiReconstruction.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT _private.FamilyPhiReconstruction.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT _private.FamilyPhiReconstruction.0.Paper2FamilyMidpointSeed.seed.match_1.eq_1 []
GENERATED_AUDIT _private.FamilyPhiReconstruction.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT _private.FamilyPhiReconstruction.0.Paper2FamilyMidpointSeed.seed.match_1.eq_2 []
GENERATED_AUDIT _private.FamilyPhiReconstruction.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT _private.FamilyPhiReconstruction.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT _private.FamilyPhiReconstruction.0.Paper2FamilyMidpointSeed.seed.match_1.eq_6 []
GENERATED_AUDIT _private.FamilyPhiReconstruction.0.Paper2FamilyMidpointSeed.seed.match_1.eq_4 []
GENERATED_AUDIT _private.FamilyPhiReconstruction.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT _private.FamilyPhiReconstruction.0.Paper2FamilyMidpointSeed.seed.match_1.splitter []
GENERATED_AUDIT Paper2FamilyPhiReconstruction.actual_reconstruction._simp_1_1 [propext, Quot.sound]
GENERATED_AUDIT _private.FamilyPhiReconstruction.0.Paper2FamilyMidpointSeed.seed.match_1.eq_3 []
GENERATED_AUDIT _private.FamilyPhiReconstruction.0.Paper2FamilyMidpointSeed.seed.match_1.eq_5 []



==> anc/lean/checks/FamilyPhysicalMidpoint.log <==
'Paper2FamilyPhysicalMidpoint.Mid' does not depend on any axioms
'Paper2FamilyPhysicalMidpoint.middleFin' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhysicalMidpoint.jointFin' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhysicalMidpoint.place' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhysicalMidpoint.place_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhysicalMidpoint.inclusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhysicalMidpoint.inclusion_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhysicalMidpoint.actual_dimensions' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhysicalMidpoint.Mid []
GENERATED_AUDIT Paper2FamilyPhysicalMidpoint.inclusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhysicalMidpoint.actual_dimensions [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhysicalMidpoint.place.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhysicalMidpoint.inclusion_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhysicalMidpoint.instDecidableEqMid [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhysicalMidpoint.place [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhysicalMidpoint.middleFin [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhysicalMidpoint.place_injective [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhysicalMidpoint.jointFin [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyPhysicalPhi.log <==
'Paper2FamilyPhysicalPhi.physicalPhi' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhysicalPhi.physicalPhi_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhysicalPhi.actual_physical_flip' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhysicalPhi.endpointInclusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhysicalPhi.endpointInclusion_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPhysicalPhi.exact_endpoint_reduction' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhysicalPhi.endpointInclusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhysicalPhi.exact_endpoint_reduction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhysicalPhi.actual_physical_flip [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhysicalPhi.endpointInclusion.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhysicalPhi.physicalPhi_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhysicalPhi.instDecidableEqMid_familyPhysicalPhi [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhysicalPhi.physicalPhi [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhysicalPhi.physicalPhi.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPhysicalPhi.endpointInclusion_gram [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyPreparationCircuit.log <==
'Paper2FamilyPreparationCircuit.initialColumn' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationCircuit.initial_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationCircuit.initial_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationCircuit.liftGate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationCircuit.liftGate_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationCircuit.liftGate_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationCircuit.word_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationCircuit.gates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationCircuit.gates_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationCircuit.word_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationCircuit.actual_three_query_preparation' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationCircuit.gates_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationCircuit.liftGate_image [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationCircuit.liftGate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationCircuit.actual_three_query_preparation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FullPreparation.initialColumn.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationCircuit.initialColumn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationCircuit.word_three [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationCircuit.initial_route [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationCircuit.initialColumn.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationCircuit.gates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationCircuit.gates.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationCircuit.initial_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationCircuit.word_route [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationCircuit.liftGate_unitary [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyPreparationGeometry.log <==
'Paper2FamilyPreparationGeometry.Old' does not depend on any axioms
'Paper2FamilyPreparationGeometry.SmallMemory' does not depend on any axioms
'Paper2FamilyPreparationGeometry.memoryIndex' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationGeometry.memoryPlace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationGeometry.memoryPlace_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationGeometry.place' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationGeometry.place_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationGeometry.inclusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationGeometry.inclusion_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationGeometry.query_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationGeometry.resetPlace' depends on axioms: [propext]
'Paper2FamilyPreparationGeometry.resetPlace_injective' depends on axioms: [propext]
'Paper2FamilyPreparationGeometry.resetStorage' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationGeometry.resetStorage_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationGeometry.preparedColumn' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationGeometry.resetStorage_family' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationGeometry.fixed_reset_decoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyPreparationGeometry.prepared_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.prepared_coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.place [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.fixed_reset_decoder [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.preparedColumn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.resetStorage_family._simp_1_7 [propext]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.resetStorage_family._simp_1_6 [propext]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.place.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.inclusion_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.memoryIndex [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.memoryPlace.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.resetPlace [propext]
GENERATED_AUDIT _private.FamilyPreparationGeometry.0.Paper2FamilyPreparationGeometry.resetPlace.match_1.splitter []
GENERATED_AUDIT Paper2FamilyPreparationGeometry.resetStorage_family [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.resetPlace.eq_2 [propext]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.inclusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.Old []
GENERATED_AUDIT Paper2FamilyPreparationGeometry.resetStorage [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.inclusion.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.preparedColumn.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.query_intertwining._simp_1_3 [propext]
GENERATED_AUDIT _private.FamilyPreparationGeometry.0.Paper2FamilyPreparationGeometry.resetPlace.match_1.eq_2 []
GENERATED_AUDIT Paper2FamilyPreparationGeometry.place_injective [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.query_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.resetStorage.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.resetPlace.match_1 []
GENERATED_AUDIT Paper2FamilyPreparationGeometry.resetPlace_injective [propext]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.resetPlace.eq_1 [propext]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.resetPlace._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.SmallMemory []
GENERATED_AUDIT Paper2FamilyPreparationGeometry.memoryPlace_injective [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.memoryPlace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyPreparationGeometry.0.Paper2FamilyPreparationGeometry.resetPlace.match_1.eq_1 []
GENERATED_AUDIT Paper2FamilyPreparationGeometry.query_intertwining._simp_1_4 [propext]
GENERATED_AUDIT Paper2FamilyPreparationGeometry.resetStorage_gram [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyRacah.log <==
'Paper2FamilyRacah.contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRacah.contraction_projectors' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRacah.contraction_fifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRacah.contraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRacah.contraction_projectors._simp_1_2 [propext]
GENERATED_AUDIT Paper2FamilyRacah.contraction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRacah.contraction_fifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRacah.contraction_projectors [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyRacahWeights.log <==
'Paper2FamilyRacahWeights.right_six' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRacahWeights.right_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRacahWeights.right_fifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRacahWeights.right_six [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRacahWeights.right_three [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyRacahWeights.0.Paper2FamilyRacahWeights.sqrt5_sqrt15 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRacahWeights.right_fifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyRacahWeights.0.Paper2FamilyRacahWeights.sqrt3_sqrt15 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyRacahWeights.0.Paper2FamilyRacahWeights.sqrt3_sq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyRacahWeights.0.Paper2FamilyRacahWeights.sqrt_mul [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyRealCoupling.log <==
'Paper2FamilyRealCoupling.realCoupling' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRealCoupling.coupling_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRealCoupling.realCoupling_change' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRealCoupling.realCoupling_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRealCoupling.actual_seed_reshape' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRealCoupling.realCoupling_change [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRealCoupling.realCoupling [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRealCoupling.realCoupling_real [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyRealCoupling.0.Paper2FamilyRealCoupling.epsilon_real [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRealCoupling.realCoupling_change._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRealCoupling.coupling_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRealCoupling.actual_seed_reshape [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRealCoupling.realCoupling.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRealCoupling.coupling_entry._simp_1_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyRestoration.log <==
'Paper2FamilyRestoration.exchange' depends on axioms: [propext, Quot.sound]
'Paper2FamilyRestoration.memoryGate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRestoration.memoryGate_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRestoration.restoration' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRestoration.restoration_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRestoration.restoration_insert' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRestoration.exchange [propext, Quot.sound]
GENERATED_AUDIT Paper2FamilyRestoration.restoration_insert._simp_1_4 [propext]
GENERATED_AUDIT Paper2FamilyRestoration.restoration_insert._simp_1_5 [propext]
GENERATED_AUDIT Paper2FamilyRestoration.restoration.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRestoration.restoration_unitary._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRestoration.restoration_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRestoration.restoration [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRestoration.memoryGate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRestoration.memoryGate_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRestoration.exchange.eq_1 [propext, Quot.sound]
GENERATED_AUDIT Paper2FamilyRestoration.restoration_insert [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRestoration.memoryGate.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyRightFifteen.log <==
'Paper2FamilyRightFifteen.dual' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteen.six' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteen.dual_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteen.six_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteen.six_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteen.six._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteen.dual.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteen.six.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteen.dual_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteen.six [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteen.six._proof_2 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteen.dual [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyRightFifteen.0.Paper2FamilyRightFifteen.dual_intertwining [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyRightFifteen.0.Paper2FamilyRightFifteen.dual_intertwining._simp_1_2 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteen.six_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteen.six_gram [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyRightFifteenCG.log <==
'Paper2FamilyRightFifteenCG.action' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenCG.action_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenCG.fifteen_six_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenCG.six_fifteen_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenCG.cg' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenCG.cg_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenCG.cg.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyRightFifteenCG.0.Paper2FamilyRightFifteenCG.smaller_intertwiner_zero [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenCG.cg_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenCG.action_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenCG.fifteen_six_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenCG.cg [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenCG.action.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenCG.action [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenCG.action_unitary._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenCG.six_fifteen_orthogonal [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyRightFifteenContraction.log <==
'Paper2FamilyRightFifteenContraction.chosen_contraction_factorization' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2FamilyRightFifteenContraction.chosen_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyRightFifteenContraction.0.Paper2FamilyRightFifteenContraction.conjugate_tensor [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyRightFifteenContraction.0.Paper2FamilyRightFifteenContraction.epsilon_real [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenContraction.chosen_contraction_factorization [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyRightFifteenContraction.0.Paper2FamilyRightFifteenContraction.conjugate_product [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyRightFifteenContraction.0.Paper2FamilyRightFifteenContraction.raw_coupling_real [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenContraction.chosen_contraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenContraction.chosen_contraction._simp_1_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyRightFifteenGeometry.log <==
'Paper2FamilyRightFifteenGeometry.coordinates' does not depend on any axioms
'Paper2FamilyRightFifteenGeometry.route' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenGeometry.route_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenGeometry.trajectorySix_factorization' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2FamilyRightFifteenGeometry.trajectoryFifteen_factorization' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2FamilyRightFifteenGeometry.trajectorySix_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenGeometry.trajectoryFifteen_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenGeometry.trajectories_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenGeometry.threeEmbedding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenGeometry.three_absent' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.coordinates []
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.coordinates._proof_1 []
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.coordinates._proof_2 []
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.three_absent._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.trajectorySix_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyRightFifteenGeometry.0.Paper2FamilyRightFifteenGeometry.source_grams [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.trajectorySix_factorization._simp_1_3 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.coordinates.eq_1 []
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.trajectoryFifteen_factorization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.trajectories_orthogonal._simp_1_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.three_absent [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.trajectoryFifteen_factorization._simp_1_3 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.route [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.trajectorySix_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.threeEmbedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.route.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.trajectoryFifteen_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.three_absent._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.trajectories_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.trajectoryFifteen_gram._simp_1_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.threeEmbedding.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.trajectorySix_factorization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenGeometry.route_gram [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyRightFifteenProjection.log <==
'Paper2FamilyRightFifteenProjection.sixEmbedding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenProjection.sixEmbedding_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenProjection.tensor_six_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenProjection.six_tensor_adjoint_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenProjection.six_source_extraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenProjection.projectedSix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenProjection.projectedSix_tensor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenProjection.actual_relative_racah' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenProjection.projectedSix_tensor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenProjection.tensor_six_apply._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenProjection.projectedSix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenProjection.projectedSix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenProjection.sixEmbedding.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenProjection.sixEmbedding_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenProjection.actual_relative_racah [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenProjection.six_source_extraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenProjection.actual_relative_racah._simp_1_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenProjection.six_source_extraction._simp_1_1 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenProjection.tensor_six_apply [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenProjection.six_tensor_adjoint_apply._simp_1_3 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyRightFifteenProjection.0.Paper2FamilyRightFifteenProjection.rawSix_real [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenProjection.tensor_six_apply._simp_1_3 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenProjection.six_tensor_adjoint_apply [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenProjection.projectedSix_tensor._simp_1_2 []
GENERATED_AUDIT Paper2FamilyRightFifteenProjection.sixEmbedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenProjection.sixEmbedding_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenProjection.six_tensor_adjoint_apply._simp_1_2 [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/FamilyRightFifteenRaw.log <==
'Paper2FamilyRightFifteenRaw.source' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenRaw.exchanged' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenRaw.contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenRaw.contraction_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRaw.contraction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRaw.exchanged.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRaw.contraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRaw.source.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRaw.source [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRaw.exchanged [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRaw.contraction_exact [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyRightFifteenRecoupling.log <==
'Paper2FamilyRightFifteenRecoupling.coefficientA' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenRecoupling.coefficientB' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenRecoupling.decodedSix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenRecoupling.decodedSix_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenRecoupling.fifteenEmbedding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenRecoupling.fifteenEmbedding_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenRecoupling.embedding_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenRecoupling.decodedFifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenRecoupling.reconstruct_six' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenRecoupling.decodedFifteen_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenRecoupling.seed615' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenRecoupling.seed1515' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenRecoupling.seed615_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenRecoupling.seed1515_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenRecoupling.first_racah_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenRecoupling.normalized_relative_racah' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2FamilyRightFifteenRecoupling.second_racah_row' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.seed1515_gram._simp_1_3 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.coefficientA._proof_2 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.first_racah_row [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.seed1515_gram._simp_1_9 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.embedding_complete._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.seed1515_gram._simp_1_8 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.first_racah_row._simp_1_6 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.first_racah_row._simp_1_4 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.coefficientB [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.first_racah_row._simp_1_7 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.coefficientB._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.fifteenEmbedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.first_racah_row._simp_1_10 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.fifteenEmbedding.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.coefficientB.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.second_racah_row [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.normalized_relative_racah [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.decodedFifteen_gram._abel_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyRightFifteenRecoupling.0.Paper2FamilyRightFifteenRecoupling.conjugate_product [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyRightFifteenRecoupling.0.Paper2FamilyRightFifteenRecoupling.coefficient_relation [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.coefficientA.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.seed1515.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.coefficientA._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.seed615 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyRightFifteenRecoupling.0.Paper2FamilyRightFifteenRecoupling.weight_sqrt [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyRightFifteenRecoupling.0.Paper2FamilyRightFifteenRecoupling.coefficientB_ne [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.decodedFifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.embedding_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyRightFifteenRecoupling.0.Paper2FamilyRightFifteenRecoupling.conjugate_adjoint [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.seed1515_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.seed1515_gram._simp_1_4 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.seed1515 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.seed1515_gram._simp_1_7 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.seed1515_gram._simp_1_6 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.embedding_complete._simp_1_3 [propext, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.first_racah_row._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.first_racah_row._simp_1_9 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.first_racah_row._simp_1_8 [propext]
GENERATED_AUDIT _private.FamilyRightFifteenRecoupling.0.Paper2FamilyRightFifteenRecoupling.sqrt3_ne [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.fifteenEmbedding_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyRightFifteenRecoupling.0.Paper2FamilyRightFifteenRecoupling.coefficientA_ne [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.coefficientA [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.seed615_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.seed615.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.decodedSix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.seed1515_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.first_racah_row._simp_1_5 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.decodedFifteen_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyRightFifteenRecoupling.0.Paper2FamilyRightFifteenRecoupling.sqrt3_sq [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.reconstruct_six [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.fifteenEmbedding_gram._simp_1_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.decodedFifteen.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.decodedSix_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.decodedSix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenRecoupling.seed1515_gram._simp_1_5 [propext]



==> anc/lean/checks/FamilyRightFifteenSeeds.log <==
'Paper2FamilyRightFifteenSeeds.trajectorySix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenSeeds.trajectoryFifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenSeeds.tensorCoordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenSeeds.tensorCoordinates_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenSeeds.tensorCoordinates_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenSeeds.chosenRaw_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenSeeds.seed815_tensor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenSeeds.seed86_tensor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenSeeds.trajectorySix_tensor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenSeeds.trajectoryFifteen_tensor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightFifteenSeeds.rightFifteen_reembedding' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.seed86_tensor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.tensorCoordinates.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.trajectorySix_tensor._simp_1_3 []
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.seed86_tensor._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.tensorCoordinates_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyRightFifteenSeeds.0.Paper2FamilyRightFifteenSeeds.symmetric_contraction [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.tensorCoordinates_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.trajectorySix_tensor._simp_1_1 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.tensorCoordinates_apply._simp_1_2 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.trajectoryFifteen_tensor._simp_1_2 [propext, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.tensorCoordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.rightFifteen_reembedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.seed815_tensor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.trajectoryFifteen_tensor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.trajectorySix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.trajectorySix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.trajectoryFifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.trajectorySix_tensor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.rightFifteen_reembedding._simp_1_1 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.tensorCoordinates_apply [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.seed86_tensor._simp_1_2 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.chosenRaw_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.chosenRaw_entry._simp_1_1 [propext]
GENERATED_AUDIT Paper2FamilyRightFifteenSeeds.trajectoryFifteen.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyRightSix.log <==
'Paper2FamilyRightSix.chosenRaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.chosenRaw_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.chosenRaw_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.chosenRaw_traceless' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.chosenRaw_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.lift' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.lift_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.lift_projector' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.lift_recovery' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.fifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.fifteen_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.three' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.lift_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.three_fifteen_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.fifteen_three_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.cg' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.cg_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.cg_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.lift_as_permutation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.action' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.lift_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.chosenRaw_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.fifteen_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.three_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.cg_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.actual_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.fifteen_extraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.queryTrace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.three_partial_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSix.fifteen_partial_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.three [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.chosenRaw_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.lift_three._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.lift_projector._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.fifteen_extraction._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.actual_decomposition [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.fifteen_extraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.lift_as_permutation._simp_1_2 [propext]
GENERATED_AUDIT Paper2FamilyRightSix.fifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyRightSix.0.Paper2FamilyRightSix.conjugate_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.lift_gram._simp_1_4 [propext]
GENERATED_AUDIT Paper2FamilyRightSix.lift_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.three_fifteen_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.chosenRaw_formula [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.lift_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.lift_recovery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.chosenRaw [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.lift_as_permutation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.cg [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.queryTrace.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.three_partial_trace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.cg.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.fifteen.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.lift_recovery._simp_1_1 [propext]
GENERATED_AUDIT Paper2FamilyRightSix.three_fifteen_orthogonal._simp_1_4 [propext, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.three_fifteen_orthogonal._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.lift_projector [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.queryTrace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.chosenRaw_traceless [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.lift.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.action [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.cg_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.chosenRaw_traceless._simp_1_1 [propext, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.lift_as_permutation._simp_1_3 [propext]
GENERATED_AUDIT Paper2FamilyRightSix.fifteen_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.lift_gram._simp_1_3 [propext]
GENERATED_AUDIT Paper2FamilyRightSix.fifteen_three_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.cg_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.chosenRaw.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.lift [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.lift_intertwining._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.fifteen_partial_trace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.lift_recovery._simp_1_2 [propext]
GENERATED_AUDIT Paper2FamilyRightSix.three.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.three_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.lift_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.fifteen_intertwining._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.chosenRaw_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.chosenRaw_symmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.fifteen_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.lift_three [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.action.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.three_fifteen_orthogonal._simp_1_3 [propext, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSix.cg_gram [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyRightSixCompression.log <==
'Paper2FamilyRightSixCompression.threeEmbedding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixCompression.trajectoryThree' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixCompression.threeEmbedding_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixCompression.trajectoryThree_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixCompression.embedded_three_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixCompression.decode_three_source' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixCompression.actual_relative_racah' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixCompression.threeEmbedding_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixCompression.actual_relative_racah [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixCompression.embedded_three_seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixCompression.threeEmbedding_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixCompression.threeEmbedding.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixCompression.decode_three_source [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixCompression.decode_three_source._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixCompression.trajectoryThree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixCompression.embedded_three_seed._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyRightSixCompression.0.Paper2FamilyRightSixCompression.fierz_contraction [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyRightSixCompression.0.Paper2FamilyRightSixCompression.fierz_contraction._simp_1_1 [propext]
GENERATED_AUDIT Paper2FamilyRightSixCompression.threeEmbedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixCompression.trajectoryThree_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixCompression.trajectoryThree.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyRightSixGeometry.log <==
'Paper2FamilyRightSixGeometry.coordinates' does not depend on any axioms
'Paper2FamilyRightSixGeometry.route' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixGeometry.route_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixGeometry.trajectoryThree_factorization' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixGeometry.trajectoryFifteen_factorization' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2FamilyRightSixGeometry.trajectoryThree_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixGeometry.trajectoryFifteen_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixGeometry.trajectories_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixGeometry.sixEmbedding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixGeometry.six_absent' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixGeometry.six_absent._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixGeometry.sixEmbedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixGeometry.trajectoryThree_factorization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixGeometry.trajectoryThree_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixGeometry.route.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixGeometry.coordinates._proof_1 []
GENERATED_AUDIT Paper2FamilyRightSixGeometry.trajectoryFifteen_factorization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixGeometry.six_absent [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixGeometry.trajectories_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixGeometry.trajectories_orthogonal._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixGeometry.trajectoryThree_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixGeometry.sixEmbedding.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixGeometry.route_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixGeometry.trajectoryFifteen_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixGeometry.coordinates []
GENERATED_AUDIT Paper2FamilyRightSixGeometry.route [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixGeometry.coordinates._proof_2 []
GENERATED_AUDIT Paper2FamilyRightSixGeometry.trajectoryFifteen_factorization._simp_1_3 [propext]
GENERATED_AUDIT Paper2FamilyRightSixGeometry.trajectoryFifteen_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixGeometry.trajectoryThree_factorization._simp_1_3 [propext]
GENERATED_AUDIT Paper2FamilyRightSixGeometry.coordinates.eq_1 []



==> anc/lean/checks/FamilyRightSixRacah.log <==
'Paper2FamilyRightSixRacah.projector_from_racah' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixRacah.contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixRacah.contraction_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRacah.contraction_exact [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRacah.contraction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRacah.projector_from_racah [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRacah.contraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRacah.contraction_exact._simp_1_2 [propext]



==> anc/lean/checks/FamilyRightSixRecoupling.log <==
'Paper2FamilyRightSixRecoupling.fifteenEmbedding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixRecoupling.fifteenEmbedding_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixRecoupling.embedding_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixRecoupling.decodedFifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixRecoupling.reconstruct_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixRecoupling.decodedFifteen_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixRecoupling.seed156' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixRecoupling.seed156_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixRecoupling.first_racah_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixRecoupling.second_racah_row' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.seed156._proof_2 [propext]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.seed156_gram._simp_1_6 [propext]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.seed156_gram._simp_1_7 [propext]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.seed156_gram._simp_1_4 [propext]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.seed156_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.decodedFifteen_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.seed156_gram._simp_1_5 [propext]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.decodedFifteen.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.seed156.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyRightSixRecoupling.0.Paper2FamilyRightSixRecoupling.conjugate_product [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyRightSixRecoupling.0.Paper2FamilyRightSixRecoupling.conjugate_adjoint [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyRightSixRecoupling.0.Paper2FamilyRightSixRecoupling.relative_weight [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.seed156._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.embedding_complete._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.first_racah_row._simp_1_3 [propext]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.fifteenEmbedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.first_racah_row._simp_1_9 [propext]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.first_racah_row._simp_1_8 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyRightSixRecoupling.0.Paper2FamilyRightSixRecoupling.sqrt15_sq [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.fifteenEmbedding.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.fifteenEmbedding_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.seed156_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.decodedFifteen_gram._abel_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.seed156_gram._simp_1_9 [propext]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.seed156_gram._simp_1_8 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.seed156_gram._simp_1_3 [propext]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.first_racah_row._simp_1_5 [propext]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.seed156 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.decodedFifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.embedding_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.fifteenEmbedding_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.first_racah_row [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.embedding_complete._simp_1_3 [propext, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.reconstruct_three [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.first_racah_row._simp_1_6 [propext]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.first_racah_row._simp_1_7 [propext]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.first_racah_row._simp_1_4 [propext]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.first_racah_row._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilyRightSixRecoupling.0.Paper2FamilyRightSixRecoupling.sqrt15_ne [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilyRightSixRecoupling.0.Paper2FamilyRightSixRecoupling.weight_ne [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixRecoupling.second_racah_row [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyRightSixSeeds.log <==
'Paper2FamilyRightSixSeeds.rightFifteen_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixSeeds.trajectoryFifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixSeeds.trajectoryFifteen_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyRightSixSeeds.trajectoryFifteen_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixSeeds.trajectoryFifteen_exact [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixSeeds.rightFifteen_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixSeeds.trajectoryFifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixSeeds.trajectoryFifteen.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixSeeds.trajectoryFifteen_contraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyRightSixSeeds.rightFifteen_entry._simp_1_1 [propext]



==> anc/lean/checks/FamilySecondEncoding.log <==
'Paper2FamilySecondEncoding.RightOutput' does not depend on any axioms
'Paper2FamilySecondEncoding.RoutedOutput' does not depend on any axioms
'Paper2FamilySecondEncoding.GroupedInput' does not depend on any axioms
'Paper2FamilySecondEncoding.oldCG' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilySecondEncoding.oldCG_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilySecondEncoding.rightCG' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilySecondEncoding.rightCG_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilySecondEncoding.rightEncoding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilySecondEncoding.rightEncoding_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilySecondEncoding.inputCoordinates' does not depend on any axioms
'Paper2FamilySecondEncoding.outputCoordinates' does not depend on any axioms
'Paper2FamilySecondEncoding.E2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilySecondEncoding.E2_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilySecondEncoding.memoryCoordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilySecondEncoding.physicalCoordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilySecondEncoding.physicalE2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilySecondEncoding.physicalE2_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondEncoding.oldCG.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondEncoding.RightOutput []
GENERATED_AUDIT Paper2FamilySecondEncoding.memoryCoordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondEncoding.memoryCoordinates._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondEncoding.outputCoordinates.match_1 []
GENERATED_AUDIT Paper2FamilySecondEncoding.inputCoordinates._proof_2 []
GENERATED_AUDIT Paper2FamilySecondEncoding.inputCoordinates._proof_1 []
GENERATED_AUDIT Paper2FamilySecondEncoding.rightCG_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondEncoding.rightEncoding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondEncoding.oldCG [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondEncoding.outputCoordinates.match_3 []
GENERATED_AUDIT Paper2FamilySecondEncoding.outputCoordinates._proof_1 []
GENERATED_AUDIT Paper2FamilySecondEncoding.physicalE2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondEncoding.rightEncoding_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilySecondEncoding.0.Paper2FamilySecondEncoding.routedDecEq []
GENERATED_AUDIT _private.FamilySecondEncoding.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2FamilySecondEncoding.outputCoordinates []
GENERATED_AUDIT _private.FamilySecondEncoding.0.Paper2FamilySecondEncoding.block_gram [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FamilySecondEncoding.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT _private.FamilySecondEncoding.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT _private.FamilySecondEncoding.0.Paper2FamilySecondEncoding.secondMemoryDecEq []
GENERATED_AUDIT _private.FamilySecondEncoding.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FamilySecondEncoding.outputCoordinates._proof_2 []
GENERATED_AUDIT Paper2FamilySecondEncoding.E2_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondEncoding.inputCoordinates.match_1 []
GENERATED_AUDIT Paper2FamilySecondEncoding.E2_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondEncoding.rightCG [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondEncoding.oldCG_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondEncoding.physicalE2_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondEncoding.GroupedInput []
GENERATED_AUDIT Paper2FamilySecondEncoding.RoutedOutput []
GENERATED_AUDIT Paper2FamilySecondEncoding.inputCoordinates.match_3 []
GENERATED_AUDIT _private.FamilySecondEncoding.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT Paper2FamilySecondEncoding.inputCoordinates []
GENERATED_AUDIT _private.FamilySecondEncoding.0.Paper2FamilySecondEncoding.secondJointDecEq []
GENERATED_AUDIT Paper2FamilySecondEncoding.E2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilySecondEncoding.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT _private.FamilySecondEncoding.0.Paper2FamilySecondEncoding.compose_gram [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilySecondEncoding.physicalCoordinates [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilySecondInput.log <==
'Paper2FamilySecondInput.input' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilySecondInput.decoded' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilySecondInput.old_scaled' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilySecondInput.merge_decoded' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FamilySecondInput.old_scaled.match_1.eq_2 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstDecoded.seed.match_1.eq_4 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FamilySecondInput.old_scaled.match_1.splitter []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2Preparation.directRep.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstMerge.coordinates.match_3.eq_4 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FamilySecondInput.old_scaled.match_1.eq_1 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FamilySecondInput.input.match_1.eq_4 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FamilyFifteenMatch.target.match_1.eq_2 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstMerge.coordinates.match_1.splitter []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstDecoder.decodedCoordinates.match_1.eq_2 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstMerge.coordinates.match_3.splitter []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2Preparation.directRep.match_1.eq_2 [propext]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FamilySecondInput.old_scaled.match_1.eq_4 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstDecoded.seed.match_1.splitter []
GENERATED_AUDIT Paper2FamilySecondInput.old_scaled._simp_1_1 [propext]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2Preparation.directRep.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FamilySecondInput.merge_decoded._simp_1_19 [propext]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FamilySecondInput.input.match_1.splitter []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FamilySecondInput.merge_decoded._simp_1_4 [propext]
GENERATED_AUDIT Paper2FamilySecondInput.merge_decoded._simp_1_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstMerge.coordinates.match_1.eq_4 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstDecoder.decodedCoordinates.match_3.eq_3 []
GENERATED_AUDIT Paper2FamilySecondInput.merge_decoded._simp_1_2 [propext]
GENERATED_AUDIT Paper2FamilySecondInput.merge_decoded._simp_1_7 [propext]
GENERATED_AUDIT Paper2FamilyMerge.merge.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstDecoder.decodedCoordinates.match_1.eq_4 []
GENERATED_AUDIT Paper2FamilySecondInput.input._proof_2 [propext]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FamilySecondInput.input.match_1.eq_3 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstDecoder.decodedCoordinates.match_3.splitter []
GENERATED_AUDIT Paper2FamilySecondInput.merge_decoded._simp_1_18 [propext]
GENERATED_AUDIT Paper2FamilySecondInput.input.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FamilyFifteenMatch.target.match_1.splitter []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstMerge.coordinates.match_1.eq_2 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstDecoder.decodedCoordinates.match_1.splitter []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstDecoder.decodedCoordinates.match_3.eq_4 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstMerge.coordinates.match_1.eq_3 []
GENERATED_AUDIT Paper2FamilySecondInput.input.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FamilyMerge.retainRoute.match_1.eq_2 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FamilyMerge.retainRoute.match_1.splitter []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstDecoder.decodedCoordinates.match_1.eq_3 []
GENERATED_AUDIT Paper2FamilySecondInput.decoded [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondInput.input.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FamilyMerge.retainRoute.match_1.eq_1 []
GENERATED_AUDIT Paper2FamilySecondInput.old_scaled.match_1 []
GENERATED_AUDIT Paper2FamilyMerge.retain.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondInput.merge_decoded [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondInput.input._proof_1 [propext]
GENERATED_AUDIT Paper2FamilySecondInput.decoded.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondInput.merge_decoded._simp_1_1 [propext]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstDecoder.decodedCoordinates.match_3.eq_2 []
GENERATED_AUDIT Paper2FamilySecondInput.input.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FamilyFifteenMatch.target.match_1.eq_1 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstDecoder.decodedCoordinates.match_1.eq_1 []
GENERATED_AUDIT Paper2FamilySecondInput.merge_decoded._simp_1_5 [propext]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstDecoder.decodedCoordinates.match_3.eq_1 []
GENERATED_AUDIT Paper2FamilySecondInput.input [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2Preparation.directRep.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2FamilyMerge.oldMerge.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondInput.merge_decoded._simp_1_3 [propext]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstMerge.coordinates.match_3.eq_3 []
GENERATED_AUDIT Paper2FamilySecondInput.old_scaled [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstDecoded.seed.match_1.eq_3 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstDecoded.seed.match_1.eq_2 []
GENERATED_AUDIT Paper2FamilySecondInput.input.match_1 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2Preparation.directRep.match_1.splitter [propext]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2Preparation.directRep.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FamilySecondInput.input.match_1.eq_1 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstMerge.coordinates.match_3.eq_2 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FamilySecondInput.old_scaled.match_1.eq_3 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstMerge.coordinates.match_3.eq_1 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FamilySecondInput.input.match_1.eq_2 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstDecoded.seed.match_1.eq_1 []
GENERATED_AUDIT _private.FamilySecondInput.0.Paper2FirstMerge.coordinates.match_1.eq_1 []



==> anc/lean/checks/FamilySecondQuery.log <==
'Paper2FamilySecondQuery.actual_block_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilySecondQuery.physical_query_routing' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilySecondQuery.actual_physical_query' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilySecondQuery.actual_second_query_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyActualMidpointGate.G2.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondQuery.physical_query_routing [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondQuery.instDecidableEqSecondJoint_familySecondQuery [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilySecondQuery.actual_physical_query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondQuery.actual_second_query_endpoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondQuery.actual_block_endpoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilySecondQuery.instDecidableEqBlockOutput_familySecondQuery [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FamilyCanonicalEncoding.physicalE2.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyTrajectory.log <==
'Paper2FamilyTrajectory.memoryInjection' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyTrajectory.routing' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyTrajectory.placement_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyTrajectory.query' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyTrajectory.coordinate_query' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyTrajectory.physical_query_placement' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyTrajectory.query_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyTrajectory.trajectory' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyTrajectory.trajectory_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyTrajectory.fixed_G0_first_query' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyTrajectory.trajectory.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyTrajectory.placement_factor._simp_1_5 [propext]
GENERATED_AUDIT Paper2FamilyTrajectory.trajectory_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyTrajectory.query.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyTrajectory.placement_factor._simp_1_4 [propext]
GENERATED_AUDIT Paper2FamilyTrajectory.trajectory [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyTrajectory.query_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyTrajectory.instDecidableEqJoint_familyTrajectory []
GENERATED_AUDIT Paper2FamilyTrajectory.physical_query_placement [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyTrajectory.routing [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyTrajectory.fixed_G0_first_query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyTrajectory.coordinate_query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyTrajectory.memoryInjection [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyTrajectory.memoryInjection._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyTrajectory.fixed_G0_first_query._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyTrajectory.query_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyTrajectory.routing.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyTrajectory.instDecidableEqFirstMemory_familyTrajectory []
GENERATED_AUDIT Paper2FamilyFirstEncoding.physicalPlacement.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyTrajectory.query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyTrajectory.placement_factor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyTrajectory.memoryInjection.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FamilyWeights.log <==
'Paper2FamilyWeights.scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyWeights.retained_singlet' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FamilyWeights.scale_square' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyWeights.retained_singlet._simp_1_4 [propext]
GENERATED_AUDIT Paper2FamilyWeights.retained_singlet._simp_1_7 [propext]
GENERATED_AUDIT Paper2FamilyWeights.retained_singlet._simp_1_2 [propext]
GENERATED_AUDIT Paper2FamilyWeights.retained_singlet._simp_1_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyWeights.scale._proof_1 [propext]
GENERATED_AUDIT Paper2FamilyWeights.scale._proof_2 [propext]
GENERATED_AUDIT Paper2FamilyWeights.retained_singlet [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyWeights.retained_singlet._simp_1_1 [propext]
GENERATED_AUDIT Paper2FamilyWeights.scale [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FamilyWeights.retained_singlet._simp_1_5 [propext]
GENERATED_AUDIT Paper2FamilyWeights.retained_singlet._simp_1_3 [propext]
GENERATED_AUDIT Paper2FamilyWeights.scale_square [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FifteenCommutant.log <==
'Paper2FifteenCommutant.allowed' depends on axioms: [propext]
'Paper2FifteenCommutant.offweight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenCommutant.scalar_commutant' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenCommutant.offweight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenCommutant.allowed.eq_1 [propext]
GENERATED_AUDIT Paper2FifteenCommutant.allowed._proof_1 [propext]
GENERATED_AUDIT Paper2FifteenCommutant.offweight._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FifteenCommutant.0.Paper2FifteenCommutant.scalar_from_weights [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FifteenCommutant.scalar_commutant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenCommutant.allowed [propext]



==> anc/lean/checks/FifteenComplexRep.log <==
'Paper2FifteenComplexRep.embedding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenComplexRep.embedding_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenComplexRep.embedding_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenComplexRep.extension_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenComplexRep.compressed_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenComplexRep.compressed_one' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenComplexRep.compressed_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenComplexRep.embedding_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenComplexRep.embedding.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenComplexRep.extension_intertwining._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenComplexRep.extension_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenComplexRep.compressed_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenComplexRep.embedding_raw [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenComplexRep.embedding [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FifteenFirstSeed.log <==
'Paper2FifteenFirstSeed.contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenFirstSeed.contraction_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenFirstSeed.contraction_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenFirstSeed.contraction_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenFirstSeed.contraction_six' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenFirstSeed.contraction_fifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenFirstSeed.fifteenEncoding_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenFirstSeed.fifteenDecoder_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenFirstSeed.transpose8_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenFirstSeed.transpose8_contraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenFirstSeed.contraction_sub [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenFirstSeed.fifteenEncoding_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenFirstSeed.contraction_identity._simp_1_2 [propext]
GENERATED_AUDIT Paper2FifteenFirstSeed.contraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenFirstSeed.contraction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenFirstSeed.contraction_six [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenFirstSeed.fifteenEncoding_entry._simp_1_4 [propext]
GENERATED_AUDIT Paper2FirstDecoder.associate.eq_1 []
GENERATED_AUDIT Paper2FifteenFirstSeed.contraction_identity [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FifteenFirstSeed.0.Paper2FifteenFirstSeed.r2_cube [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenFirstSeed.fifteenDecoder_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.fifteenEncoding.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.queryRoute.eq_1 []
GENERATED_AUDIT Paper2FifteenFirstSeed.contraction_three [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FifteenFirstSeed.0.Paper2FifteenFirstSeed.r6_cube [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenFirstSeed.contraction_fifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenFirstSeed.fifteenEncoding_entry._simp_1_3 [propext]



==> anc/lean/checks/FifteenHighestWeight.log <==
'Paper2FifteenHighestWeight.extension' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.extension_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.extension_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.extension_SU' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.highest' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.highest_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.highest_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.actual_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.coordinate_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.extension_highest_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.coroot1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.coroot2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.upper_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.upper_fixes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.coroot1_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.coroot2_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.coroot1_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.coroot2_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.compressedExtension' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.compressedExtension_SU' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.line_transfer' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.upper_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.coroot1_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeight.coroot2_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.highest._proof_1 [propext]
GENERATED_AUDIT Paper2FifteenHighestWeight.upper_coordinate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.extension_highest_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.highest.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.coroot1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.extension_highest_entry._simp_1_2 [propext]
GENERATED_AUDIT Paper2FifteenHighestWeight.actual_coordinate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.coroot1.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.line_transfer._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.coroot2_weight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.upper_det [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.line_transfer [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.upper_fixes [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.highest_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.highest [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.coordinate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.coroot2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.coroot2_coordinate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.compressedExtension [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.coroot2.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.coordinate.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.extension [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.extension_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.highest_nonzero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.extension_SU [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.extension.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.compressedExtension.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.extension_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.coordinate_nonzero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.upper.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.compressedExtension_SU [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.coroot1_weight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.coroot1_coordinate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.upper [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.coroot1_det [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeight.coroot2_det [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FifteenHighestWeightLabel.log <==
'Paper2FifteenHighestWeightLabel.complex_invariant_submodule_trivial' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2FifteenHighestWeightLabel.HasHighestWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenHighestWeightLabel.highest_weight_one_two' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeightLabel.complex_invariant_submodule_trivial [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeightLabel.HasHighestWeight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenHighestWeightLabel.highest_weight_one_two [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FifteenIrreducible.log <==
'Paper2FifteenIrreducible.actual_scalar_commutant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenIrreducible.invariant_submodule_trivial' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenIrreducible.actual_scalar_commutant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenIrreducible.invariant_submodule_trivial [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FifteenPolynomialShapes.log <==
'Paper2FifteenComplexRep.transformed_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenComplexRep.transformed_traceless' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenComplexRep.transformed_traceless [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenComplexRep.transformed_symmetric [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FifteenSeedMatch.log <==
'Paper2FifteenSeedMatch.encoded_branch_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenSeedMatch.decoded_branch_projector' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenSeedMatch.normalization' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenSeedMatch.fifteen_first_seed_match' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenSeedMatch.normalization._simp_1_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenSeedMatch.normalization._simp_1_2 [propext]
GENERATED_AUDIT Paper2FifteenSeedMatch.normalization._simp_1_7 [propext]
GENERATED_AUDIT Paper2FifteenSeedMatch.normalization._simp_1_4 [propext]
GENERATED_AUDIT Paper2FifteenSeedMatch.normalization._simp_1_5 [propext]
GENERATED_AUDIT Paper2FifteenSeedMatch.decoded_branch_projector._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenSeedMatch.normalization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenSeedMatch.encoded_branch_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenSeedMatch.normalization._simp_1_3 [propext]
GENERATED_AUDIT Paper2FifteenSeedMatch.encoded_branch_entry._simp_1_1 [propext]
GENERATED_AUDIT Paper2FifteenSeedMatch.normalization._simp_1_1 [propext]
GENERATED_AUDIT Paper2FifteenSeedMatch.decoded_branch_projector [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenSeedMatch.fifteen_first_seed_match [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FifteenSeparation.log <==
'Paper2FifteenSeparation.smaller_fifteen_intertwiner_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenSeparation.reverse_smaller_fifteen_intertwiner_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FifteenSeparation.reverse_smaller_fifteen_intertwiner_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenSeparation.smaller_fifteen_intertwiner_zero [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FifteenWeights.log <==
'Paper2FifteenWeights.weights0' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenWeights.weights1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenWeights.cycleTable' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenWeights.rotationTable' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenWeights.phase0_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenWeights.phase0_rep' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenWeights.phase1_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenWeights.phase1_rep' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenWeights.cycle_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenWeights.cycle_rep' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenWeights.rotation_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FifteenWeights.rotation_rep' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.rotation_rep._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.phase1_rep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_19 [propext]
GENERATED_AUDIT Paper2FifteenWeights.phase0_rep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_1 [propext]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_4 [propext]
GENERATED_AUDIT Paper2FifteenWeights.phase1_rep._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_17 [propext]
GENERATED_AUDIT Paper2FifteenWeights.phase1_raw [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_6 [propext]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_3 [propext]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_2 [propext]
GENERATED_AUDIT Paper2FifteenWeights.weights1.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.weights0 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_18 [propext]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_16 [propext]
GENERATED_AUDIT Paper2FifteenWeights.weights0.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_11 [propext]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_14 [propext]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.phase0_rep._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_21 [propext]
GENERATED_AUDIT Paper2FifteenWeights.rotation_rep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_15 [propext]
GENERATED_AUDIT Paper2FifteenWeights.weights1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.cycleTable [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.cycleTable.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_5 [propext]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_13 [propext]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_10 [propext]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_9 [propext]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_8 [propext]
GENERATED_AUDIT Paper2FifteenWeights.cycle_rep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_7 [propext]
GENERATED_AUDIT Paper2FifteenWeights.rotation_raw [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.cycle_rep._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.cycle_raw [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_20 [propext]
GENERATED_AUDIT Paper2FifteenWeights.rotationTable._proof_12 [propext]
GENERATED_AUDIT Paper2FifteenWeights.phase0_raw [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FinalSeedMatches.log <==
'Paper2FinalSeedMatches.Four' does not depend on any axioms
'Paper2FinalSeedMatches.Intrinsic' does not depend on any axioms
'Paper2FinalSeedMatches.fourVectorize' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalSeedMatches.fourVectorize_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalSeedMatches.vectorize_conjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalSeedMatches.finalThree_vectorized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalSeedMatches.finalSix_vectorized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalSeedMatches.k3_times_c' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalSeedMatches.regroup' does not depend on any axioms
'Paper2FinalSeedMatches.u' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalSeedMatches.v' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalSeedMatches.target' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalSeedMatches.intrinsicThree' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalSeedMatches.intrinsicSix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalSeedMatches.actual_three_seed_match' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalSeedMatches.actual_six_seed_match' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalSeedMatches.intrinsic_three_recovery' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalSeedMatches.intrinsic_six_recovery' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.target [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.k3_times_c._simp_1_5 [propext]
GENERATED_AUDIT Paper2FinalSeedMatches.Four []
GENERATED_AUDIT Paper2FinalSeedMatches.intrinsicThree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.fourVectorize_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FinalSeedMatches.0.Paper2FinalSeedMatches.iota_real [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.fourVectorize.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.intrinsic_three_recovery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FinalSeedMatches.0.Paper2FinalSeedMatches.rawThree_formula [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.u [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.finalThree_vectorized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.finalSix_vectorized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.intrinsicThree.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.actual_three_seed_match [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.k3_times_c._simp_1_4 [propext]
GENERATED_AUDIT Paper2FinalSeedMatches.k3_times_c._simp_1_7 [propext]
GENERATED_AUDIT Paper2FinalSeedMatches.k3_times_c._simp_1_2 [propext]
GENERATED_AUDIT Paper2FinalSeedMatches.k3_times_c._simp_1_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FinalSeedMatches.0.Paper2FinalSeedMatches.vectorize_star_entry [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.intrinsicSix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.vectorize_conjugate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.actual_six_seed_match._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.v [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.u.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.fourVectorize [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.k3_times_c [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.target.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.regroup []
GENERATED_AUDIT Paper2FinalSeedMatches.actual_six_seed_match [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.fourVectorize_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.k3_times_c._simp_1_1 [propext]
GENERATED_AUDIT Paper2FinalSeedMatches.regroup.eq_1 []
GENERATED_AUDIT Paper2FinalSeedMatches.actual_three_seed_match._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.Intrinsic []
GENERATED_AUDIT Paper2FinalSeedMatches.intrinsicSix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.intrinsic_six_recovery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.k3_times_c._simp_1_3 [propext]



==> anc/lean/checks/FinalTrajectory.log <==
'Paper2FinalTrajectory.finalThree_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalTrajectory.finalSix_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalTrajectory.leftAction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalTrajectory.actual_three_trajectory' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalTrajectory.actual_six_trajectory' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalTrajectory.Xi' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalTrajectory.postQuery' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalTrajectory.actual_postQuery_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FinalTrajectory.actual_fixed_G2_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FinalTrajectory.0.Paper2Phi.phi.match_1.splitter []
GENERATED_AUDIT _private.FinalTrajectory.0.Paper2Phi.phi.match_1.eq_2 []
GENERATED_AUDIT _private.FinalTrajectory.0.Paper2FinalTrajectory.R_map_star [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalTrajectory.Xi._proof_2 [propext]
GENERATED_AUDIT _private.FinalTrajectory.0.Paper2Phi.phi.match_1.eq_1 []
GENERATED_AUDIT _private.FinalTrajectory.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT _private.FinalTrajectory.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT _private.FinalTrajectory.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FinalTrajectory.actual_fixed_G2_endpoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalTrajectory.postQuery.match_1 []
GENERATED_AUDIT _private.FinalTrajectory.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT _private.FinalTrajectory.0.Paper2FinalTrajectory.postQuery.match_1.eq_1 []
GENERATED_AUDIT Paper2FinalTrajectory.actual_six_trajectory [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalTrajectory.finalThree_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FinalTrajectory.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT Paper2FinalTrajectory.postQuery.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalTrajectory.actual_postQuery_endpoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FinalTrajectory.0.Paper2Phi.phi.match_1.eq_3 []
GENERATED_AUDIT _private.FinalTrajectory.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT _private.FinalTrajectory.0.Paper2FinalTrajectory.conjugate_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalTrajectory.actual_six_trajectory._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalTrajectory.finalSix_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FinalTrajectory.0.Paper2FinalTrajectory.postQuery.match_1.splitter []
GENERATED_AUDIT _private.FinalTrajectory.0.Paper2FinalTrajectory.postQuery.match_1.eq_2 []
GENERATED_AUDIT Paper2FinalTrajectory.actual_three_trajectory [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalTrajectory.Xi.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalTrajectory.actual_three_trajectory._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalTrajectory.leftAction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalTrajectory.Xi._proof_1 [propext]
GENERATED_AUDIT _private.FinalTrajectory.0.Paper2FinalTrajectory.conjugate_kronecker [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FinalTrajectory.postQuery.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalTrajectory.finalSix_intertwining._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.finalSource.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalTrajectory.postQuery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalTrajectory.Xi [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalTrajectory.leftAction [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FiniteAdaptive.log <==
'FinitePure.History' does not depend on any axioms
'FinitePure.historyFintype' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.historyDecidableEq' does not depend on any axioms
'FinitePure.trajectory' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.coherentRun' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.trajectory_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.coherentRun_eq_dilation' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.coherentRun_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.coherentRun_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.trajectory_channel_step' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.coherentRun_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.trajectory_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.trajectory._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.History []
GENERATED_AUDIT FinitePure.trajectory_channel_step [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.coherentRun._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.historyFintype._proof_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.coherentRun [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.History.match_1 []
GENERATED_AUDIT FinitePure.historyFintype._proof_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.History._f []
GENERATED_AUDIT FinitePure.coherentRun_channel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.historyDecidableEq._aux_3 []
GENERATED_AUDIT FinitePure.historyFintype._aux_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.historyFintype [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.historyDecidableEq._aux_1 []
GENERATED_AUDIT FinitePure.historyFintype._aux_1 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.coherentRun_eq_dilation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.trajectory [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.History._unsafe_rec []
GENERATED_AUDIT FinitePure.trajectory._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.History._sunfold []
GENERATED_AUDIT FinitePure.trajectory._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.coherentRun._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.coherentRun._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.historyDecidableEq []



==> anc/lean/checks/FiniteStinespring.log <==
'FinitePure.channel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dilation' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.partialTrace' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dilation_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dilation_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dilation_block' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.partialTrace_dilation' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.channel_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.channel_trace_preserving' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.instrument_outcome_block' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.channel_matrix_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.channel_matrix_unit [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dilation.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.channel_trace_preserving [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dilation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.partialTrace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.partialTrace.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dilation_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.channel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.instrument_outcome_block [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.partialTrace_dilation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.channel.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dilation_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dilation_block [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.channel_trace [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FirstBeforeQuery.log <==
'Paper2FirstBeforeQuery.encoded_memory' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstBeforeQuery.memoryAction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstBeforeQuery.small_before' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstBeforeQuery.six_before' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstBeforeQuery.fifteen_before' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstBeforeQuery.actual_before_covariance' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstBeforeQuery.0.Paper2FirstBeforeQuery.rows.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstBeforeQuery.actual_before_covariance [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstBeforeQuery.fifteen_before._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstBeforeQuery.0.Paper2FirstBeforeQuery.encode.congr_simp [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FirstBeforeQuery.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT Paper2FirstBeforeQuery.fifteen_before [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstBeforeQuery.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT _private.FirstBeforeQuery.0.Paper2FirstBeforeQuery.rows [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.E1.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstBeforeQuery.0.Paper2FirstBeforeQuery.rows_right [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstBeforeQuery.0.Paper2FirstBeforeQuery.encode_entry._simp_1_2 [propext]
GENERATED_AUDIT _private.FirstBeforeQuery.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT _private.FirstBeforeQuery.0.Paper2FirstBeforeQuery.encode_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstBeforeQuery.six_before [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstBeforeQuery.0.Paper2FirstBeforeQuery.encode.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstBeforeQuery.encoded_memory._simp_1_1 [propext]
GENERATED_AUDIT Paper2FirstBeforeQuery.small_before [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstBeforeQuery.small_before._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstBeforeQuery.memoryAction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstBeforeQuery.six_before._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstBeforeQuery.0.Paper2FirstBeforeQuery.block_rows [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstBeforeQuery.encoded_memory [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstBeforeQuery.0.Paper2FirstBeforeQuery.encode_entry._simp_1_3 [propext]
GENERATED_AUDIT _private.FirstBeforeQuery.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FirstBeforeQuery.memoryAction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstBeforeQuery.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT _private.FirstBeforeQuery.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT _private.FirstBeforeQuery.0.Paper2FirstBeforeQuery.encode [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FirstBranchExtraction.log <==
'Paper2FirstBranchExtraction.six_extraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstBranchExtraction.fifteen_extraction' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstBranchExtraction.fifteen_extraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstBranchExtraction.six_extraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstBranchExtraction.fifteen_extraction._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstBranchExtraction.six_extraction._simp_1_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FirstCovariance.log <==
'Paper2FirstCovariance.branch_tensor_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstCovariance.three_branch_reconstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstCovariance.six_branch_reconstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstCovariance.fifteen_branch_reconstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstCovariance.branch_tensor_formula [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstCovariance.fifteen_branch_reconstruction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstCovariance.0.Paper2FirstCovariance.reconstruct_branch._simp_1_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FirstCovariance.three_branch_reconstruction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstCovariance.0.Paper2FirstCovariance.reconstruct_branch [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FirstCovariance.branch_tensor_formula._simp_1_2 [propext]
GENERATED_AUDIT Paper2FirstCovariance.six_branch_reconstruction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstCovariance.0.Paper2FirstCovariance.reconstruct_branch._simp_1_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FirstCovariance.0.Paper2FirstCovariance.unreshape_right [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstCovariance.0.Paper2FirstCovariance.unreshape_left [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHom.unreshape.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FirstDecoded.log <==
'Paper2FirstDecoded.seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstDecoded.target' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstDecoded.decoded_seed_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstDecoded.target_covariance' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstDecoded.actual_decoded_output' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstDecoded.merge_target' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstDecoded.actual_first_query_merge' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2FirstDecoder.decodedCoordinates.match_1.eq_3 []
GENERATED_AUDIT _private.FirstDecoded.0.Paper2Preparation.directRep.match_1.eq_3 [propext]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2FirstDecoder.decodedCoordinates.match_3.eq_4 []
GENERATED_AUDIT Paper2FirstDecoded.seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2Preparation.directRep.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2Preparation.directRep.match_1.eq_2 [propext]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2FirstDecoder.decodedCoordinates.match_1.splitter []
GENERATED_AUDIT _private.FirstDecoded.0.Paper2FirstDecoder.decodedCoordinates.match_3.splitter []
GENERATED_AUDIT Paper2FirstDecoded.seed.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecoded.target.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2FirstDecoder.decodedCoordinates.match_1.eq_4 []
GENERATED_AUDIT Paper2FirstDecoded.seed.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2Preparation.directRep.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT Paper2FirstDecoded.actual_first_query_merge [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecoded.merge_target [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2FirstDecoder.decodedCoordinates.match_3.eq_3 []
GENERATED_AUDIT Paper2FirstDecoded.target.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2FirstDecoded.seed.match_1.splitter []
GENERATED_AUDIT Paper2FirstDecoded.target [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2Preparation.directRep.match_1.splitter [propext]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2FirstDecoder.decodedCoordinates.match_1.eq_2 []
GENERATED_AUDIT Paper2FirstDecoded.seed.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecoded.seed._proof_2 [propext]
GENERATED_AUDIT Paper2FirstDecoded.target.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecoded.seed._proof_3 [propext]
GENERATED_AUDIT Paper2FirstDecoder.decodedCoordinates.eq_1 []
GENERATED_AUDIT _private.FirstDecoded.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2FirstDecoded.seed.match_1.eq_4 []
GENERATED_AUDIT _private.FirstDecoded.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FirstMerge.retain.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2Preparation.directRep.match_1.eq_1 [propext]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2FirstDecoded.seed.match_1.eq_1 []
GENERATED_AUDIT _private.FirstDecoded.0.Paper2FirstDecoded.inv_sqrt [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2FirstDecoded.seed.match_1 []
GENERATED_AUDIT _private.FirstDecoded.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2FirstDecoded.seed.match_1.eq_2 []
GENERATED_AUDIT Paper2FirstDecoded.seed.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecoded.decoded_seed_exact [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecoded.seed._proof_1 [propext]
GENERATED_AUDIT Paper2FirstDecoded.target_covariance._simp_1_11 [propext]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2FirstDecoded.seed.match_1.eq_3 []
GENERATED_AUDIT _private.FirstDecoded.0.Paper2FirstDecoder.decodedCoordinates.match_3.eq_1 []
GENERATED_AUDIT Paper2FirstDecoded.actual_decoded_output [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2FirstDecoder.decodedCoordinates.match_1.eq_1 []
GENERATED_AUDIT Paper2FirstDecoded.target_covariance [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2FirstDecoded.retained_input_inr [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2FirstDecoded.retained_input_inl [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecoded.0.Paper2FirstDecoder.decodedCoordinates.match_3.eq_2 []
GENERATED_AUDIT Paper2FirstDecoded.target.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FirstDecoder.log <==
'Paper2FirstDecoder.NinetyNine' does not depend on any axioms
'Paper2FirstDecoder.RawDecoded' does not depend on any axioms
'Paper2FirstDecoder.associate' does not depend on any axioms
'Paper2FirstDecoder.smallDecoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstDecoder.sixDecoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstDecoder.fifteenDecoder' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstDecoder.smallDecoder_cogram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstDecoder.sixDecoder_cogram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstDecoder.fifteenDecoder_cogram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstDecoder.decodedCoordinates' does not depend on any axioms
'Paper2FirstDecoder.D1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstDecoder.D1_cogram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstDecoder.actual_surviving_dimension' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecoder.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT Paper2FirstDecoder.smallDecoder_cogram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecoder.decodedCoordinates.match_3 []
GENERATED_AUDIT Paper2FirstDecoder.sixDecoder [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecoder.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FirstDecoder.associate._proof_1 []
GENERATED_AUDIT Paper2FirstDecoder.sixDecoder_cogram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecoder.actual_surviving_dimension [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecoder.fifteenDecoder_cogram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecoder.NinetyNine []
GENERATED_AUDIT Paper2FirstDecoder.D1_cogram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecoder.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT Paper2FirstDecoder.sixDecoder.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecoder.smallDecoder_cogram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecoder.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2FirstDecoder.decodedCoordinates._proof_1 []
GENERATED_AUDIT Paper2FirstDecoder.smallDecoder [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecoder.D1.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecoder.sixDecoder_cogram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecoder.smallDecoder.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecoder.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FirstDecoder.D1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecoder.associate._proof_2 []
GENERATED_AUDIT Paper2FirstDecoder.RawDecoded []
GENERATED_AUDIT Paper2FirstDecoder.decodedCoordinates._proof_2 []
GENERATED_AUDIT _private.FirstDecoder.0.Paper2FirstDecoder.block_cogram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecoder.fifteenDecoder [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecoder.fifteenDecoder.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecoder.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT Paper2FirstDecoder.decodedCoordinates []
GENERATED_AUDIT Paper2FirstDecoder.decodedCoordinates.match_1 []
GENERATED_AUDIT Paper2FirstDecoder.associate []
GENERATED_AUDIT Paper2FirstDecoder.fifteenDecoder_cogram._simp_1_2 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FirstDecomposition.log <==
'Paper2FirstDecomposition.branch' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstDecomposition.initialState' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstDecomposition.actual_initial_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstDecomposition.actual_initial_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstDecomposition.input_program_placement' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstDecomposition.fixed_G0_actual_input' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstEncoding.inputCoordinates.match_1.eq_2 []
GENERATED_AUDIT Paper2FirstDecomposition.branch._proof_1 [propext]
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstEncoding.inputCoordinates.match_3.splitter []
GENERATED_AUDIT Paper2FirstDecomposition.initialState.match_1 []
GENERATED_AUDIT Paper2FirstDecomposition.input_program_placement._simp_1_3 [propext]
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstDecomposition.initialState.match_1.eq_1 []
GENERATED_AUDIT Paper2FirstDecomposition.branch.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstEncoding.inputCoordinates.match_1.splitter []
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstEncoding.inputCoordinates.match_3.eq_2 []
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstEncoding.inputCoordinates.match_1.eq_1 []
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstEncoding.outputCoordinates.match_3.eq_4 []
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstDecomposition.initialState.match_1.splitter []
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstEncoding.inputCoordinates.match_3.eq_1 []
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstDecomposition.initialState.match_1.eq_2 []
GENERATED_AUDIT Paper2FirstDecomposition.initialState [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstEncoding.outputCoordinates.match_1.eq_1 []
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstEncoding.outputCoordinates.match_3.eq_1 []
GENERATED_AUDIT Paper2FirstDecomposition.actual_initial_decomposition [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstDecomposition.initialState.match_1.eq_3 []
GENERATED_AUDIT Paper2FirstEncoding.prescribedG0.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstEncoding.outputCoordinates.match_3.eq_2 []
GENERATED_AUDIT Paper2FirstDecomposition.actual_initial_decomposition._simp_1_9 [propext]
GENERATED_AUDIT Paper2FirstDecomposition.branch [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecomposition.initialState.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.inputCoordinates.eq_1 []
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstEncoding.outputCoordinates.match_3.eq_3 []
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FirstDecomposition.initialState.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecomposition.initialState.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.inputPlacement.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT Paper2FirstDecomposition.input_program_placement._simp_1_2 [propext]
GENERATED_AUDIT Paper2FirstDecomposition.initialState.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstEncoding.outputCoordinates.match_1.eq_3 []
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstEncoding.outputCoordinates.match_1.eq_2 []
GENERATED_AUDIT Paper2FirstDecomposition.initialState._proof_1 [propext]
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FirstDecomposition.fixed_G0_actual_input [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecomposition.actual_initial_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstEncoding.outputCoordinates.match_1.eq_4 []
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2FirstDecomposition.input_program_placement [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstEncoding.outputCoordinates.match_3.splitter []
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstDecomposition.initialState.match_1.eq_4 []
GENERATED_AUDIT _private.FirstDecomposition.0.Paper2FirstEncoding.outputCoordinates.match_1.splitter []
GENERATED_AUDIT Paper2FirstEncoding.outputCoordinates.eq_1 []



==> anc/lean/checks/FirstEncoding.log <==
'Paper2FirstEncoding.Fifteen' does not depend on any axioms
'Paper2FirstEncoding.Small' does not depend on any axioms
'Paper2FirstEncoding.M0' does not depend on any axioms
'Paper2FirstEncoding.M1' does not depend on any axioms
'Paper2FirstEncoding.FirstJoint' does not depend on any axioms
'Paper2FirstEncoding.Input' does not depend on any axioms
'Paper2FirstEncoding.Processing' does not depend on any axioms
'Paper2FirstEncoding.queryRoute' does not depend on any axioms
'Paper2FirstEncoding.rightSix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.rightSix_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.smallEncoding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.sixEncoding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.fifteenEncoding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.smallEncoding_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.sixEncoding_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.fifteenEncoding_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.E1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.E1_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.transpose8' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.transpose8_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.transpose8_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.inputCoordinates' does not depend on any axioms
'Paper2FirstEncoding.outputCoordinates' does not depend on any axioms
'Paper2FirstEncoding.initialCG' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.initialCG_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.jointCoordinates' does not depend on any axioms
'Paper2FirstEncoding.memoryCoordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.physicalCoordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.physicalPlacement' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.physicalPlacement_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.prescribedG0' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.prescribedG0_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.inputPlacement' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.inputPlacement_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.fixed_G0' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstEncoding.actual_dimensions' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.inputPlacement_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.inputCoordinates._proof_2 []
GENERATED_AUDIT _private.FirstEncoding.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT Paper2FirstEncoding.rightSix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.Fifteen []
GENERATED_AUDIT Paper2FirstEncoding.sixEncoding_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.E1_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.jointCoordinates._proof_1 []
GENERATED_AUDIT Paper2FirstEncoding.fifteenEncoding_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.fifteenEncoding_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstEncoding.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FirstEncoding.physicalPlacement [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.initialCG.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.sixEncoding_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.queryRoute []
GENERATED_AUDIT Paper2FirstEncoding.M0 []
GENERATED_AUDIT Paper2FirstEncoding.rightSix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.jointCoordinates []
GENERATED_AUDIT Paper2FirstEncoding.outputCoordinates._proof_2 []
GENERATED_AUDIT Paper2FirstEncoding.smallEncoding_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.inputCoordinates._proof_1 []
GENERATED_AUDIT Paper2FirstEncoding.Processing []
GENERATED_AUDIT Paper2FirstEncoding.inputCoordinates.match_3 []
GENERATED_AUDIT Paper2FirstEncoding.E1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.jointCoordinates.match_1 []
GENERATED_AUDIT _private.FirstEncoding.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT Paper2FirstEncoding.outputCoordinates []
GENERATED_AUDIT Paper2FirstEncoding.queryRoute._proof_1 []
GENERATED_AUDIT Paper2FirstEncoding.inputCoordinates.match_1 []
GENERATED_AUDIT Paper2FirstEncoding.queryRoute._proof_2 []
GENERATED_AUDIT Paper2FirstEncoding.inputCoordinates []
GENERATED_AUDIT Paper2FirstEncoding.M1 []
GENERATED_AUDIT _private.FirstEncoding.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2FirstEncoding.fifteenEncoding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.rightSix_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.jointCoordinates.match_3 []
GENERATED_AUDIT Paper2FirstEncoding.FirstJoint []
GENERATED_AUDIT Paper2FirstEncoding.transpose8 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.physicalPlacement_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.outputCoordinates.match_3 []
GENERATED_AUDIT Paper2FirstEncoding.transpose8_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.smallEncoding_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstEncoding.0.Paper2FirstEncoding.block_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.Input []
GENERATED_AUDIT Paper2FirstEncoding.outputCoordinates._proof_1 []
GENERATED_AUDIT Paper2FirstEncoding.initialCG_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.prescribedG0 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstEncoding.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FirstEncoding.transpose8_coefficients [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstEncoding.0.Paper2FirstEncoding.compose_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.prescribedG0_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.outputCoordinates.match_1 []
GENERATED_AUDIT Paper2FirstEncoding.jointCoordinates._proof_2 []
GENERATED_AUDIT Paper2FirstEncoding.smallEncoding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.fixed_G0 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.memoryCoordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.Small []
GENERATED_AUDIT Paper2FirstEncoding.initialCG [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstEncoding.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT Paper2FirstEncoding.inputPlacement [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.initialCG_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.transpose8.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.sixEncoding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstEncoding.0.Paper2FirstEncoding.conjugate_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.actual_dimensions [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.physicalCoordinates [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FirstMerge.log <==
'Paper2FirstMerge.NinetyNine' does not depend on any axioms
'Paper2FirstMerge.Stable' does not depend on any axioms
'Paper2FirstMerge.Copies' does not depend on any axioms
'Paper2FirstMerge.coordinates' does not depend on any axioms
'Paper2FirstMerge.pairMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.pairMix_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.mix_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.a' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.b' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.coefficients_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.merge' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.merge_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.retain' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.retain_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.source' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.source_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.fixed_G1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.first_amplitude' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.second_amplitude' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.merge_row_first' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.merge_row_second' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.merge_row_singlet' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.merge_row_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMerge.amplitude_merge' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstMerge.0.Paper2FirstMerge.coordinates.match_1.eq_3 []
GENERATED_AUDIT Paper2FirstMerge.merge_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstMerge.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT Paper2FirstMerge.retain_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstMerge.pairMix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstMerge.merge_row_singlet [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstMerge.pairMix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstMerge.coordinates []
GENERATED_AUDIT Paper2FirstMerge.coordinates._proof_1 []
GENERATED_AUDIT Paper2FirstMerge.coordinates._proof_2 []
GENERATED_AUDIT _private.FirstMerge.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT _private.FirstMerge.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT Paper2FirstMerge.mix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstMerge.coordinates.match_3 []
GENERATED_AUDIT Paper2FirstMerge.source_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstMerge.a._proof_1 [propext]
GENERATED_AUDIT _private.FirstMerge.0.Paper2FirstMerge.coordinates.match_3.eq_3 []
GENERATED_AUDIT Paper2FirstMerge.source [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstMerge.mix_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstMerge.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FirstMerge.coordinates.match_1 []
GENERATED_AUDIT _private.FirstMerge.0.Paper2FirstMerge.coordinates.match_3.eq_2 []
GENERATED_AUDIT Paper2FirstMerge.source.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstMerge.merge_row_symmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstMerge.coordinates.eq_1 []
GENERATED_AUDIT Paper2FirstMerge.amplitude_merge [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstMerge.0.Paper2FirstMerge.coordinates.match_3.eq_1 []
GENERATED_AUDIT Paper2FirstMerge.coefficients_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstMerge.0.Paper2FirstMerge.coordinates.match_1.eq_1 []
GENERATED_AUDIT Paper2FirstMerge.b._proof_1 [propext]
GENERATED_AUDIT _private.FirstMerge.0.Paper2FirstMerge.coordinates.match_3.eq_4 []
GENERATED_AUDIT Paper2FirstMerge.retain [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstMerge.NinetyNine []
GENERATED_AUDIT Paper2FirstMerge.merge_row_second [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstMerge.merge [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstMerge.a [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstMerge.0.Paper2FirstMerge.coordinates.match_1.splitter []
GENERATED_AUDIT Paper2FirstMerge.pairMix_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstMerge.0.Paper2FirstMerge.coordinates.match_3.splitter []
GENERATED_AUDIT Paper2FirstMerge.mix_gram._simp_1_1 [propext]
GENERATED_AUDIT _private.FirstMerge.0.Paper2FirstMerge.coordinates.match_1.eq_4 []
GENERATED_AUDIT Paper2FirstMerge.mix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstMerge.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FirstMerge.merge_row_first [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstMerge.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT Paper2FirstMerge.first_amplitude [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstMerge.fixed_G1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstMerge.second_amplitude [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstMerge.b [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstMerge.0.Paper2FirstMerge.coordinates.match_1.eq_2 []
GENERATED_AUDIT Paper2FirstMerge.merge.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstMerge.Stable []
GENERATED_AUDIT Paper2FirstMerge.Copies []



==> anc/lean/checks/FirstMergeGate.log <==
'Paper2FirstMergeGate.actual_source_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstMergeGate.actual_fixed_G1' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstMergeGate.actual_source_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstMergeGate.actual_fixed_G1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FirstPairingGeometry.log <==
'Paper2FirstPairingGeometry.w1_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstPairingGeometry.source_first_orthonormal' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstPairingGeometry.source_first_orthonormal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstPairingGeometry.w1_eq [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FirstPairingSeed.log <==
'Paper2FirstPairingSeed.u1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstPairingSeed.v1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstPairingSeed.w1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstPairingSeed.actual_small_weighted_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstPairingSeed.w1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstPairingSeed.0.Paper2FirstPairingSeed.amplitude_v [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstPairingSeed.0.Paper2FirstPairingSeed.amplitude_w._simp_1_1 [propext]
GENERATED_AUDIT _private.FirstPairingSeed.0.Paper2FirstPairingSeed.amplitude_w [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstPairingSeed.v1.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstPairingSeed.0.Paper2FirstPairingSeed.amplitude_w._simp_1_5 [propext]
GENERATED_AUDIT Paper2FirstPairingSeed.actual_small_weighted_seed._simp_1_5 [propext]
GENERATED_AUDIT _private.FirstPairingSeed.0.Paper2FirstPairingSeed.amplitude_v._simp_1_2 [propext]
GENERATED_AUDIT _private.FirstPairingSeed.0.Paper2FirstPairingSeed.amplitude_v._simp_1_4 [propext]
GENERATED_AUDIT _private.FirstPairingSeed.0.Paper2FirstPairingSeed.amplitude_v._simp_1_7 [propext]
GENERATED_AUDIT _private.FirstPairingSeed.0.Paper2FirstPairingSeed.amplitude_v._simp_1_6 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FirstPairingSeed.0.Paper2FirstPairingSeed.amplitude_w._simp_1_2 [propext]
GENERATED_AUDIT _private.FirstPairingSeed.0.Paper2FirstPairingSeed.amplitude_w._simp_1_7 [propext]
GENERATED_AUDIT _private.FirstPairingSeed.0.Paper2FirstPairingSeed.amplitude_w._simp_1_6 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FirstPairingSeed.0.Paper2FirstPairingSeed.amplitude_w._simp_1_4 [propext]
GENERATED_AUDIT Paper2FirstPairingSeed.w1._proof_2 [propext]
GENERATED_AUDIT Paper2FirstPairingSeed.u1.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstPairingSeed.0.Paper2FirstPairingSeed.amplitude_v._simp_1_5 [propext]
GENERATED_AUDIT Paper2FirstPairingSeed.v1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstPairingSeed.u1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstPairingSeed.w1._proof_1 [propext]
GENERATED_AUDIT Paper2FirstPairingSeed.w1.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstPairingSeed.0.Paper2FirstPairingSeed.amplitude_v._simp_1_1 [propext]
GENERATED_AUDIT Paper2FirstPairingSeed.actual_small_weighted_seed._simp_1_4 [propext]
GENERATED_AUDIT Paper2FirstPairingSeed.actual_small_weighted_seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstPairingSeed.0.Paper2FirstPairingSeed.amplitude_v._simp_1_3 [propext]
GENERATED_AUDIT _private.FirstPairingSeed.0.Paper2FirstPairingSeed.amplitude_w._simp_1_3 [propext]



==> anc/lean/checks/FirstQueryCovariance.log <==
'Paper2FirstQueryCovariance.small_reconstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstQueryCovariance.small_extraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstQueryCovariance.small_first_query_covariance' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstQueryCovariance.six_first_query_covariance' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstQueryCovariance.fifteen_first_query_covariance' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstQueryCovariance.0.Paper2FirstDecomposition.initialState.match_1.splitter []
GENERATED_AUDIT _private.FirstQueryCovariance.0.Paper2FirstDecomposition.initialState.match_1.eq_2 []
GENERATED_AUDIT _private.FirstQueryCovariance.0.Paper2FirstQueryCovariance.encode_entry._simp_1_3 [propext]
GENERATED_AUDIT _private.FirstQueryCovariance.0.Paper2FirstDecomposition.initialState.match_1.eq_1 []
GENERATED_AUDIT Paper2FirstQueryCovariance.small_reconstruction._simp_1_1 [propext]
GENERATED_AUDIT _private.FirstQueryCovariance.0.Paper2FirstQueryCovariance.encode.congr_simp [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FirstQueryCovariance.0.Paper2FirstQueryCovariance.queried_memory [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FirstQueryCovariance.0.Paper2FirstQueryCovariance.encode [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FirstQueryCovariance.0.Paper2FirstQueryCovariance.encoded_memory._simp_1_1 [propext]
GENERATED_AUDIT _private.FirstQueryCovariance.0.Paper2FirstQueryCovariance.encoded_trajectory [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FirstQueryCovariance.0.Paper2FirstQueryCovariance.decoded_action [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FirstQueryCovariance.0.Paper2FirstQueryCovariance.encode_entry._simp_1_2 [propext]
GENERATED_AUDIT Paper2FirstQueryCovariance.small_extraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstQueryCovariance.0.Paper2FirstDecomposition.initialState.match_1.eq_3 []
GENERATED_AUDIT _private.FirstQueryCovariance.0.Paper2FirstQueryCovariance.encode.eq_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FirstQueryCovariance.fifteen_first_query_covariance [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstQueryCovariance.six_first_query_covariance [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstQueryCovariance.small_first_query_covariance [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstQueryCovariance.0.Paper2FirstDecomposition.initialState.match_1.eq_4 []
GENERATED_AUDIT Paper2FirstQueryCovariance.small_reconstruction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstQueryCovariance.0.Paper2FirstQueryCovariance.encode_entry [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FirstQueryCovariance.0.Paper2FirstQueryCovariance.encoded_memory [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/FirstQueryGeometry.log <==
'Paper2FirstQueryGeometry.firstQuery' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstQueryGeometry.decodedAction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstQueryGeometry.trajectory' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstQueryGeometry.decodedSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstQueryGeometry.decoded_seed_rows' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstQueryGeometry.full_query_covariance' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstQueryGeometry.memoryInjection' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstQueryGeometry.coordinateRouting' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstQueryGeometry.physical_placement_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstQueryGeometry.coordinate_query' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstQueryGeometry.physical_query_placement' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstQueryGeometry.firstQuery_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstQueryGeometry.trajectory_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstQueryGeometry.fixed_G0_first_query' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2FirstEncoding.jointCoordinates.match_3.splitter []
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2FirstEncoding.jointCoordinates.match_1.eq_2 []
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2FirstEncoding.jointCoordinates.match_3.eq_2 []
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2FirstEncoding.jointCoordinates.match_1.splitter []
GENERATED_AUDIT Paper2FirstQueryGeometry.decodedAction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2FirstEncoding.jointCoordinates.match_1.eq_1 []
GENERATED_AUDIT Paper2FirstEncoding.jointCoordinates.eq_1 []
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2FirstEncoding.jointCoordinates.match_3.eq_1 []
GENERATED_AUDIT Paper2FirstQueryGeometry.memoryInjection [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT Paper2FirstQueryGeometry.decodedAction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstQueryGeometry.coordinate_query._simp_1_5 [propext]
GENERATED_AUDIT Paper2FirstQueryGeometry.full_query_covariance [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstQueryGeometry.coordinateRouting.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT Paper2FirstQueryGeometry.fixed_G0_first_query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstQueryGeometry.coordinate_query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2FirstQueryGeometry.block_rows [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FirstQueryGeometry.coordinate_query._simp_1_4 [propext]
GENERATED_AUDIT Paper2FirstQueryGeometry.decoded_seed_rows [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.E1.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2FirstQueryGeometry.rows_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2FirstQueryGeometry.block_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2FirstQueryGeometry.firstQuery_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstQueryGeometry.physical_placement_factor._simp_1_5 [propext]
GENERATED_AUDIT Paper2FirstQueryGeometry.memoryInjection.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstQueryGeometry.firstQuery_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstQueryGeometry.physical_placement_factor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstQueryGeometry.physical_placement_factor._simp_1_6 [propext]
GENERATED_AUDIT Paper2FirstQueryGeometry.trajectory.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstQueryGeometry.decodedSeed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstQueryGeometry.decodedSeed.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2FirstQueryGeometry.decoded_trajectory_rows._simp_1_4 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FirstQueryGeometry.trajectory_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2FirstEncoding.jointCoordinates.match_3.eq_3 []
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2FirstQueryGeometry.decoded_trajectory_rows [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FirstQueryGeometry.fixed_G0_first_query._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstQueryGeometry.coordinateRouting [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2FirstQueryGeometry.initialState_stack [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FirstQueryGeometry.trajectory [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.physicalPlacement.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstQueryGeometry.firstQuery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2FirstQueryGeometry.block_adjoint [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.physicalCoordinates.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2FirstQueryGeometry.block_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstQueryGeometry.physical_query_placement [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstQueryGeometry.firstQuery.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2FirstEncoding.jointCoordinates.match_1.eq_3 []
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2FirstQueryGeometry.row_reindex_mul [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT _private.FirstQueryGeometry.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]



==> anc/lean/checks/FirstRecouplingLiteral.log <==
'Paper2FirstRecouplingLiteral.targetW' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstRecouplingLiteral.sourcePair' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstRecouplingLiteral.targetPair' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstRecouplingLiteral.first_column' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstRecouplingLiteral.second_column' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstRecouplingLiteral.basis_recoupling' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstRecouplingLiteral.seed_match_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstRecouplingLiteral.seed_match_right' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.seed_match_left [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.targetW.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.first_column._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.seed_match_right._simp_1_5 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.targetW._proof_1 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.second_column [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.targetPair [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.seed_match_left._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.targetPair.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.first_column._simp_1_8 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.seed_match_right._simp_1_4 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.seed_match_right._simp_1_7 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.seed_match_right._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.seed_match_right._simp_1_6 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.seed_match_left._simp_1_3 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.sourcePair._proof_1 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.seed_match_left._simp_1_5 [propext]
GENERATED_AUDIT _private.FirstRecouplingLiteral.0.Paper2FirstRecouplingLiteral.root8_ne [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.targetW._proof_2 [propext]
GENERATED_AUDIT _private.FirstRecouplingLiteral.0.Paper2FirstRecouplingLiteral.root8_sq [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.FirstRecouplingLiteral.0.Paper2FirstRecouplingLiteral.roots_product [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.first_column._simp_1_2 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.first_column._simp_1_7 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.first_column._simp_1_4 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.first_column._simp_1_6 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.second_column._simp_1_7 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.second_column._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.second_column._simp_1_6 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.targetW [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.second_column._simp_1_4 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.first_column [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.second_column._simp_1_5 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.sourcePair [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.second_column._simp_1_9 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.second_column._simp_1_8 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.seed_match_right._simp_1_3 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.seed_match_left._simp_1_4 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.seed_match_left._simp_1_6 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.seed_match_left._simp_1_2 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.seed_match_left._simp_1_7 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.first_column._simp_1_5 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.first_column._simp_1_3 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.seed_match_right [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.second_column._simp_1_3 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.seed_match_left._simp_1_8 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.sourcePair.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.seed_match_right._simp_1_9 [propext]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.seed_match_right._simp_1_8 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstRecouplingLiteral.basis_recoupling [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FirstSixMatch.log <==
'Paper2FirstSixMatch.decoded_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstSixMatch.six_first_seed_match' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstSixMatch.decoded_contraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstSixMatch.six_first_seed_match [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FirstSixNormalization.log <==
'Paper2FirstSixNormalization.branch_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstSixNormalization.rightSix_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstSixNormalization.leftSix_adjoint_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstSixNormalization.dual_squared' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstSixNormalization.scalar_normalization' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstSixNormalization.branch_identity._simp_1_1 [propext]
GENERATED_AUDIT Paper2FirstSixNormalization.dual_squared [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstSixNormalization.scalar_normalization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstSixNormalization.branch_identity [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstSixNormalization.rightSix_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstSixNormalization.leftSix_adjoint_entry [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FirstSixSeed.log <==
'Paper2FirstSixSeed.decoder_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstSixSeed.encoder_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstSixSeed.encoded_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstSixSeed.decoded_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstSixSeed.contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstSixSeed.contraction_value' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstSixSeed.decoded_entry._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstSixSeed.encoder_entry._simp_1_4 [propext]
GENERATED_AUDIT Paper2FirstSixSeed.contraction_value [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.sixEncoding.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstDecoder.associate.eq_1 []
GENERATED_AUDIT Paper2FirstSixSeed.contraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstSixSeed.encoder_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstSixSeed.decoded_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.queryRoute.eq_1 []
GENERATED_AUDIT Paper2FirstSixSeed.encoder_entry._simp_1_3 [propext]
GENERATED_AUDIT Paper2FirstSixSeed.encoded_entry._simp_1_1 [propext]
GENERATED_AUDIT Paper2FirstSixSeed.decoder_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstSixSeed.encoded_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstSixSeed.contraction.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FirstTrajectoryLiteral.log <==
'Paper2FirstTrajectoryLiteral.smallSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstTrajectoryLiteral.weightedSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstTrajectoryLiteral.literalRows' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstTrajectoryLiteral.actual_weighted_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstTrajectoryLiteral.memory_seed_rows' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstTrajectoryLiteral.query_seed_rows' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstTrajectoryLiteral.first_query_before' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstTrajectoryLiteral.fourth_query_before' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FirstTrajectoryLiteral.fourth_query_after' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstTrajectoryLiteral.first_query_before [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstTrajectoryLiteral.query_seed_rows._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstTrajectoryLiteral.weightedSeed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstTrajectoryLiteral.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT Paper2FirstTrajectoryLiteral.smallSeed._proof_1 [propext]
GENERATED_AUDIT Paper2FirstTrajectoryLiteral.actual_weighted_seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstTrajectoryLiteral.weightedSeed.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstTrajectoryLiteral.smallSeed.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstTrajectoryLiteral.memory_seed_rows [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstTrajectoryLiteral.query_seed_rows._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstTrajectoryLiteral.literalRows [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstTrajectoryLiteral.literalRows.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstTrajectoryLiteral.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT Paper2FirstTrajectoryLiteral.weightedSeed._proof_1 [propext]
GENERATED_AUDIT Paper2FirstTrajectoryLiteral.smallSeed._proof_2 [propext]
GENERATED_AUDIT _private.FirstTrajectoryLiteral.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT _private.FirstTrajectoryLiteral.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT _private.FirstTrajectoryLiteral.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2FirstTrajectoryLiteral.fourth_query_after [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstTrajectoryLiteral.query_seed_rows [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstTrajectoryLiteral.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2FirstTrajectoryLiteral.smallSeed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FirstTrajectoryLiteral.0.Paper2FirstTrajectoryLiteral.block_rows [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FirstTrajectoryLiteral.fourth_query_before [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Flip.log <==
'Paper2Flip.Mid' does not depend on any axioms
'Paper2Flip.flipIndex' does not depend on any axioms
'Paper2Flip.sign' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Flip.flipIndex_involutive' does not depend on any axioms
'Paper2Flip.sign_flipIndex' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Flip.sign_squared' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Flip.sign_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Flip.J' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Flip.J_action' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Flip.J_involutive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Flip.J_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Flip.J_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Flip.sign_flipIndex [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Flip.sign [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Flip.J_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Flip.sign.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Flip.flipIndex_involutive []
GENERATED_AUDIT Paper2Flip.Mid []
GENERATED_AUDIT Paper2Flip.J.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Flip.0.Paper2Flip.sign.match_1.eq_3 []
GENERATED_AUDIT Paper2Flip.J_involutive [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Flip.J_action [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Flip.0.Paper2Flip.sign.match_1.eq_2 []
GENERATED_AUDIT Paper2Flip.sign.match_1 []
GENERATED_AUDIT _private.Flip.0.Paper2Flip.sign.match_1.splitter []
GENERATED_AUDIT Paper2Flip.sign.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Flip.flipIndex.match_1 []
GENERATED_AUDIT Paper2Flip.J [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Flip.sign.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Flip.0.Paper2Flip.sign.match_1.eq_1 []
GENERATED_AUDIT Paper2Flip.sign_real [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Flip.sign_squared [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Flip.J_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Flip.J_involutive._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Flip.flipIndex []



==> anc/lean/checks/FourQueryCatalyst.log <==
'Paper2FourQueryCatalyst.actual_four_query_catalyst' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FourQueryCatalyst.actual_four_query_joint_input' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FourQueryCatalyst.actual_four_query_catalyst [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FourQueryCatalyst.actual_four_query_joint_input [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FullInputTree.log <==
'FinitePure.fullInputProcessorKraus' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.fullInputProcessor_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.fullInputProcessor_trajectory' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.physicalFullInputTreeChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.full_input_tree_channel_compilation' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalFullInputTreeChannel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.fullInputProcessorKraus [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.fullInputProcessorKraus.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FullInputTree.0.FinitePure.fullInputProcessorKraus.match_1.eq_1 []
GENERATED_AUDIT FinitePure.full_input_tree_channel_compilation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.fullInputProcessorKraus.match_1 []
GENERATED_AUDIT _private.FullInputTree.0.FinitePure.fullInputProcessorKraus.match_1.eq_2 []
GENERATED_AUDIT _private.FullInputTree.0.FinitePure.fullInputProcessorKraus.match_1.splitter []
GENERATED_AUDIT FinitePure.fullInputProcessorKraus.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.fullInputProcessor_trajectory [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.fullInputProcessor_complete [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FullInputTreeBounds.log <==
'FinitePure.full_input_tree_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.full_input_tree_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.full_input_tree_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.full_input_tree_inversion_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.full_input_tree_transpose_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.full_input_tree_preparation_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FullPreparation.log <==
'Paper2FullPreparation.IsUnitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FullPreparation.column' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FullPreparation.initialIndex' depends on axioms: [propext]
'Paper2FullPreparation.initialColumn' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FullPreparation.initial_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FullPreparation.seedColumn' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FullPreparation.seed_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FullPreparation.fixed_fullspace_gates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FullPreparation.oracle3_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FullPreparation.encoded_column_preparation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FullPreparation.fixed_unitary_c4_preparation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FullPreparation.decoded_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FullPreparation.seedColumn.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FullPreparation.initialColumn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FullPreparation.initial_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FullPreparation.fixed_unitary_c4_preparation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FullPreparation.oracle3_isometry._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FullPreparation.initialIndex._proof_2 [propext]
GENERATED_AUDIT Paper2FullPreparation.column [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FullPreparation.0.Paper2FullPreparation.mul_column [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FullPreparation.column.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FullPreparation.seedColumn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FullPreparation.initialIndex [propext]
GENERATED_AUDIT Paper2FullPreparation.seed_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FullPreparation.decoded_coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FullPreparation.oracle3_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FullPreparation.encoded_column_preparation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FullPreparation.fixed_fullspace_gates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FullPreparation.initialIndex._proof_1 [propext]
GENERATED_AUDIT Paper2FullPreparation.IsUnitary [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FullResponse.log <==
'S4FullResponse.krausLinear' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4FullResponse.transposeLinear' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4FullResponse.transposeDifference' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4FullResponse.inversionDifference' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4FullResponse.kraus_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4FullResponse.transpose_difference_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4FullResponse.inversion_difference_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4FullResponse.transpose_full_response' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4FullResponse.inversion_full_response' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4FullResponse.physical_transpose_bound_from_directions' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4FullResponse.physical_inversion_bound_from_directions' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4FullResponse.transposeLinear [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4FullResponse.transpose_difference_star [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4FullResponse.inversion_full_response._abel_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4FullResponse.inversionDifference [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4FullResponse.transpose_full_response._abel_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4FullResponse.inversion_full_response._abel_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4FullResponse.inversion_full_response [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4FullResponse.krausLinear [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4FullResponse.krausLinear._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4FullResponse.krausLinear._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4FullResponse.transposeDifference [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4FullResponse.physical_inversion_bound_from_directions [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4FullResponse.transposeLinear._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4FullResponse.physical_transpose_bound_from_directions [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4FullResponse.kraus_star [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4FullResponse.inversion_difference_star [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4FullResponse.transpose_full_response [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/FundamentalIrreducible.log <==
'Paper2FundamentalIrreducible.offdiagonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FundamentalIrreducible.scalar_commutant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2FundamentalIrreducible.invariant_submodule_trivial' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FundamentalIrreducible.offdiagonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FundamentalIrreducible.scalar_commutant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.FundamentalIrreducible.0.Paper2FundamentalIrreducible.weights_zero [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2FundamentalIrreducible.invariant_submodule_trivial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FundamentalIrreducible.offdiagonal._simp_1_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/GlobalPolynomial.log <==
'S4GlobalPolynomial.Poly' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.evalAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.adjugate_eq_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.eval_adjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.conjugate_is_cofactor' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.evalAt_contDiff' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.word_map' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.circuitPolynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.eval_circuitPolynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.preparedPolynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.eval_preparedPolynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.circuit_entries_contDiff' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.prepared_entries_contDiff' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.circuit_contDiff' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.prepared_contDiff' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.preparedPolynomial.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.eval_circuitPolynomial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.adjugate_eq_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.prepared_contDiff [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.prepared_entries_contDiff [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.evalAt [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.Poly [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.circuitPolynomial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.evalAt_contDiff [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.preparedPolynomial.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.conjugate_is_cofactor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.eval_adjugate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.evalAt.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.eval_preparedPolynomial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.word_map [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.circuit_contDiff [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.circuit_entries_contDiff [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.circuitPolynomial.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.preparedPolynomial [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/GlobalProtocol.log <==
'S4GlobalProtocol.transpose_direction' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalProtocol.inversion_direction' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.choi.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalProtocol.transpose_direction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalProtocol.inversion_direction [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/HermitianExtension.log <==
'S5HermitianExtension.Q' does not depend on any axioms
'S5HermitianExtension.defect_hermitian' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5HermitianExtension.hermitianPart' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5HermitianExtension.imaginaryPart' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5HermitianExtension.hermitianPart_isHermitian' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5HermitianExtension.imaginaryPart_isHermitian' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5HermitianExtension.hermitian_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5HermitianExtension.hermitian_real_line' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5HermitianExtension.defect_unitary_to_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5HermitianExtension.quadratic_symmetry_unitary_to_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5HermitianExtension.quadratic_symmetry_SU_to_all' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5HermitianExtension.quadratic_symmetry_unitary_to_all [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5HermitianExtension.imaginaryPart [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5HermitianExtension.imaginaryPart_isHermitian [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5HermitianExtension.hermitian_decomposition [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5HermitianExtension.quadratic_symmetry_SU_to_all [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5HermitianExtension.imaginaryPart.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5HermitianExtension.defect_unitary_to_all [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5HermitianExtension.hermitianPart [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5HermitianExtension.hermitianPart._proof_1 [propext]
GENERATED_AUDIT S5HermitianExtension.defect_hermitian [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5HermitianExtension.hermitianPart_isHermitian [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5HermitianExtension.Q []
GENERATED_AUDIT S5HermitianExtension.hermitianPart.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5HermitianExtension.hermitian_real_line [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/HistoryProjection.log <==
'FinitePure.historyZip' does not depend on any axioms
'FinitePure.historyLeft' does not depend on any axioms
'FinitePure.historyRight' does not depend on any axioms
'FinitePure.historyLeft_zip' does not depend on any axioms
'FinitePure.historyRight_zip' does not depend on any axioms
'FinitePure.historyZip_split' does not depend on any axioms
'FinitePure.historyProductEquiv' depends on axioms: [propext]
'FinitePure.sum_history_product' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.HistoryProjection.0.FinitePure.historyLeft.match_1.eq_2 []
GENERATED_AUDIT _private.HistoryProjection.0.FinitePure.historyLeft.match_1.splitter []
GENERATED_AUDIT _private.HistoryProjection.0.FinitePure.historyLeft.match_1.eq_1 []
GENERATED_AUDIT FinitePure.historyRight._sunfold []
GENERATED_AUDIT FinitePure.historyZip._sunfold []
GENERATED_AUDIT FinitePure.historyProductEquiv [propext]
GENERATED_AUDIT FinitePure.historyProductEquiv._proof_1 [propext]
GENERATED_AUDIT FinitePure.historyLeft.eq_def []
GENERATED_AUDIT FinitePure.historyLeft.eq_1 []
GENERATED_AUDIT FinitePure.historyLeft_zip []
GENERATED_AUDIT FinitePure.historyLeft.match_1 []
GENERATED_AUDIT FinitePure.historyZip_split []
GENERATED_AUDIT FinitePure.historyRight.eq_2 []
GENERATED_AUDIT FinitePure.historyZip.eq_2 []
GENERATED_AUDIT FinitePure.historyLeft._sunfold []
GENERATED_AUDIT FinitePure.historyRight.eq_def []
GENERATED_AUDIT FinitePure.historyZip.eq_def []
GENERATED_AUDIT _private.HistoryProjection.0.FinitePure.historyZip.match_1.splitter []
GENERATED_AUDIT FinitePure.historyRight._unsafe_rec []
GENERATED_AUDIT FinitePure.historyZip._unsafe_rec []
GENERATED_AUDIT FinitePure.historyLeft._f []
GENERATED_AUDIT _private.HistoryProjection.0.FinitePure.historyZip.match_1.eq_2 []
GENERATED_AUDIT _private.HistoryProjection.0.FinitePure.historyZip.match_1.eq_1 []
GENERATED_AUDIT FinitePure.historyLeft.eq_2 []
GENERATED_AUDIT FinitePure.sum_history_product [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.historyRight []
GENERATED_AUDIT FinitePure.historyZip []
GENERATED_AUDIT FinitePure.historyRight.eq_1 []
GENERATED_AUDIT FinitePure.historyZip.eq_1 []
GENERATED_AUDIT FinitePure.historyLeft []
GENERATED_AUDIT FinitePure.historyRight._f []
GENERATED_AUDIT FinitePure.historyLeft._unsafe_rec []
GENERATED_AUDIT FinitePure.historyZip._f []
GENERATED_AUDIT FinitePure.historyZip.match_1 []
GENERATED_AUDIT FinitePure.historyRight_zip []



==> anc/lean/checks/InitialBranchWeights.log <==
'Paper2InitialBranchWeights.inverse_sqrt_product' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialBranchWeights.three_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialBranchWeights.six_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialBranchWeights.fifteen_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialBranchWeights.chiSix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialBranchWeights.chiFifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialBranchWeights.chiSix_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialBranchWeights.chiFifteen_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialBranchWeights.six_encoded_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialBranchWeights.fifteen_encoded_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialBranchWeights.fifteen_encoded_weight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialBranchWeights.chiFifteen.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialBranchWeights.six_weight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialBranchWeights.chiFifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialBranchWeights.three_weight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialBranchWeights.six_encoded_weight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.seedThree.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialBranchWeights.chiSix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.seedSix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.seedFifteen.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialBranchWeights.fifteen_weight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialBranchWeights.chiSix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialBranchWeights.inverse_sqrt_product [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialBranchWeights.chiFifteen_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialBranchWeights.chiSix_gram [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/InitialCG.log <==
'Paper2InitialCG.Q' does not depend on any axioms
'Paper2InitialCG.A' does not depend on any axioms
'Paper2InitialCG.Six' does not depend on any axioms
'Paper2InitialCG.Ambient' does not depend on any axioms
'Paper2InitialCG.Carrier' does not depend on any axioms
'Paper2InitialCG.k3' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCG.k3_squared' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCG.rawThree' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCG.rawSix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCG.vectorize' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCG.tracer' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCG.vectorize_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCG.rawThree_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCG.rawSix_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCG.rawThree_rawSix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCG.trace_rawThree' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCG.trace_rawSix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCG.vectorize_projector' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCG.cgThree' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCG.cgSix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCG.vectorize_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCG.vectorize_six' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCG.three_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCG.six_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCG.three_six_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.vectorize_three [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.InitialCG.0.Paper2InitialCG.delta [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.rawThree_rawSix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.rawSix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.rawSix_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.trace_rawThree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.vectorize_six [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.Carrier []
GENERATED_AUDIT Paper2InitialCG.vectorize_projector [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.k3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.rawThree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.vectorize [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.k3._proof_1 [propext]
GENERATED_AUDIT Paper2InitialCG.cgThree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.cgSix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.InitialCG.0.Paper2InitialCG.delta.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.tracer.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.vectorize_projector._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.rawThree_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.Six []
GENERATED_AUDIT Paper2InitialCG.vectorize_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.Q []
GENERATED_AUDIT Paper2InitialCG.Ambient []
GENERATED_AUDIT Paper2InitialCG.k3.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.InitialCG.0.Paper2InitialCG.k3_star [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.rawThree.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.vectorize.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.three_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.trace_rawSix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.rawSix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.k3_squared [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.InitialCG.0.Paper2InitialCG.recover [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.InitialCG.0.Paper2InitialCG.k3_conj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.vectorize_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.k3._proof_2 [propext]
GENERATED_AUDIT Paper2InitialCG.six_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.tracer [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.three_six_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCG.A []



==> anc/lean/checks/InitialCGCovariance.log <==
'Paper2InitialCGCovariance.ambientRep' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCGCovariance.carrierRep' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCGCovariance.vectorize_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCGCovariance.swapDB' does not depend on any axioms
'Paper2InitialCGCovariance.permutation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCGCovariance.permutation_rep' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCGCovariance.rawSix_tensor_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCGCovariance.rawSix_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCGCovariance.six_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCGCovariance.bellTail' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCGCovariance.rawThree_bell_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCGCovariance.bellLeft_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCGCovariance.bellTail_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCGCovariance.rawThree_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCGCovariance.three_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.ambientRep.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.bellLeft_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.swapDB []
GENERATED_AUDIT Paper2InitialCGCovariance.swapDB._proof_1 []
GENERATED_AUDIT Paper2InitialCGCovariance.bellTail_intertwining._simp_1_3 [propext]
GENERATED_AUDIT Paper2InitialCGCovariance.vectorize_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.bellTail.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.bellLeft_intertwining._simp_1_3 []
GENERATED_AUDIT Paper2InitialCGCovariance.rawSix_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.ambientRep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.permutation.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.bellTail_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.rawSix_tensor_formula [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.swapDB.eq_1 []
GENERATED_AUDIT Paper2InitialCGCovariance.six_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.permutation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.three_intertwining._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.carrierRep.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.rawThree_bell_formula [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.rawThree_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.six_intertwining._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.bellTail [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.bellLeft_intertwining._simp_1_2 [propext]
GENERATED_AUDIT Paper2InitialCGCovariance.carrierRep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.three_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.permutation_rep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.InitialCGCovariance.0.Paper2InitialCGCovariance.permutation_left [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2InitialCGCovariance.vectorize_intertwining._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.InitialCGCovariance.0.Paper2InitialCGCovariance.permutation_right [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/InitialCommutant.log <==
'Paper2InitialCommutant.three_scalar_commutant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCommutant.scalar_projectors_commute' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCommutant.commutant_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialCommutant.scalar_projectors_independent' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCommutant.commutant_iff [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCommutant.scalar_projectors_independent [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCommutant.scalar_projectors_commute [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCommutant.three_scalar_commutant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialCommutant.scalar_projectors_independent._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.InitialCommutant.0.Paper2InitialCommutant.compressed_intertwines [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2InitialCommutant.three_scalar_commutant._abel_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.InitialCommutant.0.Paper2InitialCommutant.projector_commutes [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/InitialNormalizedFormula.log <==
'Paper2InitialNormalizedFormula.three_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialNormalizedFormula.six_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialNormalizedFormula.fifteen_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialNormalizedFormula.normalizedInitial' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialNormalizedFormula.actual_normalized_initial' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialNormalizedFormula.actual_program_normalized_decomposition' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2InitialNormalizedFormula.normalizedInitial.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.InitialNormalizedFormula.0.Paper2InitialNormalizedFormula.normalizedInitial.match_1.eq_2 []
GENERATED_AUDIT _private.InitialNormalizedFormula.0.Paper2InitialNormalizedFormula.normalizedInitial.match_1.splitter []
GENERATED_AUDIT Paper2InitialNormalizedFormula.normalizedInitial._proof_1 [propext]
GENERATED_AUDIT Paper2InitialNormalizedFormula.normalizedInitial.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.InitialNormalizedFormula.0.Paper2InitialNormalizedFormula.normalizedInitial.match_1.eq_1 []
GENERATED_AUDIT _private.InitialNormalizedFormula.0.Paper2InitialNormalizedFormula.normalizedInitial.match_1.eq_4 []
GENERATED_AUDIT Paper2InitialNormalizedFormula.normalizedInitial.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialNormalizedFormula.normalizedInitial._proof_3 [propext]
GENERATED_AUDIT Paper2InitialNormalizedFormula.normalizedInitial._proof_2 [propext]
GENERATED_AUDIT Paper2InitialNormalizedFormula.six_weighted [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialNormalizedFormula.three_weighted [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialNormalizedFormula.normalizedInitial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialNormalizedFormula.fifteen_weighted [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialNormalizedFormula.normalizedInitial.match_1 []
GENERATED_AUDIT Paper2InitialNormalizedFormula.normalizedInitial.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialNormalizedFormula.actual_normalized_initial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialNormalizedFormula.actual_program_normalized_decomposition [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.InitialNormalizedFormula.0.Paper2InitialNormalizedFormula.normalizedInitial.match_1.eq_3 []



==> anc/lean/checks/InitialReference.log <==
'FinitePure.carryEnvironment_channel_discard' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.reference_reindexed_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.mixed_initial_preparation' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.reference_reindexed_seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.carryEnvironment_channel_discard [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.mixed_initial_preparation [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/InitialWeightedFormula.log <==
'Paper2InitialWeightedFormula.initialSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialWeightedFormula.actual_initial_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialWeightedFormula.actual_forward_before' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialWeightedFormula.actual_reverse_after' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InitialWeightedFormula.actual_reverse_before' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.InitialWeightedFormula.0.Paper2InitialWeightedFormula.block_rows [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.InitialWeightedFormula.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT _private.InitialWeightedFormula.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT Paper2InitialWeightedFormula.actual_reverse_after [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.InitialWeightedFormula.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT Paper2InitialWeightedFormula.initialSeed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialWeightedFormula.initialSeed._proof_1 [propext]
GENERATED_AUDIT _private.InitialWeightedFormula.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT _private.InitialWeightedFormula.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2InitialWeightedFormula.initialSeed._proof_3 [propext]
GENERATED_AUDIT Paper2InitialWeightedFormula.initialSeed._proof_2 [propext]
GENERATED_AUDIT Paper2InitialWeightedFormula.actual_initial_seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialWeightedFormula.actual_forward_before [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InitialWeightedFormula.actual_reverse_before [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.InitialWeightedFormula.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]



==> anc/lean/checks/IntrinsicFifteen.log <==
'Paper2IntrinsicFifteen.vectorize_recovery' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2IntrinsicFifteen.three_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2IntrinsicFifteen.six_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2IntrinsicFifteen.fifteen_recovery' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IntrinsicFifteen.six_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IntrinsicFifteen.vectorize_recovery._simp_1_4 [propext, Quot.sound]
GENERATED_AUDIT Paper2IntrinsicFifteen.vectorize_recovery._simp_1_2 [propext]
GENERATED_AUDIT Paper2IntrinsicFifteen.three_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IntrinsicFifteen.vectorize_recovery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IntrinsicFifteen.fifteen_recovery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IntrinsicFifteen.vectorize_recovery._simp_1_3 [propext]
GENERATED_AUDIT Paper2IntrinsicFifteen.vectorize_recovery._simp_1_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/IntrinsicTwentySeven.log <==
'Paper2IntrinsicTwentySeven.Q' does not depend on any axioms
'Paper2IntrinsicTwentySeven.lift_recovery' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2IntrinsicTwentySeven.rawTen_antisymmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2IntrinsicTwentySeven.ten_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2IntrinsicTwentySeven.trace_other' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2IntrinsicTwentySeven.cgFifteen_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2IntrinsicTwentySeven.eight_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2IntrinsicTwentySeven.twentyseven_recovery' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.eight.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IntrinsicTwentySeven.ten_orthogonal._simp_1_1 [propext, Quot.sound]
GENERATED_AUDIT Paper2IntrinsicTwentySeven.rawTen_antisymmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IntrinsicTwentySeven.twentyseven_recovery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IntrinsicTwentySeven.Q []
GENERATED_AUDIT Paper2IntrinsicTwentySeven.ten_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IntrinsicTwentySeven.ten_orthogonal.match_1_2 []
GENERATED_AUDIT Paper2IntrinsicTwentySeven.lift_recovery._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IntrinsicTwentySeven.eight_contraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IntrinsicTwentySeven.trace_other [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IntrinsicTwentySeven.lift_recovery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IntrinsicTwentySeven.cgFifteen_entry [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/InvariantSubspaceCoordinates.log <==
'Paper2InvariantSubspaceCoordinates.columns' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InvariantSubspaceCoordinates.columns_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InvariantSubspaceCoordinates.columns_project_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2InvariantSubspaceCoordinates.invariant_columns_intertwining' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2InvariantSubspaceCoordinates.invariant_compression_unitary' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2InvariantSubspaceCoordinates.columns [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InvariantSubspaceCoordinates.columns.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InvariantSubspaceCoordinates.columns_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InvariantSubspaceCoordinates.invariant_compression_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2InvariantSubspaceCoordinates.invariant_columns_intertwining [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2InvariantSubspaceCoordinates.columns_project_mem [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/IrreducibleHomLine.log <==
'Paper2IrreducibleHomLine.inverse_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2IrreducibleHomLine.every_intertwiner_scalar' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IrreducibleHomLine.inverse_matrix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IrreducibleHomLine.every_intertwiner_scalar [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/IrreducibleIntertwiner.log <==
'Paper2IrreducibleIntertwiner.bijective' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2IrreducibleIntertwiner.exists_equivalence' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2IrreducibleIntertwiner.inequivalent_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IrreducibleIntertwiner.exists_equivalence [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IrreducibleIntertwiner.inequivalent_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IrreducibleIntertwiner.bijective [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/IrreducibleSchur.log <==
'Paper2IrreducibleSchur.scalar_commutant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2IrreducibleSchur.scalar_commutant_euclidean' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IrreducibleSchur.scalar_commutant_euclidean [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IrreducibleSchur.scalar_commutant [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/IrreducibleSeparation.log <==
'Paper2IrreducibleSeparation.different_dimensions_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IrreducibleSeparation.different_dimensions_zero [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/IsotypicIrreducible.log <==
'Paper2IsotypicTensor.conjugated_commutes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2IsotypicTensor.multiplicity_scalar_commutant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2IsotypicTensor.multiplicity_irreducible' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IsotypicTensor.conjugated_commutes [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IsotypicTensor.multiplicity_scalar_commutant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IsotypicTensor.multiplicity_irreducible [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IsotypicTensor.multiplicity_scalar_commutant._simp_1_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/IsotypicTensor.log <==
'Paper2IsotypicTensor.tensor_coordinates_from_left_type' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IsotypicTensor.tensor_coordinates_from_left_type [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2IsotypicTensor.tensor_coordinates_from_left_type._proof_1_1 [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/JointTensorFactorization.log <==
'Paper2JointTensorFactorization.exists_tensor_factors' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2JointTensorFactorization.exists_tensor_factors [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Kernel.log <==
'S45Kernel.all_left_products_symmetric_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Kernel.sum_mulVec' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Kernel.common_kernel_scalar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Kernel.gram_sum_zero_slices_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Kernel.common_kernel_slices_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Kernel.all_left_products_symmetric_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Kernel.sum_mulVec' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Kernel.common_kernel_scalar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Kernel.gram_sum_zero_slices_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Kernel.common_kernel_slices_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Kernel.common_kernel_slices_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Kernel.all_left_products_symmetric_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Kernel.common_kernel_scalar_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Kernel.gram_sum_zero_slices_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Kernel.sum_mulVec [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/LinearSymmetry.log <==
'S45LinearSymmetry.polarization' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45LinearSymmetry.third_row' depends on axioms: [propext, Quot.sound]
'S45LinearSymmetry.single_image_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45LinearSymmetry.cross_rows' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45LinearSymmetry.row_agreement' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45LinearSymmetry.symmetry_right_multiplier' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45LinearSymmetry.symmetry_value_at_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45LinearSymmetry.symmetry_preserves_left_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45LinearSymmetry.Q' does not depend on any axioms
'S45LinearSymmetry.Symmetry' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45LinearSymmetry.Q' does not depend on any axioms
'S45LinearSymmetry.Symmetry' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45LinearSymmetry.polarization' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45LinearSymmetry.third_row' depends on axioms: [propext, Quot.sound]
'S45LinearSymmetry.single_image_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45LinearSymmetry.cross_rows' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45LinearSymmetry.row_agreement' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45LinearSymmetry.symmetry_right_multiplier' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45LinearSymmetry.symmetry_value_at_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45LinearSymmetry.symmetry_preserves_left_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45LinearSymmetry.symmetry_right_multiplier [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45LinearSymmetry.third_row [propext, Quot.sound]
GENERATED_AUDIT S45LinearSymmetry.symmetry_value_at_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45LinearSymmetry.row_agreement [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45LinearSymmetry.cross_rows [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45LinearSymmetry.Q []
GENERATED_AUDIT S45LinearSymmetry.symmetry_preserves_left_factor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45LinearSymmetry.Symmetry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45LinearSymmetry.polarization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45LinearSymmetry.single_image_support [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/LowDegree.log <==
'S5LowDegree.Q' does not depend on any axioms
'S5LowDegree.linear_program_entries' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5LowDegree.liftedCoefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5LowDegree.lifted_program_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5LowDegree.encodingSlice_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5LowDegree.encodingSlice_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5LowDegree.outer_diagonal_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5LowDegree.identity_diagonal_units' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5LowDegree.linear_diagonal_slices_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5LowDegree.no_normalized_linear_program' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowDegree.encodingSlice_sum [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowDegree.no_normalized_linear_program [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowDegree.encodingSlice_smul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowDegree.linear_diagonal_slices_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowDegree.Q []
GENERATED_AUDIT S5LowDegree.liftedCoefficients [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowDegree.identity_diagonal_units [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowDegree.outer_diagonal_unit [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowDegree.linear_program_entries [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowDegree.lifted_program_identity [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/LowPreparation.log <==
'S5LowPreparation.Q' does not depend on any axioms
'S5LowPreparation.coordinateProgram' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5LowPreparation.no_normalized_constant_program' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5LowPreparation.oneQueryProgram' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5LowPreparation.one_query_word' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5LowPreparation.no_zero_preparation_four_processing' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5LowPreparation.no_one_preparation_four_processing' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5LowPreparation.preparation_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5LowPreparation.preparation_bound_of_pointwise_program' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowPreparation.oneQueryProgram.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowPreparation.Q []
GENERATED_AUDIT S5LowPreparation.coordinateProgram.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowPreparation.coordinateProgram._proof_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowPreparation.coordinateProgram._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowPreparation.preparation_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowPreparation.no_normalized_constant_program [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowPreparation.preparation_bound_of_pointwise_program [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowPreparation.oneQueryProgram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowPreparation.oneQueryProgram._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowPreparation.preparation_query_bound._proof_1_1 [propext, Quot.sound]
GENERATED_AUDIT S5LowPreparation.oneQueryProgram._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowPreparation.one_query_word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowPreparation.coordinateProgram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowPreparation.coordinateProgram._proof_1 [propext]
GENERATED_AUDIT S5LowPreparation.oneQueryProgram.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowPreparation.no_zero_preparation_four_processing [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5LowPreparation.no_one_preparation_four_processing [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/MatrixDecomposition.log <==
'Paper2UnitaryDecomposition.matrixFamily' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2UnitaryDecomposition.matrixFamily_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2UnitaryDecomposition.unitary_matrix_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2UnitaryDecomposition.matrixFamily_apply [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2UnitaryDecomposition.matrixFamily [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2UnitaryDecomposition.unitary_matrix_decomposition [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2UnitaryDecomposition.matrixFamily._proof_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2UnitaryDecomposition.matrixFamily._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2UnitaryDecomposition.matrixFamily._proof_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/MatrixKetConvention.log <==
'Paper2MatrixKetConvention.ket' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MatrixKetConvention.bra' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MatrixKetConvention.bra_ket_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MatrixKetConvention.swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MatrixKetConvention.swap_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MatrixKetConvention.swap_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MatrixKetConvention.swap_tensor' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MatrixKetConvention.bra.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MatrixKetConvention.ket.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MatrixKetConvention.swap_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MatrixKetConvention.bra [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MatrixKetConvention.swap_tensor._simp_1_2 [propext]
GENERATED_AUDIT Paper2MatrixKetConvention.swap_adjoint._simp_1_3 [propext]
GENERATED_AUDIT Paper2MatrixKetConvention.bra_ket_trace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MatrixKetConvention.swap [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MatrixKetConvention.swap_tensor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MatrixKetConvention.swap.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MatrixKetConvention.swap_adjoint._simp_1_4 [propext]
GENERATED_AUDIT Paper2MatrixKetConvention.swap_adjoint._simp_1_2 [propext]
GENERATED_AUDIT Paper2MatrixKetConvention.swap_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MatrixKetConvention.ket [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/MatrixKetHilbert.log <==
'Paper2MatrixKetHilbert.vector' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MatrixKetHilbert.inner_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MatrixKetHilbert.norm_sq_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MatrixKetHilbert.vector._proof_1 [propext]
GENERATED_AUDIT Paper2MatrixKetHilbert.inner_trace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MatrixKetHilbert.vector [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MatrixKetHilbert.norm_sq_trace [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/MidpointBlockTypes.log <==
'Paper2MidpointBlocks.Irreducible' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.fundamental_irreducible' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.symmetric_irreducible' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.conjugate_symmetric_irreducible' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.IrreducibleBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.firstIrreducibleBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.secondIrreducibleBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.thirdIrreducibleBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.midpoint_block_dimensions' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.firstIrreducibleBlock [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock._sizeOf_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock.mk.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.secondIrreducibleBlock._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock.mk.inj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.thirdBlock.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.secondBlock.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock.mk [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.conjugate_symmetric_irreducible [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.firstBlock.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.thirdIrreducibleBlock [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock.toBlockCertificate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock.noConfusionType [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock._sizeOf_inst [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock.ctorIdx [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock.rightUnitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock.mk._flat_ctor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock.mk.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock.casesOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.firstIrreducibleBlock._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.Irreducible [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock.rightIrreducible [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock.rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.midpoint_block_dimensions [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.firstIrreducibleBlock._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock.leftUnitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.fundamental_irreducible [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.secondIrreducibleBlock [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.secondIrreducibleBlock._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock.recOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock.leftIrreducible [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.IrreducibleBlock.mk.injEq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.symmetric_irreducible [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/MidpointBlocks.log <==
'Paper2MidpointBlocks.firstEmbedding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.secondEmbedding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.thirdEmbedding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.first_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.second_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.third_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.first_intertwines' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.second_intertwines' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.third_intertwines' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.firstBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.secondBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.thirdBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.blocks_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointBlocks.blocks_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.MidpointBlocks.0.Paper2MidpointBlocks.thirdEmbedding.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2MidpointBlocks.first_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.MidpointBlocks.0.Paper2MidpointBlocks.thirdEmbedding.match_1.eq_2 [propext]
GENERATED_AUDIT _private.MidpointBlocks.0.Paper2MidpointBlocks.thirdEmbedding.match_1.splitter [propext]
GENERATED_AUDIT Paper2MidpointBlocks.thirdEmbedding.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.MidpointBlocks.0.Paper2MidpointBlocks.secondEmbedding.match_1.eq_2 [propext]
GENERATED_AUDIT _private.MidpointBlocks.0.Paper2MidpointBlocks.firstEmbedding.match_1.splitter [propext]
GENERATED_AUDIT Paper2MidpointBlocks.firstEmbedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.secondEmbedding.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.third_gram._simp_1_4 [propext]
GENERATED_AUDIT Paper2MidpointBlocks.secondEmbedding._sparseCasesOn_1.else_eq [propext]
GENERATED_AUDIT _private.MidpointBlocks.0.Paper2PhiCovariance.rho.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2MidpointBlocks.secondEmbedding.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.MidpointBlocks.0.Paper2MidpointBlocks.secondEmbedding.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2MidpointBlocks.blocks_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.firstBlock._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.first_intertwines [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.MidpointBlocks.0.Paper2PhiCovariance.rho.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2MidpointBlocks.firstEmbedding.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.MidpointBlocks.0.Paper2PhiCovariance.rho.match_1.splitter [propext]
GENERATED_AUDIT _private.MidpointBlocks.0.Paper2PhiCovariance.rho.match_1.splitter._sparseCasesOn_5 [propext]
GENERATED_AUDIT Paper2MidpointBlocks.thirdEmbedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.MidpointBlocks.0.Paper2PhiCovariance.rho.match_1.eq_4 [propext]
GENERATED_AUDIT Paper2MidpointBlocks.firstEmbedding._sparseCasesOn_1.else_eq [propext]
GENERATED_AUDIT Paper2MidpointBlocks.secondEmbedding.match_1 [propext]
GENERATED_AUDIT Paper2MidpointBlocks.firstEmbedding._sparseCasesOn_1 [propext]
GENERATED_AUDIT Paper2MidpointBlocks.firstBlock [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.third_intertwines [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.second_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.thirdEmbedding.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.secondEmbedding._sparseCasesOn_1 [propext]
GENERATED_AUDIT Paper2MidpointBlocks.firstEmbedding.match_1 [propext]
GENERATED_AUDIT Paper2MidpointBlocks.first_gram._simp_1_4 [propext]
GENERATED_AUDIT _private.MidpointBlocks.0.Paper2PhiCovariance.rho.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2MidpointBlocks.firstEmbedding.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.thirdEmbedding.match_1 [propext]
GENERATED_AUDIT Paper2MidpointBlocks.blocks_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.thirdBlock [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.secondBlock._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.secondBlock [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.MidpointBlocks.0.Paper2MidpointBlocks.firstEmbedding.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2MidpointBlocks.second_intertwines [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.MidpointBlocks.0.Paper2MidpointBlocks.secondEmbedding.match_1.splitter [propext]
GENERATED_AUDIT Paper2MidpointBlocks.secondEmbedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.thirdBlock._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.third_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointBlocks.second_gram._simp_1_4 [propext]
GENERATED_AUDIT _private.MidpointBlocks.0.Paper2MidpointBlocks.firstEmbedding.match_1.eq_1 [propext]
GENERATED_AUDIT _private.MidpointBlocks.0.Paper2PhiCovariance.rho.match_1.splitter._sparseCasesOn_4 [propext]



==> anc/lean/checks/MidpointRepresentation.log <==
'Paper2MidpointRepresentation.map_star_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointRepresentation.rho_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointRepresentation.rho_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointRepresentation.rho_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointRepresentation.flip_exchange' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MidpointRepresentation.rho_two_sided_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointRepresentation.rho_two_sided_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.MidpointRepresentation.0.Paper2PhiCovariance.rho.match_1.splitter._sparseCasesOn_5 [propext]
GENERATED_AUDIT Paper2MidpointRepresentation.map_star_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointRepresentation.rho_one._simp_1_1 [propext]
GENERATED_AUDIT _private.MidpointRepresentation.0.Paper2PhiCovariance.rho.match_1.eq_3 [propext]
GENERATED_AUDIT _private.MidpointRepresentation.0.Paper2PhiCovariance.rho.match_1.splitter [propext]
GENERATED_AUDIT _private.MidpointRepresentation.0.Paper2PhiCovariance.rho.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT Paper2MidpointRepresentation.rho_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.MidpointRepresentation.0.Paper2PhiCovariance.rho.match_1.eq_4 [propext]
GENERATED_AUDIT Paper2MidpointRepresentation.rho_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.MidpointRepresentation.0.Paper2PhiCovariance.rho.match_1.eq_2 [propext]
GENERATED_AUDIT _private.MidpointRepresentation.0.Paper2PhiCovariance.rho.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2MidpointRepresentation.flip_exchange [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointRepresentation.rho_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MidpointRepresentation.flip_exchange._simp_1_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Minors.log <==
'S45Minors.minors_eq_adjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Minors.quadratic_adjugate_factorization' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Minors.matrix_quadratic_adjugate_factorization' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Minors.quadratic_rank_one_vanishing' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Minors.Q' does not depend on any axioms
'S45Minors.outer' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Minors.quad' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Minors.minors' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Minors.quadratic_rank_one_vanishing' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Minors.adjLinear' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Minors.minors_eq_adjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Minors.quadratic_adjugate_factorization' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Minors.quadMatrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Minors.adjMatrixLinear' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45Minors.matrix_quadratic_adjugate_factorization' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.outer.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.quadratic_adjugate_factorization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.minors_eq_adjugate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.adjMatrixLinear._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.quad._proof_2 [propext]
GENERATED_AUDIT S45Minors.adjLinear [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.Q []
GENERATED_AUDIT S45Minors.minors [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.adjLinear.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.quadratic_rank_one_vanishing [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.outer [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.adjMatrixLinear [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.quad [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.adjLinear._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.adjLinear._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.adjMatrixLinear._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.minors.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.quad._proof_1 [propext]
GENERATED_AUDIT S45Minors.quadMatrix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.matrix_quadratic_adjugate_factorization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.quad.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/MixedBounds.log <==
'FinitePure.mixed_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.mixed_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.mixed_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.mixed_preparation_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.mixed_inversion_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.mixed_transpose_query_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/MixedInitialBounds.log <==
'FinitePure.physicalMixedInitialChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.mixed_initial_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.mixed_initial_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.mixed_initial_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.mixed_initial_transpose_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.mixed_initial_preparation_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.mixed_initial_inversion_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalMixedInitialChannel [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/MixedProtocol.log <==
'FinitePure.recordedDilation_associate' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.PhysicalProcessorMemory' does not depend on any axioms
'FinitePure.physicalProcessorMemoryFintype' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.physicalProcessorMemoryDecidableEq' does not depend on any axioms
'FinitePure.EnvironmentProcessorMemory' does not depend on any axioms
'FinitePure.MixedProcessingWide' does not depend on any axioms
'FinitePure.mixedProcessingWideDecidableEq' does not depend on any axioms
'FinitePure.MixedAux' does not depend on any axioms
'FinitePure.mixedAuxDecidableEq' does not depend on any axioms
'FinitePure.physicalMixedChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.mixed_two_stage_word' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.PhysicalProcessorMemory []
GENERATED_AUDIT FinitePure.physicalMixedChannel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.EnvironmentProcessorMemory []
GENERATED_AUDIT FinitePure.mixed_two_stage_word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.MixedProcessingWide []
GENERATED_AUDIT FinitePure.MixedAux []
GENERATED_AUDIT FinitePure.mixed_two_stage_word._proof_1_1 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.mixedAuxDecidableEq []
GENERATED_AUDIT FinitePure.physicalProcessorMemoryFintype [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalProcessorMemoryDecidableEq []
GENERATED_AUDIT FinitePure.mixedProcessingWideDecidableEq []
GENERATED_AUDIT FinitePure.recordedDilation_associate [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/MixedStatePurification.log <==
'Paper2MixedStatePurification.vectorize' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MixedStatePurification.partialTrace_vectorize' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MixedStatePurification.bracket_vectorize' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2MixedStatePurification.normalized_purification' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MixedStatePurification.partialTrace_vectorize [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MixedStatePurification.vectorize.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MixedStatePurification.bracket_vectorize [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MixedStatePurification.normalized_purification [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2MixedStatePurification.vectorize [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/NativeOracleTree.log <==
'FinitePure.NativeOracleTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.NativeOracleTree.queryBudget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.NativeOracleTree.workspaceBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.NativeOracleTree.input_le_workspace' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.NativeOracleTree.output_le_workspace' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.NativeOracleTree.evaluate' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.NativeOracleTree.common_workspace' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.query.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.workspaceBound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.NativeOracleTree.0.FinitePure.NativeOracleTree.evaluate.match_1.eq_3 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.instrument.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.evaluate._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree._sizeOf_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.halt [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.brecOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.below [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.workspaceBound._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.instrument.inj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.evaluate.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.query.injEq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.query.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.queryBudget.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.queryBudget.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.casesOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.instrument [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.queryBudget.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.NativeOracleTree.0.FinitePure.NativeOracleTree.common_workspace.match_1_9.eq_1 []
GENERATED_AUDIT _private.NativeOracleTree.0.FinitePure.NativeOracleTree.queryBudget.match_1.eq_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.query.inj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.ctorIdx [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree._sizeOf_inst [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.fixedGate.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.queryBudget.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.evaluate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.noConfusionType [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.evaluate._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.queryBudget._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.workspaceBound._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.NativeOracleTree.0.FinitePure.NativeOracleTree.evaluate.match_1.eq_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.queryBudget._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.instrument.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.ctorElimType [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.evaluate.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.workspaceBound._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.common_workspace.match_1_9 []
GENERATED_AUDIT FinitePure.NativeOracleTree.queryBudget.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.NativeOracleTree.0.FinitePure.NativeOracleTree.evaluate.match_1.splitter [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.brecOn.go [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.evaluate.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.query.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.evaluate.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.NativeOracleTree.0.FinitePure.NativeOracleTree.queryBudget.match_1.eq_3 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.evaluate.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.input_le_workspace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.ctorElim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.query.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.instrument.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.common_workspace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.NativeOracleTree.0.FinitePure.NativeOracleTree.common_workspace.match_1_9.eq_2 []
GENERATED_AUDIT _private.NativeOracleTree.0.FinitePure.NativeOracleTree.queryBudget.match_1.eq_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.queryBudget._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.recOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.brecOn.eq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.NativeOracleTree.0.FinitePure.NativeOracleTree.queryBudget.match_1.splitter [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.NativeOracleTree.0.FinitePure.NativeOracleTree.common_workspace.match_1_9.splitter []
GENERATED_AUDIT FinitePure.NativeOracleTree.output_le_workspace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.queryBudget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.halt.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.NativeOracleTree.0.FinitePure.NativeOracleTree.evaluate.match_1.eq_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.nativeSeedEmbedding.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.halt.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.evaluate._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.instrument.injEq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.NativeOracleTree.instrument.elim [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/NativeOutput.log <==
'FinitePure.OracleTree.appendGate' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.appendGate_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.appendGate_evaluate' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.NativeOutput.0.FinitePure.OracleTree.appendGate.match_1.splitter [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.appendGate._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.appendGate.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.NativeOutput.0.FinitePure.OracleTree.appendGate.match_1.eq_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.NativeOutput.0.FinitePure.OracleTree.appendGate.match_1.eq_3 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.appendGate.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.appendGate_budget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.appendGate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.appendGate_evaluate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.appendGate._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.appendGate._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.appendGate.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.appendGate.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.appendGate.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.appendGate.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.NativeOutput.0.FinitePure.OracleTree.appendGate.match_1.eq_1 [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/NativeQueryEmbedding.log <==
'FinitePure.nativeSeedEmbedding' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.nativeSeedEmbedding_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.native_query_embedding' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.fixedGate' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.fixedGate_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.fixedGate_evaluate' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.nativeSeedEmbedding._proof_1 []
GENERATED_AUDIT FinitePure.OracleTree.fixedGate.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.nativeSeedEmbedding_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.fixedGate_budget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.nativeSeedEmbedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.fixedGate_evaluate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.native_query_embedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.fixedGate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.fixedGate._proof_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/NativeTreeBounds.log <==
'FinitePure.native_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.native_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.native_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.native_preparation_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.native_transpose_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.native_inversion_query_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/NativeTwoStage.log <==
'FinitePure.nativeOutputCoordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.physicalNativeTreeChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.native_two_stage_compilation' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.native_two_stage_compilation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalNativeTreeChannel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.native_two_stage_compilation._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.nativeOutputCoordinates [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/NormalizedChannelBounds.log <==
'Paper2NormalizedChannelBounds.normalized_transpose_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2NormalizedChannelBounds.normalized_inversion_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedChannelBounds.normalized_inversion_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedChannelBounds.normalized_transpose_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/NormalizedChannels.log <==
'Paper2NormalizedChannels.channelLinear' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2NormalizedChannels.conjugationLinear' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2NormalizedChannels.channel_eq_of_normalized_pure' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2NormalizedChannels.reduced_eq_of_normalized_pure' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2NormalizedChannels.factor_of_normalized_pure' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedChannels.conjugationLinear._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedChannels.channelLinear [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedChannels.channelLinear._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedChannels.channelLinear._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedChannels.conjugationLinear._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedChannels.factor_of_normalized_pure [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedChannels.conjugationLinear [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedChannels.reduced_eq_of_normalized_pure [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedChannels.channel_eq_of_normalized_pure [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/NormalizedInitialSeeds.log <==
'Paper2NormalizedInitialSeeds.baseSeed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2NormalizedInitialSeeds.unreshape_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2NormalizedInitialSeeds.baseSeed_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2NormalizedInitialSeeds.normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2NormalizedInitialSeeds.normalized_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2NormalizedInitialSeeds.seedThree' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2NormalizedInitialSeeds.seedSix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2NormalizedInitialSeeds.seedFifteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2NormalizedInitialSeeds.seedThree_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2NormalizedInitialSeeds.seedSix_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2NormalizedInitialSeeds.seedFifteen_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2NormalizedInitialSeeds.actual_branch_one' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.unreshape_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.normalized_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.baseSeed_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.seedThree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.seedFifteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.baseSeed.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.normalized.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.actual_branch_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.seedSix_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.seedThree_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.seedSix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.baseSeed_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.baseSeed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.seedFifteen_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.seedSix._proof_1 [propext]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.baseSeed.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedInitialSeeds.seedFifteen._proof_1 [propext]



==> anc/lean/checks/NormalizedStorage.log <==
'Paper2NormalizedStorage.Q' does not depend on any axioms
'Paper2NormalizedStorage.normalized_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedStorage.normalized_preparation_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2NormalizedStorage.Q []



==> anc/lean/checks/OracleTree.log <==
'FinitePure.OracleTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.queryBudget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.evaluate' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.Frontier' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.frontierFintype' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.frontierDecidableEq' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.frontierKraus' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.frontierNext' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.frontier_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.frontier_semantics' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.frontier_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.ctorElimType [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontier_semantics [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.OracleTree.0.FinitePure.OracleTree.frontierKraus.match_1.eq_3 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierNext._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierDecidableEq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierKraus._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.queryBudget.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierDecidableEq._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierFintype._proof_9 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.brecOn.go [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierNext.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierDecidableEq._aux_5 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.query.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.OracleTree.0.FinitePure.OracleTree.frontierKraus.match_1.eq_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierDecidableEq._aux_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.Frontier._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.evaluate.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.ctorElim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierKraus.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierFintype._aux_7 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierFintype._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.queryBudget._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.query.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontier_semantics.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontier_budget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierNext [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.brecOn.eq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.recOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierNext._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierFintype._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierKraus.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierFintype [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.queryBudget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.halt.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.halt.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.evaluate._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.instrument.injEq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.instrument.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierKraus.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.instrument.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierNext.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree._sizeOf_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierKraus._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.evaluate._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierFintype._aux_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.halt [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.brecOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.below [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.instrument.inj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.OracleTree.0.FinitePure.OracleTree.frontierKraus.match_1.eq_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.query.injEq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.query.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierNext.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.instrument [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.Frontier [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierNext.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.casesOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierFintype._aux_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierDecidableEq._aux_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierDecidableEq._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.query.inj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierKraus [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree._sizeOf_inst [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.ctorIdx [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierDecidableEq._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierFintype._proof_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierKraus.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontier_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.evaluate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.noConfusionType [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierKraus._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.evaluate._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.Frontier._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierFintype._proof_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierFintype._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.queryBudget._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierKraus.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.OracleTree.0.FinitePure.OracleTree.frontierKraus.match_1.splitter [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierNext._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.instrument.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierFintype._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.queryBudget._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.Frontier._sunfold [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/OutcomeEmbedding.log <==
'FinitePure.paddedOutcome' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.paddedOutcome_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.paddedOutcome_outside' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.paddedOutcome_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.paddedOutcome_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.paddedOutcome_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.paddedOutcome_weighted_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.paddedOutcome_image [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.paddedOutcome_outside [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.paddedOutcome_weighted_sum [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.paddedOutcome_sum [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.paddedOutcome_channel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.paddedOutcome_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.paddedOutcome [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/OutputPolynomial.log <==
'S4GlobalPolynomial.jointPolynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.eval_jointPolynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.transposeOutputPolynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.inversionOutputPolynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.eval_transposeOutputPolynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.eval_inversionOutputPolynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.transpose_output_polynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.inversion_output_polynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.transpose_output_contDiffOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4GlobalPolynomial.inversion_output_contDiffOn' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.transpose_output_polynomial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.transpose_output_contDiffOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.jointPolynomial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.inversionOutputPolynomial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.inversion_output_polynomial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.eval_jointPolynomial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.inversionOutputPolynomial.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.inversion_output_contDiffOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.eval_transposeOutputPolynomial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.eval_inversionOutputPolynomial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.jointPolynomial.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.transposeOutputPolynomial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.jointPolynomial.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4GlobalPolynomial.transposeOutputPolynomial.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Pairings.log <==
'Paper2Pairings.Q' does not depend on any axioms
'Paper2Pairings.delta' does not depend on any axioms
'Paper2Pairings.epsilon' depends on axioms: [propext]
'Paper2Pairings.epsilon_recoupling' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.u1num' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.v1num' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.u1num_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.v1num_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.u1num_v1num' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.u2num' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.v2num' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.u2num_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.v2num_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.u2num_v2num' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.u1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.v1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.u2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.v2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.u1_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.v1_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.u1_v1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.u2_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.v2_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.u2_v2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.u2_entries' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.v2_entries' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.v2_u2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.sourceA' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.sourceB' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.targetB' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.sourceA_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.sourceB_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.sourceA_sourceB' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.second_recoupling_column1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Pairings.second_recoupling_column2' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.sourceA [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.v2.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.v2_entries [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.epsilon_recoupling [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.u1_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.v1num [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.v1_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.v1.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.v2_u2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.v1num.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.targetB._proof_1 [propext]
GENERATED_AUDIT Paper2Pairings.sourceB [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.v2_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.u1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.delta.eq_1 []
GENERATED_AUDIT Paper2Pairings.sourceA_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.v1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.u2num_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.u1_v1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.epsilon.eq_1 [propext]
GENERATED_AUDIT Paper2Pairings.epsilon._proof_1 [propext]
GENERATED_AUDIT Paper2Pairings.u2.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Pairings.0.Paper2Pairings.normal1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Pairings.0.Paper2Pairings.normal2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.u2._proof_1 [propext]
GENERATED_AUDIT Paper2Pairings.u2_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.v2num_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.u2_entries [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.Q []
GENERATED_AUDIT Paper2Pairings.v2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.u1num_v1num [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.u2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.v1num_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.u2num.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.u1num_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.u2num_v2num [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.u2num._proof_1 [propext]
GENERATED_AUDIT Paper2Pairings.u2_v2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.epsilon [propext]
GENERATED_AUDIT Paper2Pairings.u1.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.u2num [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.sourceB.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.second_recoupling_column1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.sourceA.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.targetB [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.v2num [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.u1num [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.u1num.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.delta []
GENERATED_AUDIT Paper2Pairings.targetB.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.sourceA_sourceB [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.v2num.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.sourceB_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Pairings.second_recoupling_column2 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/PhasePolynomial.log <==
'S5PhasePolynomial.phase' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PhasePolynomial.phase_denominator_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PhasePolynomial.phase_numerator_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PhasePolynomial.phase_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PhasePolynomial.phase_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PhasePolynomial.polynomial_zero_on_phases' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PhasePolynomial.polynomial_zero_on_reals' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PhasePolynomial.phase_numerator_ne [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PhasePolynomial.phase_unitary._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PhasePolynomial.phase_denominator_ne [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PhasePolynomial.phase_injective [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PhasePolynomial.phase_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PhasePolynomial.polynomial_zero_on_phases [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PhasePolynomial.phase_unitary._simp_1_9 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PhasePolynomial.phase_unitary._simp_1_8 [propext]
GENERATED_AUDIT S5PhasePolynomial.phase.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PhasePolynomial.phase_unitary._simp_1_5 [propext]
GENERATED_AUDIT S5PhasePolynomial.phase_unitary._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PhasePolynomial.phase_unitary._simp_1_4 [propext]
GENERATED_AUDIT S5PhasePolynomial.phase_unitary._simp_1_7 [propext]
GENERATED_AUDIT S5PhasePolynomial.phase_unitary._simp_1_6 [propext]
GENERATED_AUDIT S5PhasePolynomial.polynomial_zero_on_reals [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PhasePolynomial.phase [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PhasePolynomial.phase_unitary._simp_1_10 [propext]



==> anc/lean/checks/Phi.log <==
'Paper2Phi.bellLeft' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Phi.bellRight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Phi.seedOne_bell_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Phi.seedTwo_bell_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Phi.phiOne' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Phi.phiTwo' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Phi.phiThree' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Phi.phiOne_bell_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Phi.phiTwo_bell_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Phi.phiOne_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Phi.phiTwo_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Phi.phiThree_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Phi.phiOne_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Phi.phiTwo_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Phi.phiThree_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Phi.phi' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Phi.phi_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.phiTwo_identity [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.phiTwo.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.phiThree.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.bellLeft.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.phi.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.phi.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.phiThree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.bellLeft [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.phiTwo_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.phiTwo_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.seedOne_bell_formula [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Phi.0.Paper2Phi.phi.match_1.eq_1 []
GENERATED_AUDIT Paper2Phi.phiThree_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.phiTwo [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Phi.0.Paper2Phi.phi.match_1.eq_2 []
GENERATED_AUDIT _private.Phi.0.Paper2Phi.isometry_comp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.phiTwo_bell_formula [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.phi.match_1 []
GENERATED_AUDIT Paper2Phi.phiThree_identity [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.phiOne [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.seedTwo_bell_formula [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.phi [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Phi.0.Paper2Phi.phi.match_1.splitter []
GENERATED_AUDIT Paper2Phi.phi.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.phiOne_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.phiOne_identity [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.phi_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.bellRight.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Phi.0.Paper2Phi.phi.match_1.eq_3 []
GENERATED_AUDIT Paper2Phi.phiOne_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.phi._proof_1 [propext]
GENERATED_AUDIT Paper2Phi.phiOne.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.phiThree_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.phiOne_bell_formula [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Phi.bellRight [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/PhiCovariance.log <==
'Paper2PhiCovariance.symRep' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiCovariance.swap_tensor_square' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiCovariance.swap_sym' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiCovariance.sym_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiCovariance.sym_compression' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiCovariance.symRep_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiCovariance.reshape_seedTwo' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiCovariance.seedTwo_constraint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiCovariance.seedOne_constraint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiCovariance.seedOne_transfer' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiCovariance.phiOne_covariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiCovariance.phiTwo_covariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiCovariance.phiThree_covariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiCovariance.rho' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiCovariance.phi_covariant' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiCovariance.phi_covariant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiCovariance.swap_tensor_square [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiCovariance.rho.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiCovariance.symRep_unitary._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiCovariance.swap_tensor_square._simp_1_1 [propext]
GENERATED_AUDIT Paper2PhiCovariance.symRep_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiCovariance.rho.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiCovariance.phiOne_covariant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiCovariance.reshape_seedTwo [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiCovariance.symRep.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiCovariance.rho._sparseCasesOn_2 [propext]
GENERATED_AUDIT Paper2PhiCovariance.phiTwo_covariant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiCovariance.seedOne_constraint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiCovariance.swap_sym [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiCovariance.rho.match_1 [propext]
GENERATED_AUDIT _private.PhiCovariance.0.Paper2PhiCovariance.rho.match_1.eq_3 [propext]
GENERATED_AUDIT _private.PhiCovariance.0.Paper2Phi.phi.match_1.eq_1 []
GENERATED_AUDIT _private.PhiCovariance.0.Paper2PhiCovariance.rho.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2PhiCovariance.seedOne_transfer [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiCovariance.seedTwo_constraint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiCovariance.phiOne_covariant._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.PhiCovariance.0.Paper2PhiCovariance.rho.match_1.eq_1 [propext]
GENERATED_AUDIT _private.PhiCovariance.0.Paper2PhiCovariance.rho.match_1.eq_4 [propext]
GENERATED_AUDIT Paper2PhiCovariance.rho._sparseCasesOn_1.else_eq [propext]
GENERATED_AUDIT Paper2PhiCovariance.phiThree_covariant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiCovariance.rho.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.PhiCovariance.0.Paper2PhiCovariance.rho.match_1.splitter [propext]
GENERATED_AUDIT Paper2PhiCovariance.rho._sparseCasesOn_1 [propext]
GENERATED_AUDIT Paper2PhiCovariance.sym_compression [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiCovariance.symRep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.PhiCovariance.0.Paper2Phi.phi.match_1.splitter []
GENERATED_AUDIT Paper2PhiCovariance.rho._sparseCasesOn_2.else_eq [propext]
GENERATED_AUDIT _private.PhiCovariance.0.Paper2Phi.phi.match_1.eq_2 []
GENERATED_AUDIT Paper2PhiCovariance.rho.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiCovariance.rho [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.PhiCovariance.0.Paper2Phi.phi.match_1.eq_3 []
GENERATED_AUDIT Paper2PhiCovariance.sym_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiCovariance.sym_compression._simp_1_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/PhiFlip.log <==
'Paper2PhiFlip.exchange' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiFlip.exchange_seedOne' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiFlip.exchange_seedTwo' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiFlip.exchange_iota' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiFlip.phiOne_exchange' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiFlip.phiTwo_exchange' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiFlip.phiThree_exchange' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiFlip.actual_midpoint_flip' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhiFlip.actual_seed_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiFlip.phiTwo_exchange [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiFlip.phiOne_exchange [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiFlip.actual_midpoint_flip._simp_1_6 [propext, Quot.sound]
GENERATED_AUDIT Paper2PhiFlip.phiThree_exchange [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.PhiFlip.0.Paper2PhiFlip.exchange_kron [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.PhiFlip.0.Paper2PhiFlip.J_column [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiFlip.exchange.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Flip.flipIndex.eq_2 []
GENERATED_AUDIT Paper2PhiFlip.exchange_seedOne [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.PhiFlip.0.Paper2Flip.flipIndex.match_1.eq_1 []
GENERATED_AUDIT Paper2PhiFlip.exchange_iota [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiFlip.actual_seed_fixed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiFlip.actual_midpoint_flip [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.PhiFlip.0.Paper2PhiFlip.exchange_right [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Flip.flipIndex.eq_3 []
GENERATED_AUDIT _private.PhiFlip.0.Paper2Flip.flipIndex.match_1.splitter []
GENERATED_AUDIT _private.PhiFlip.0.Paper2Flip.flipIndex.match_1.eq_2 []
GENERATED_AUDIT Paper2Flip.flipIndex.eq_1 []
GENERATED_AUDIT Paper2PhiFlip.exchange_seedTwo [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhiFlip.exchange [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.PhiFlip.0.Paper2Flip.flipIndex.match_1.eq_3 []



==> anc/lean/checks/PhysicalMidpoint.log <==
'Paper2PhysicalMidpoint.Processing' does not depend on any axioms
'Paper2PhysicalMidpoint.middleFin' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhysicalMidpoint.memoryFin' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhysicalMidpoint.placeMid' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhysicalMidpoint.placeMid_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhysicalMidpoint.inclusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhysicalMidpoint.inclusion_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhysicalMidpoint.processing_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhysicalMidpoint.physicalPhi' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhysicalMidpoint.physicalPhi_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhysicalMidpoint.physicalJ' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhysicalMidpoint.physicalJ_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhysicalMidpoint.physicalJ_involutive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhysicalMidpoint.physicalJ_complement' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhysicalMidpoint.physical_midpoint_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PhysicalMidpoint.actual_midpoint_one_fifth' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhysicalMidpoint.placeMid._proof_1 [propext]
GENERATED_AUDIT Paper2PhysicalMidpoint.memoryFin [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhysicalMidpoint.physicalJ.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhysicalMidpoint.placeMid.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhysicalMidpoint.physicalPhi [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhysicalMidpoint.processing_card [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhysicalMidpoint.placeMid_injective [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhysicalMidpoint.physicalPhi_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhysicalMidpoint.inclusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhysicalMidpoint.physicalJ [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhysicalMidpoint.placeMid [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhysicalMidpoint.inclusion_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhysicalMidpoint.physicalPhi.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhysicalMidpoint.middleFin [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhysicalMidpoint.actual_midpoint_one_fifth [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhysicalMidpoint.physical_midpoint_identity [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhysicalMidpoint.physicalJ_complement [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhysicalMidpoint.Processing []
GENERATED_AUDIT Paper2PhysicalMidpoint.physicalJ_involutive [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PhysicalMidpoint.physicalJ_unitary [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/PhysicalPrefix.log <==
'S5PhysicalPrefix.Q' does not depend on any axioms
'S5PhysicalPrefix.matrix_from_slices' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PhysicalPrefix.query_slice' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PhysicalPrefix.preparation_encoding_factorization' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PhysicalPrefix.preparation_slice_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PhysicalPrefix.preparation_prefix_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PhysicalPrefix.preparation_prefix_fixed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PhysicalPrefix.Q []
GENERATED_AUDIT S5PhysicalPrefix.preparation_slice_fixed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PhysicalPrefix.matrix_from_slices [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PhysicalPrefix.preparation_encoding_factorization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PhysicalPrefix.query_slice [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Placement.log <==
'Paper2Placement.Padded' does not depend on any axioms
'Paper2Placement.Physical' does not depend on any axioms
'Paper2Placement.place' depends on axioms: [propext]
'Paper2Placement.unplace' depends on axioms: [propext]
'Paper2Placement.placement' depends on axioms: [propext]
'Paper2Placement.unitFin' depends on axioms: [propext]
'Paper2Placement.blockPair' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.wire' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.basisEmbedding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.basisEmbedding_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.basisEmbedding_at' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.placementMatrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.placement_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.placement_cogram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.paddedCatalyst' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.placement_catalyst' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.placement_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.padded_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.storageIndex' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.storageIndex_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.storage' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.storage_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.storage_output' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.encoded' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.encoded_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.oracle3' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Placement.encoded_preparation' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.placementMatrix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.unitFin [propext]
GENERATED_AUDIT Paper2Placement.encoded.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.storageIndex._proof_1 [propext]
GENERATED_AUDIT Paper2Placement.storageIndex.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.placement [propext]
GENERATED_AUDIT Paper2Placement.place.eq_3 [propext]
GENERATED_AUDIT Paper2Placement.storage.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.storageIndex_injective [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.basisEmbedding.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.basisEmbedding_gram._simp_1_2 [propext]
GENERATED_AUDIT _private.Placement.0.Paper2Placement.place.match_1.eq_1 []
GENERATED_AUDIT Paper2Placement.basisEmbedding_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.placement.eq_1 [propext]
GENERATED_AUDIT Paper2Placement.unplace.match_1 []
GENERATED_AUDIT Paper2Placement.placement_cogram._simp_1_4 [propext]
GENERATED_AUDIT Paper2Placement.placement_seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.basisEmbedding.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.place.eq_1 [propext]
GENERATED_AUDIT Paper2Placement.storage [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.storageIndex [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.place.match_1 []
GENERATED_AUDIT Paper2Placement.encoded_preparation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.unplace.eq_1 [propext]
GENERATED_AUDIT Paper2Placement.storage_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.basisEmbedding_at [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.wire._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.encoded [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.placementMatrix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.placement._proof_1 [propext]
GENERATED_AUDIT Paper2Placement.Physical []
GENERATED_AUDIT Paper2Placement.padded_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.unplace [propext]
GENERATED_AUDIT Paper2Placement.place._proof_1 [propext]
GENERATED_AUDIT _private.Placement.0.Paper2Placement.unplace.match_1.eq_1 []
GENERATED_AUDIT Paper2Placement.wire [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.unitFin._proof_3 [propext]
GENERATED_AUDIT Paper2Placement.unitFin._proof_2 [propext]
GENERATED_AUDIT _private.Placement.0.Paper2Placement.unplace.match_1.eq_2 []
GENERATED_AUDIT Paper2Placement.blockPair [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Placement.0.Paper2Placement.unplace.match_1.splitter []
GENERATED_AUDIT _private.Placement.0.Paper2Placement.place.match_1.eq_3 []
GENERATED_AUDIT Paper2Placement.oracle3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.storage_output [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.place.eq_2 [propext]
GENERATED_AUDIT Paper2Placement.encoded_preparation._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.encoded_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.placement_cogram._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.placement_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Placement.0.Paper2Placement.place.match_1.eq_2 []
GENERATED_AUDIT Paper2Placement.unitFin._proof_1 [propext]
GENERATED_AUDIT Paper2Placement.unplace.eq_2 [propext]
GENERATED_AUDIT Paper2Placement.paddedCatalyst [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.placement_cogram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.paddedCatalyst.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.basisEmbedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.place [propext]
GENERATED_AUDIT Paper2Placement.placement_catalyst [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.placement._proof_2 [propext]
GENERATED_AUDIT Paper2Placement.oracle3.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Placement.wire._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Placement.0.Paper2Placement.place.match_1.splitter []
GENERATED_AUDIT Paper2Placement.Padded []



==> anc/lean/checks/PolyUnitary.log <==
'S5PolyUnitary.Q' does not depend on any axioms
'S5PolyUnitary.quad_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolyUnitary.quadMatrix_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolyUnitary.cubic_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolyUnitary.unitary_phase' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolyUnitary.quadratic_symmetry_SU_to_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolyUnitary.Q' does not depend on any axioms
'S5PolyUnitary.quad_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolyUnitary.quadMatrix_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolyUnitary.cubic_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolyUnitary.unitary_phase' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolyUnitary.quadratic_symmetry_SU_to_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolyUnitary.cubic_smul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolyUnitary.unitary_phase [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolyUnitary.Q []
GENERATED_AUDIT S5PolyUnitary.quad_smul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolyUnitary.quadratic_symmetry_SU_to_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolyUnitary.quadMatrix_smul [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/PolynomialLine.log <==
'S5PolynomialLine.Q' does not depend on any axioms
'S5PolynomialLine.quadPolynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolynomialLine.evalMatrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolynomialLine.eval_quadPolynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolynomialLine.defect' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolynomialLine.defectPolynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolynomialLine.eval_defectPolynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolynomialLine.linePolynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolynomialLine.eval_linePolynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolynomialLine.line_defect_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolynomialLine.defect_line_phases' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolynomialLine.defect_line_reals' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5PolynomialLine.defect_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolynomialLine.linePolynomial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolynomialLine.defect_line_reals [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolynomialLine.defect.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolynomialLine.evalMatrix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolynomialLine.quadPolynomial.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolynomialLine.quadPolynomial._proof_1 [propext]
GENERATED_AUDIT S5PolynomialLine.Q []
GENERATED_AUDIT S5PolynomialLine.defectPolynomial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolynomialLine.defect_line_phases [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolynomialLine.eval_linePolynomial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolynomialLine.quadPolynomial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.quadMatrix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolynomialLine.quadPolynomial._proof_2 [propext]
GENERATED_AUDIT S5PolynomialLine.eval_defectPolynomial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolynomialLine.defectPolynomial.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolynomialLine.evalMatrix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolynomialLine.defect [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolynomialLine.eval_quadPolynomial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolynomialLine.linePolynomial.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolynomialLine.defect_zero_iff [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5PolynomialLine.line_defect_eval [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/PortCoordinateEmbedding.log <==
'Paper2PortCoordinateEmbedding.product_embedding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PortCoordinateEmbedding.query_port_route' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PortCoordinateEmbedding.query_port_route._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PortCoordinateEmbedding.query_port_route [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PortCoordinateEmbedding.product_embedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PortCoordinateEmbedding.product_embedding._simp_1_1 [propext]



==> anc/lean/checks/Preparation.log <==
'Paper2Preparation.Block' does not depend on any axioms
'Paper2Preparation.r3' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.singlet' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.singlet_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.singlet_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.singlet_projector' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.schur' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.schur_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.schur_cogram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.directRep' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.queryRep_schur' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.preparation_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.Three' does not depend on any axioms
'Paper2Preparation.wedgeEncode' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.threeEncode' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.threeQuery' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.wedgeEncode_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.threeEncode_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.threeQuery_encode' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.three_query_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.three_query_factorization' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.c4Seed72' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.c4Prepared72' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.preparation_action' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.three_query_c4_encoded' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.packProgram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.unpackProgram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.unpack_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.pack_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.prepared_is_catalyst' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.seed_is_catalyst_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.seed_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Preparation.unused_singlet_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.three_query_factorization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Preparation.0.Paper2Preparation.directRep.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2Preparation.singlet_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.directRep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.wedgeEncode [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.c4Prepared72.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Preparation.0.Paper2Preparation.directRep.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2Preparation.seed_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.threeQuery_encode._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.threeEncode_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.wedgeEncode_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.c4Seed72._proof_2 [propext]
GENERATED_AUDIT Paper2Preparation.r3.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.c4Seed72._proof_3 [propext]
GENERATED_AUDIT Paper2Preparation.three_query_decomposition [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.Block []
GENERATED_AUDIT Paper2Preparation.directRep.match_1 [propext]
GENERATED_AUDIT Paper2Preparation.directRep._sparseCasesOn_2 [propext]
GENERATED_AUDIT Paper2Preparation.singlet [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.unpack_pack [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Preparation.0.Paper2Preparation.c4Seed72.match_1.eq_1 []
GENERATED_AUDIT Paper2Preparation.threeQuery_encode [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.directRep.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.three_query_c4_encoded [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Preparation.0.Paper2Preparation.c4Seed72.match_1.eq_2 []
GENERATED_AUDIT Paper2Preparation.c4Seed72 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.packProgram.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Preparation.0.Paper2Preparation.r3_sq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.unpackProgram.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.threeQuery.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.Three []
GENERATED_AUDIT Paper2Preparation.threeEncode [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.schur_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.directRep.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.singlet_projector [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.threeEncode.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Preparation.0.Paper2Preparation.directRep.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2Preparation.queryRep_schur [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.schur_cogram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.c4Seed72._proof_1 [propext]
GENERATED_AUDIT Paper2Preparation.singlet.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.r3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.unused_singlet_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.directRep._sparseCasesOn_2.else_eq [propext]
GENERATED_AUDIT Paper2Preparation.three_query_factorization._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Preparation.0.Paper2Preparation.c4Seed72.match_1.splitter []
GENERATED_AUDIT Paper2Preparation.wedgeEncode.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.c4Seed72.match_1 []
GENERATED_AUDIT Paper2Preparation.schur [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.prepared_is_catalyst [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.preparation_decomposition [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.preparation_action [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.c4Prepared72 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.seed_is_catalyst_identity [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.schur.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Preparation.0.Paper2Preparation.r3_star [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.unpackProgram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.threeQuery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Preparation.0.Paper2Preparation.directRep.match_1.splitter [propext]
GENERATED_AUDIT Paper2Preparation.singlet_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.singlet_projector._simp_1_2 []
GENERATED_AUDIT Paper2Preparation.directRep._sparseCasesOn_1 [propext]
GENERATED_AUDIT Paper2Preparation.packProgram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.directRep._sparseCasesOn_1.else_eq [propext]
GENERATED_AUDIT Paper2Preparation.pack_inner [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.r3._proof_1 [propext]
GENERATED_AUDIT Paper2Preparation.c4Seed72.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Preparation.directRep.eq_2 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/PreparationCircuit.log <==
'Paper2PreparationCircuit.swap12' does not depend on any axioms
'Paper2PreparationCircuit.swap13' does not depend on any axioms
'Paper2PreparationCircuit.S12' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationCircuit.S13' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationCircuit.S12_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationCircuit.S13_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationCircuit.S12_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationCircuit.S13_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationCircuit.queryPort' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationCircuit.querySecond' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationCircuit.queryThird' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationCircuit.route_second' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationCircuit.route_third' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationCircuit.common_port_three_queries' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationCircuit.gates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationCircuit.gates_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationCircuit.word_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationCircuit.deterministic_three_query_c4' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.gates.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.PreparationCircuit.0.Paper2PreparationCircuit.permutation_adjoint._simp_1_2 [propext]
GENERATED_AUDIT Paper2PreparationCircuit.querySecond [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.gates.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.queryPort [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.queryThird.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.gates.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.route_third [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.swap12._proof_1 []
GENERATED_AUDIT _private.PreparationCircuit.0.Paper2PreparationCircuit.gates.match_1.eq_3 []
GENERATED_AUDIT _private.PreparationCircuit.0.Paper2PreparationCircuit.permutation_right [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.common_port_three_queries._simp_1_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.S12 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.PreparationCircuit.0.Paper2PreparationCircuit.gates.match_1.eq_2 []
GENERATED_AUDIT Paper2PreparationCircuit.common_port_three_queries [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.PreparationCircuit.0.Paper2PreparationCircuit.gates.match_1.eq_5 []
GENERATED_AUDIT Paper2PreparationCircuit.querySecond.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.PreparationCircuit.0.Paper2PreparationCircuit.gates.match_1.eq_1 []
GENERATED_AUDIT _private.PreparationCircuit.0.Paper2PreparationCircuit.permutation_adjoint [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.gates.match_1 []
GENERATED_AUDIT Paper2PreparationCircuit.swap13 []
GENERATED_AUDIT _private.PreparationCircuit.0.Paper2PreparationCircuit.permutation_left [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.PreparationCircuit.0.Paper2PreparationCircuit.gates.match_1.eq_4 []
GENERATED_AUDIT Paper2PreparationCircuit.S12_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.swap12 []
GENERATED_AUDIT Paper2PreparationCircuit.gates.eq_5 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.swap13.eq_1 []
GENERATED_AUDIT _private.PreparationCircuit.0.Paper2PreparationCircuit.gates.match_1.splitter []
GENERATED_AUDIT _private.PreparationCircuit.0.Paper2PreparationCircuit.permutation_adjoint._simp_1_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.gates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.S12.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.S13_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.S13_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.gates.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.queryPort.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.S12_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.PreparationCircuit.0.Paper2PreparationCircuit.unitary_mul [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.route_second [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.S13.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.queryThird [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.gates_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.swap13._proof_1 []
GENERATED_AUDIT Paper2PreparationCircuit.word_three [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.swap12.eq_1 []
GENERATED_AUDIT _private.PreparationCircuit.0.Paper2PreparationCircuit.permutation_left._simp_1_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.deterministic_three_query_c4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationCircuit.S13 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/PreparationPadding.log <==
'Paper2PreparationPadding.gates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationPadding.routes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationPadding.paddedGates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationPadding.tensorProgram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationPadding.withDummy_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationPadding.paddedGates_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationPadding.active_prefix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationPadding.padded_prefix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationPadding.swap_state' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PreparationPadding.prepared_program' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.tensorProgram.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.active_prefix._proof_1_7 [propext, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.routes.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.padded_prefix._proof_1_4 [propext, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.active_prefix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.gates.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.paddedGates.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.paddedGates_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.padded_prefix._proof_1_3 [propext, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.tensorProgram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.routes.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.paddedGates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.swap_state [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.active_prefix._proof_1_3 [propext, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.padded_prefix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.gates.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.active_prefix._simp_1_2 [propext]
GENERATED_AUDIT Paper2PreparationPadding.prepared_program [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.withDummy_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.gates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PreparationPadding.routes [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Preserver.log <==
'S45.outer_basis' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.outer_add_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.single_image_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.single_image_row_agree' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.matrix_unit_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.left_factor_preserver_is_right_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.left_factor_preserver_value_at_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.adjugate_first_query_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.outer' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.outer_basis' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.outer_add_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.PreservesLeftFactor' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.single_image_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.single_image_row_agree' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.matrix_unit_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.left_factor_preserver_is_right_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.left_factor_preserver_value_at_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45.adjugate_first_query_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.adjugate_first_query_fixed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.left_factor_preserver_is_right_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.PreservesLeftFactor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.single_image_row_agree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.outer_basis [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.outer [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.single_image_support [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.outer_basis._simp_1_2 [propext]
GENERATED_AUDIT S45.left_factor_preserver_value_at_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.matrix_unit_expansion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.outer_add_left [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45.outer.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ProcessingDummy.log <==
'FinitePure.freshDummy' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.freshDummy_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dummy_input_tensor' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.freshDummy_insert' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.partialTrace_traceDummy' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.environment_selective_instrument' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.environment_selective_trajectory' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.processing_dummy_endpoint_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.partialTrace_traceDummy [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.processing_dummy_endpoint_channel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.freshDummy_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.environment_selective_instrument [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.freshDummy [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.freshDummy.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummy_input_tensor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.freshDummy_insert [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.freshDummy_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.freshDummy.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.environment_selective_trajectory [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Program.log <==
'S4Program.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Program.insert' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Program.insert_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Program.normalized_insert' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Program.two_program_variations' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Program.two_program_logarithmic_variations' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Program.physical_two_program_response' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Program.bracket_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Program.normalized_variation_bracket_real_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Program.two_program_shift_real' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Program.normalized_insert [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Program.insert [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Program.bracket_swap [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Program.physical_two_program_response._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Program.normalized_variation_bracket_real_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Program.two_program_shift_real [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Program.insert.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Program.two_program_logarithmic_variations [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Program.bracket.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Program.insert.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Program.two_program_variations._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Program.two_program_variations [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Program.insert_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Program.physical_two_program_response [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Program.bracket [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ProgramAlignment.log <==
'FinitePure.initialRight' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.word_initialRight' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.initialRight_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.program_matrix_insert' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.composed_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.preparationInclusion' does not depend on any axioms
'FinitePure.processingInclusion' does not depend on any axioms
'FinitePure.two_word_program_alignment' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.initialRight.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.initialRight.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.two_word_program_alignment [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.ProgramAlignment.0.FinitePure.initialRight.match_1.splitter []
GENERATED_AUDIT FinitePure.preparationInclusion []
GENERATED_AUDIT _private.ProgramAlignment.0.FinitePure.initialRight.match_1.eq_2 []
GENERATED_AUDIT FinitePure.two_word_program_alignment._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.program_matrix_insert [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.initialRight.match_1 []
GENERATED_AUDIT FinitePure.processingInclusion []
GENERATED_AUDIT FinitePure.processingInclusion._proof_1 []
GENERATED_AUDIT FinitePure.initialRight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.composed_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.initialRight_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.ProgramAlignment.0.FinitePure.initialRight.match_1.eq_1 []
GENERATED_AUDIT FinitePure.word_initialRight [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/PureStateTomography.log <==
'Paper2PureStateTomography.outer' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PureStateTomography.polarization' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PureStateTomography.basis_outer' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PureStateTomography.matrix_basis_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PureStateTomography.linear_zero_of_pure_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PureStateTomography.linear_eq_of_pure_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PureStateTomography.outer_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PureStateTomography.linear_eq_of_normalized_pure_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PureStateTomography.linear_eq_of_normalized_pure_eq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PureStateTomography.linear_zero_of_pure_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PureStateTomography.outer.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PureStateTomography.polarization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PureStateTomography.outer_smul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PureStateTomography.basis_outer [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PureStateTomography.outer [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PureStateTomography.linear_eq_of_pure_eq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PureStateTomography.matrix_basis_expansion [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/PurificationEvolution.log <==
'Paper2PurificationEvolution.column' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PurificationEvolution.column_partialTrace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PurificationEvolution.kronecker_column' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2PurificationEvolution.purification_evolution' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PurificationEvolution.kronecker_column [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PurificationEvolution.column_partialTrace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PurificationEvolution.purification_evolution [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PurificationEvolution.column.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2PurificationEvolution.column [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/QuadraticKernel.log <==
'S45QuadraticKernel.quadratic_parallelogram' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45QuadraticKernel.projected_symmetry' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45QuadraticKernel.projected_polarization' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45QuadraticKernel.projected_common_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45QuadraticKernel.rank_one_annihilator' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45QuadraticKernel.transpose_column_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45QuadraticKernel.rank_one_slices_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45QuadraticKernel.symmetry_gram_adjugate_factorization' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45QuadraticKernel.Q' does not depend on any axioms
'S45QuadraticKernel.Q' does not depend on any axioms
'S45QuadraticKernel.quadratic_parallelogram' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45QuadraticKernel.projected_symmetry' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45QuadraticKernel.projected_polarization' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45QuadraticKernel.projected_common_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45QuadraticKernel.rank_one_annihilator' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45QuadraticKernel.transpose_column_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45QuadraticKernel.rank_one_slices_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S45QuadraticKernel.symmetry_gram_adjugate_factorization' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45QuadraticKernel.rank_one_annihilator [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45QuadraticKernel.projected_common_kernel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45QuadraticKernel.projected_polarization._simp_1_1 [propext]
GENERATED_AUDIT S45QuadraticKernel.projected_common_kernel._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45QuadraticKernel.projected_symmetry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45QuadraticKernel.symmetry_gram_adjugate_factorization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45QuadraticKernel.Q []
GENERATED_AUDIT S45QuadraticKernel.projected_polarization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45Minors.quadMatrix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45QuadraticKernel.quadratic_parallelogram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45QuadraticKernel.rank_one_slices_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S45QuadraticKernel.transpose_column_nonzero [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/QueryComposition.log <==
'Paper2QueryComposition.append' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2QueryComposition.word_append' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2QueryComposition.append_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2QueryComposition.Realizes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2QueryComposition.realizes_word' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2QueryComposition.realizes_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2QueryComposition.realizes_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2QueryComposition.word_append._proof_1_4 [propext, Quot.sound]
GENERATED_AUDIT Paper2QueryComposition.append.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2QueryComposition.append.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2QueryComposition.Realizes [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2QueryComposition.append_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2QueryComposition.append [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2QueryComposition.realizes_fixed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2QueryComposition.append.match_1 []
GENERATED_AUDIT Paper2QueryComposition.append._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.QueryComposition.0.Paper2QueryComposition.append.match_1.eq_1 []
GENERATED_AUDIT _private.QueryComposition.0.Paper2QueryComposition.append.match_1.splitter []
GENERATED_AUDIT _private.QueryComposition.0.Paper2QueryComposition.append.match_1.eq_2 []
GENERATED_AUDIT Paper2QueryComposition.word_append [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2QueryComposition.append._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2QueryComposition.append.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2QueryComposition.append._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2QueryComposition.realizes_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2QueryComposition.realizes_word [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/QueryComposition.module.json <==
{
  "module": "QueryComposition.lean",
  "sha256": "d6a37eebf40c9b795255ca8a774275904a5b4a838399143366c709de0dfeb026",
  "exit_code": 0,
  "seconds": 7.629,
  "command": [
    "lean",
    "-s65536",
    "-j1",
    "-DwarningAsError=true",
    "--root=<AUDIT_TAIL>/checks/sources",
    "-o",
    "<AUDIT_TAIL>/checks/build-tail-20261008-014208-405828/QueryComposition.olean",
    "<AUDIT_TAIL>/checks/sources/QueryComposition.lean"
  ],
  "cwd": "<MATHLIB>",
  "source_scan": "PASS",
  "declarations": [
    {
      "name": "Paper2QueryComposition.append",
      "kind": "def",
      "line": 10
    },
    {
      "name": "Paper2QueryComposition.word_append",
      "kind": "theorem",
      "line": 14
    },
    {
      "name": "Paper2QueryComposition.append_isometry",
      "kind": "theorem",
      "line": 22
    },
    {
      "name": "Paper2QueryComposition.Realizes",
      "kind": "def",
      "line": 37
    },
    {
      "name": "Paper2QueryComposition.realizes_word",
      "kind": "theorem",
      "line": 41
    },
    {
      "name": "Paper2QueryComposition.realizes_fixed",
      "kind": "theorem",
      "line": 45
    },
    {
      "name": "Paper2QueryComposition.realizes_mul",
      "kind": "theorem",
      "line": 49
    }
  ],
  "imports": [
    "RoutedWord"
  ],
  "local_dependencies": [
    "RoutedWord"
  ],
  "fresh_olean_sha256": "da136cd7b78c355f8cd0510a6bb706e5790706c7b8ef07e51cbe67c4f271fd97",
  "public_theorems_lemmas": 5,
  "generated_and_implementation_declarations": [
    "Paper2QueryComposition.append._f",
    "Paper2QueryComposition.append._sunfold",
    "Paper2QueryComposition.append._unsafe_rec",
    "Paper2QueryComposition.append.eq_1",
    "Paper2QueryComposition.append.eq_2",
    "Paper2QueryComposition.append.eq_def",
    "Paper2QueryComposition.append.match_1",
    "Paper2QueryComposition.word_append._proof_1_4",
    "_private.QueryComposition.0.Paper2QueryComposition.append.match_1.eq_1",
    "_private.QueryComposition.0.Paper2QueryComposition.append.match_1.eq_2",
    "_private.QueryComposition.0.Paper2QueryComposition.append.match_1.splitter"
  ],
  "axioms": {
    "Paper2QueryComposition.append": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2QueryComposition.word_append": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2QueryComposition.append_isometry": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2QueryComposition.Realizes": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2QueryComposition.realizes_word": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2QueryComposition.realizes_fixed": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2QueryComposition.realizes_mul": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2QueryComposition.word_append._proof_1_4": [
      "propext",
      "Quot.sound"
    ],
    "Paper2QueryComposition.append.eq_2": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2QueryComposition.append.eq_1": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2QueryComposition.append.match_1": [],
    "Paper2QueryComposition.append._f": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "_private.QueryComposition.0.Paper2QueryComposition.append.match_1.eq_1": [],
    "_private.QueryComposition.0.Paper2QueryComposition.append.match_1.splitter": [],
    "_private.QueryComposition.0.Paper2QueryComposition.append.match_1.eq_2": [],
    "Paper2QueryComposition.append._unsafe_rec": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2QueryComposition.append.eq_def": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2QueryComposition.append._sunfold": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ]
  },
  "missing_audits": [],
  "nonstandard_axioms": {},
  "passed": true,
  "public_packaging": {
    "original_record_sha256": "0e7c957f7bcf8c25e2b024dbe231e226ebd95f432fb10c2e3dd43155a5ed1984",
    "scientific_execution": "Previously recorded run; no scientific execution was performed for this repackaging.",
    "normalization": "Only recorded host execution paths are normalized. Scientific results are unchanged."
  }
}


==> anc/lean/checks/QueryRemoval.log <==
'S5QueryRemoval.word_first_query' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5QueryRemoval.reducedGates' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5QueryRemoval.reduced_word' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5QueryRemoval.reduced_gates_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5QueryRemoval.Q' does not depend on any axioms
'S5QueryRemoval.isometry_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5QueryRemoval.fixed_program_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5QueryRemoval.actual_query_removal' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5QueryRemoval.actual_query_removal_isometric' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5QueryRemoval.Q []
GENERATED_AUDIT S5QueryRemoval.reducedGates.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.QueryRemoval.0.S5QueryRemoval.reducedGates.match_1.splitter []
GENERATED_AUDIT S5QueryRemoval.reduced_gates_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5QueryRemoval.reducedGates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.QueryRemoval.0.S5QueryRemoval.reducedGates.match_1.eq_2 []
GENERATED_AUDIT S5QueryRemoval.actual_query_removal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5QueryRemoval.isometry_bracket [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5QueryRemoval.fixed_program_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5QueryRemoval.word_first_query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5QueryRemoval.reducedGates.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5QueryRemoval.reducedGates.match_1 []
GENERATED_AUDIT S5TwoQuery.preparation.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5QueryRemoval.actual_query_removal_isometric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5QueryRemoval.reduced_word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.QueryRemoval.0.S5QueryRemoval.reducedGates.match_1.eq_1 []



==> anc/lean/checks/QuerySelection.log <==
'Paper2QuerySelection.tensor_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2QuerySelection.reciprocal_multiplicity_dimension' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2QuerySelection.nonzero_block_seed_occurs' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2QuerySelection.query_selection_intersection' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2QuerySelection.absent_right_type_forces_seed_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2QuerySelection.qutrit_query_selection' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2QuerySelection.query_selection_intersection [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2QuerySelection.reciprocal_multiplicity_dimension [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2QuerySelection.nonzero_block_seed_occurs [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2QuerySelection.absent_right_type_forces_seed_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2QuerySelection.tensor_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2QuerySelection.qutrit_query_selection [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/QutritSeedMultiplicity.log <==
'Paper2SeedCopies.QutritSU' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.conjugate_fundamental_irreducible' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.qutritSeeds' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.qutrit_seed_multiplicity' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.conjugate_fundamental_irreducible [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.qutrit_seed_multiplicity [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.qutritSeeds [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.QutritSU [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/RationalAdjoint.log <==
'Paper2RationalAdjoint.raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalAdjoint.norms' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalAdjoint.gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalAdjoint.gramInv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalAdjoint.raw_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalAdjoint.raw_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalAdjoint.gramInv_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalAdjoint.raw_traceless' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalAdjoint.basisChange' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalAdjoint.inverseChange' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalAdjoint.coordinates_recovery' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalAdjoint.basisChange_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalAdjoint.inverseChange_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalAdjoint.inverseChange_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalAdjoint.ratAction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalAdjoint.ratAction_basisChange' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalAdjoint.raw_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.raw [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.raw_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.raw_traceless [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.gramInv [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.inverseChange [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.gramInv.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.norms [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.gram.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.raw_real [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.ratAction_basisChange [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.raw_intertwining._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.inverseChange.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.norms.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.raw._proof_2 [propext]
GENERATED_AUDIT Paper2RationalAdjoint.coordinates_recovery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.basisChange.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.inverseChange_right [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.inverseChange_left [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.basisChange [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.norms._proof_1 [propext]
GENERATED_AUDIT Paper2RationalAdjoint.raw._proof_1 [propext]
GENERATED_AUDIT Paper2RationalAdjoint.ratAction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.raw.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.ratAction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.raw_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.basisChange_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalAdjoint.gramInv_gram [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/RationalFifteen.log <==
'Paper2RationalFifteen.pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.elementary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.norms' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.gramInv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.raw_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.raw_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.raw_traceless' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.raw_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.gramInv_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.vectorize_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.coordinates_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.raw_three_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.raw_six_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.three_coordinates_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.six_coordinates_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.basisChange' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.inverseChange' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.coordinates_recovery' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.basisChange_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.inverseChange_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.inverseChange_right' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.pair._proof_1 [propext]
GENERATED_AUDIT Paper2RationalFifteen.basisChange.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.pair.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.coordinates.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.raw_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.coordinates_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.vectorize_coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.raw_traceless [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.basisChange [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.pair [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.vectorize_coordinates._simp_1_3 [propext]
GENERATED_AUDIT Paper2RationalFifteen.raw.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.raw._proof_1 [propext]
GENERATED_AUDIT Paper2RationalFifteen.elementary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.coordinates_recovery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.vectorize_coordinates._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.raw_real [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.raw [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.basisChange_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.gramInv_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.gramInv.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.raw_symmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.inverseChange_left [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.raw_six_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.raw._proof_2 [propext]
GENERATED_AUDIT Paper2RationalFifteen.raw_three_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.norms._proof_1 [propext]
GENERATED_AUDIT Paper2RationalFifteen.norms [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.inverseChange [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.six_coordinates_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.norms._proof_2 [propext]
GENERATED_AUDIT Paper2RationalFifteen.elementary.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.three_coordinates_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.vectorize_coordinates._simp_1_4 [propext]
GENERATED_AUDIT Paper2RationalFifteen.inverseChange_right [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.gram.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.inverseChange.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.norms.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.gramInv [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.vectorize_coordinates._simp_1_5 [propext, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.gram [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/RationalFifteenRep.log <==
'Paper2RationalFifteen.ratAction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.ratAction_carrier' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.ratAction_basisChange' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.rational_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalFifteen.raw_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.raw_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.ratAction_carrier [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.ratAction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.rational_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.ratAction_basisChange [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.rational_intertwining._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.ratAction_basisChange._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalFifteen.ratAction [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/RationalTwentySeven.log <==
'Paper2RationalTwentySeven.Q' does not depend on any axioms
'Paper2RationalTwentySeven.T' does not depend on any axioms
'Paper2RationalTwentySeven.elementary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.norms' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.gramInv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.raw_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.raw_fundamental_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.raw_dual_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.raw_traceless' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.raw_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.gramInv_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.raw._proof_4 [propext]
GENERATED_AUDIT Paper2RationalTwentySeven.raw._proof_1 [propext]
GENERATED_AUDIT Paper2RationalTwentySeven.raw_real [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.raw.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.elementary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.norms.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.raw_dual_symmetric._simp_1_1 [propext]
GENERATED_AUDIT Paper2RationalTwentySeven.raw_fundamental_symmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.gramInv_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.raw [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.raw_traceless [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.raw._proof_3 [propext]
GENERATED_AUDIT Paper2RationalTwentySeven.raw._proof_2 [propext]
GENERATED_AUDIT Paper2RationalTwentySeven.raw_fundamental_symmetric._simp_1_1 [propext]
GENERATED_AUDIT Paper2RationalTwentySeven.elementary.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.norms._proof_3 [propext]
GENERATED_AUDIT Paper2RationalTwentySeven.norms._proof_2 [propext]
GENERATED_AUDIT Paper2RationalTwentySeven.raw._proof_6 [propext]
GENERATED_AUDIT Paper2RationalTwentySeven.T []
GENERATED_AUDIT Paper2RationalTwentySeven.norms._proof_4 [propext]
GENERATED_AUDIT Paper2RationalTwentySeven.norms._proof_1 [propext]
GENERATED_AUDIT Paper2RationalTwentySeven.norms._proof_5 [propext]
GENERATED_AUDIT Paper2RationalTwentySeven.gram.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.raw_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.raw_dual_symmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.raw_fundamental_symmetric._simp_1_2 [propext]
GENERATED_AUDIT Paper2RationalTwentySeven.Q []
GENERATED_AUDIT Paper2RationalTwentySeven.raw_dual_symmetric._simp_1_2 [propext]
GENERATED_AUDIT Paper2RationalTwentySeven.gramInv [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.gramInv.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.norms [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.raw._proof_5 [propext]



==> anc/lean/checks/RationalTwentySevenRep.log <==
'Paper2RationalTwentySeven.embedding' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.embedding_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.basisChange' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.inverseChange' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.coordinates_recovery' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.basisChange_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.inverseChange_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.inverseChange_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.embedding_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.embedding_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.ratAction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.ratAction_change' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RationalTwentySeven.raw_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.inverseChange.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.basisChange_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.raw_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.coordinates_recovery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.ratAction_change [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.basisChange [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.embedding.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.ratAction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.ratAction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.embedding_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.embedding_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.inverseChange [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.inverseChange_right [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.embedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.embedding_raw [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RationalTwentySeven.inverseChange_left [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/RectInstrument.log <==
'FinitePure.completedInstrument' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.complement_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.completedInstrument_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.completedInstrument_on_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.completedInstrument_outside_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.conjugation_on_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.conjugation_zero_on_image' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.completedInstrument_complete._abel_1_5 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.conjugation_zero_on_image [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.completedInstrument.match_1 []
GENERATED_AUDIT FinitePure.completedInstrument.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.completedInstrument_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.completedInstrument.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RectInstrument.0.FinitePure.completedInstrument.match_1.eq_1 []
GENERATED_AUDIT FinitePure.completedInstrument_on_image [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.completedInstrument [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.complement_gram._abel_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.conjugation_on_image [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.completedInstrument_outside_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.complement_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.completedInstrument.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RectInstrument.0.FinitePure.completedInstrument.match_1.eq_2 []
GENERATED_AUDIT _private.RectInstrument.0.FinitePure.completedInstrument.match_1.splitter []



==> anc/lean/checks/RectOracleTree.log <==
'FinitePure.RectOracleTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.RectOracleTree.queryBudget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.RectOracleTree.workspaceBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.RectOracleTree.input_le_workspace' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.RectOracleTree.output_le_workspace' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.RectOracleTree.evaluate' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.RectOracleTree.memoryEmbed' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.RectOracleTree.memoryEmbed_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.RectOracleTree.query_embedding' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.RectOracleTree.common_workspace' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.evaluate.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.query_embedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.halt.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.evaluate.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.casesOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.instrument [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RectOracleTree.0.FinitePure.OracleTree.queryBudget.match_1.eq_3 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.RectOracleTree.0.FinitePure.RectOracleTree.evaluate.match_1.splitter [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.ctorElimType [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RectOracleTree.0.FinitePure.OracleTree.queryBudget.match_1.eq_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.brecOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.queryBudget._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.below [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.instrument.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.workspaceBound._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.noConfusionType [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.evaluate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.queryBudget.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RectOracleTree.0.FinitePure.RectOracleTree.common_workspace.match_1_1.splitter []
GENERATED_AUDIT FinitePure.RectOracleTree.query.injEq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.brecOn.go [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.query.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.evaluate.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.instrument.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RectOracleTree.0.FinitePure.RectOracleTree.evaluate.match_1.eq_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.evaluate._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.query.inj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.common_workspace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.memoryEmbed.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RectOracleTree.0.FinitePure.OracleTree.queryBudget.match_1.splitter [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.brecOn.eq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RectOracleTree.0.FinitePure.RectOracleTree.evaluate.match_1.eq_3 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.query.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.workspaceBound._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.instrument.injEq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.instrument.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RectOracleTree.0.FinitePure.OracleTree.queryBudget.match_1.eq_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.workspaceBound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.queryBudget.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.workspaceBound._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.queryBudget.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.query.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.queryBudget.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.instrument.inj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.recOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.evaluate._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.output_le_workspace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.queryBudget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.halt.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.evaluate.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.queryBudget._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.queryBudget.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.memoryEmbed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.evaluate._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.common_workspace.match_1_1 []
GENERATED_AUDIT FinitePure.RectOracleTree.queryBudget._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.instrument.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RectOracleTree.0.FinitePure.RectOracleTree.common_workspace.match_1_1.eq_1 []
GENERATED_AUDIT FinitePure.RectOracleTree.input_le_workspace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.ctorElim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.memoryEmbed_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree._sizeOf_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.evaluate.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.halt [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RectOracleTree.0.FinitePure.RectOracleTree.common_workspace.match_1_1.eq_2 []
GENERATED_AUDIT FinitePure.RectOracleTree._sizeOf_inst [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.ctorIdx [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RectOracleTree.0.FinitePure.RectOracleTree.evaluate.match_1.eq_1 [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/RectProgram.log <==
'FinitePure.program_embedding_completion' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.density_embedding_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.conjugation_compose' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.memory_action_block' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.partialTrace_memory_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.partialTrace_memory_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.memory_action_block._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.conjugation_compose [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.memory_action_block [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.program_embedding_completion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.density_embedding_trace [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/RectTreeBounds.log <==
'FinitePure.rectangular_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.rectangular_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.rectangular_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.rectangular_inversion_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.rectangular_preparation_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.rectangular_transpose_query_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/RectTwoStage.log <==
'FinitePure.programCoordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.physicalRectTreeChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.rectangular_two_stage_compilation' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.rectangular_two_stage_compilation._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.programCoordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalRectTreeChannel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.rectangular_two_stage_compilation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.memoryEmbed.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/RectangularWord.log <==
'FinitePure.rectangular_gate_completion' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.CommonMemory' does not depend on any axioms
'FinitePure.commonMemoryFintype' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.commonMemoryDecidableEq' does not depend on any axioms
'FinitePure.stageInclusion' depends on axioms: [propext, Quot.sound]
'FinitePure.rectangularWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.common_gates_exist' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.rectangularWord_compilation' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RectangularWord.0.FinitePure.rectangularWord.match_1.eq_1 []
GENERATED_AUDIT FinitePure.commonMemoryFintype [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.stageInclusion._proof_2 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.rectangularWord.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.stageInclusion._proof_3 [propext, Quot.sound]
GENERATED_AUDIT _private.RectangularWord.0.FinitePure.rectangularWord.match_1.eq_2 []
GENERATED_AUDIT FinitePure.rectangularWord.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RectangularWord.0.FinitePure.rectangularWord.match_1.splitter []
GENERATED_AUDIT FinitePure.rectangular_gate_completion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.rectangularWord_compilation._proof_1_1 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.rectangularWord [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.stageInclusion._proof_1 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.commonMemoryFintype._aux_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.rectangularWord._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.rectangularWord.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.common_gates_exist._proof_2 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.rectangularWord_compilation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.rectangularWord._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.commonMemoryDecidableEq._aux_1 []
GENERATED_AUDIT FinitePure.stageInclusion.congr_simp [propext, Quot.sound]
GENERATED_AUDIT FinitePure.stageInclusion [propext, Quot.sound]
GENERATED_AUDIT FinitePure.common_gates_exist._proof_1 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.rectangularWord.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.rectangularWord._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.common_gates_exist [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.rectangularWord.match_1 []
GENERATED_AUDIT FinitePure.rectangularWord_compilation._proof_1_3 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.rectangularWord_compilation._proof_1_2 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.commonMemoryFintype._proof_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.rectangularWord_compilation._proof_2 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.commonMemoryDecidableEq []
GENERATED_AUDIT FinitePure.rectangularWord_compilation._proof_1 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.CommonMemory []



==> anc/lean/checks/RepresentationBlocks.log <==
'Paper2RepresentationBlocks.BlockCertificate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RepresentationBlocks.embedding_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RepresentationBlocks.coordinateEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RepresentationBlocks.block_dimension' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RepresentationBlocks.coordinate_action' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RepresentationBlocks.image_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.BlockCertificate.rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.BlockCertificate.mk [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.coordinateEquiv [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.BlockCertificate.isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.BlockCertificate.mk.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.BlockCertificate.noConfusionType [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.BlockCertificate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.BlockCertificate._sizeOf_inst [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.BlockCertificate.ctorIdx [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.image_invariant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.BlockCertificate.mk.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.embedding_injective [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.BlockCertificate.intertwines [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.BlockCertificate.casesOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.BlockCertificate.embedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.BlockCertificate.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.block_dimension [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.BlockCertificate._sizeOf_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.coordinate_action [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.BlockCertificate.mk.injEq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.BlockCertificate.mk._flat_ctor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.BlockCertificate.recOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.coordinateEquiv._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RepresentationBlocks.BlockCertificate.mk.inj [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Response.log <==
'S4Response.compressed' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Response.compressed_variation' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Response.compressed_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Response.compressed_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Response.inserted_prefix_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Response.slice' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Response.lifted_query_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Response.slice_response' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Response.wordKraus' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Response.physical_response_is_kraus' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Response.physical_response_choi_positive' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Response.physical_response_one' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Response.physical_response_is_kraus [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Response.physical_response_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Response.slice_response [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Response.compressed_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Response.inserted_prefix_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Response.slice.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Response.compressed.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Response.compressed_variation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Response.slice_response._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Response.slice [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Response.compressed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Response.physical_response_choi_positive [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Response.wordKraus.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Response.lifted_query_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Response.wordKraus.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Response.compressed_eq_sum [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Response.wordKraus [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/RetainedDummyProgram.log <==
'Paper2RetainedDummyProgram.tensor_program_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RetainedDummyProgram.tensor_program_insert' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RetainedDummyProgram.processing_word' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RetainedDummyProgram.processing_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RetainedDummyProgram.padding_transform' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RetainedDummyProgram.retained_output_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2RetainedDummyProgram.two_query_preparation_padding' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RetainedDummyProgram.tensor_program_insert [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RetainedDummyProgram.retained_output_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RetainedDummyProgram.padding_transform [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RetainedDummyProgram.two_query_preparation_padding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RetainedDummyProgram.processing_word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RetainedDummyProgram.processing_endpoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2RetainedDummyProgram.tensor_program_bracket [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ReusableCatalyst.log <==
'Paper2ReusableCatalyst.endpoint_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReusableCatalyst.word_spectator' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReusableCatalyst.word_external_reference' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReusableCatalyst.actual_same_workspace_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReusableCatalyst.complete_repeated_transpose' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReusableCatalyst.complete_repeated_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReusableCatalyst.reusable_word_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusableCatalyst.actual_same_workspace_inverse [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusableCatalyst.complete_repeated_transpose [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusableCatalyst.reusable_word_channel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusableCatalyst.complete_repeated_inverse [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusableCatalyst.word_external_reference [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusableCatalyst.word_spectator [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusableCatalyst.endpoint_channel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusableCatalyst.word_spectator._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusableCatalyst.word_external_reference._simp_1_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ReusableCatalyst.module.json <==
{
  "module": "ReusableCatalyst.lean",
  "sha256": "a5f12445a7dadf51e7e776c2541ff41314f85d00db5b379530d73abd21475397",
  "exit_code": 0,
  "seconds": 8.379,
  "command": [
    "lean",
    "-s65536",
    "-j1",
    "-DwarningAsError=true",
    "--root=<AUDIT_TAIL>/checks/sources",
    "-o",
    "<AUDIT_TAIL>/checks/build-tail-20261008-014208-405828/ReusableCatalyst.olean",
    "<AUDIT_TAIL>/checks/sources/ReusableCatalyst.lean"
  ],
  "cwd": "<MATHLIB>",
  "source_scan": "PASS",
  "declarations": [
    {
      "name": "Paper2ReusableCatalyst.endpoint_channel",
      "kind": "theorem",
      "line": 19
    },
    {
      "name": "Paper2ReusableCatalyst.word_spectator",
      "kind": "theorem",
      "line": 31
    },
    {
      "name": "Paper2ReusableCatalyst.word_external_reference",
      "kind": "theorem",
      "line": 43
    },
    {
      "name": "Paper2ReusableCatalyst.actual_same_workspace_inverse",
      "kind": "theorem",
      "line": 59
    },
    {
      "name": "Paper2ReusableCatalyst.complete_repeated_transpose",
      "kind": "theorem",
      "line": 78
    },
    {
      "name": "Paper2ReusableCatalyst.complete_repeated_inverse",
      "kind": "theorem",
      "line": 98
    },
    {
      "name": "Paper2ReusableCatalyst.reusable_word_channel",
      "kind": "theorem",
      "line": 119
    }
  ],
  "imports": [
    "ReusablePreparation"
  ],
  "local_dependencies": [
    "ReusablePreparation"
  ],
  "fresh_olean_sha256": "16730059f1c3a3a551dbe1e5c3ddfe69ab4aebf564c50d13457fae6115d342d2",
  "public_theorems_lemmas": 7,
  "generated_and_implementation_declarations": [
    "Paper2ReusableCatalyst.word_external_reference._simp_1_1",
    "Paper2ReusableCatalyst.word_spectator._simp_1_1"
  ],
  "axioms": {
    "Paper2ReusableCatalyst.endpoint_channel": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusableCatalyst.word_spectator": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusableCatalyst.word_external_reference": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusableCatalyst.actual_same_workspace_inverse": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusableCatalyst.complete_repeated_transpose": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusableCatalyst.complete_repeated_inverse": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusableCatalyst.reusable_word_channel": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusableCatalyst.word_spectator._simp_1_1": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusableCatalyst.word_external_reference._simp_1_1": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ]
  },
  "missing_audits": [],
  "nonstandard_axioms": {},
  "passed": true,
  "public_packaging": {
    "original_record_sha256": "874c216efbf8977c4848fd982356ba456b6109a8eff2578fe471fb77a6f588c1",
    "scientific_execution": "Previously recorded run; no scientific execution was performed for this repackaging.",
    "normalization": "Only recorded host execution paths are normalized. Scientific results are unchanged."
  }
}


==> anc/lean/checks/ReusablePreparation.log <==
'Paper2ReusablePreparation.clean' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReusablePreparation.clean_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReusablePreparation.cleanLift' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReusablePreparation.cleanLift_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReusablePreparation.cleanLift_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReusablePreparation.clean_word' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReusablePreparation.initialColumn' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReusablePreparation.initial_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReusablePreparation.preparedColumn' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReusablePreparation.prepared_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReusablePreparation.actual_three_query_inverse_program' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2ReusablePreparation.inverse_program_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusablePreparation.clean_word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusablePreparation.cleanLift_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusablePreparation.cleanLift.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusablePreparation.initialColumn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusablePreparation.cleanLift_image [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusablePreparation.actual_three_query_inverse_program [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusablePreparation.initialColumn.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusablePreparation.clean [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusablePreparation.prepared_coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusablePreparation.preparedColumn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusablePreparation.preparedColumn.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusablePreparation.inverse_program_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusablePreparation.clean._proof_1 [propext]
GENERATED_AUDIT Paper2ReusablePreparation.prepared_coordinates._simp_1_3 [propext]
GENERATED_AUDIT Paper2ReusablePreparation.cleanLift_image._simp_1_3 [propext]
GENERATED_AUDIT Paper2ReusablePreparation.initial_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusablePreparation.cleanLift [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusablePreparation.clean_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReusablePreparation.clean.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ReusablePreparation.module.json <==
{
  "module": "ReusablePreparation.lean",
  "sha256": "573814f28178ad83c47e349bf694c1ebf48d354be26dbaa92432987cf7cf1bdc",
  "exit_code": 0,
  "seconds": 8.54,
  "command": [
    "lean",
    "-s65536",
    "-j1",
    "-DwarningAsError=true",
    "--root=<AUDIT_TAIL>/checks/sources",
    "-o",
    "<AUDIT_TAIL>/checks/build-tail-20261008-014208-405828/ReusablePreparation.olean",
    "<AUDIT_TAIL>/checks/sources/ReusablePreparation.lean"
  ],
  "cwd": "<MATHLIB>",
  "source_scan": "PASS",
  "declarations": [
    {
      "name": "Paper2ReusablePreparation.clean",
      "kind": "def",
      "line": 17
    },
    {
      "name": "Paper2ReusablePreparation.clean_gram",
      "kind": "theorem",
      "line": 20
    },
    {
      "name": "Paper2ReusablePreparation.cleanLift",
      "kind": "def",
      "line": 24
    },
    {
      "name": "Paper2ReusablePreparation.cleanLift_isometry",
      "kind": "theorem",
      "line": 27
    },
    {
      "name": "Paper2ReusablePreparation.cleanLift_image",
      "kind": "theorem",
      "line": 32
    },
    {
      "name": "Paper2ReusablePreparation.clean_word",
      "kind": "theorem",
      "line": 39
    },
    {
      "name": "Paper2ReusablePreparation.initialColumn",
      "kind": "def",
      "line": 48
    },
    {
      "name": "Paper2ReusablePreparation.initial_gram",
      "kind": "theorem",
      "line": 51
    },
    {
      "name": "Paper2ReusablePreparation.preparedColumn",
      "kind": "def",
      "line": 56
    },
    {
      "name": "Paper2ReusablePreparation.prepared_coordinates",
      "kind": "theorem",
      "line": 59
    },
    {
      "name": "Paper2ReusablePreparation.actual_three_query_inverse_program",
      "kind": "theorem",
      "line": 66
    },
    {
      "name": "Paper2ReusablePreparation.inverse_program_normalized",
      "kind": "theorem",
      "line": 79
    }
  ],
  "imports": [
    "C4PreparationCircuit",
    "CatalyticInverse"
  ],
  "local_dependencies": [
    "C4PreparationCircuit",
    "CatalyticInverse"
  ],
  "fresh_olean_sha256": "d3be5bc208794d1429ad16d34ccf3f1699cc22532630dba8daf054a089351e9a",
  "public_theorems_lemmas": 8,
  "generated_and_implementation_declarations": [
    "Paper2ReusablePreparation.clean._proof_1",
    "Paper2ReusablePreparation.clean.eq_1",
    "Paper2ReusablePreparation.cleanLift.eq_1",
    "Paper2ReusablePreparation.cleanLift_image._simp_1_3",
    "Paper2ReusablePreparation.initialColumn.eq_1",
    "Paper2ReusablePreparation.preparedColumn.eq_1",
    "Paper2ReusablePreparation.prepared_coordinates._simp_1_3"
  ],
  "axioms": {
    "Paper2ReusablePreparation.clean": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusablePreparation.clean_gram": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusablePreparation.cleanLift": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusablePreparation.cleanLift_isometry": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusablePreparation.cleanLift_image": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusablePreparation.clean_word": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusablePreparation.initialColumn": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusablePreparation.initial_gram": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusablePreparation.preparedColumn": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusablePreparation.prepared_coordinates": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusablePreparation.actual_three_query_inverse_program": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusablePreparation.inverse_program_normalized": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusablePreparation.cleanLift.eq_1": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusablePreparation.initialColumn.eq_1": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusablePreparation.preparedColumn.eq_1": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "Paper2ReusablePreparation.clean._proof_1": [
      "propext"
    ],
    "Paper2ReusablePreparation.prepared_coordinates._simp_1_3": [
      "propext"
    ],
    "Paper2ReusablePreparation.cleanLift_image._simp_1_3": [
      "propext"
    ],
    "Paper2ReusablePreparation.clean.eq_1": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ]
  },
  "missing_audits": [],
  "nonstandard_axioms": {},
  "passed": true,
  "public_packaging": {
    "original_record_sha256": "786d675ac94fd8f41a8b27c64f2fb04f9b0a4d5be34c0ffbca1c218a2fe7ec92",
    "scientific_execution": "Previously recorded run; no scientific execution was performed for this repackaging.",
    "normalization": "Only recorded host execution paths are normalized. Scientific results are unchanged."
  }
}


==> anc/lean/checks/ReverseFourthFormula.log <==
'Paper2ReverseFourthFormula.afterFourth_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReverseFourthFormula.beforeFourth_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReverseFourthFormula.afterFourth_formula [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReverseFourthFormula.beforeFourth_formula [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ReverseFourthQuery.log <==
'Paper2ReverseFourthQuery.beforeFourth' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReverseFourthQuery.afterFourth' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReverseFourthQuery.actual_inverse_G1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReverseFourthQuery.fourth_query_cancellation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReverseFourthQuery.actual_inverse_G0' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReverseFourthQuery.afterFourth [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReverseFourthQuery.fourth_query_cancellation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReverseFourthQuery.actual_inverse_G1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReverseFourthQuery.actual_inverse_G0 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReverseFourthQuery.actual_inverse_G0._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReverseFourthQuery.afterFourth.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReverseFourthQuery.fourth_query_cancellation._simp_1_1 [propext]
GENERATED_AUDIT Paper2ReverseFourthQuery.actual_inverse_G1._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReverseFourthQuery.beforeFourth.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReverseFourthQuery.fourth_query_cancellation._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReverseFourthQuery.beforeFourth [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ReverseQueryStages.log <==
'Paper2ReverseQueryStages.beforeThird' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReverseQueryStages.afterThird' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReverseQueryStages.afterThird_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReverseQueryStages.beforeThird_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReverseQueryStages.third_query_cancellation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ReverseQueryStages.actual_inverse_G2' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.ReverseQueryStages.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2ReverseQueryStages.afterThird_formula [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.ReverseQueryStages.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT _private.ReverseQueryStages.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]
GENERATED_AUDIT _private.ReverseQueryStages.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT _private.ReverseQueryStages.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT _private.ReverseQueryStages.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT Paper2ReverseQueryStages.third_query_cancellation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReverseQueryStages.beforeThird [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReverseQueryStages.beforeThird_formula [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReverseQueryStages.beforeThird.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReverseQueryStages.afterThird [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReverseQueryStages.actual_inverse_G2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.ReverseQueryStages.0.Paper2ReverseQueryStages.block_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.ReverseQueryStages.0.Paper2ReverseQueryStages.stack_right [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2ReverseQueryStages.third_query_cancellation._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ReverseQueryStages.afterThird.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Rotations.log <==
'Paper2Lean.Rotations.R1_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.R2_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.Rmerge_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.R1_amplitudes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.R2_amplitudes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.Rmerge_amplitudes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.reflection_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.reflection_involutive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.R1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.R2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.Rmerge' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.R1_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.R2_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.Rmerge_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.R1_involutive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.R2_involutive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.Rmerge_involutive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.R1_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.R2_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.Rmerge_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.R1_amplitudes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.R2_amplitudes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Lean.Rotations.Rmerge_amplitudes' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.R1_involutive [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.reflection.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.R2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.R2._proof_1 [propext]
GENERATED_AUDIT Paper2Lean.Rotations.reflection_involutive [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.R1_amplitudes [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.R2.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.Rmerge [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.Rmerge_involutive [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.R2_symmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.R1_symmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.R1.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.Rmerge._proof_2 [propext]
GENERATED_AUDIT Paper2Lean.Rotations.reflection_symmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Rotations.0.Paper2Lean.Rotations.sqrt10_eq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Rotations.0.Paper2Lean.Rotations.sqrt6_eq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.R2_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.reflection [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.Rmerge.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.Rmerge_symmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.R1._proof_2 [propext]
GENERATED_AUDIT Paper2Lean.Rotations.R1._proof_1 [propext]
GENERATED_AUDIT _private.Rotations.0.Paper2Lean.Rotations.sqrt8_eq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.R1_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.R2_amplitudes [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.R2_involutive [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.Rmerge_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.Rmerge._proof_1 [propext]
GENERATED_AUDIT Paper2Lean.Rotations.R1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Lean.Rotations.Rmerge_amplitudes [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/RoutedBounds.log <==
'S4RoutedBounds.routed_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4RoutedBounds.routed_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4RoutedBounds.tensor_port_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4RoutedBounds.tensor_port_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4RoutedBounds.tensor_port_inversion_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4RoutedBounds.tensor_port_transpose_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.routeMatrix.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4RoutedBounds.routed_transpose_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4RoutedBounds.routed_inversion_query_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/RoutedCPRectBounds.log <==
'FinitePure.physicalRoutedCPRectTreeChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.routed_cp_rectangular_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.routed_cp_rectangular_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.routed_cp_rectangular_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.routed_cp_rectangular_inversion_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.routed_cp_rectangular_transpose_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalRoutedCPRectTreeChannel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.routed_cp_rectangular_preparation_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalRoutedCPRectTreeChannel.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/RoutedCPRectTree.log <==
'FinitePure.RectOracleTree.fixedGate' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.RectOracleTree.fixedGate_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.RectOracleTree.fixedGate_evaluate' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.RoutedCPRectTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.RoutedCPRectTree.queryBudget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.RoutedCPRectTree.evaluate' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.RoutedCPRectTree.kraus_tree' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RoutedCPRectTree.0.FinitePure.RoutedCPRectTree.evaluate.match_1.eq_3 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.evaluate.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.ctorElim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.ctorIdx [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.fixedGate._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.fixedGate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.instrument.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.queryBudget.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree._sizeOf_inst [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.evaluate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.noConfusionType [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.fixedGate.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.evaluate._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.halt.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.fixedGate.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.evaluate._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.queryBudget._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RoutedCPRectTree.0.FinitePure.RoutedCPRectTree.queryBudget.match_1.eq_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.instrument.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.ctorElimType [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.evaluate.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.brecOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.below [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.fixedGate_evaluate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RoutedCPRectTree.0.FinitePure.RectOracleTree.queryBudget.match_1.eq_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.query.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.evaluate.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.query.injEq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.evaluate.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.query.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.evaluate.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RoutedCPRectTree.0.FinitePure.RectOracleTree.queryBudget.match_1.eq_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.RoutedCPRectTree.0.FinitePure.RoutedCPRectTree.evaluate.match_1.eq_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.queryBudget.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.query.inj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.queryBudget.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.queryBudget._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.query.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.brecOn.eq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.recOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.queryBudget.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RoutedCPRectTree.0.FinitePure.RoutedCPRectTree.evaluate.match_1.splitter [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.queryBudget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.queryBudget._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.halt.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.instrument.injEq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.instrument.elim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.queryBudget.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RoutedCPRectTree.0.FinitePure.RoutedCPRectTree.queryBudget.match_1.eq_3 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.instrument.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RoutedCPRectTree.0.FinitePure.RectOracleTree.queryBudget.match_1.splitter [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.query.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.fixedGate_budget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.evaluate._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree._sizeOf_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.halt [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RoutedCPRectTree.0.FinitePure.RoutedCPRectTree.queryBudget.match_1.eq_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RectOracleTree.queryBudget.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.queryBudget.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.instrument.inj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RoutedCPRectTree.0.FinitePure.RectOracleTree.queryBudget.match_1.eq_3 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.kraus_tree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RoutedCPRectTree.0.FinitePure.RoutedCPRectTree.queryBudget.match_1.splitter [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.brecOn.go [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RoutedCPRectTree.0.FinitePure.RoutedCPRectTree.evaluate.match_1.eq_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.queryBudget.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.queryBudget.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.casesOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree.instrument [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.RoutedCPRectTree [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/RoutedStorage.log <==
'S5RoutedStorage.Q' does not depend on any axioms
'S5RoutedStorage.routed_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5RoutedStorage.tensor_port_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5RoutedStorage.Q []
GENERATED_AUDIT S5RoutedStorage.tensor_port_preparation_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5RoutedStorage.routed_preparation_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/RoutedWord.log <==
'S4Routing.routedWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Routing.word_congr_upto' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Routing.leftGate' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Routing.word_leftGate' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Routing.word_update_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Routing.compiledGates' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Routing.compile_routed_word' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Routing.isometry_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Routing.isometry_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Routing.leftGate_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Routing.compiledGates_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Routing.compiled_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.routedWord.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.routedWord [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.routedWord.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.word_congr_upto [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.leftGate_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.routedWord._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.compiledGates.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.compiledGates.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RoutedWord.0.S4Routing.routedWord.match_1.eq_2 []
GENERATED_AUDIT S4Routing.leftGate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.isometry_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.compiledGates._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RoutedWord.0.S4Routing.routedWord.match_1.splitter []
GENERATED_AUDIT S4Routing.compiledGates._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.word_leftGate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.compiledGates.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.RoutedWord.0.S4Routing.routedWord.match_1.eq_1 []
GENERATED_AUDIT S4Routing.compile_routed_word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.leftGate.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.routedWord.match_1 []
GENERATED_AUDIT S4Routing.compiledGates_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.routedWord.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.word_update_succ [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.compiled_endpoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.routedWord._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.compiledGates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.routedWord._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.compiledGates._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Routing.isometry_mul [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SaturatedPrefix.log <==
'S5SaturatedPrefix.Q' does not depend on any axioms
'S5SaturatedPrefix.first_wordKraus' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5SaturatedPrefix.two_query_word' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5SaturatedPrefix.first_slice_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5SaturatedPrefix.first_wordKraus [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5SaturatedPrefix.two_query_word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5SaturatedPrefix.Q []
GENERATED_AUDIT S5SaturatedPrefix.first_slice_symmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5TwoQuery.preparation.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ScalarCommutantIrreducible.log <==
'Paper2ScalarCommutantIrreducible.invariant_submodule_trivial' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2ScalarCommutantIrreducible.invariant_submodule_trivial [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ScalarRepresentation.log <==
'S4Scalar.traceless_part_hermitian' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Scalar.traceless_part_trace' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Scalar.linear_zero_of_traceless_hermitian' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Scalar.scalarFunctional' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Scalar.scalarEmbedding' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Scalar.scalar_on_all_matrices' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Scalar.traceRepresentative' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Scalar.trace_represents' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Scalar.scalarFunctional_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Scalar.realScalarFunctional' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Scalar.scalarFunctional_real_on_hermitian' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Scalar.directional_scalar_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Scalar.representative_hermitian' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Scalar.hermitian_trace_representation' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.realScalarFunctional._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.traceRepresentative [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.scalarFunctional [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.linear_zero_of_traceless_hermitian [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.linear_zero_of_traceless_hermitian._abel_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.trace_represents [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.scalarFunctional.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.representative_hermitian [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.hermitian_trace_representation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.directional_scalar_unique [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.traceless_part_hermitian [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.realScalarFunctional._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.scalarEmbedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.scalarEmbedding._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.scalarEmbedding.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.scalarFunctional._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.scalarEmbedding._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.scalarFunctional_real_on_hermitian [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.realScalarFunctional [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.scalarFunctional_star [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.scalar_on_all_matrices [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.traceRepresentative.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.traceless_part_trace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Scalar.scalarFunctional._proof_2 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SchurBlocks.log <==
'Paper2SchurBlocks.block' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SchurBlocks.block_intertwines' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SchurBlocks.scalar_blocks' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SchurBlocks.scalar_blocks_commute' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurBlocks.scalar_blocks [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurBlocks.block [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurBlocks.scalar_blocks_commute [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurBlocks.block_intertwines [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurBlocks.block.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SchurEquivalent.log <==
'Paper2SchurEquivalent.intertwiner_scalar_equivalence' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurEquivalent.intertwiner_scalar_equivalence._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurEquivalent.intertwiner_scalar_equivalence [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SchurMultiplicity.log <==
'Paper2SchurMultiplicity.block' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SchurMultiplicity.block_intertwines' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SchurMultiplicity.multiplicity_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SchurMultiplicity.coefficients_intertwine' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SchurMultiplicity.coefficients_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SchurMultiplicity.multiplicity_matrix_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SchurMultiplicity.intertwiners' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SchurMultiplicity.coefficientMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SchurMultiplicity.coefficientMap_bijective' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SchurMultiplicity.coefficientEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SchurMultiplicity.intertwiner_dimension' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurMultiplicity.intertwiner_dimension [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurMultiplicity.coefficientMap_bijective [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurMultiplicity.coefficients_intertwine [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurMultiplicity.block_intertwines [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurMultiplicity.coefficientEquiv [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurMultiplicity.coefficients_unique [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurMultiplicity.block.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurMultiplicity.coefficientMap._proof_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurMultiplicity.coefficientMap._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurMultiplicity.intertwiners [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurMultiplicity.intertwiners._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurMultiplicity.multiplicity_matrix_unique [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurMultiplicity.coefficientMap._proof_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurMultiplicity.coefficientMap._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurMultiplicity.block [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurMultiplicity.coefficientMap [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurMultiplicity.multiplicity_matrix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurMultiplicity.intertwiners._proof_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SchurMultiplicity.intertwiners._proof_2 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SecondEncoding.log <==
'Paper2SecondEncoding.M2' does not depend on any axioms
'Paper2SecondEncoding.M3' does not depend on any axioms
'Paper2SecondEncoding.Joint' does not depend on any axioms
'Paper2SecondEncoding.Processing' does not depend on any axioms
'Paper2SecondEncoding.blockDiag' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.queryFirst' does not depend on any axioms
'Paper2SecondEncoding.routing' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.routing_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.iota_sym_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.encodeAnti' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.encodeSym' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.encodeAnti_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.encodeSym_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.encodeAnti_encodeSym' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.E2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.E2_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.finalThree' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.finalSix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.finalThree_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.finalSix_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.finalSix_finalThree' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.finalSource' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.finalSource_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.jointCoordinates' does not depend on any axioms
'Paper2SecondEncoding.memoryCoordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.placeJoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.placeJoint_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.jointInclusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.jointInclusion_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.physicalE2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.physicalFinalSource' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.physicalE2_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.physicalFinalSource_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.fixed_G2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondEncoding.actual_dimensions' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.actual_dimensions [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.jointCoordinates._proof_1 []
GENERATED_AUDIT Paper2SecondEncoding.encodeAnti.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.finalSource_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.Joint []
GENERATED_AUDIT Paper2SecondEncoding.blockDiag._sparseCasesOn_2 [propext]
GENERATED_AUDIT Paper2SecondEncoding.encodeAnti_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.blockDiag.match_1 [propext]
GENERATED_AUDIT Paper2SecondEncoding.encodeAnti_encodeSym [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SecondEncoding.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2SecondEncoding.blockDiag._sparseCasesOn_1.else_eq [propext]
GENERATED_AUDIT Paper2SecondEncoding.encodeAnti_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.queryFirst []
GENERATED_AUDIT _private.SecondEncoding.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT Paper2SecondEncoding.Processing []
GENERATED_AUDIT Paper2SecondEncoding.physicalE2_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.jointCoordinates []
GENERATED_AUDIT Paper2SecondEncoding.finalThree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.jointCoordinates._proof_2 []
GENERATED_AUDIT Paper2SecondEncoding.routing [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.blockDiag [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SecondEncoding.0.Paper2SecondEncoding.conjugate_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.blockDiag._sparseCasesOn_2.else_eq [propext]
GENERATED_AUDIT Paper2SecondEncoding.finalThree.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.blockDiag.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.E2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.encodeAnti [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.finalSource_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.blockDiag.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.jointInclusion_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.finalSix_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.blockDiag._sparseCasesOn_1 [propext]
GENERATED_AUDIT _private.SecondEncoding.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2SecondEncoding.encodeSym_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.queryFirst._proof_2 []
GENERATED_AUDIT Paper2SecondEncoding.finalSix_finalThree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.jointCoordinates.match_3 []
GENERATED_AUDIT Paper2SecondEncoding.physicalE2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SecondEncoding.0.Paper2SecondEncoding.blockDiag_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.encodeSym [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.placeJoint_injective [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.finalSource [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.encodeSym.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.E2_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.finalThree_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.finalSix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.jointInclusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.M2 []
GENERATED_AUDIT Paper2SecondEncoding.jointCoordinates.match_1 []
GENERATED_AUDIT Paper2SecondEncoding.physicalFinalSource [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.placeJoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.queryFirst._proof_1 []
GENERATED_AUDIT Paper2SecondEncoding.blockDiag.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.memoryCoordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.iota_sym_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.placeJoint.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SecondEncoding.0.Paper2SecondEncoding.compose_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.M3 []
GENERATED_AUDIT Paper2SecondEncoding.finalSix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.routing_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SecondEncoding.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT Paper2SecondEncoding.encodeAnti_encodeSym._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.fixed_G2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.physicalFinalSource_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.encodeSym_gram [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SecondFifteenExclusion.log <==
'Paper2SecondFifteenExclusion.final_fifteen_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondFifteenExclusion.final_carrier_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondFifteenExclusion.final_fifteen_extraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondFifteenExclusion.smaller_fifteen_intertwiner_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2SecondFifteenExclusion.conjugate_pair_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondFifteenExclusion.reshaped_fifteen_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondFifteenExclusion.actual_seed_fifteen_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondFifteenExclusion.actual_branch_all_U_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondFifteenExclusion.conjugate_pair_unitary._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondFifteenExclusion.final_carrier_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SecondFifteenExclusion.0.Paper2SecondFifteenExclusion.conjugate_mul [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2SecondFifteenExclusion.final_carrier_unitary._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondFifteenExclusion.reshaped_fifteen_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondFifteenExclusion.conjugate_pair_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondFifteenExclusion.final_fifteen_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondFifteenExclusion.actual_seed_fifteen_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondFifteenExclusion.smaller_fifteen_intertwiner_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondFifteenExclusion.final_fifteen_extraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondFifteenExclusion.actual_branch_all_U_zero [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SecondInputGram.log <==
'Paper2SecondInputGram.stack_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondInputGram.scaled_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondInputGram.leg_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondInputGram.actual_input_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondInputGram.stack_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondInputGram.scaled_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondInputGram.actual_input_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondInputGram.leg_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondInputGram.leg_gram._simp_1_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SecondPairingLiteral.log <==
'Paper2SecondPairingLiteral.tracelessProjector' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondPairingLiteral.fourProjection' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondPairingLiteral.bellPairU' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondPairingLiteral.bellPairV' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondPairingLiteral.k3_literal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondPairingLiteral.fourProjection_vectorize' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondPairingLiteral.projection_entries' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondPairingLiteral.projected_bell_u' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondPairingLiteral.projected_bell_v' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondPairingLiteral.intrinsic_bell_u' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondPairingLiteral.intrinsic_bell_v' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondPairingLiteral.unprojected_cross' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondPairingLiteral.symmetric_seed_tensor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondPairingLiteral.symmetric_seed_epsilon_contraction' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2SecondPairingLiteral.second_seed_match' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.fourProjection_vectorize [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.fourProjection_vectorize._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.tracelessProjector._proof_1 [propext]
GENERATED_AUDIT Paper2SecondPairingLiteral.symmetric_seed_tensor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.projection_entries._simp_1_4 [propext]
GENERATED_AUDIT Paper2SecondPairingLiteral.second_seed_match [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.k3_literal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.projected_bell_u [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SecondPairingLiteral.0.Paper2SecondPairingLiteral.iota_epsilon [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.symmetric_seed_epsilon_contraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.intrinsic_bell_u [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.bellPairV [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.bellPairU.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.fourProjection.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.bellPairV.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.symmetric_seed_tensor._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.intrinsic_bell_v [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.projected_bell_v [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.bellPairU [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.fourProjection [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.projection_entries [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.tracelessProjector [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.unprojected_cross [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.tracelessProjector.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondPairingLiteral.projection_entries._simp_1_3 [propext]



==> anc/lean/checks/SecondQuery.log <==
'Paper2SecondQuery.stack' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondQuery.adjAction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondQuery.anti_memory_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondQuery.sym_memory_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondQuery.input' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondQuery.preQuery' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondQuery.E2_input' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondQuery.jointQuery' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondQuery.one_query' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondQuery.E2_one_query' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondQuery.memoryInjection' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondQuery.coordinateRouting' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondQuery.physical_placement_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondQuery.coordinate_query' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondQuery.physical_query_placement' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondQuery.actual_second_query_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.E2.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.anti_memory_intertwining._simp_1_2 [propext]
GENERATED_AUDIT Paper2SecondEncoding.jointCoordinates.eq_1 []
GENERATED_AUDIT Paper2SecondQuery.adjAction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SecondQuery.0.Paper2SecondQuery.blockDiag_stack [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.coordinate_query._simp_1_5 [propext]
GENERATED_AUDIT Paper2SecondQuery.sym_memory_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.input [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.input._proof_1 [propext]
GENERATED_AUDIT Paper2SecondQuery.physical_placement_factor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.input._proof_2 [propext]
GENERATED_AUDIT Paper2SecondQuery.coordinate_query._simp_1_4 [propext]
GENERATED_AUDIT _private.SecondQuery.0.Paper2SecondEncoding.blockDiag.match_1.eq_3 [propext]
GENERATED_AUDIT Paper2SecondQuery.adjAction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.E2_input [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.actual_second_query_endpoint._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SecondQuery.0.Paper2SecondEncoding.jointCoordinates.match_3.eq_1 []
GENERATED_AUDIT Paper2SecondEncoding.jointInclusion.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SecondQuery.0.Paper2SecondEncoding.jointCoordinates.match_1.eq_1 []
GENERATED_AUDIT Paper2SecondQuery.physical_placement_factor._simp_1_5 [propext]
GENERATED_AUDIT Paper2SecondQuery.coordinateRouting [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SecondQuery.0.Paper2SecondEncoding.blockDiag.match_1.eq_2 [propext]
GENERATED_AUDIT Paper2SecondQuery.coordinateRouting.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.anti_memory_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SecondQuery.0.Paper2SecondEncoding.blockDiag.match_1.splitter [propext]
GENERATED_AUDIT Paper2SecondQuery.one_query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.input.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.sym_memory_intertwining._simp_1_2 [propext]
GENERATED_AUDIT Paper2SecondQuery.physical_placement_factor._simp_1_4 [propext]
GENERATED_AUDIT Paper2SecondQuery.E2_one_query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.physical_query_placement [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.one_query._simp_1_5 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.memoryInjection.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.actual_second_query_endpoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.physicalE2.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.memoryInjection._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.preQuery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.stack [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.one_query._simp_1_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.memoryInjection [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SecondQuery.0.Paper2SecondEncoding.blockDiag.match_1.eq_1 [propext]
GENERATED_AUDIT _private.SecondQuery.0.Paper2SecondQuery.joinColumns_stack [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SecondQuery.0.Paper2SecondEncoding.jointCoordinates.match_3.eq_2 []
GENERATED_AUDIT Paper2SecondQuery.jointQuery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SecondQuery.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_3 [propext]
GENERATED_AUDIT _private.SecondQuery.0.Paper2SecondEncoding.jointCoordinates.match_1.splitter []
GENERATED_AUDIT _private.SecondQuery.0.Paper2SecondEncoding.jointCoordinates.match_3.splitter []
GENERATED_AUDIT _private.SecondQuery.0.Paper2SecondEncoding.jointCoordinates.match_1.eq_2 []
GENERATED_AUDIT Paper2SecondQuery.jointQuery.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.coordinate_query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.preQuery.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondQuery.stack.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SecondQuery.0.Paper2SecondEncoding.blockDiag.match_1.splitter._sparseCasesOn_4 [propext]



==> anc/lean/checks/SecondSeedAssembly.log <==
'Paper2SecondSeedAssembly.sourceA_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondSeedAssembly.sourceB_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondSeedAssembly.actual_seed83_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondSeedAssembly.actual_seed86_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondSeedAssembly.target_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondSeedAssembly.sourceA_target_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondSeedAssembly.sourceB_target_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondSeedAssembly.actual_E2_three_intrinsic' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondSeedAssembly.actual_E2_six_intrinsic' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SecondSeedAssembly.exact_weight_match' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondSeedAssembly.actual_E2_three_intrinsic._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondSeedAssembly.sourceB_target_relation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondSeedAssembly.sourceA_target_relation._simp_1_1 [propext]
GENERATED_AUDIT Paper2SecondSeedAssembly.actual_seed86_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondSeedAssembly.sourceA_target_relation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondSeedAssembly.sourceA_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondSeedAssembly.actual_E2_six_intrinsic [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondSeedAssembly.sourceA_target_relation._simp_1_5 [propext]
GENERATED_AUDIT Paper2SecondSeedAssembly.actual_E2_three_intrinsic [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondSeedAssembly.exact_weight_match [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondSeedAssembly.sourceB_target_relation._simp_1_4 [propext]
GENERATED_AUDIT Paper2SecondSeedAssembly.sourceB_target_relation._simp_1_2 [propext]
GENERATED_AUDIT Paper2SecondSeedAssembly.sourceB_target_relation._simp_1_7 [propext]
GENERATED_AUDIT Paper2SecondSeedAssembly.sourceB_target_relation._simp_1_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondSeedAssembly.sourceA_target_relation._simp_1_7 [propext]
GENERATED_AUDIT Paper2SecondSeedAssembly.sourceA_target_relation._simp_1_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondSeedAssembly.sourceA_target_relation._simp_1_2 [propext]
GENERATED_AUDIT Paper2SecondSeedAssembly.sourceA_target_relation._simp_1_4 [propext]
GENERATED_AUDIT Paper2SecondSeedAssembly.actual_seed83_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondSeedAssembly.sourceB_target_relation._simp_1_5 [propext]
GENERATED_AUDIT _private.SecondSeedAssembly.0.Paper2SecondSeedAssembly.sqrt3_squared [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2SecondSeedAssembly.actual_E2_six_intrinsic._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondSeedAssembly.target_relation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondSeedAssembly.sourceB_target_relation._simp_1_1 [propext]
GENERATED_AUDIT _private.SecondSeedAssembly.0.Paper2SecondSeedAssembly.sqrt3_ne_zero [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2SecondSeedAssembly.sourceB_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondSeedAssembly.sourceB_target_relation._simp_1_3 [propext]
GENERATED_AUDIT Paper2SecondSeedAssembly.sourceA_target_relation._simp_1_3 [propext]



==> anc/lean/checks/SeedCopies.log <==
'Paper2SeedCopies.copyScale' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.copyMatrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.copyScale_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.copyScale_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.copyMatrix_intertwines' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.copyMatrix_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.copyMatrix_spans' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyMatrix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyScale_ne_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyMatrix_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyMatrix_spans [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyMatrix_intertwines [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyScale [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyMatrix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyScale_norm._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyScale.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyScale_norm [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SeedCopyIrreducible.log <==
'Paper2SeedCopies.isometricCopyEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.isometricCopyEquiv_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.isometricCopyEquiv_intertwines' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.isometric_intertwiner_range_irreducible' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.isometricCopyEquiv_apply [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.isometricCopyEquiv._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.isometric_intertwiner_range_irreducible [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.isometricCopyEquiv_intertwines [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.isometricCopyEquiv [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SeedHilbert.log <==
'Paper2SeedCopies.unvec' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.vec' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.unvec_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.unvec_vec' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.unvec_trace_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.seedHilbert' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.seedBasis' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.basisMatrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.basisMatrix_intertwines' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.basisMatrix_trace_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.basisMatrix_spans' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.basisMatrix_spans [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.vec._proof_1 [propext]
GENERATED_AUDIT Paper2SeedCopies.basisMatrix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.unvec_apply [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.vec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.seedHilbert [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.unvec_vec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.unvec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.unvec_trace_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.seedBasis._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.unvec._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.basisMatrix_intertwines [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.unvec._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.basisMatrix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.seedBasis [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.basisMatrix_trace_gram [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SeedMultiplicity.log <==
'Paper2SeedMultiplicity.adjoint_extraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedMultiplicity.expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedMultiplicity.coefficient_extraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedMultiplicity.coefficients_independent' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedMultiplicity.sum_intertwines' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedMultiplicity.seeds' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedMultiplicity.coefficientMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedMultiplicity.seed_dimension' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedMultiplicity.expansion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedMultiplicity.coefficients_independent [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedMultiplicity.coefficientMap._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedMultiplicity.coefficientMap._proof_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedMultiplicity.coefficientMap [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedMultiplicity.coefficientMap._proof_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedMultiplicity.coefficientMap._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedMultiplicity.adjoint_extraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedMultiplicity.seeds._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedMultiplicity.seed_dimension [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedMultiplicity.seeds [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedMultiplicity.coefficient_extraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedMultiplicity.seeds._proof_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedMultiplicity.seeds._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedMultiplicity.sum_intertwines [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SeedMultiplicityClosure.log <==
'Paper2SeedCopies.actual_irreducible_copies' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.zero_multiplicity' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.one_multiplicity' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.zero_multiplicity [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.actual_irreducible_copies [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.one_multiplicity [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SeedOccurrence.log <==
'Paper2SeedCopies.Occurs' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.nonzero_seed_gives_copy' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.orthogonal_copy_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.maximal_orthogonal_copies' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.maximal_orthogonal_copies [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.Occurs [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.orthogonal_copy_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.nonzero_seed_gives_copy [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SeedRemainder.log <==
'Paper2SeedCopies.copyProjection' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.copyRemainder' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.copyProjection_on_copy' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.copyProjection_idempotent' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.copyProjection_hermitian' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.copyProjection_commutes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.copyRemainder_idempotent' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.copyRemainder_hermitian' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.copyRemainder_commutes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.copyRemainder_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.copyRemainder_on_copy' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SeedCopies.copyRemainder_no_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyProjection_on_copy [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyRemainder.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyRemainder_hermitian [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyRemainder_commutes [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyProjection_idempotent._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyRemainder_complete._abel_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyRemainder_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyRemainder_no_seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyProjection.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyRemainder.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyProjection_idempotent [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyProjection_hermitian [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyRemainder [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyProjection_commutes [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyRemainder_on_copy [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyProjection [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SeedCopies.copyRemainder_idempotent [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SelectiveDiscardedEnvironment.log <==
'FinitePure.discardedEnvironment_selective_trajectory' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.discardedEnvironment_selective_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.discardedEnvironment_selective_channel._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.discardedEnvironment_selective_trajectory [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.discardedEnvironment_selective_channel [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SelectiveSlots.log <==
'FinitePure.slotRoute' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.slotRoute_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.slot_query_state' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.rerouted_instrument_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.historyRoute' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.historyRoute_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.paddedInstruments' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.paddedInstruments_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.paddedInstruments_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.slotRoute_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.rerouted_instrument_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.slot_query_state [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.slotRoute.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.historyRoute [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.slotRoute [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.paddedInstruments [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.historyRoute_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.slotRoute.congr_simp [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SixSeedCoefficients.log <==
'Paper2SixSeedCoefficients.epsilon_iota' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SixSeedCoefficients.seed86_cg' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SixSeedCoefficients.seed86_cg [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SixSeedCoefficients.epsilon_iota [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SixTensorLiteral.log <==
'Paper2SixTensorLiteral.swapFirst' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SixTensorLiteral.six_tensor_operator' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SixTensorLiteral.zeroExtension' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SixTensorLiteral.zero_extension_operator' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SixTensorLiteral.zero_extension_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SixTensorLiteral.zero_extension_antisymmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SixTensorLiteral.numerator' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SixTensorLiteral.numerator_action' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SixTensorLiteral.numerator_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SixTensorLiteral.numerator_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SixTensorLiteral.numerator_norm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SixTensorLiteral.0.Paper2SixTensorLiteral.bell_ket [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SixTensorLiteral.0.Paper2SixTensorLiteral.iota_real [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SixTensorLiteral.zero_extension_operator [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SixTensorLiteral.numerator_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SixTensorLiteral.swapFirst [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SixTensorLiteral.numerator [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SixTensorLiteral.six_tensor_operator._simp_1_4 [propext]
GENERATED_AUDIT Paper2SixTensorLiteral.numerator_action._simp_1_2 [propext]
GENERATED_AUDIT Paper2SixTensorLiteral.numerator_norm_sq._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SixTensorLiteral.numerator_quadratic [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SixTensorLiteral.zeroExtension.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SixTensorLiteral.zero_extension_antisymmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SixTensorLiteral.numerator_action [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SixTensorLiteral.numerator_norm_sq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SixTensorLiteral.six_tensor_operator._simp_1_3 [propext]
GENERATED_AUDIT Paper2SixTensorLiteral.numerator.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SixTensorLiteral.zero_extension_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FirstEncoding.queryRoute.eq_1 []
GENERATED_AUDIT Paper2SixTensorLiteral.swapFirst.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SixTensorLiteral.numerator_norm_sq._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SixTensorLiteral.six_tensor_operator [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SixTensorLiteral.zeroExtension [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SliceGram.log <==
'S5SliceGram.slice_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5SliceGram.encodingSlice' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5SliceGram.physical_slice_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5SliceGram.bracket_squared_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5SliceGram.physical_slice_norm_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5SliceGram.encodingSlice_entries' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5SliceGram.Q' does not depend on any axioms
'S5SliceGram.quadraticProgram' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5SliceGram.encodingCoefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5SliceGram.quad_weighted_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5SliceGram.physical_slice_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5SliceGram.physical_rank_one_slices_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5SliceGram.physical_adjugate_factorization' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5SliceGram.slice_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5SliceGram.physical_adjugate_factorization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5SliceGram.bracket_squared_norm [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5SliceGram.physical_slice_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5SliceGram.encodingSlice [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5SliceGram.quadraticProgram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5SliceGram.quad_weighted_sum [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5SliceGram.encodingSlice.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5SliceGram.encodingCoefficients [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5SliceGram.encodingSlice.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5SliceGram.physical_slice_coefficients [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5SliceGram.Q []
GENERATED_AUDIT S5SliceGram.physical_rank_one_slices_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5SliceGram.encodingSlice_entries [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5SliceGram.physical_slice_norm_gram [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SmallFirstSeed.log <==
Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
'Paper2SmallFirstSeed.smallState' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SmallFirstSeed.three_identity_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SmallFirstSeed.smallEncoding_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SmallFirstSeed.small_encoded_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SmallFirstSeed.smallDecoder_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SmallFirstSeed.small_decoded_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SmallFirstSeed.smallTarget' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SmallFirstSeed.small_first_seed_match' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SmallFirstSeed.0.Paper2FirstDecomposition.initialState.match_1.eq_2 []
GENERATED_AUDIT Paper2SmallFirstSeed.smallEncoding_entry._simp_1_4 [propext]
GENERATED_AUDIT _private.SmallFirstSeed.0.Paper2FirstDecomposition.initialState.match_1.splitter []
GENERATED_AUDIT _private.SmallFirstSeed.0.Paper2FirstDecomposition.initialState.match_1.eq_1 []
GENERATED_AUDIT Paper2SmallFirstSeed.smallState.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SmallFirstSeed.0.Paper2SmallFirstSeed.amplitude_relation [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2SmallFirstSeed.smallTarget.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SmallFirstSeed.0.Paper2FirstDecomposition.initialState.match_1.eq_4 []
GENERATED_AUDIT Paper2SmallFirstSeed.small_first_seed_match [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SmallFirstSeed.smallState [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SmallFirstSeed.small_decoded_formula._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SmallFirstSeed.small_encoded_seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SmallFirstSeed.smallEncoding_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SmallFirstSeed.small_encoded_seed._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SmallFirstSeed.smallTarget._proof_2 [propext]
GENERATED_AUDIT Paper2SmallFirstSeed.small_decoded_formula._simp_1_3 [propext, Quot.sound]
GENERATED_AUDIT Paper2FirstDecoder.associate.eq_1 []
GENERATED_AUDIT Paper2SmallFirstSeed.smallEncoding_entry._simp_1_3 [propext]
GENERATED_AUDIT Paper2SmallFirstSeed.three_identity_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SmallFirstSeed.small_decoded_formula [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SmallFirstSeed.smallDecoder_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SmallFirstSeed.smallTarget.match_1 []
GENERATED_AUDIT Paper2FirstEncoding.queryRoute.eq_1 []
GENERATED_AUDIT Paper2FirstEncoding.smallEncoding.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SmallFirstSeed.smallTarget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SmallFirstSeed.smallTarget._proof_1 [propext]
GENERATED_AUDIT Paper2SmallFirstSeed.small_decoded_formula._simp_1_4 [propext]
GENERATED_AUDIT Paper2SmallFirstSeed.small_decoded_formula._simp_1_2 [propext, Quot.sound]
GENERATED_AUDIT _private.SmallFirstSeed.0.Paper2FirstDecomposition.initialState.match_1.eq_3 []
GENERATED_AUDIT Paper2SmallFirstSeed.three_identity_entry._simp_1_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SourceFirstCG.log <==
'Paper2SourceFirstCG.tensorLeftSix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceFirstCG.left_six_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceFirstCG.tensorLeftSix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceFirstCG.left_six_coefficients._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceFirstCG.tensorLeftSix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SourceFirstCG.0.Paper2SourceFirstCG.dual_coefficient [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceFirstCG.left_six_coefficients [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SourceFirstMatrix.log <==
'Paper2SourceFirstMatrix.coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceFirstMatrix.coefficients_reconstruct' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceFirstMatrix.left_six_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceFirstMatrix.tensorRightSix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceFirstMatrix.tensorRightSix_conjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceFirstMatrix.right_six_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceFirstMatrix.right_six_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceFirstMatrix.left_six_source_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceFirstMatrix.right_six_source_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceFirstMatrix.normalized_bell_source_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceFirstMatrix.right_adjoint_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceFirstMatrix.right_six_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceFirstMatrix.coefficients [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceFirstMatrix.right_six_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceFirstMatrix.right_six_matrix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceFirstMatrix.right_six_coefficients [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceFirstMatrix.right_six_source_formula [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceFirstMatrix.left_six_source_formula [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceFirstMatrix.tensorRightSix_conjugate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceFirstMatrix.left_six_matrix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceFirstMatrix.tensorRightSix_conjugate._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceFirstMatrix.right_adjoint_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceFirstMatrix.right_six_coefficients._simp_1_1 [propext, Quot.sound]
GENERATED_AUDIT Paper2SourceFirstMatrix.tensorRightSix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceFirstMatrix.normalized_bell_source_formula [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceFirstMatrix.coefficients_reconstruct [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceFirstMatrix.tensorRightSix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SourceFirstMatrix.0.Paper2SourceFirstMatrix.r6_inverse [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SourceSecondStates.log <==
'Paper2SourceSecondStates.singlet_before' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceSecondStates.singlet_query' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceSecondStates.midpoint_weighted_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceSecondStates.singlet_before [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceSecondStates.singlet_query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceSecondStates.midpoint_weighted_formula [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SourceSeedMatches.log <==
'Paper2SourceSeedMatches.encodeAnti_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceSeedMatches.encodeSym_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceSeedMatches.fourVectorize_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceSeedMatches.anti_vectorized_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceSeedMatches.sym_vectorized_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceSeedMatches.seed83' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceSeedMatches.hermitian_completeness' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceSeedMatches.seed83_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceSeedMatches.actual_E2_three_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceSeedMatches.seed86' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceSeedMatches.symmetric_completeness' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceSeedMatches.actual_E2_six_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceSeedMatches.symmetric_completeness [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceSeedMatches.hermitian_completeness._simp_1_1 [propext]
GENERATED_AUDIT Paper2SourceSeedMatches.encodeSym_entry._simp_1_4 [propext]
GENERATED_AUDIT Paper2SourceSeedMatches.seed83_coordinates._simp_1_2 [propext]
GENERATED_AUDIT Paper2SourceSeedMatches.seed83_coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceSeedMatches.actual_E2_six_seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceSeedMatches.seed86._proof_1 [propext]
GENERATED_AUDIT Paper2SourceSeedMatches.encodeAnti_entry._simp_1_3 [propext]
GENERATED_AUDIT Paper2SourceSeedMatches.seed83 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2FinalSeedMatches.v.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceSeedMatches.sym_vectorized_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceSeedMatches.hermitian_completeness [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceSeedMatches.encodeAnti_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceSeedMatches.sym_vectorized_entry._simp_1_1 [propext]
GENERATED_AUDIT Paper2SourceSeedMatches.anti_vectorized_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.routing.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceSeedMatches.symmetric_completeness._simp_1_1 [propext]
GENERATED_AUDIT Paper2SourceSeedMatches.encodeSym_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceSeedMatches.encodeSym_entry._simp_1_3 [propext]
GENERATED_AUDIT Paper2SourceSeedMatches.encodeAnti_entry._simp_1_4 [propext]
GENERATED_AUDIT Paper2SourceSeedMatches.seed83.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SecondEncoding.queryFirst.eq_1 []
GENERATED_AUDIT Paper2SourceSeedMatches.seed86 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceSeedMatches.actual_E2_three_seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceSeedMatches.seed86.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceSeedMatches.fourVectorize_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceSeedMatches.anti_vectorized_entry._simp_1_1 [propext]



==> anc/lean/checks/SourceWorkedSix.log <==
'Paper2SourceWorkedSix.encoded_six' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceWorkedSix.queried_six' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceWorkedSix.worked_six_three_stages' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceWorkedSix.corrected_six_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceWorkedSix.uncorrected_six_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceWorkedSix.seed86_tensor_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SourceWorkedSix.uncorrected_six_source_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceWorkedSix.worked_six_three_stages [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceWorkedSix.queried_six [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceWorkedSix.seed86_tensor_coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceWorkedSix.corrected_six_seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceWorkedSix.encoded_six [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceWorkedSix.uncorrected_six_seed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SourceWorkedSix.uncorrected_six_source_coordinates [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SpecialCurve.log <==
'S4SpecialCurve.phase' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4SpecialCurve.phase_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4SpecialCurve.phase_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4SpecialCurve.phase_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4SpecialCurve.phases' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4SpecialCurve.phases_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4SpecialCurve.phases_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4SpecialCurve.phases_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4SpecialCurve.phases_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4SpecialCurve.rotation' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4SpecialCurve.rotation_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4SpecialCurve.rotation_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4SpecialCurve.rotation_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4SpecialCurve.rotation_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4SpecialCurve.curve' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4SpecialCurve.spectral_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4SpecialCurve.curve_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4SpecialCurve.curve_special_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4SpecialCurve.curve_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4SpecialCurve.exists_special_unitary_curve' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.phases_det._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.phases_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.phase_unitary._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.rotation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.curve [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.phases_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.phases_derivative [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.phase_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.rotation.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.phases [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.phase_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.curve_derivative [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.phases_det._simp_1_4 [propext, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.phase.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.rotation_det [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.phase_unitary._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.phases.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.curve_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.spectral_matrix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.rotation_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.exists_special_unitary_curve [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.rotation_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.curve.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.rotation_derivative [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.curve.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.rotation.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.phases_det [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.curve_special_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.phase_derivative [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.phase [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4SpecialCurve.phases.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/StoppedDiscardedBounds.log <==
'FinitePure.physicalSelectiveDiscardedChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.selective_discarded_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.selective_discarded_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.selective_discarded_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalSelectiveDiscardedChannel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.selective_discarded_preparation_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.selective_discarded_inversion_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.selective_discarded_transpose_query_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/StoppedPreparation.log <==
'FinitePure.outer_mulVec' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.inclusion_equiv_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.inclusion_equiv_conjugation' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.traceDummy_reindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dummy_input_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.padded_seed_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.traceDummy_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.padded_preparation_density' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.padded_seed_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummy_input_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.inclusion_equiv_left [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.traceDummy_sum [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummy_input_gram._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.inclusion_equiv_conjugation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.outer_mulVec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.traceDummy_reindex [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.inclusion_equiv_left._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.padded_preparation_density [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/StoppedPreparationBounds.log <==
'FinitePure.physicalStoppedPreparationChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.stopped_preparation_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.stopped_preparation_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.stopped_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.stopped_preparation_transpose_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.stopped_preparation_inversion_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.stopped_preparation_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalStoppedPreparationChannel [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/StoppedProcessingBounds.log <==
'FinitePure.stopped_processing_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.stopped_processing_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.stopped_processing_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.stopped_processing_transpose_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.stopped_processing_preparation_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.stopped_processing_inversion_query_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/StoppedProcessingProtocol.log <==
'FinitePure.StoppingProcessingWide' does not depend on any axioms
'FinitePure.stoppingProcessingWideDecidableEq' does not depend on any axioms
'FinitePure.StoppedProcessingAux' does not depend on any axioms
'FinitePure.stoppedProcessingAuxDecidableEq' does not depend on any axioms
'FinitePure.physicalStoppedProcessingChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.stopped_processing_word' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.stopped_processing_word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalStoppedProcessingChannel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.StoppingProcessingWide []
GENERATED_AUDIT FinitePure.stoppedProcessingAuxDecidableEq []
GENERATED_AUDIT FinitePure.StoppedProcessingAux []
GENERATED_AUDIT FinitePure.stopped_processing_word._proof_1_1 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.stoppingProcessingWideDecidableEq []



==> anc/lean/checks/StoppingChannel.log <==
'FinitePure.traceDummy' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dummyStateMap_density' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.traceDummy_state' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.padded_final_trajectory' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.selective_padding_channel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.selective_padding_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.selective_padding_channel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.traceDummy.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.traceDummy_state [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyStateMap_density [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.traceDummy [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.padded_final_trajectory [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.selective_padding_exists [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/StoppingTrajectory.log <==
'FinitePure.selectiveInstruments' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dummyEvolution' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.dummyEvolution_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.padded_step_state' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.padded_trajectory' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.padded_trajectory [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.StoppingTrajectory.0.FinitePure.History.match_1.splitter []
GENERATED_AUDIT _private.StoppingTrajectory.0.FinitePure.History.match_1.eq_2 []
GENERATED_AUDIT FinitePure.selectiveInstruments.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.StoppingTrajectory.0.FinitePure.History.match_1.eq_1 []
GENERATED_AUDIT FinitePure.padded_step_state._proof_1_5 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.dummyEvolution._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.StoppingTrajectory.0.FinitePure.dummyEvolution.match_1.splitter []
GENERATED_AUDIT FinitePure.dummyEvolution.match_1 []
GENERATED_AUDIT FinitePure.historyRoute.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.selectiveInstruments [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.trajectory.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyEvolution.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.padded_trajectory._proof_1_12 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.trajectory.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyEvolution.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.padded_trajectory._proof_1_11 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.selectiveInstruments.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.padded_step_state [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.historyRoute.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyEvolution [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.paddedInstruments.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyEvolution._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.trajectory.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyEvolution_normalized [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyEvolution.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.dummyEvolution._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.paddedInstruments.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.StoppingTrajectory.0.FinitePure.dummyEvolution.match_1.eq_1 []
GENERATED_AUDIT _private.StoppingTrajectory.0.FinitePure.dummyEvolution.match_1.eq_2 []



==> anc/lean/checks/SubspaceCompression.log <==
'Paper2SubspaceCompression.columnMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SubspaceCompression.columnMap_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SubspaceCompression.columnMap_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SubspaceCompression.columnMap_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SubspaceCompression.compression_irreducible' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SubspaceCompression.exists_irreducible_matrix_copy' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SubspaceCompression.columnMap._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SubspaceCompression.columnMap.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SubspaceCompression.exists_irreducible_matrix_copy [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SubspaceCompression.compression_irreducible [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SubspaceCompression.columnMap [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SubspaceCompression.columnMap_mem [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SubspaceCompression.columnMap._proof_2 [propext]
GENERATED_AUDIT Paper2SubspaceCompression.columnMap_injective [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SubspaceCompression.columnMap_range [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Symmetric.log <==
'Paper2Symmetric.Q' does not depend on any axioms
'Paper2Symmetric.Six' does not depend on any axioms
'Paper2Symmetric.c' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Symmetric.c_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Symmetric.c_squared' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Symmetric.sym' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Symmetric.sym_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Symmetric.sym_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Symmetric.sym_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Symmetric.swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Symmetric.sym_projector' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Symmetric.seedOne' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Symmetric.seedTwo' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Symmetric.seed_exchange' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Symmetric.seedOne_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2Symmetric.seedTwo_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Symmetric.swap [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Symmetric.seedOne_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Symmetric.seedTwo.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Symmetric.sym_projector [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Symmetric.sym_real [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Symmetric.sym_swap [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Symmetric.Q []
GENERATED_AUDIT _private.Symmetric.0.Paper2Symmetric.c_conj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Symmetric.sym.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Symmetric.seedOne.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Symmetric.sym._proof_1 [propext]
GENERATED_AUDIT Paper2Symmetric.seed_exchange [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Symmetric.c_real [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Symmetric.c_squared [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Symmetric.seedTwo_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Symmetric.sym_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Symmetric.seedOne [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Symmetric.Six []
GENERATED_AUDIT Paper2Symmetric.swap.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Symmetric.seedTwo [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Symmetric.sym [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2Symmetric.c [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SymmetricCommutant.log <==
'Paper2SymmetricCommutant.phase0' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCommutant.phase1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCommutant.cycle' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCommutant.rotation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCommutant.phase0_su' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCommutant.phase1_su' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCommutant.cycle_su' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCommutant.rotation_su' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCommutant.phase0_rep' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCommutant.phase1_rep' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCommutant.commutant_offdiagonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCommutant.cycle_rep' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCommutant.rotation_link' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCommutant.scalar_commutant' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.cycle.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.cycle_su [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.phase0_rep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SymmetricCommutant.0.Paper2SymmetricCommutant.c_conj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.cycle [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.commutant_offdiagonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.commutant_offdiagonal._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.phase1_rep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.phase1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.phase0 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.rotation.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.rotation._proof_1 [propext]
GENERATED_AUDIT Paper2SymmetricCommutant.rotation_link [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.rotation_su [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.phase0_su [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.scalar_commutant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.phase1_su [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.rotation._proof_3 [propext]
GENERATED_AUDIT Paper2SymmetricCommutant.rotation._proof_2 [propext]
GENERATED_AUDIT _private.SymmetricCommutant.0.Paper2SymmetricCommutant.scalar_from_weights [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.rotation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.cycle_rep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.phase1.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCommutant.phase0.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SymmetricCube.log <==
'Paper2SymmetricCube.Q' does not depend on any axioms
'Paper2SymmetricCube.Ten' does not depend on any axioms
'Paper2SymmetricCube.Triple' does not depend on any axioms
'Paper2SymmetricCube.r3' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCube.r3_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCube.r3_squared' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCube.count' does not depend on any axioms
'Paper2SymmetricCube.cube' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCube.cube_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCube.cube_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCube.cube_swap12' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCube.cube_swap23' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCube.tensorCube' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCube.repTen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCube.cube_projector_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.tensorCube [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.count []
GENERATED_AUDIT Paper2SymmetricCube.cube_real [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.count.eq_1 []
GENERATED_AUDIT Paper2SymmetricCube.r3_squared [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.repTen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.r3._proof_1 [propext]
GENERATED_AUDIT Paper2SymmetricCube.cube._proof_1 [propext]
GENERATED_AUDIT Paper2SymmetricCube.cube.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.Ten []
GENERATED_AUDIT Paper2SymmetricCube.cube_swap12 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.r3.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.cube [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.Triple []
GENERATED_AUDIT Paper2SymmetricCube.cube_swap23 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SymmetricCube.0.Paper2SymmetricCube.r3_conj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.cube_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SymmetricCube.0.Paper2SymmetricCube.d.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.Q []
GENERATED_AUDIT Paper2SymmetricCube.cube_projector_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.r3_real [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.r3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.SymmetricCube.0.Paper2SymmetricCube.d [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SymmetricCubeRep.log <==
'Paper2SymmetricCube.cube_projector_vector' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCube.cube_complete_on_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCube.transformed_cube_swap12' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCube.transformed_cube_swap23' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCube.cube_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCube.tensorCube_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCube.repTen_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCube.repTen_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricCube.repTen_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.tensorCube.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.repTen_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.cube_complete_on_symmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.cube_projector_vector [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.cube_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.transformed_cube_swap12 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.repTen_unitary._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.repTen_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.tensorCube_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.repTen.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.repTen_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.cube_projector_vector._simp_1_1 [propext]
GENERATED_AUDIT Paper2SymmetricCube.transformed_cube_swap23 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricCube.cube_complete_on_symmetric.match_1_1 []



==> anc/lean/checks/SymmetricInvariantSubspaces.log <==
'Paper2SymmetricInvariantSubspaces.commuting_projector_trivial' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2SymmetricInvariantSubspaces.invariant_embedding_projector' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2SymmetricInvariantSubspaces.invariant_embedding_dimension' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2SymmetricInvariantSubspaces.commuting_projector_trivial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricInvariantSubspaces.invariant_embedding_dimension [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricInvariantSubspaces.invariant_embedding_projector [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SymmetricIrreducible.log <==
'Paper2SymmetricIrreducible.invariant_submodule_trivial' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricIrreducible.invariant_submodule_trivial [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/SymmetricRepresentation.log <==
'Paper2SymmetricRepresentation.symRep_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricRepresentation.symRep_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricRepresentation.symRep_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricRepresentation.sym_map_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricRepresentation.symAdjoint_map_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricRepresentation.symRep_conjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2SymmetricRepresentation.symRep_two_sided_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricRepresentation.symRep_two_sided_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricRepresentation.symRep_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricRepresentation.symRep_conjugate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricRepresentation.symRep_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricRepresentation.symAdjoint_map_star [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricRepresentation.symRep_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2SymmetricRepresentation.sym_map_star [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TenCharacter.log <==
'Paper2TenCharacter.weights' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenCharacter.cube_diagonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenCharacter.repTen_diagonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenCharacter.witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenCharacter.witness_SU' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenCharacter.trace_ten_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenCharacter.trace_conjugate_ten_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenCharacter.traces_differ' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenCharacter.ten_not_equivalent_conjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCharacter.ten_not_equivalent_conjugate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCharacter.trace_conjugate_ten_witness [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCharacter.witness.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCharacter.weights [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCharacter.traces_differ [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCharacter.witness [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCharacter.repTen_diagonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCharacter.weights._proof_1 [propext]
GENERATED_AUDIT Paper2TenCharacter.witness_SU [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCharacter.cube_diagonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCharacter.trace_ten_witness [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCharacter.cube_diagonal._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCharacter.weights.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TenCommutant.log <==
'Paper2TenCommutant.commutant_offdiagonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenCommutant.scalar_commutant' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCommutant.commutant_offdiagonal._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCommutant.scalar_commutant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TenCommutant.0.Paper2TenCommutant.scalar_from_weights [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCommutant.commutant_offdiagonal [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TenDimensionSeparation.log <==
'Paper2TenDimensionSeparation.smaller_ten_intertwiner_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenDimensionSeparation.smaller_conjugate_ten_intertwiner_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2TenDimensionSeparation.adjoint_conjugate_ten_intertwiner_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TenDimensionSeparation.smaller_ten_intertwiner_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenDimensionSeparation.smaller_conjugate_ten_intertwiner_zero [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TenDimensionSeparation.adjoint_conjugate_ten_intertwiner_zero [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/TenIrreducible.log <==
'Paper2TenIrreducible.invariant_submodule_trivial' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenIrreducible.conjugate_invariant_submodule_trivial' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenIrreducible.invariant_submodule_trivial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenIrreducible.conjugate_invariant_submodule_trivial [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TenSeedExclusion.log <==
'Paper2TenSeedExclusion.ten_from_conjugate_three_six_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenSeedExclusion.ten_bar_six_seed_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenSeedExclusion.tenBarSix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenSeedExclusion.ten_bar_six_family_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenSeedExclusion.ten_from_conjugate_three_six_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenSeedExclusion.tenBarSix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenSeedExclusion.ten_bar_six_family_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenSeedExclusion.tenBarSix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenSeedExclusion.ten_bar_six_seed_zero [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TenSeparation.log <==
'Paper2TenSeparation.repTen_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenSeparation.repTen_conjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenSeparation.conjugate_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenSeparation.ten_conjugate_intertwiner_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenSeparation.conjugate_ten_intertwiner_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenSeparation.repTen_conjugate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenSeparation.repTen_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenSeparation.ten_conjugate_intertwiner_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenSeparation.conjugate_ten_intertwiner_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenSeparation.conjugate_unitary [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TenWeights.log <==
'Paper2TenCommutant.ten_phase0' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenCommutant.ten_phase1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenCommutant.cycleCoords' depends on axioms: [propext]
'Paper2TenCommutant.cycleTen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenCommutant.cycle_cube' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenCommutant.ten_cycle' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenCommutant.rotation_link03' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenCommutant.rotation_link05' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TenCommutant.rotation_link49' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCommutant.rotation_link49 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCommutant.cycleCoords.eq_1 [propext]
GENERATED_AUDIT Paper2TenCommutant.ten_phase0 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCommutant.rotation_link05 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCommutant.rotation_link03 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCommutant.cycleCoords._proof_1 [propext]
GENERATED_AUDIT Paper2TenCommutant.ten_phase1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCommutant.ten_cycle [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCommutant.cycleTen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCommutant.cycleCoords [propext]
GENERATED_AUDIT Paper2TenCommutant.cycle_cube [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TenCommutant.cycleTen.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TensorBlockDecomposition.log <==
'Paper2TensorBlockDecomposition.matrixVectorMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorBlockDecomposition.TensorBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorBlockDecomposition.block_of_joint_irreducible' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorBlockDecomposition.orthogonal_tensor_block_decomposition' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.rightDim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.block_of_joint_irreducible [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.rightAction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.leftIntertwines [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.orthogonal_tensor_block_decomposition [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.recOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.leftAction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.embedding [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.leftIrreducible [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.leftPos [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.leftUnitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.matrixVectorMap._proof_2 [propext]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock._sizeOf_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.image [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock._sizeOf_inst [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.ctorIdx [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.rightIrreducible [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.mk.noConfusion [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.matrixVectorMap [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.mk.inj [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.casesOn [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.mk [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.mk._flat_ctor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.leftDim [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.mk.sizeOf_spec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.mk.injEq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.noConfusionType [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.rightIntertwines [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.rightUnitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.rightPos [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.matrixVectorMap._proof_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TensorBlockRepresentations.log <==
'Paper2TensorBlockDecomposition.left_tensor_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorBlockDecomposition.right_tensor_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorBlockDecomposition.embedding_left_cancel' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorBlockDecomposition.TensorBlock.left_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorBlockDecomposition.TensorBlock.right_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorBlockDecomposition.TensorBlock.left_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorBlockDecomposition.TensorBlock.right_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorBlockDecomposition.TensorBlock.leftRepresentation' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2TensorBlockDecomposition.TensorBlock.rightRepresentation' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2TensorBlockDecomposition.product_representation_decomposition' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.leftRepresentation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.embedding_left_cancel._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.right_tensor_injective [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.rightRepresentation._proof_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.left_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.product_representation_decomposition [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.embedding_left_cancel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.leftRepresentation._proof_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.left_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.left_tensor_injective [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.rightRepresentation._proof_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.leftRepresentation._proof_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.right_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.rightRepresentation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorBlockDecomposition.TensorBlock.right_mul [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TensorHom.log <==
'Paper2TensorHom.reshape' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorHom.unreshape' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorHom.unreshape_reshape' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorHom.reshape_unreshape' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorHom.reshape_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorHom.reshape_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorHom.reshape_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorHom.reshape_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorHom.reshaped_intertwining_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHom.reshape_right [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHom.reshape_injective [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHom.unreshape [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHom.reshape_left [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHom.reshaped_intertwining_iff [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHom.reshaped_intertwining_iff._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHom.reshape_unreshape [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHom.reshape.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHom.unreshape_reshape [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHom.reshape_linear [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHom.reshape [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TensorHomMultiplicity.log <==
'Paper2TensorHomMultiplicity.reshapeSeedEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorHomMultiplicity.reciprocal_hom_dimension' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorHomMultiplicity.adjointSeedEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorHomMultiplicity.adjointSeedRealEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorHomMultiplicity.adjoint_hom_dimension' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.reshapeSeedEquiv._proof_10 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjointSeedEquiv._proof_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjointSeedEquiv._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjointSeedEquiv._proof_7 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjointSeedRealEquiv._proof_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjointSeedRealEquiv._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjointSeedRealEquiv._proof_5 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjointSeedEquiv._proof_10 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.reshapeSeedEquiv [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjointSeedRealEquiv [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjointSeedEquiv._proof_5 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjointSeedEquiv._proof_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjointSeedEquiv._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjointSeedEquiv.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.reshapeSeedEquiv._proof_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjoint_hom_dimension [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.reshapeSeedEquiv._proof_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.reshapeSeedEquiv._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.reciprocal_hom_dimension [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.reshapeSeedEquiv._proof_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.reshapeSeedEquiv._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjointSeedEquiv [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjointSeedEquiv._proof_9 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjointSeedEquiv._proof_8 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjointSeedRealEquiv._proof_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.reshapeSeedEquiv._proof_7 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.reshapeSeedEquiv._proof_9 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.reshapeSeedEquiv._proof_8 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjointSeedEquiv._proof_6 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.reshapeSeedEquiv._proof_5 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjointSeedRealEquiv._proof_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorHomMultiplicity.adjointSeedRealEquiv._proof_2 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TensorPorts.log <==
'S4TensorPorts.routeMatrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4TensorPorts.routeMatrix_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4TensorPorts.routeMatrix_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4TensorPorts.routeMatrix_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4TensorPorts.routeMatrix_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4TensorPorts.portQuery' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4TensorPorts.portQuery_routing' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4TensorPorts.portWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4TensorPorts.portWord_eq_routed' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4TensorPorts.portWord_normal_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4TensorPorts.port_compiled_gates_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.routeMatrix_adjoint._simp_1_3 [propext]
GENERATED_AUDIT S4TensorPorts.portWord_eq_routed [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.portWord.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.portWord.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.portQuery_routing [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.portWord [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.portQuery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.port_compiled_gates_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.portWord._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.routeMatrix_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.portWord.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TensorPorts.0.S4TensorPorts.portWord.match_1.eq_1 []
GENERATED_AUDIT S4TensorPorts.routeMatrix_isometry._simp_1_2 [propext, Quot.sound]
GENERATED_AUDIT S4TensorPorts.portWord._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.portWord_normal_form [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.routeMatrix_adjoint._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.routeMatrix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.portWord.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.portQuery.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.portWord._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.portWord.match_1 []
GENERATED_AUDIT _private.TensorPorts.0.S4TensorPorts.portWord.match_1.eq_2 []
GENERATED_AUDIT _private.TensorPorts.0.S4TensorPorts.portWord.match_1.splitter []
GENERATED_AUDIT S4TensorPorts.routeMatrix_right [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.routeMatrix_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.routeMatrix_left._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.routeMatrix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4TensorPorts.routeMatrix_left [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TensorProductCommutant.log <==
'Paper2TensorProductCommutant.slice' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorProductCommutant.slice_commutes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorProductCommutant.left_scalar_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TensorProductCommutant.scalar_commutant' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorProductCommutant.scalar_commutant._simp_1_1 [propext]
GENERATED_AUDIT Paper2TensorProductCommutant.scalar_commutant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorProductCommutant.slice_commutes [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorProductCommutant.slice [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorProductCommutant.slice.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorProductCommutant.left_scalar_factor [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TensorProductIrreducible.log <==
'Paper2TensorProductIrreducible.invariant_submodule_trivial' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TensorProductIrreducible.invariant_submodule_trivial._simp_1_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TensorProductIrreducible.invariant_submodule_trivial [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ThreeFifteenComplement.log <==
'Paper2ThreeFifteenComplement.Carrier' does not depend on any axioms
'Paper2ThreeFifteenComplement.Eight' does not depend on any axioms
'Paper2ThreeFifteenComplement.Ten' does not depend on any axioms
'Paper2ThreeFifteenComplement.Eighteen' does not depend on any axioms
'Paper2ThreeFifteenComplement.TwentySeven' does not depend on any axioms
'Paper2ThreeFifteenComplement.eight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.eight_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.eight_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.action_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.ten_eight_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.eight_ten_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.firstEighteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.firstEighteen_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.coordinateEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.coordinates_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.coordinates_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.standardEighteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.standardTwentySeven' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.standard_grams' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.standard_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.actual_complement_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.cgTwentySeven' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.twentyseven_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.eighteen_twentyseven_orthogonal' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2ThreeFifteenComplement.eighteen_twentyseven_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.eight_twentyseven_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.ten_twentyseven_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.eight_ten_twentyseven_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.projectorTwentySeven' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.projectorTwentySeven_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.projectorTwentySeven_hermitian' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.projectorTwentySeven_idempotent' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2ThreeFifteenComplement.twentyseven_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.cgAll' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.cgAll_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenComplement.cgAll_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.twentyseven_coordinates._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.firstEighteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.action_unitary._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.cgAll [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.firstEighteen_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.coordinateEquiv._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.Carrier []
GENERATED_AUDIT Paper2ThreeFifteenComplement.standardTwentySeven [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.cgAll_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.cgAll.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.Eighteen []
GENERATED_AUDIT Paper2ThreeFifteenComplement.eight_ten_twentyseven_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.standard_grams [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.ten_eight_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.eight_ten_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.eight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.Ten []
GENERATED_AUDIT Paper2ThreeFifteenComplement.action_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.eight_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.twentyseven_coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.Eight []
GENERATED_AUDIT Paper2ThreeFifteenComplement.projectorTwentySeven_eq._abel_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.projectorTwentySeven_hermitian [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.standard_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.coordinateEquiv [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.cgAll_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.standardEighteen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.ten_twentyseven_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.coordinates [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.projectorTwentySeven_eq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.projectorTwentySeven [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.twentyseven_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.TwentySeven []
GENERATED_AUDIT Paper2ThreeFifteenComplement.coordinates.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.cgTwentySeven [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.coordinates_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.eight_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.coordinates_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.eighteen_twentyseven_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.firstEighteen.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.eighteen_twentyseven_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.eight_twentyseven_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.actual_complement_exists [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.projectorTwentySeven.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenComplement.projectorTwentySeven_idempotent [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ThreeFifteenSeedExclusion.log <==
'Paper2ThreeFifteenSeedExclusion.smaller_twentyseven_intertwiner_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2ThreeFifteenSeedExclusion.right_three_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenSeedExclusion.reshaped_seed_supported_in_eight' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2ThreeFifteenSeedExclusion.actual_seed_supported_in_eight' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2ThreeFifteenSeedExclusion.actual_seed_projection' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenSeedExclusion.actual_family_projection' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenSeedExclusion.actual_unwanted_branches_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenSeedExclusion.actual_seed_supported_in_eight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenSeedExclusion.smaller_twentyseven_intertwiner_zero [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenSeedExclusion.reshaped_seed_supported_in_eight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenSeedExclusion.right_three_unitary._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenSeedExclusion.right_three_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenSeedExclusion.actual_family_projection [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenSeedExclusion.actual_unwanted_branches_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenSeedExclusion.actual_seed_projection [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.ThreeFifteenSeedExclusion.0.Paper2ThreeFifteenSeedExclusion.projection_zero [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenSeedExclusion.actual_family_projection._simp_1_1 [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/ThreeFifteenTen.log <==
'Paper2ThreeFifteenTen.Quad' does not depend on any axioms
'Paper2ThreeFifteenTen.Canon' does not depend on any axioms
'Paper2ThreeFifteenTen.Carrier' does not depend on any axioms
'Paper2ThreeFifteenTen.shuffle' does not depend on any axioms
'Paper2ThreeFifteenTen.canonicalLift' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.rawLift' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.rawTen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.quadAction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.canonAction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.canonicalLift_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.rawLift_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.rawTen_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.action_shuffle' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.canonicalLift_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.rawLift_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.rawTen_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.rawTen_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.rawTen_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.rawTen_traceless' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.lift' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.ten' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.action' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.lift_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.lift_ten' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.ten_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.lift_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeFifteenTen.ten_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.lift.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.quadAction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.canonicalLift [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.rawTen.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.canonAction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.shuffle []
GENERATED_AUDIT Paper2ThreeFifteenTen.shuffle._proof_1 []
GENERATED_AUDIT Paper2ThreeFifteenTen.shuffle.eq_1 []
GENERATED_AUDIT Paper2ThreeFifteenTen.canonAction.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.rawLift_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.Carrier []
GENERATED_AUDIT Paper2ThreeFifteenTen.lift_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.action_shuffle [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.canonicalLift_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.rawTen [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.action [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.rawTen_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.action.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.lift [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.quadAction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.canonicalLift_intertwining._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.lift_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.rawLift_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.ten_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.rawTen_symmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.Canon []
GENERATED_AUDIT Paper2ThreeFifteenTen.Quad []
GENERATED_AUDIT Paper2ThreeFifteenTen.lift_ten [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.ten [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.canonicalLift.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.rawLift [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.rawTen_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.ten_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.rawTen_traceless [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.shuffle._proof_2 []
GENERATED_AUDIT Paper2ThreeFifteenTen.canonicalLift_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.lift_intertwining._simp_1_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.lift_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.ten_intertwining._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.rawLift.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.ten.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.canonicalLift_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.rawTen_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeFifteenTen.lift_ten._simp_1_3 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ThreeSixDecomposition.log <==
'Paper2ThreeSixDecomposition.Six' does not depend on any axioms
'Paper2ThreeSixDecomposition.Eight' does not depend on any axioms
'Paper2ThreeSixDecomposition.Carrier' does not depend on any axioms
'Paper2ThreeSixDecomposition.lift' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.ten' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.eight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.action' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.lift_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.lift_cube' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.ten_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.lift_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.ten_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.eight_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.eight_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.ten_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.ten_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.ten_eight_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.eight_ten_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.cg' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.cg_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.cg_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.eight_ten_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.cg_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixDecomposition.action_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.lift_gram._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.lift_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.Carrier []
GENERATED_AUDIT Paper2ThreeSixDecomposition.lift.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.cg.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.Eight []
GENERATED_AUDIT Paper2ThreeSixDecomposition.ten.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.cg_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.ten_intertwining._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.eight_ten_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.eight_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.Six []
GENERATED_AUDIT Paper2ThreeSixDecomposition.ten_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.ten_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.eight_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.lift_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.ten_eight_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.eight.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.ten [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.lift_cube [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.ten_real [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.cg [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.action.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.cg_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.lift [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.ten_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.lift_cube._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.lift_cube._simp_1_4 [propext]
GENERATED_AUDIT Paper2ThreeSixDecomposition.action_decomposition [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.lift_intertwining._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.eight_ten_orthogonal [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.eight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.cg_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixDecomposition.action [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ThreeSixExclusion.log <==
'Paper2ThreeSixExclusion.conjugate_ten_from_three_six_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixExclusion.action_unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixExclusion.three_six_from_conjugate_ten_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixExclusion.action_unitary._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixExclusion.three_six_from_conjugate_ten_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixExclusion.action_unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixExclusion.conjugate_ten_from_three_six_zero [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/ThreeSixSeparation.log <==
'Paper2ThreeSixSeparation.phase0_conjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixSeparation.phase1_conjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixSeparation.support' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixSeparation.zero_intertwiner' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2ThreeSixSeparation.zero_reverse_intertwiner' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixSeparation.support._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixSeparation.support [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixSeparation.phase1_conjugate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.ThreeSixSeparation.0.Paper2ThreeSixSeparation.weights_zero [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2ThreeSixSeparation.zero_reverse_intertwiner [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixSeparation.zero_intertwiner [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2ThreeSixSeparation.phase0_conjugate [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TraceRepresentativeUniqueness.log <==
'Paper2TraceRepresentativeUniqueness.tracePairing' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TraceRepresentativeUniqueness.trace_zero_and_directions_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2TraceRepresentativeUniqueness.annihilator_is_scalar' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TraceRepresentativeUniqueness.representatives_differ_by_scalar' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2TraceRepresentativeUniqueness.hermitian_representatives_differ_by_real_scalar' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2TraceRepresentativeUniqueness.trace_budget_fixes_representative' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TraceRepresentativeUniqueness.tracePairing [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TraceRepresentativeUniqueness.hermitian_representatives_differ_by_real_scalar [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TraceRepresentativeUniqueness.hermitian_representatives_differ_by_real_scalar._simp_1_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TraceRepresentativeUniqueness.tracePairing._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TraceRepresentativeUniqueness.trace_zero_and_directions_zero [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TraceRepresentativeUniqueness.trace_budget_fixes_representative [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TraceRepresentativeUniqueness.tracePairing._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TraceRepresentativeUniqueness.tracePairing.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TraceRepresentativeUniqueness.representatives_differ_by_scalar [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TraceRepresentativeUniqueness.annihilator_is_scalar [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TreeBounds.log <==
'FinitePure.physicalTreeChannel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.tree_mixed_channel_compilation' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.tree_transpose_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.tree_inversion_query_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.tree_preparation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.physicalTreeChannel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.tree_preparation_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.tree_inversion_query_bound [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.tree_mixed_channel_compilation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.tree_transpose_query_bound [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TreeLayer.log <==
'FinitePure.OracleTree.evaluate_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.pendingValue' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.pendingValue_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.frontier_pending_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.nodeInstrument_semantics' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.haltedInstrument_semantics' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.stateQuery' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.layer_semantics' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.pendingBudget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.frontier_pending_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.nodeInstrument_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.haltedInstrument_target' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.layer_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.haltedInstrument_semantics [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.evaluate.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.pendingValue_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.pendingValue.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontier_pending_value.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.evaluate.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeLayer.0.FinitePure.OracleTree.stateQuery.match_1.splitter [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TreeLayer.0.FinitePure.OracleTree.frontier_pending_value.match_1.eq_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.evaluate.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.stateQuery.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeInstrument_budget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontier_pending_budget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.stateQuery.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeLayer.0.FinitePure.OracleTree.evaluate.match_1.splitter [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.layer_budget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.pendingValue [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeLayer.0.FinitePure.OracleTree.evaluate.match_1.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeLayer.0.FinitePure.OracleTree.pendingValue.match_1.eq_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.haltLabel.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.pendingBudget.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.labelTarget.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeLayer.0.FinitePure.OracleTree.labelTarget.match_1.eq_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeInstrument_semantics [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontier_pending_value [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.pendingValue.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeLayer.0.FinitePure.OracleTree.evaluate.match_1.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.pendingValue.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeLayer.0.FinitePure.OracleTree.stateQuery.match_1.eq_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TreeLayer.0.FinitePure.OracleTree.frontier_pending_value.match_1.splitter [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TreeLayer.0.FinitePure.OracleTree.frontier_pending_value.match_1.eq_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.evaluate.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.stateQuery [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeLayer.0.FinitePure.OracleTree.labelTarget.match_1.eq_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TreeLayer.0.FinitePure.OracleTree.labelTarget.match_1.splitter [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.pendingBudget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.stateQuery.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeLayer.0.FinitePure.OracleTree.pendingValue.match_1.splitter [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TreeLayer.0.FinitePure.OracleTree.evaluate.match_1.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeLayer.0.FinitePure.OracleTree.pendingValue.match_1.eq_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.labelTarget.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.pendingBudget.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.layer_semantics [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.evaluate_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeLayer.0.FinitePure.OracleTree.stateQuery.match_1.eq_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.haltedInstrument_target [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TreeNodes.log <==
'FinitePure.OracleTree.Nodes' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.nodesFintype' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.nodesDecidableEq' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.rootNode' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.nodeTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.nodeTree_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.rootFrontierTarget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.rootFrontierTarget_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.nodeFrontierTarget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.nodeFrontierTarget_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.Label' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.frontierLabel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.haltLabel' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.labelTarget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.nodeInstrument' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.nodeInstrument_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeFrontierTarget.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeNodes.0.FinitePure.OracleTree.nodeTree.match_1.eq_5 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodesDecidableEq [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeFrontierTarget.eq_5 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeFrontierTarget.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodesDecidableEq._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeFrontierTarget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeNodes.0.FinitePure.OracleTree.nodeTree.match_1.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodesFintype._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeFrontierTarget.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeNodes.0.FinitePure.OracleTree.nodeFrontierTarget.match_1.eq_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.Nodes._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeNodes.0.FinitePure.OracleTree.nodeFrontierTarget.match_1.splitter [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeTree_root [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.Label [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeNodes.0.FinitePure.OracleTree.nodeTree.match_1.splitter [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.Nodes._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeNodes.0.FinitePure.OracleTree.rootFrontierTarget.match_1.splitter [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.instrument.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeNodes.0.FinitePure.OracleTree.nodeTree.match_1.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeNodes.0.FinitePure.OracleTree.rootFrontierTarget.match_1.eq_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeInstrument_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeNodes.0.FinitePure.OracleTree.nodeFrontierTarget.match_1.eq_4 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.rootFrontierTarget_value [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeFrontierTarget._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.Nodes [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeInstrument [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.Nodes.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeFrontierTarget._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.rootFrontierTarget._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeTree._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeTree.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeFrontierTarget.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.rootFrontierTarget.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.haltLabel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeNodes.0.FinitePure.OracleTree.nodeFrontierTarget.match_1.eq_5 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeTree.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.rootFrontierTarget.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodesFintype._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodesFintype._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodesFintype [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeFrontierTarget.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeNodes.0.FinitePure.OracleTree.nodeFrontierTarget.match_1.eq_3 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodesFintype._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodesFintype._proof_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierLabel [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeFrontierTarget.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeTree.eq_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.rootNode [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeFrontierTarget._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.rootFrontierTarget._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeTree._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeNodes.0.FinitePure.OracleTree.rootFrontierTarget.match_1.eq_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TreeNodes.0.FinitePure.OracleTree.nodeTree.match_1.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeInstrument.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodesDecidableEq._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeNodes.0.FinitePure.OracleTree.nodeFrontierTarget.match_1.eq_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeFrontierTarget_value [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeTree._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.rootFrontierTarget._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.labelTarget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodesDecidableEq._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeTree.eq_5 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeTree.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.rootFrontierTarget.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.labelTarget.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.rootFrontierTarget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeTree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierLabel._proof_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeNodes.0.FinitePure.OracleTree.rootFrontierTarget.match_1.eq_3 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TreeNodes.0.FinitePure.OracleTree.nodeTree.match_1.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.rootFrontierTarget.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeTree.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.nodeTree.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.rootFrontierTarget.eq_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.Nodes._f [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TreeQueryPorts.log <==
'FinitePure.OracleTree.scheduledActive' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.scheduled_selective_instruments' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.query_slot_compilation' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.constantProcessorKraus' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.constantProcessor_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.constantProcessor_trajectory' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.scheduled_selective_instruments [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.constantProcessor_trajectory [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.constantProcessor_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.query_slot_compilation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.scheduledActive [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.constantProcessorKraus [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.constantProcessorKraus.match_1 []



==> anc/lean/checks/TreeSlots.log <==
'FinitePure.OracleTree.historyNode' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.scheduledKraus' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.scheduledKraus_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.scheduledInstruments' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.scheduledTrajectory' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.scheduled_remaining_semantics' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.scheduled_remaining_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.scheduled_channel_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.scheduledKraus [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.scheduledTrajectory [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.scheduled_remaining_budget._proof_1_4 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.scheduled_remaining_semantics [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.historyNode.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeSlots.0.FinitePure.OracleTree.historyNode.match_1.eq_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.historyNode.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeSlots.0.FinitePure.OracleTree.historyNode.match_1.eq_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.scheduledKraus_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.scheduled_channel_exact [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.historyNode.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.scheduledKraus.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.scheduled_remaining_budget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.scheduledInstruments [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.historyNode [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.scheduled_channel_exact._proof_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeSlots.0.FinitePure.OracleTree.historyNode.match_1.splitter [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/TreeSynchronization.log <==
'FinitePure.OracleTree.synchronizedEvaluate' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.synchronizedEvaluate_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.frontierFinKraus' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.frontierFin_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.synchronizedTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.synchronizedTree_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.synchronizedTree_evaluate' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.OracleTree.synchronizedTree_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedEvaluate_exact [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedTree.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierFin_complete [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedEvaluate.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedEvaluate.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedTree_evaluate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedEvaluate._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedTree_exact [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedTree._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedTree [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeSynchronization.0.FinitePure.OracleTree.synchronizedEvaluate.match_3.eq_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedEvaluate.match_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierFinKraus [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeSynchronization.0.FinitePure.OracleTree.synchronizedEvaluate.match_3.eq_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TreeSynchronization.0.FinitePure.OracleTree.synchronizedEvaluate.match_1.eq_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedEvaluate.match_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedEvaluate_exact._proof_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedEvaluate_exact._proof_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedEvaluate.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeSynchronization.0.FinitePure.OracleTree.synchronizedEvaluate.match_1.splitter [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedTree_budget [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeSynchronization.0.FinitePure.OracleTree.synchronizedEvaluate.match_3.splitter [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedEvaluate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedTree._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TreeSynchronization.0.FinitePure.OracleTree.synchronizedEvaluate.match_1.eq_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedEvaluate._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedTree._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.frontierFinKraus.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.OracleTree.synchronizedEvaluate._sunfold [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TwentySeven.log <==
'Paper2TwentySeven.eight_extraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySeven.ten_extraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySeven.projector_commutes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySeven.rep' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySeven.intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySeven.unitary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySeven.unitary_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySeven.action_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySeven.action_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySeven.rep_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySeven.rep_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySeven.blocks' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySeven.cg_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySeven.action_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySeven.ten_extraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySeven.eight_extraction [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySeven.unitary_right [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySeven.rep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySeven.action_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySeven.unitary [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySeven.rep.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySeven.blocks.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySeven.cg_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySeven.projector_commutes [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySeven.rep_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySeven.blocks [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySeven.action_decomposition [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySeven.rep_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySeven.intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySeven.action_mul [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TwentySevenCommutant.log <==
'Paper2TwentySevenCommutant.scalar_commutant' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenCommutant.scalar_commutant [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TwentySevenComplexRep.log <==
'Paper2TwentySevenComplexRep.extension_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenComplexRep.extension_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenComplexRep.extension_SU' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenComplexRep.compressedExtension' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenComplexRep.extension_intertwining' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenComplexRep.compressed_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenComplexRep.compressed_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenComplexRep.compressed_SU' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenComplexRep.extension_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenComplexRep.compressed_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenComplexRep.extension_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenComplexRep.compressedExtension [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenComplexRep.compressedExtension.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenComplexRep.extension_SU [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenComplexRep.extension_intertwining [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenComplexRep.compressed_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenComplexRep.compressed_SU [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenComplexRep.extension_intertwining._simp_1_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TwentySevenCycleWeights.log <==
'Paper2TwentySevenWeights.cycle_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenWeights.cycle_rep' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_22 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_16 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_24 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_26 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_19 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_10 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.cycle_raw [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_11 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_23 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_6 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_18 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_14 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_25 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_17 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_9 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.cycle_rep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_20 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.cycle_rep._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_0 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_13 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_4 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_8 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_15 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_5 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_12 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_7 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_21 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenCycleWeights.0.Paper2TwentySevenWeights.cycle_column_3 [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/TwentySevenHighestWeight.log <==
'Paper2TwentySevenHighestWeight.highest' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenHighestWeight.highest_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenHighestWeight.highest_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenHighestWeight.coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenHighestWeight.actual_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenHighestWeight.coordinate_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenHighestWeight.extension_highest_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenHighestWeight.upper_fixes' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenHighestWeight.coroot1_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenHighestWeight.coroot2_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenHighestWeight.line_transfer' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenHighestWeight.HasHighestWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenHighestWeight.highest_weight_two_two' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenHighestWeight.extension_highest_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenHighestWeight.coordinate.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenHighestWeight.actual_coordinate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenHighestWeight.coroot1_weight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenHighestWeight.coordinate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenHighestWeight.highest_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenHighestWeight.highest [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenHighestWeight.highest.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenHighestWeight.highest_nonzero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenHighestWeight.HasHighestWeight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenHighestWeight.highest._proof_1 [propext]
GENERATED_AUDIT Paper2TwentySevenHighestWeight.highest_weight_two_two [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenHighestWeight.coordinate_nonzero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenHighestWeight.coroot2_weight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenHighestWeight.line_transfer [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenHighestWeight.upper_fixes [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TwentySevenIrreducible.log <==
'Paper2TwentySevenIrreducible.actual_scalar_commutant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenIrreducible.invariant_submodule_trivial' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenIrreducible.complex_invariant_submodule_trivial' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TwentySevenIrreducible.actual_scalar_commutant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenIrreducible.complex_invariant_submodule_trivial [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenIrreducible.invariant_submodule_trivial [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TwentySevenLinearCertificate.log <==
'Paper2TwentySevenLinearCertificate.scalar_commutant' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_19_12 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_12_26 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_9_22 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_15_10 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_4_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h1_0_26 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_0_7 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h1_0_20 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_15_20 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_12_19 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_9_18 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TwentySevenLinearCertificate.scalar_commutant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_13_24 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h1_2_13 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_5_8 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h1_1_8 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_3_4 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_20_23 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h1_0_3 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_1_3 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_2_5 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_18_17 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_17_9 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h1_2_14 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h1_1_11 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h1_0_25 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_14_9 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_11_21 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h1_2_17 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_1_0 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h1_0_10 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_4_6 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_20_13 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_18_14 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_0_4 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h1_0_0 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h1_0_19 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_19_19 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h1_2_23 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_10_23 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h1_6_8 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_17_25 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_19_26 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.cycleTable.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_14_25 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_13_15 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_3_7 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h1_0_9 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_12_12 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h1_0_12 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_16_11 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenLinearCertificate.0.Paper2TwentySevenLinearCertificate.h0_10_13 [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/TwentySevenOffWeight.log <==
'Paper2TwentySevenCommutant.allowed' depends on axioms: [propext]
'Paper2TwentySevenCommutant.offweight' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenCommutant.allowed [propext]
GENERATED_AUDIT Paper2TwentySevenCommutant.offweight._simp_1_3 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenCommutant.allowed.eq_1 [propext]
GENERATED_AUDIT Paper2TwentySevenCommutant.offweight [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TwentySevenOffWeight.0.Paper2TwentySevenCommutant.scalar_from_weights [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TwentySevenCommutant.allowed._proof_1 [propext]



==> anc/lean/checks/TwentySevenPermutationAction.log <==
'Paper2TwentySevenPermutationAction.next' depends on axioms: [propext]
'Paper2TwentySevenPermutationAction.cycle_mul_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenPermutationAction.cycle_mul_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenPermutationAction.next.eq_1 [propext]
GENERATED_AUDIT Paper2TwentySevenPermutationAction.next._proof_1 [propext]
GENERATED_AUDIT Paper2TwentySevenPermutationAction.next [propext]



==> anc/lean/checks/TwentySevenPhaseWeights.log <==
'Paper2TwentySevenWeights.phase0_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenWeights.phase0_rep' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenWeights.phase1_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenWeights.phase1_rep' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.weights1.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.phase0_rep._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TwentySevenPhaseWeights.0.Paper2TwentySevenWeights.diagonal_action [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.weights0.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.phase0_raw [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.phase1_rep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.phase0_rep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.phase1_rep._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.phase1_raw [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TwentySevenPolynomialShapes.log <==
'Paper2TwentySevenComplexRep.Q' does not depend on any axioms
'Paper2TwentySevenComplexRep.extension' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenComplexRep.extension_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenComplexRep.transformed_fundamental_symmetric' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2TwentySevenComplexRep.transformed_dual_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenComplexRep.transformed_traceless' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenComplexRep.transformed_traceless.match_1_1 []
GENERATED_AUDIT Paper2TwentySevenComplexRep.Q []
GENERATED_AUDIT Paper2TwentySevenComplexRep.extension_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenComplexRep.transformed_dual_symmetric.match_1_1 []
GENERATED_AUDIT Paper2TwentySevenComplexRep.transformed_fundamental_symmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenComplexRep.transformed_traceless._simp_1_3 [propext, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenComplexRep.transformed_dual_symmetric [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenComplexRep.extension.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenComplexRep.transformed_traceless [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenComplexRep.transformed_fundamental_symmetric.match_1_1 []
GENERATED_AUDIT Paper2TwentySevenComplexRep.extension [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenComplexRep.transformed_traceless._simp_1_4 [propext]



==> anc/lean/checks/TwentySevenRotationAction.log <==
'Paper2TwentySevenRotationAction.rotationImage' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenRotationAction.rotation_mul_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TwentySevenRotationAction.0.Paper2TwentySevenRotationAction.rotation_row_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage._proof_5 [propext]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage._proof_1 [propext]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage._proof_19 [propext]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage._proof_4 [propext]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage._proof_3 [propext]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage._proof_2 [propext]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage._proof_13 [propext]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage._proof_10 [propext]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage._proof_9 [propext]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage._proof_8 [propext]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage._proof_15 [propext]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage._proof_6 [propext]
GENERATED_AUDIT _private.TwentySevenRotationAction.0.Paper2TwentySevenRotationAction.rotation_row_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage._proof_17 [propext]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage._proof_18 [propext]
GENERATED_AUDIT _private.TwentySevenRotationAction.0.Paper2TwentySevenRotationAction.rotation_row_0 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage._proof_16 [propext]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage._proof_14 [propext]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage._proof_11 [propext]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage._proof_12 [propext]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotation_mul_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenRotationAction.rotationImage._proof_7 [propext]



==> anc/lean/checks/TwentySevenSparseRotation.log <==
'Paper2TwentySevenSparseRotation.rotation_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenSparseRotation.rotation_rep' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0221 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0011 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_0 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1211 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0201 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_18 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_24 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_18 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_3 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0100 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_11 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_8 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2111 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2222 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_0 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_6 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2000 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_8 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_11 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_10 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0220 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1222 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2202 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_7 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2112 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2200 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_20 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_10 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_3 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2220 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_12 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TwentySevenSparseRotation.rotation_raw [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0002 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_17 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_22 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2110 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_13 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0021 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1002 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_10 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1202 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1102 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2122 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_5 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0000 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2100 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0200 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_13 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2210 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1110 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_25 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0012 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_20 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2012 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_14 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0020 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2102 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_26 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0111 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2022 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1000 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0212 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2121 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_21 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_15 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0102 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_25 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_3 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1101 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0202 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_7 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_6 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2001 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_24 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_12 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_22 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_17 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2120 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_6 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_5 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_21 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_15 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0120 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1200 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0112 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2211 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1201 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1120 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_7 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1212 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_18 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_9 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_5 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_19 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TwentySevenSparseRotation.rotation_rep [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2201 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1020 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT Paper2TwentySevenSparseRotation.rotation_rep._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2010 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0122 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2101 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_16 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2020 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0210 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2002 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_15 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1220 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_19 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2212 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1210 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_1 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_21 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_25 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_19 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_23 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1122 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1121 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_23 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1021 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2221 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_26 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1111 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_2 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_26 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2011 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_23 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0211 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_2021 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1221 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_17 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1011 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_11 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_22 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0101 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_12 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0001 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1010 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0121 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1112 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_13 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1100 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_0 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0010 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_20 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_8 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_14 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1022 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_4 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_4 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0222 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_16 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_9 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_4 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1001 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_24 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.right_at_14 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_1012 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0110 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.row_at_0022 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.column_16 [propext,
 Classical.choice,
 Quot.sound]
GENERATED_AUDIT _private.TwentySevenSparseRotation.0.Paper2TwentySevenSparseRotation.raw_at_9 [propext,
 Classical.choice,
 Quot.sound]



==> anc/lean/checks/TwentySevenTableEntries.log <==
'Paper2TwentySevenTableEntries.cycleColumns' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenTableEntries.cycle_mul_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenTableEntries.rotationColumns' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenTableEntries.rotation_mul_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_17 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.cycleColumns._proof_4 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.cycleColumns._proof_1 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_33 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.cycleColumns.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_4 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_1 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_19 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotation_mul_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenTableEntries.cycle_mul_entry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_28 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_40 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_39 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_32 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_12 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_26 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_25 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_20 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_38 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_22 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_7 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.cycleColumns [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenTableEntries.cycleColumns._proof_3 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.cycleColumns._proof_2 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_9 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_8 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_36 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_10 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_23 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_13 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_5 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.cycleColumns._proof_10 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.cycleColumns._proof_6 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_29 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_24 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_15 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_34 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_30 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_21 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_35 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_16 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_14 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_11 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.cycleColumns._proof_9 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.cycleColumns._proof_8 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_31 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_27 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_18 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_42 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.cycleColumns._proof_7 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_3 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_2 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.cycleTable.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_6 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_41 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.rotationColumns._proof_37 [propext]
GENERATED_AUDIT Paper2TwentySevenTableEntries.cycleColumns._proof_5 [propext]



==> anc/lean/checks/TwentySevenWeightTables.log <==
'Paper2TwentySevenWeights.weights0' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenWeights.weights1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenWeights.cycleTable' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwentySevenWeights.rotationTable' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_3 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_2 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.cycleTable._proof_7 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_42 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.cycleTable._proof_3 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_22 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_7 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.cycleTable._proof_2 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_35 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.cycleTable._proof_5 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_34 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_30 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_21 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_28 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_40 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_39 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.weights1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_19 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_4 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_1 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_29 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_41 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_37 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_6 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_10 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_23 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_13 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_36 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_9 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_8 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.weights0 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.cycleTable._proof_9 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.cycleTable._proof_8 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_31 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_27 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_18 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_16 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_14 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_11 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.cycleTable._proof_6 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_38 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_26 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_25 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_20 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_32 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_12 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_15 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_24 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.cycleTable._proof_1 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.cycleTable._proof_4 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.cycleTable [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_33 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_17 [propext]
GENERATED_AUDIT Paper2TwentySevenWeights.rotationTable._proof_5 [propext]



==> anc/lean/checks/TwentySevenWeights.log <==
'Paper2TwentySevenWeights.four_action_tables' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwentySevenWeights.four_action_tables [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TwoQuery.log <==
'S5TwoQuery.Q' does not depend on any axioms
'S5TwoQuery.preparation' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5TwoQuery.orderedCoefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5TwoQuery.canonicalCoefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5TwoQuery.ordered_to_canonical' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5TwoQuery.lifted_query_entries' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5TwoQuery.preparation_ordered' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5TwoQuery.preparationCoefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5TwoQuery.preparation_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5TwoQuery.preparation_slice_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5TwoQuery.preparation_rank_one_slices_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S5TwoQuery.preparation_adjugate_factorization' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5TwoQuery.lifted_query_entries [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5TwoQuery.preparation_rank_one_slices_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5TwoQuery.orderedCoefficients [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5TwoQuery.canonicalCoefficients [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5TwoQuery.canonicalCoefficients._proof_1 [propext]
GENERATED_AUDIT S5TwoQuery.ordered_to_canonical [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5TwoQuery.preparation_slice_coefficients [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5TwoQuery.preparation_ordered [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5TwoQuery.preparation_ordered._simp_1_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5TwoQuery.preparation_adjugate_factorization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5TwoQuery.preparation_quadratic [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5TwoQuery.canonicalCoefficients.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5TwoQuery.orderedCoefficients.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5TwoQuery.preparation.congr_simp [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5TwoQuery.preparationCoefficients [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S5TwoQuery.Q []
GENERATED_AUDIT S5TwoQuery.preparation [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TwoQueryEncoder.log <==
'Paper2TwoQueryEncoder.query' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwoQueryEncoder.decoded_trajectory_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwoQueryEncoder.actual_fixed_G1_first_query' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2TwoQueryEncoder.actual_two_query_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwoQueryEncoder.query.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwoQueryEncoder.decoded_trajectory_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwoQueryEncoder.query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwoQueryEncoder.actual_fixed_G1_first_query [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2TwoQueryEncoder.actual_two_query_endpoint [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/TwoStageProtocol.log <==
'FinitePure.FollowingMemory' does not depend on any axioms
'FinitePure.followingMemoryFintype' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.followingMemoryDecidableEq' does not depend on any axioms
'FinitePure.PreparedSpace' does not depend on any axioms
'FinitePure.ProcessorMemory' does not depend on any axioms
'FinitePure.processorMemoryDecidableEq' does not depend on any axioms
'FinitePure.processorMemoryFintype' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.PreparationWide' does not depend on any axioms
'FinitePure.ProcessorWide' does not depend on any axioms
'FinitePure.TwoStageAux' does not depend on any axioms
'FinitePure.preparationWideDecidableEq' does not depend on any axioms
'FinitePure.processorWideDecidableEq' does not depend on any axioms
'FinitePure.twoStageAuxDecidableEq' does not depend on any axioms
'FinitePure.adaptiveProtocolMap' depends on axioms: [propext, Classical.choice, Quot.sound]
'FinitePure.two_stage_instrument_word' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.preparationWideDecidableEq []
GENERATED_AUDIT FinitePure.ProcessorMemory []
GENERATED_AUDIT FinitePure.two_stage_instrument_word._proof_1_1 [propext, Quot.sound]
GENERATED_AUDIT FinitePure.followingMemoryDecidableEq []
GENERATED_AUDIT FinitePure.PreparationWide []
GENERATED_AUDIT FinitePure.TwoStageAux []
GENERATED_AUDIT FinitePure.ProcessorWide []
GENERATED_AUDIT FinitePure.PreparedSpace []
GENERATED_AUDIT FinitePure.FollowingMemory []
GENERATED_AUDIT FinitePure.adaptiveProtocolMap [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.processorMemoryDecidableEq []
GENERATED_AUDIT FinitePure.followingMemoryFintype [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.processorWideDecidableEq []
GENERATED_AUDIT FinitePure.processorMemoryFintype [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.FollowingMemory.match_1 []
GENERATED_AUDIT FinitePure.twoStageAuxDecidableEq []
GENERATED_AUDIT FinitePure.followingMemoryFintype._proof_1 []
GENERATED_AUDIT FinitePure.two_stage_instrument_word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT FinitePure.followingMemoryFintype._proof_2 []



==> anc/lean/checks/UnitaryDecomposition.log <==
'Paper2UnitaryDecomposition.orthogonal_irreducible_decomposition' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'Paper2UnitaryDecomposition.unitary_family_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2UnitaryDecomposition.unitary_family_decomposition [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2UnitaryDecomposition.orthogonal_irreducible_decomposition [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/UnitaryInvariant.log <==
'Paper2UnitaryDecomposition.Invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2UnitaryDecomposition.IrreducibleSubspace' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2UnitaryDecomposition.invariant_inf' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2UnitaryDecomposition.invariant_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Paper2UnitaryDecomposition.exists_irreducible_subspace' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2UnitaryDecomposition.invariant_inf [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2UnitaryDecomposition.Invariant [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2UnitaryDecomposition.exists_irreducible_subspace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2UnitaryDecomposition.IrreducibleSubspace [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Paper2UnitaryDecomposition.invariant_orthogonal [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Wedge.log <==
'Qura.Wedge.two_query_cofactor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.antisym_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.antisym_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.adjugate_eq_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.two_query_conjugate_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.two_query_conjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.iota_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.antisym_adjoint_eq_transpose' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.normalization_squared' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.iota_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.conjugate_compression' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.transpose_oracles_inverse_compression' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.two_query_conjugate_state' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.Qutrit' does not depend on any axioms
'Qura.Wedge.antisym' depends on axioms: [propext]
'Qura.Wedge.two_query_cofactor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.antisym_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.antisym_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.adjugate_eq_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.two_query_conjugate_raw' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.normalization' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.iota' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.two_query_conjugate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.iota_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.antisym_adjoint_eq_transpose' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.normalization_squared' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.iota_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.conjugate_compression' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.transpose_oracles_inverse_compression' depends on axioms: [propext, Classical.choice, Quot.sound]
'Qura.Wedge.two_query_conjugate_state' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Qura.Wedge.conjugate_compression [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Qura.Wedge.normalization_squared [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Qura.Wedge.two_query_conjugate [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Qura.Wedge.antisym_swap [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Qura.Wedge.adjugate_eq_adjoint [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Qura.Wedge.two_query_conjugate_raw [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Qura.Wedge.two_query_cofactor [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Qura.Wedge.transpose_oracles_inverse_compression [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Qura.Wedge.normalization [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Qura.Wedge.normalization._proof_1 [propext]
GENERATED_AUDIT Qura.Wedge.antisym_adjoint_eq_transpose [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Qura.Wedge.antisym.eq_1 [propext]
GENERATED_AUDIT Qura.Wedge.Qutrit []
GENERATED_AUDIT Qura.Wedge.antisym._proof_1 [propext]
GENERATED_AUDIT Qura.Wedge.normalization.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Qura.Wedge.antisym_gram [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Qura.Wedge.iota_swap [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Qura.Wedge.iota_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Qura.Wedge.antisym [propext]
GENERATED_AUDIT Qura.Wedge.iota [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Qura.Wedge.two_query_conjugate_state [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT Qura.Wedge.iota.eq_1 [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/Word.log <==
'S4Word.word' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.variation' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.queryPrefix' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.response' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.coeffMatrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.constantMatrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.perturbedOracle' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.coeffMatrix_zero_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.coeffMatrix_one_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.constantMatrix_coeff_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.constantMatrix_coeff_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.perturbedOracle_coeff_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.perturbedOracle_coeff_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.polynomial_word_coeff_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.polynomial_word_coeff_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.word_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.prefix_isometry' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.word_variation_response' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.response_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.polynomial_word_derivative_at_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.variation_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'S4Word.word_i_variation_response' depends on axioms: [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.variation_smul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.constantMatrix_coeff_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.word_i_variation_response [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.word.match_1 []
GENERATED_AUDIT S4Word.word_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Word.0.S4Word.word.match_1.eq_2 []
GENERATED_AUDIT S4Word.coeffMatrix_zero_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.perturbedOracle_coeff_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Word.0.S4Word.word.match_1.eq_1 []
GENERATED_AUDIT S4Word.variation._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.polynomial_word_derivative_at_zero._simp_1_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.constantMatrix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.response [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.word [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.perturbedOracle_coeff_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.polynomial_word_coeff_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.word._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.response.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.word.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.prefix_isometry [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.word.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.word_variation_response [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.variation.eq_2 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.coeffMatrix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.constantMatrix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.queryPrefix.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.coeffMatrix_one_mul [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.variation._f [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.polynomial_word_derivative_at_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.variation [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.word._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.variation._sunfold [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.word._unsafe_rec [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.variation_smul._simp_1_4 []
GENERATED_AUDIT S4Word.queryPrefix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.response_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.polynomial_word_coeff_one [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.constantMatrix_coeff_zero [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.perturbedOracle.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT _private.Word.0.S4Word.word.match_1.splitter []
GENERATED_AUDIT S4Word.variation.eq_1 [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.coeffMatrix [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.variation.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.word.eq_def [propext, Classical.choice, Quot.sound]
GENERATED_AUDIT S4Word.perturbedOracle [propext, Classical.choice, Quot.sound]



==> anc/lean/checks/main_reuse_source_review.json <==
{
  "reviewed_at_utc": "2026-10-08T00:27:29.118365+00:00",
  "completed_scope": "S1–S5 exact mathematical source, plus explicit main reuse consequences",
  "mathematical_interface_review_complete": true,
  "full_manuscript_formalization": false,
  "source_hashes": {
    "main.tex": "1eb240aacafd005691345c659adde02ec0f43a3da235f5922951e3244caaf5ef",
    "supplemental.tex": "0c9a22258a2964558792e689ada3d3713af155955a602f29d441692f84326ac0",
    "supplemental_storage.tex": "4618930779a8978ac557409d89679ed5cba6e38fe449fd45a4464b5c7de41b6a",
    "supplemental_auxiliary.tex": "fa43c06116ed95df0affea9f168ba0fbd9d1b8a7171291de39c90b975ae9b7c7"
  },
  "modules": {
    "QueryComposition.lean": "d6a37eebf40c9b795255ca8a774275904a5b4a838399143366c709de0dfeb026",
    "CatalyticComposition.lean": "8b1e82737fd493300c70512a0b5d47f38b65ed878b58d56b2a977122abb709c3",
    "CatalyticInverse.lean": "0604856286f435a506ae320c43733056a75e393e0da672606cdaa5cad2cc6a0d",
    "ReusablePreparation.lean": "573814f28178ad83c47e349bf694c1ebf48d354be26dbaa92432987cf7cf1bdc",
    "ReusableCatalyst.lean": "a5f12445a7dadf51e7e776c2541ff41314f85d00db5b379530d73abd21475397"
  },
  "lean_theorems": [
    "Paper2QueryComposition.word_append",
    "Paper2QueryComposition.append_isometry",
    "Paper2QueryComposition.realizes_word",
    "Paper2QueryComposition.realizes_fixed",
    "Paper2QueryComposition.realizes_mul",
    "Paper2CatalyticComposition.lift_mul",
    "Paper2CatalyticComposition.lift_adjoint",
    "Paper2CatalyticComposition.lift_one",
    "Paper2CatalyticComposition.lift_isometry",
    "Paper2CatalyticComposition.lift_word",
    "Paper2CatalyticComposition.insert_coordinates",
    "Paper2CatalyticComposition.lift_endpoint",
    "Paper2CatalyticComposition.known_data_endpoint",
    "Paper2CatalyticComposition.composable_endpoint",
    "Paper2CatalyticComposition.repeated_realization",
    "Paper2CatalyticComposition.portInput_gram",
    "Paper2CatalyticComposition.port_query",
    "Paper2CatalyticComposition.port_word",
    "Paper2CatalyticComposition.reusable_word",
    "Paper2CatalyticInverse.fresh_gram",
    "Paper2CatalyticInverse.swap_gram",
    "Paper2CatalyticInverse.swap_adjoint",
    "Paper2CatalyticInverse.swap_conjugate",
    "Paper2CatalyticInverse.transpose_pair_inverse",
    "Paper2CatalyticInverse.inverse_endpoint",
    "Paper2CatalyticInverse.circuit_realization",
    "Paper2CatalyticInverse.program_normalized",
    "Paper2CatalyticInverse.program_coordinates",
    "Paper2CatalyticInverse.query_coordinates",
    "Paper2CatalyticInverse.word_coordinates",
    "Paper2CatalyticInverse.eight_query_inverse",
    "Paper2ReusablePreparation.clean_gram",
    "Paper2ReusablePreparation.cleanLift_isometry",
    "Paper2ReusablePreparation.cleanLift_image",
    "Paper2ReusablePreparation.clean_word",
    "Paper2ReusablePreparation.initial_gram",
    "Paper2ReusablePreparation.prepared_coordinates",
    "Paper2ReusablePreparation.actual_three_query_inverse_program",
    "Paper2ReusablePreparation.inverse_program_normalized",
    "Paper2ReusableCatalyst.endpoint_channel",
    "Paper2ReusableCatalyst.word_spectator",
    "Paper2ReusableCatalyst.word_external_reference",
    "Paper2ReusableCatalyst.actual_same_workspace_inverse",
    "Paper2ReusableCatalyst.complete_repeated_transpose",
    "Paper2ReusableCatalyst.complete_repeated_inverse",
    "Paper2ReusableCatalyst.reusable_word_channel"
  ],
  "reviewed_claims": [
    {
      "source": "main.tex",
      "lines": [
        165,
        179
      ],
      "labels": [
        "thm:construction",
        "eq:catalytic"
      ],
      "checked": "Three actual preparation queries produce the same normalized stored catalyst; for each finite known sequence a fixed ordinary-query processor realizes k transpositions using exactly4k oracle factors. Its gates are chosen before U.",
      "lean_theorems": [
        "Paper2ReusableCatalyst.complete_repeated_transpose",
        "Paper2CatalyticComposition.reusable_word"
      ]
    },
    {
      "source": "main.tex",
      "lines": [
        322,
        328
      ],
      "checked": "Repeated calls compose with arbitrary known unitaries on the accessible logical/workspace registers, including SWAP delivery of different data registers. The logical target is the interleaved sequence, not merely a matrix power.",
      "lean_theorems": [
        "Paper2QueryComposition.word_append",
        "Paper2CatalyticComposition.composable_endpoint",
        "Paper2CatalyticComposition.repeated_realization"
      ]
    },
    {
      "source": "main.tex",
      "lines": [
        330,
        350
      ],
      "labels": [
        "thm:inversion",
        "eq:inverse"
      ],
      "checked": "Two uses of the same four-query transpose processor act on the antisymmetrically encoded qutrit pair. Fixed full-space encoding/decoding and SWAPs give eight ordinary forward-U queries, return the original90-dimensional catalyst and reset the added qutrit. Actual preparation lifts from270 to810 with the same three-query budget.",
      "lean_theorems": [
        "Paper2CatalyticInverse.transpose_pair_inverse",
        "Paper2CatalyticInverse.eight_query_inverse",
        "Paper2ReusablePreparation.actual_three_query_inverse_program",
        "Paper2ReusableCatalyst.actual_same_workspace_inverse",
        "Paper2ReusableCatalyst.complete_repeated_inverse"
      ]
    },
    {
      "source": "main.tex",
      "lines": [
        390,
        396
      ],
      "labels": [
        "fig:inverse"
      ],
      "checked": "The linear endpoint and arbitrary input-operator channel identity preserve the program as a product for mixed and correlated inputs. The truly inaccessible external reference is acted on by identity; arbitrary known interleavings act only on accessible registers.",
      "lean_theorems": [
        "Paper2ReusableCatalyst.endpoint_channel",
        "Paper2ReusableCatalyst.word_external_reference",
        "Paper2ReusableCatalyst.reusable_word_channel"
      ]
    }
  ],
  "local_audit": {
    "freeze_sha256": "e4d08d7a34737c71e10c39654709a807613bcc2ed6668c8b6d452dfa53e3773f",
    "verification_sha256": "c81150f208a67357135a8d962ec055457c337adacce6b1650d5f2f68c2fff26e",
    "actual_kernel_and_public_audit_passed": true,
    "source_and_log_hashes_independently_checked": true,
    "modules": 5,
    "theorems_lemmas": 46,
    "authored_public": 63,
    "reviewer_reran_Lean": false,
    "only_standard_axioms": true
  },
  "unified_tail_audit_completed": false,
  "physical_scope": {
    "oracle": "Unknown U in SU(3); every charged factor is ordinary forward U on one fixed query port.",
    "known_operations": "Fixed full-space unitaries chosen before U. For a specified finite sequence they may depend on its accessible-register interleavings and length.",
    "accessible_workspace": "The r parameter carries accessible data/workspace registers. Fresh data can be delivered by known SWAPs.",
    "external_reference": "An inaccessible finite external reference is passive, with the entire operation tensored by identity; no control of that reference is required.",
    "program": "The same normalized storedC4(U) program is prepared once and returned exactly after each call; inversion also resets its added clean qutrit.",
    "cost": "Constructed totals3+4k and3+8k for finite reuse. These are actual word factor counts, not a claim of globally minimal total-query costs.",
    "relation_to_primary391": "Additional explicit main-text logical/physical interfaces outside the frozen391 S1–S5 primary snapshot; previous207 IDs are unchanged."
  },
  "issues_found": [],
  "S6_scientific_or_numerical_rerun": false,
  "public_packaging": {
    "original_record_sha256": "315cdcb585c130ebd17a90906d9570c9b3a3a50a7969df81a05a6f87d4546373",
    "scientific_execution": "Previously recorded run; no scientific execution was performed for this repackaging.",
    "normalization": "Historical routing fields are omitted; claims, theorem names, source hashes, audit outcomes and scope restrictions are retained."
  }
}


==> anc/lean/checks/sources/CatalyticComposition.lean <==
import QueryComposition
import Program

/-! Composable catalytic calls, with arbitrary known operations on the data
and a finite reference register between calls. The program is restored after
every call. The conclusion is a literal forward-query word, not a matrix
power on one data register. -/
namespace Paper2CatalyticComposition
open Matrix S4Word S4Program Paper2QueryComposition
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
variable {d m r : Type*} [Fintype d] [DecidableEq d]
  [Fintype m] [DecidableEq m] [Fintype r] [DecidableEq r]

def coordinates : ((d × r) × m) ≃ ((d × m) × r) where
  toFun x := ((x.1.1,x.2),x.1.2)
  invFun x := ((x.1.1,x.2),x.1.2)
  left_inv _ := rfl
  right_inv _ := rfl

def lift (M : Matrix (d × m) (d × m) ℂ) : Matrix ((d × r) × m) ((d × r) × m) ℂ :=
  (M ⊗ₖ (1 : Matrix r r ℂ)).submatrix coordinates coordinates

theorem lift_mul (M N : Matrix (d × m) (d × m) ℂ) :
    lift (r:=r) (M*N)=lift M*lift N := by
  simp only [lift,submatrix_mul_equiv,← Matrix.mul_kronecker_mul,Matrix.one_mul]

theorem lift_adjoint (M : Matrix (d × m) (d × m) ℂ) :
    lift (r:=r) Mᴴ=(lift M)ᴴ := by simp [lift,Matrix.conjTranspose_kronecker]

theorem lift_one : lift (d:=d) (m:=m) (r:=r) 1=1 := by
  simp [lift,Matrix.one_kronecker_one,Matrix.submatrix_one_equiv]

theorem lift_isometry (M : Matrix (d × m) (d × m) ℂ) (hM : Mᴴ*M=1) :
    (lift (r:=r) M)ᴴ*lift M=1 := by rw [← lift_adjoint,← lift_mul,hM,lift_one]

theorem lift_word (G : ℕ → Matrix (d × m) (d × m) ℂ)
    (Q : Matrix (d × m) (d × m) ℂ) (n : ℕ) :
    word (fun j => lift (r:=r) (G j)) (lift Q) n=lift (word G Q n) := by
  induction n with
  | zero => rfl
  | succ n ih => simp only [word,ih,lift_mul]

theorem insert_coordinates (c : m → ℂ) :
    ((S4Program.insert (d:=d) c) ⊗ₖ (1 : Matrix r r ℂ)).submatrix coordinates id =
      S4Program.insert (d:=d × r) c := by
  ext ⟨⟨a,b⟩,p⟩ ⟨x,y⟩
  simp [S4Program.insert,coordinates,Matrix.kroneckerMap_apply,Matrix.one_apply,Prod.ext_iff,
    mul_ite,ite_mul,ite_and]
  split_ifs <;> rfl

theorem lift_endpoint (M : Matrix (d × m) (d × m) ℂ)
    (c : m → ℂ) (T : Matrix d d ℂ) (he : M*S4Program.insert c=S4Program.insert c*T) :
    lift (r:=r) M*S4Program.insert c=S4Program.insert c*(T⊗ₖ(1 : Matrix r r ℂ)) := by
  rw [← insert_coordinates c]
  simp only [lift,submatrix_mul_equiv]
  rw [← Matrix.mul_kronecker_mul,Matrix.one_mul,he]
  simpa only [← Matrix.mul_kronecker_mul,Matrix.one_mul,Matrix.submatrix_id_id] using
    (Matrix.submatrix_mul (S4Program.insert (d:=d) c⊗ₖ(1 : Matrix r r ℂ))
      (T⊗ₖ(1 : Matrix r r ℂ)) coordinates id id Function.bijective_id)

theorem known_data_endpoint (A : Matrix (d × r) (d × r) ℂ) (c : m → ℂ) :
    (A⊗ₖ(1 : Matrix m m ℂ))*S4Program.insert c=S4Program.insert c*A := by
  ext ⟨i,p⟩ j
  simp [Matrix.mul_apply,S4Program.insert,Fintype.sum_prod_type,Matrix.kroneckerMap_apply,
    Matrix.one_apply,mul_ite,ite_mul,mul_comm]

/-- Logical sequence: A_0, target, A_1, target, ... , A_k. The known A_j
may swap fresh data into the port or act jointly with the finite reference. -/
def logical (A : ℕ → Matrix (d × r) (d × r) ℂ) (T : Matrix d d ℂ) :=
  word A (T⊗ₖ(1 : Matrix r r ℂ))

def physical (A : ℕ → Matrix (d × r) (d × r) ℂ)
    (C : Matrix (d × m) (d × m) ℂ) :=
  word (fun j => A j⊗ₖ(1 : Matrix m m ℂ)) (lift (r:=r) C)

theorem composable_endpoint (A : ℕ → Matrix (d × r) (d × r) ℂ)
    (C : Matrix (d × m) (d × m) ℂ) (c : m → ℂ) (T : Matrix d d ℂ)
    (he : C*S4Program.insert c=S4Program.insert c*T) (k : ℕ) :
    physical A C k*S4Program.insert c=S4Program.insert c*logical A T k := by
  induction k with
  | zero => exact known_data_endpoint (A 0) c
  | succ k ih =>
    simp only [physical,logical,word] at *
    rw [Matrix.mul_assoc,Matrix.mul_assoc,ih,← Matrix.mul_assoc (lift C),
      lift_endpoint C c T he]
    simp only [Matrix.mul_assoc]
    rw [← Matrix.mul_assoc (A (k+1)⊗ₖ(1 : Matrix m m ℂ)),known_data_endpoint]
    simp only [Matrix.mul_assoc]

theorem repeated_realization {u : Type*}
    (Q : u → Matrix (d × m) (d × m) ℂ)
    (G : ℕ → Matrix (d × m) (d × m) ℂ)
    (hG : ∀ j, (G j)ᴴ*G j=1)
    (A : ℕ → Matrix (d × r) (d × r) ℂ)
    (hA : ∀ j, (A j)ᴴ*A j=1) (n k : ℕ) :
    Realizes (fun U => lift (r:=r) (Q U))
      (fun U => physical A (word G (Q U) n) k) (n*k) := by
  have hb : Realizes (fun U => lift (r:=r) (Q U))
      (fun U => lift (word G (Q U) n)) n := by
    refine ⟨fun j => lift (G j),fun j => ?_,?_⟩
    · have h := lift_isometry (r:=r) (G j) (hG j)
      exact ⟨h,mul_eq_one_comm.mp h⟩
    · exact fun U => lift_word G (Q U) n
  have ha (j : ℕ) : (A j⊗ₖ(1 : Matrix m m ℂ))ᴴ*(A j⊗ₖ1)=1 := by
    simp only [Matrix.conjTranspose_kronecker,Matrix.conjTranspose_one,
      ← Matrix.mul_kronecker_mul,hA,Matrix.one_mul,Matrix.one_kronecker_one]
  induction k with
  | zero => exact realizes_fixed _ _ (ha 0)
  | succ k ih =>
    have h := realizes_mul (realizes_mul ih hb) (realizes_fixed _ _ (ha (k+1)))
    simpa only [Nat.mul_succ,Nat.add_zero,physical,word,Matrix.mul_assoc] using h

/-- Put the actual oracle port first; the reference and the program together
form its untouched memory. This is only a fixed coordinate permutation. -/
def portCoordinates : (d × (r × m)) ≃ ((d × r) × m) := (Equiv.prodAssoc d r m).symm

def portInput (c : m → ℂ) : Matrix (d × (r × m)) (d × r) ℂ :=
  (S4Program.insert c).submatrix portCoordinates id

theorem portInput_gram (c : m → ℂ) (hc : S4Program.bracket c c=1) :
    (portInput (d:=d) (r:=r) c)ᴴ*portInput c=(1 : Matrix (d × r) (d × r) ℂ) := by
  rw [portInput,Matrix.conjTranspose_submatrix,Matrix.submatrix_mul_equiv,
    S4Program.insert_gram,hc,one_smul,Matrix.submatrix_id_id]

theorem port_query (U : Matrix d d ℂ) :
    (lift (r:=r) (U⊗ₖ(1 : Matrix m m ℂ))).submatrix portCoordinates portCoordinates=
      U⊗ₖ(1 : Matrix (r × m) (r × m) ℂ) := by
  ext ⟨a,b,p⟩ ⟨x,y,s⟩
  simp [lift,coordinates,portCoordinates,Matrix.kroneckerMap_apply,Matrix.one_apply,
    Prod.ext_iff,mul_ite,ite_mul,ite_and]

theorem port_word (G : ℕ → Matrix ((d × r) × m) ((d × r) × m) ℂ)
    (U : Matrix d d ℂ) (n : ℕ) :
    word (fun j => (G j).submatrix portCoordinates portCoordinates)
      (U⊗ₖ(1 : Matrix (r × m) (r × m) ℂ)) n=
      (word G (lift (r:=r) (U⊗ₖ(1 : Matrix m m ℂ))) n).submatrix portCoordinates portCoordinates := by
  rw [← port_query]
  induction n with
  | zero => rfl
  | succ n ih => simp only [word,ih,Matrix.submatrix_mul_equiv]

theorem reusable_word (G : ℕ → Matrix (d × m) (d × m) ℂ)
    (hG : ∀ j, (G j)ᴴ*G j=1) (n k : ℕ)
    (A : ℕ → Matrix (d × r) (d × r) ℂ) (hA : ∀ j, (A j)ᴴ*A j=1) :
    ∃ H : ℕ → Matrix (d × (r × m)) (d × (r × m)) ℂ,
      (∀ j, (H j)ᴴ*H j=1 ∧ H j*(H j)ᴴ=1) ∧
      ∀ (U T : Matrix d d ℂ) (c : m → ℂ),
        word G (U⊗ₖ(1 : Matrix m m ℂ)) n*S4Program.insert c=S4Program.insert c*T →
        word H (U⊗ₖ(1 : Matrix (r × m) (r × m) ℂ)) (n*k)*portInput c=
          portInput c*logical A T k := by
  obtain ⟨F,hF,hw⟩ := repeated_realization (fun U : Matrix d d ℂ => U⊗ₖ(1 : Matrix m m ℂ))
    G hG A hA n k
  refine ⟨fun j => (F j).submatrix portCoordinates portCoordinates,fun j => ?_,?_⟩
  · have h : ((F j).submatrix (portCoordinates (d:=d) (m:=m) (r:=r)) portCoordinates)ᴴ*
        (F j).submatrix portCoordinates portCoordinates=1 := by
      rw [Matrix.conjTranspose_submatrix,Matrix.submatrix_mul_equiv,(hF j).1,
        Matrix.submatrix_one_equiv]
    exact ⟨h,mul_eq_one_comm.mp h⟩
  · intro U T c he
    rw [port_word,portInput,Matrix.submatrix_mul_equiv,hw,composable_endpoint A _ c T he k]
    exact Matrix.submatrix_mul (S4Program.insert c) (logical A T k)
      portCoordinates id id Function.bijective_id

end
end Paper2CatalyticComposition

#print axioms Paper2CatalyticComposition.coordinates
#print axioms Paper2CatalyticComposition.lift
#print axioms Paper2CatalyticComposition.lift_mul
#print axioms Paper2CatalyticComposition.lift_adjoint
#print axioms Paper2CatalyticComposition.lift_one
#print axioms Paper2CatalyticComposition.lift_isometry
#print axioms Paper2CatalyticComposition.lift_word
#print axioms Paper2CatalyticComposition.insert_coordinates
#print axioms Paper2CatalyticComposition.lift_endpoint
#print axioms Paper2CatalyticComposition.known_data_endpoint
#print axioms Paper2CatalyticComposition.logical
#print axioms Paper2CatalyticComposition.physical
#print axioms Paper2CatalyticComposition.composable_endpoint
#print axioms Paper2CatalyticComposition.repeated_realization
#print axioms Paper2CatalyticComposition.portCoordinates
#print axioms Paper2CatalyticComposition.portInput
#print axioms Paper2CatalyticComposition.portInput_gram
#print axioms Paper2CatalyticComposition.port_query
#print axioms Paper2CatalyticComposition.port_word
#print axioms Paper2CatalyticComposition.reusable_word
open Lean in
run_cmd do
  let env ← getEnv
  for (n, _) in env.constants.toList do
    if (env.getModuleIdxFor? n).isNone then
      let ax ← collectAxioms n
      logInfo m!"GENERATED_AUDIT {n} {ax}"


==> anc/lean/checks/sources/CatalyticInverse.lean <==
import CatalyticComposition
import FourQueryCatalyst
import Completion
import Placement
import Wedge
import TensorPorts

/-! The actual transpose processor is used twice, with the same restored
program, on the two qutrits of the antisymmetric encoding. Encoding and
decoding are full-space fixed unitaries. All eight oracle factors are U. -/
namespace Paper2CatalyticInverse
open Matrix S4Word Paper2QueryComposition Paper2CatalyticComposition
open Paper2Adjoint (Q)
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
variable {m : Type*} [Fintype m] [DecidableEq m]

def fresh : Matrix (Q × Q) Q ℂ :=
  Paper2Placement.basisEmbedding (fun j => (j,0))

theorem fresh_gram : freshᴴ*fresh=1 :=
  Paper2Placement.basisEmbedding_gram _ (fun _ _ h => congrArg Prod.fst h)

def swap : Matrix (Q × Q) (Q × Q) ℂ :=
  S4TensorPorts.routeMatrix (Equiv.prodComm Q Q)

theorem swap_gram : swapᴴ*swap=1 := S4TensorPorts.routeMatrix_isometry _

theorem swap_adjoint : swapᴴ=swap := by
  rw [swap,S4TensorPorts.routeMatrix_adjoint]
  rfl

theorem swap_conjugate (T : Matrix Q Q ℂ) :
    swap*(T⊗ₖ(1 : Matrix Q Q ℂ))*swap=1⊗ₖT := by
  ext ⟨a,b⟩ ⟨i,j⟩
  rw [swap,S4TensorPorts.routeMatrix_right,S4TensorPorts.routeMatrix_left]
  simp [Matrix.kroneckerMap_apply,Matrix.one_apply,mul_comm]

theorem transpose_pair_inverse (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    (U.transpose⊗ₖU.transpose)*Qura.Wedge.iota=Qura.Wedge.iota*Uᴴ := by
  have ht : U.transpose*U.transposeᴴ=1 := by
    have h := congrArg Matrix.transpose hU.1
    simpa only [Matrix.transpose_mul,Matrix.transpose_one,
      Matrix.conjTranspose_transpose_eq_transpose_conjTranspose] using h
  simpa only [show U.transpose.map star=Uᴴ by rfl] using
    Qura.Wedge.two_query_conjugate U.transpose ht (by simpa using hU.2.2)

def circuit (D : Matrix (Q × Q) (Q × Q) ℂ)
    (C : Matrix (Q × m) (Q × m) ℂ) : Matrix ((Q × Q) × m) ((Q × Q) × m) ℂ :=
  (Dᴴ⊗ₖ1)*(swap⊗ₖ1)*lift (r:=Q) C*(swap⊗ₖ1)*lift (r:=Q) C*(D⊗ₖ1)

theorem inverse_endpoint (D : Matrix (Q × Q) (Q × Q) ℂ)
    (hD : Dᴴ*D=1) (hDJ : D*fresh=Qura.Wedge.iota)
    (C : Matrix (Q × m) (Q × m) ℂ) (c : m → ℂ) (U : Matrix Q Q ℂ)
    (hU : Paper2S123.SpecialUnitary U)
    (he : C*S4Program.insert c=S4Program.insert c*U.transpose) :
    circuit D C*(S4Program.insert (d:=Q × Q) c*fresh)=
      (S4Program.insert (d:=Q × Q) c*fresh)*Uᴴ := by
  have henc : Dᴴ*Qura.Wedge.iota=fresh := by rw [← hDJ,← Matrix.mul_assoc,hD,Matrix.one_mul]
  have hpair : swap*(U.transpose⊗ₖ(1 : Matrix Q Q ℂ))*swap*
      (U.transpose⊗ₖ(1 : Matrix Q Q ℂ))=U.transpose⊗ₖU.transpose := by
    rw [swap_conjugate,← Matrix.mul_kronecker_mul,Matrix.one_mul,Matrix.mul_one]
  simp only [circuit,Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (D⊗ₖ(1 : Matrix m m ℂ)),known_data_endpoint]
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (lift C) (S4Program.insert (d:=Q × Q) c),lift_endpoint C c U.transpose he]
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (swap⊗ₖ(1 : Matrix m m ℂ)) (S4Program.insert (d:=Q × Q) c),known_data_endpoint]
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (lift C) (S4Program.insert (d:=Q × Q) c),lift_endpoint C c U.transpose he]
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (swap⊗ₖ(1 : Matrix m m ℂ)) (S4Program.insert (d:=Q × Q) c),known_data_endpoint]
  simp only [Matrix.mul_assoc]
  rw [← Matrix.mul_assoc (Dᴴ⊗ₖ(1 : Matrix m m ℂ)),known_data_endpoint]
  simp only [Matrix.mul_assoc]
  have hp := congrArg (fun X => X*Qura.Wedge.iota) hpair
  simp only [Matrix.mul_assoc] at hp
  rw [hDJ,hp,transpose_pair_inverse U hU,← Matrix.mul_assoc Dᴴ,henc]

theorem circuit_realization (D : Matrix (Q × Q) (Q × Q) ℂ) (hD : Dᴴ*D=1)
    (G : ℕ → Matrix (Q × m) (Q × m) ℂ) (hG : ∀ j, (G j)ᴴ*G j=1) :
    Realizes (fun U : Matrix Q Q ℂ => lift (r:=Q) (U⊗ₖ(1 : Matrix m m ℂ)))
      (fun U => circuit D (word G (U⊗ₖ(1 : Matrix m m ℂ)) 4)) 8 := by
  have unit (A : Matrix (Q × Q) (Q × Q) ℂ) (hA : Aᴴ*A=1) :
      (A⊗ₖ(1 : Matrix m m ℂ))ᴴ*(A⊗ₖ1)=1 := by
    simp [Matrix.conjTranspose_kronecker,← Matrix.mul_kronecker_mul,hA]
  have hd := realizes_fixed (fun U : Matrix Q Q ℂ => lift (r:=Q) (U⊗ₖ(1 : Matrix m m ℂ))) _ (unit D hD)
  have hda := realizes_fixed (fun U : Matrix Q Q ℂ => lift (r:=Q) (U⊗ₖ(1 : Matrix m m ℂ))) _
    (unit Dᴴ (by simpa using mul_eq_one_comm.mp hD))
  have hs := realizes_fixed (fun U : Matrix Q Q ℂ => lift (r:=Q) (U⊗ₖ(1 : Matrix m m ℂ))) _ (unit swap swap_gram)
  have hb : Realizes (fun U : Matrix Q Q ℂ => lift (r:=Q) (U⊗ₖ(1 : Matrix m m ℂ)))
      (fun U => lift (r:=Q) (word G (U⊗ₖ(1 : Matrix m m ℂ)) 4)) 4 := by
    refine ⟨fun j => lift (G j),fun j => ?_,fun U => lift_word G _ 4⟩
    have h := lift_isometry (r:=Q) (G j) (hG j)
    exact ⟨h,mul_eq_one_comm.mp h⟩
  have h := realizes_mul (realizes_mul (realizes_mul (realizes_mul (realizes_mul hd hb) hs) hb) hs) hda
  simpa only [circuit,Matrix.mul_assoc] using h

def regroup : (Q × (Q × m)) ≃ ((Q × Q) × m) := (Equiv.prodAssoc Q Q m).symm

def program (c : m → ℂ) : Q × m → ℂ := fun p => if p.1=0 then c p.2 else 0

theorem program_normalized (c : m → ℂ) (hc : S4Program.bracket c c=1) :
    S4Program.bracket (program c) (program c)=1 := by
  simpa [program,S4Program.bracket,Fintype.sum_prod_type] using hc

theorem program_coordinates (c : m → ℂ) :
    (S4Program.insert c*fresh).submatrix (regroup (m:=m)) id=S4Program.insert (program c) := by
  ext ⟨a,b,p⟩ j
  simp [Matrix.mul_apply,S4Program.insert,fresh,Paper2Placement.basisEmbedding,
    regroup,program,Matrix.submatrix_apply]
  split_ifs <;> simp_all

theorem query_coordinates (U : Matrix Q Q ℂ) :
    (lift (r:=Q) (U⊗ₖ(1 : Matrix m m ℂ))).submatrix (regroup (m:=m)) regroup=
      U⊗ₖ(1 : Matrix (Q × m) (Q × m) ℂ) := by
  ext ⟨a,b,p⟩ ⟨x,y,s⟩
  simp [lift,coordinates,regroup,Matrix.kroneckerMap_apply,Matrix.one_apply,Prod.ext_iff,
    mul_ite,ite_mul,ite_and]

theorem word_coordinates (G : ℕ → Matrix ((Q × Q) × m) ((Q × Q) × m) ℂ)
    (U : Matrix Q Q ℂ) (n : ℕ) :
    word (fun j => (G j).submatrix (regroup (m:=m)) regroup)
      (U⊗ₖ(1 : Matrix (Q × m) (Q × m) ℂ)) n=
      (word G (lift (r:=Q) (U⊗ₖ(1 : Matrix m m ℂ))) n).submatrix regroup regroup := by
  rw [← query_coordinates]
  induction n with
  | zero => rfl
  | succ n ih => simp only [word,ih,Matrix.submatrix_mul_equiv]

/-- A genuine same-program inverse block: its memory is one clean qutrit and
the original memory. No transpose/inverse oracle is supplied. -/
theorem eight_query_inverse (G : ℕ → Matrix (Q × m) (Q × m) ℂ)
    (hG : ∀ j, (G j)ᴴ*G j=1)
    (c : Matrix Q Q ℂ → m → ℂ)
    (he : ∀ U, Paper2S123.SpecialUnitary U →
      word G (U⊗ₖ(1 : Matrix m m ℂ)) 4*S4Program.insert (c U)=
        S4Program.insert (c U)*U.transpose) :
    ∃ H : ℕ → Matrix (Q × (Q × m)) (Q × (Q × m)) ℂ,
      (∀ j, (H j)ᴴ*H j=1 ∧ H j*(H j)ᴴ=1) ∧
      ∀ U, Paper2S123.SpecialUnitary U →
        word H (U⊗ₖ(1 : Matrix (Q × m) (Q × m) ℂ)) 8*S4Program.insert (program (c U))=
          S4Program.insert (program (c U))*Uᴴ := by
  obtain ⟨D,hD,_,hDJ⟩ := Paper2Completion.matrix_unitary_completion fresh Qura.Wedge.iota
    fresh_gram Qura.Wedge.iota_isometry
  obtain ⟨F,hF,hword⟩ := circuit_realization D hD G hG
  refine ⟨fun j => (F j).submatrix (regroup (m:=m)) regroup,fun j => ?_,?_⟩
  · have h : ((F j).submatrix (regroup (m:=m)) regroup)ᴴ*
        (F j).submatrix regroup regroup=1 := by
      rw [Matrix.conjTranspose_submatrix,Matrix.submatrix_mul_equiv,(hF j).1,
        Matrix.submatrix_one_equiv]
    exact ⟨h,mul_eq_one_comm.mp h⟩
  · intro U hU
    rw [word_coordinates,← program_coordinates]
    rw [Matrix.submatrix_mul_equiv,hword]
    rw [inverse_endpoint D hD hDJ _ _ U hU (he U hU)]
    exact Matrix.submatrix_mul (S4Program.insert (c U)*fresh) Uᴴ regroup id id Function.bijective_id

end
end Paper2CatalyticInverse

#print axioms Paper2CatalyticInverse.fresh
#print axioms Paper2CatalyticInverse.fresh_gram
#print axioms Paper2CatalyticInverse.swap
#print axioms Paper2CatalyticInverse.swap_gram
#print axioms Paper2CatalyticInverse.swap_adjoint
#print axioms Paper2CatalyticInverse.swap_conjugate
#print axioms Paper2CatalyticInverse.transpose_pair_inverse
#print axioms Paper2CatalyticInverse.circuit
#print axioms Paper2CatalyticInverse.inverse_endpoint
#print axioms Paper2CatalyticInverse.circuit_realization
#print axioms Paper2CatalyticInverse.regroup
#print axioms Paper2CatalyticInverse.program
#print axioms Paper2CatalyticInverse.program_normalized
#print axioms Paper2CatalyticInverse.program_coordinates
#print axioms Paper2CatalyticInverse.query_coordinates
#print axioms Paper2CatalyticInverse.word_coordinates
#print axioms Paper2CatalyticInverse.eight_query_inverse
open Lean in
run_cmd do
  let env ← getEnv
  for (n, _) in env.constants.toList do
    if (env.getModuleIdxFor? n).isNone then
      let ax ← collectAxioms n
      logInfo m!"GENERATED_AUDIT {n} {ax}"


==> anc/lean/checks/sources/QueryComposition.lean <==
import RoutedWord

/-! Composition of literal forward-query words. Fixed gates are constructed
without an oracle argument, and the number of ordinary oracle factors adds. -/
namespace Paper2QueryComposition
open Matrix S4Word S4Routing
noncomputable section
variable {h : Type*} [Fintype h] [DecidableEq h]

def append (F G : ℕ → Matrix h h ℂ) (n : ℕ) : ℕ → ℕ → Matrix h h ℂ
  | 0 => leftGate F n (G 0)
  | m+1 => Function.update (append F G n m) (n+m+1) (G (m+1))

theorem word_append (F G : ℕ → Matrix h h ℂ) (Q : Matrix h h ℂ) (n m : ℕ) :
    word (append F G n m) Q (n+m) = word G Q m * word F Q n := by
  induction m with
  | zero => simpa only [append,Nat.add_zero,word] using word_leftGate F Q (G 0) n
  | succ m ih =>
    rw [show n+(m+1)=n+m+1 by omega,append,word_update_succ,ih,word]
    simp only [Matrix.mul_assoc]

theorem append_isometry (F G : ℕ → Matrix h h ℂ) (n m : ℕ)
    (hF : ∀ j, (F j)ᴴ*F j=1) (hG : ∀ j, (G j)ᴴ*G j=1) :
    ∀ j, (append F G n m j)ᴴ*append F G n m j=1 := by
  induction m with
  | zero => exact leftGate_isometry F n (G 0) hF (hG 0)
  | succ m ih =>
    intro j
    by_cases hj : j=n+m+1
    · subst j
      simpa only [append,Function.update_self] using hG (m+1)
    · simpa only [append,Function.update_of_ne hj] using ih j

/-- A fixed, full-space unitary word realizing an entire oracle-dependent
operator. This is a conclusion-producing interface, not a logical endpoint
assumption. -/
def Realizes {u : Type*} (Q C : u → Matrix h h ℂ) (n : ℕ) : Prop :=
  ∃ F : ℕ → Matrix h h ℂ,
    (∀ j, (F j)ᴴ*F j=1 ∧ F j*(F j)ᴴ=1) ∧ ∀ U, word F (Q U) n=C U

theorem realizes_word {u : Type*} (Q : u → Matrix h h ℂ)
    (F : ℕ → Matrix h h ℂ) (hF : ∀ j, (F j)ᴴ*F j=1 ∧ F j*(F j)ᴴ=1) (n : ℕ) :
    Realizes Q (fun U => word F (Q U) n) n := ⟨F,hF,fun _ => rfl⟩

theorem realizes_fixed {u : Type*} (Q : u → Matrix h h ℂ) (A : Matrix h h ℂ)
    (hA : Aᴴ*A=1) : Realizes Q (fun _ => A) 0 :=
  ⟨fun _ => A,fun _ => ⟨hA,mul_eq_one_comm.mp hA⟩,fun _ => rfl⟩

theorem realizes_mul {u : Type*} {Q C D : u → Matrix h h ℂ} {n m : ℕ}
    (hC : Realizes Q C n) (hD : Realizes Q D m) :
    Realizes Q (fun U => D U*C U) (n+m) := by
  obtain ⟨F,hF,heF⟩ := hC
  obtain ⟨G,hG,heG⟩ := hD
  refine ⟨append F G n m,fun j => ?_,?_⟩
  · have h := append_isometry F G n m (fun j => (hF j).1) (fun j => (hG j).1) j
    exact ⟨h,mul_eq_one_comm.mp h⟩
  · intro U
    rw [word_append,heF,heG]

end
end Paper2QueryComposition

#print axioms Paper2QueryComposition.append
#print axioms Paper2QueryComposition.word_append
#print axioms Paper2QueryComposition.append_isometry
#print axioms Paper2QueryComposition.Realizes
#print axioms Paper2QueryComposition.realizes_word
#print axioms Paper2QueryComposition.realizes_fixed
#print axioms Paper2QueryComposition.realizes_mul
open Lean in
run_cmd do
  let env ← getEnv
  for (n, _) in env.constants.toList do
    if (env.getModuleIdxFor? n).isNone then
      let ax ← collectAxioms n
      logInfo m!"GENERATED_AUDIT {n} {ax}"


==> anc/lean/checks/sources/ReusableCatalyst.lean <==
import ReusablePreparation

/-! Main-text reuse: one actual three-query preparation, then any finite
number of catalytic calls with arbitrary known data/reference interleavings.
Transposition uses four ordinary queries per call, inversion eight. These are
typed fixed-unitary words, including all finite joint inputs and mixed states. -/
namespace Paper2ReusableCatalyst
open Matrix S4Word Paper2CatalyticComposition
open Paper2Adjoint (Q)
open Paper2Catalyst (Memory storedC4)
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
set_option synthInstance.maxSize 2048

/-- A matrix endpoint includes every joint input operator, so in particular
all density operators entangled with the finite reference. -/
theorem endpoint_channel {w v : Type*} [Fintype w] [Fintype v]
    (W : Matrix w w ℂ) (E : Matrix w v ℂ) (T R : Matrix v v ℂ)
    (he : W*E=E*T) : W*(E*R*Eᴴ)*Wᴴ=E*(T*R*Tᴴ)*Eᴴ := by
  have ha := congrArg Matrix.conjTranspose he
  simp only [Matrix.conjTranspose_mul] at ha
  calc
    W*(E*R*Eᴴ)*Wᴴ=(W*E)*R*(Eᴴ*Wᴴ) := by simp only [Matrix.mul_assoc]
    _=(E*T)*R*(Tᴴ*Eᴴ) := by rw [he,ha]
    _=E*(T*R*Tᴴ)*Eᴴ := by simp only [Matrix.mul_assoc]

/-- An additional, inaccessible finite reference is acted on only by identity;
the literal forward-query count is unchanged. -/
theorem word_spectator {w s : Type*} [Fintype w] [DecidableEq w]
    [Fintype s] [DecidableEq s] (G : ℕ → Matrix w w ℂ) (B : Matrix w w ℂ) (n : ℕ) :
    word (fun j => G j⊗ₖ(1 : Matrix s s ℂ)) (B⊗ₖ(1 : Matrix s s ℂ)) n=
      word G B n⊗ₖ(1 : Matrix s s ℂ) := by
  induction n with
  | zero => rfl
  | succ n ih =>
    simp only [word,ih,← Matrix.mul_kronecker_mul,Matrix.one_mul]

/-- Passive external-reference channel form. In contrast to the accessible
workspace of A_j, this additional reference is untouched by every fixed gate
and every oracle call. R may be any joint matrix. -/
theorem word_external_reference {w v s : Type*} [Fintype w] [DecidableEq w]
    [Fintype v] [Fintype s] [DecidableEq s]
    (G : ℕ → Matrix w w ℂ) (B : Matrix w w ℂ) (n : ℕ)
    (E : Matrix w v ℂ) (T : Matrix v v ℂ) (he : word G B n*E=E*T)
    (R : Matrix (v × s) (v × s) ℂ) :
    word (fun j => G j⊗ₖ(1 : Matrix s s ℂ)) (B⊗ₖ(1 : Matrix s s ℂ)) n*
        ((E⊗ₖ(1 : Matrix s s ℂ))*R*(E⊗ₖ(1 : Matrix s s ℂ))ᴴ)*
        (word (fun j => G j⊗ₖ(1 : Matrix s s ℂ)) (B⊗ₖ(1 : Matrix s s ℂ)) n)ᴴ=
      (E⊗ₖ(1 : Matrix s s ℂ))*
        ((T⊗ₖ(1 : Matrix s s ℂ))*R*(T⊗ₖ(1 : Matrix s s ℂ))ᴴ)*(E⊗ₖ(1 : Matrix s s ℂ))ᴴ := by
  apply endpoint_channel
  rw [word_spectator]
  simp only [← Matrix.mul_kronecker_mul,Matrix.one_mul,he]

/-- Same810-dimensional space, fixed before U, actual normalized program and
clean qutrit, three preparation queries and eight processing queries. -/
theorem actual_same_workspace_inverse :
    ∃ F G : ℕ → Matrix (Q × (Q × Memory)) (Q × (Q × Memory)) ℂ,
      (∀ j, (F j)ᴴ*F j=1 ∧ F j*(F j)ᴴ=1) ∧
      (∀ j, (G j)ᴴ*G j=1 ∧ G j*(G j)ᴴ=1) ∧
      ∀ U, Paper2S123.SpecialUnitary U →
        word F (U⊗ₖ(1 : Matrix (Q × Memory) (Q × Memory) ℂ)) 3*
            Paper2ReusablePreparation.initialColumn=Paper2ReusablePreparation.preparedColumn U ∧
        word G (U⊗ₖ(1 : Matrix (Q × Memory) (Q × Memory) ℂ)) 8*
            S4Program.insert (Paper2CatalyticInverse.program (storedC4 U))=
          S4Program.insert (Paper2CatalyticInverse.program (storedC4 U))*Uᴴ := by
  obtain ⟨F,hF,hprep⟩ := Paper2ReusablePreparation.actual_three_query_inverse_program
  obtain ⟨G,hG,he⟩ := Paper2FourQueryCatalyst.actual_four_query_catalyst
  obtain ⟨H,hH,hi⟩ := Paper2CatalyticInverse.eight_query_inverse G (fun j => (hG j).1)
    storedC4 he
  exact ⟨F,H,hF,hH,fun U hU => ⟨hprep U hU,hi U hU⟩⟩

/-- The 3+4k construction. A_j may swap different data registers into the
port; the target is the genuine sequence A_k(T⊗I)...(T⊗I)A_0, not T^k.
For each requested known sequence the entire processing word is fixed before U. -/
theorem complete_repeated_transpose {r : Type*} [Fintype r] [DecidableEq r] :
    ∃ F : ℕ → Matrix (Q × Memory) (Q × Memory) ℂ,
      (∀ j, (F j)ᴴ*F j=1 ∧ F j*(F j)ᴴ=1) ∧
      ∀ (k : ℕ) (A : ℕ → Matrix (Q × r) (Q × r) ℂ),
        (∀ j, (A j)ᴴ*A j=1) →
        ∃ H : ℕ → Matrix (Q × (r × Memory)) (Q × (r × Memory)) ℂ,
          (∀ j, (H j)ᴴ*H j=1 ∧ H j*(H j)ᴴ=1) ∧
          ∀ U, Paper2S123.SpecialUnitary U →
            word F (U⊗ₖ(1 : Matrix Memory Memory ℂ)) 3*Paper2C4PreparationCircuit.initialColumn=
                Paper2C4PreparationGeometry.preparedColumn U ∧
            word H (U⊗ₖ(1 : Matrix (r × Memory) (r × Memory) ℂ)) (4*k)*portInput (storedC4 U)=
              portInput (storedC4 U)*logical A U.transpose k := by
  obtain ⟨F,G,hF,hG,he⟩ := Paper2C4PreparationCircuit.actual_same_workspace_endpoints
  refine ⟨F,hF,?_⟩
  intro k A hA
  obtain ⟨H,hH,hh⟩ := reusable_word G (fun j => (hG j).1) 4 k A hA
  exact ⟨H,hH,fun U hU => ⟨(he U hU).1,hh U U.transpose (storedC4 U) (he U hU).2⟩⟩

/-- The 3+8k construction. The memory is the unchanged90-dimensional catalyst
and one clean qutrit, both restored after each inverse call. -/
theorem complete_repeated_inverse {r : Type*} [Fintype r] [DecidableEq r] :
    ∃ F : ℕ → Matrix (Q × (Q × Memory)) (Q × (Q × Memory)) ℂ,
      (∀ j, (F j)ᴴ*F j=1 ∧ F j*(F j)ᴴ=1) ∧
      ∀ (k : ℕ) (A : ℕ → Matrix (Q × r) (Q × r) ℂ),
        (∀ j, (A j)ᴴ*A j=1) →
        ∃ H : ℕ → Matrix (Q × (r × (Q × Memory))) (Q × (r × (Q × Memory))) ℂ,
          (∀ j, (H j)ᴴ*H j=1 ∧ H j*(H j)ᴴ=1) ∧
          ∀ U, Paper2S123.SpecialUnitary U →
            word F (U⊗ₖ(1 : Matrix (Q × Memory) (Q × Memory) ℂ)) 3*
                Paper2ReusablePreparation.initialColumn=Paper2ReusablePreparation.preparedColumn U ∧
            word H (U⊗ₖ(1 : Matrix (r × (Q × Memory)) (r × (Q × Memory)) ℂ)) (8*k)*
                portInput (Paper2CatalyticInverse.program (storedC4 U))=
              portInput (Paper2CatalyticInverse.program (storedC4 U))*logical A Uᴴ k := by
  obtain ⟨F,G,hF,hG,he⟩ := actual_same_workspace_inverse
  refine ⟨F,hF,?_⟩
  intro k A hA
  obtain ⟨H,hH,hh⟩ := reusable_word G (fun j => (hG j).1) 8 k A hA
  exact ⟨H,hH,fun U hU => ⟨(he U hU).1,hh U Uᴴ _ (he U hU).2⟩⟩

/-- Channel form of the composable processor, with no positivity restriction
on R; mixed or reference-entangled density operators are included. -/
theorem reusable_word_channel {d m r : Type*} [Fintype d] [DecidableEq d]
    [Fintype m] [DecidableEq m] [Fintype r] [DecidableEq r]
    (G : ℕ → Matrix (d × m) (d × m) ℂ) (hG : ∀ j, (G j)ᴴ*G j=1)
    (n k : ℕ) (A : ℕ → Matrix (d × r) (d × r) ℂ) (hA : ∀ j, (A j)ᴴ*A j=1) :
    ∃ H : ℕ → Matrix (d × (r × m)) (d × (r × m)) ℂ,
      (∀ j, (H j)ᴴ*H j=1 ∧ H j*(H j)ᴴ=1) ∧
      ∀ (U T : Matrix d d ℂ) (c : m → ℂ),
        word G (U⊗ₖ(1 : Matrix m m ℂ)) n*S4Program.insert c=S4Program.insert c*T →
        ∀ R : Matrix (d × r) (d × r) ℂ,
          word H (U⊗ₖ(1 : Matrix (r × m) (r × m) ℂ)) (n*k)*
              (portInput c*R*(portInput c)ᴴ)*
              (word H (U⊗ₖ(1 : Matrix (r × m) (r × m) ℂ)) (n*k))ᴴ=
            portInput c*(logical A T k*R*(logical A T k)ᴴ)*(portInput c)ᴴ := by
  obtain ⟨H,hH,he⟩ := reusable_word G hG n k A hA
  exact ⟨H,hH,fun U T c hc R => endpoint_channel _ _ _ R (he U T c hc)⟩

end
end Paper2ReusableCatalyst

#print axioms Paper2ReusableCatalyst.endpoint_channel
#print axioms Paper2ReusableCatalyst.word_spectator
#print axioms Paper2ReusableCatalyst.word_external_reference
#print axioms Paper2ReusableCatalyst.actual_same_workspace_inverse
#print axioms Paper2ReusableCatalyst.complete_repeated_transpose
#print axioms Paper2ReusableCatalyst.complete_repeated_inverse
#print axioms Paper2ReusableCatalyst.reusable_word_channel
open Lean in
run_cmd do
  let env ← getEnv
  for (n, _) in env.constants.toList do
    if (env.getModuleIdxFor? n).isNone then
      let ax ← collectAxioms n
      logInfo m!"GENERATED_AUDIT {n} {ax}"


==> anc/lean/checks/sources/ReusablePreparation.lean <==
import CatalyticInverse
import C4PreparationCircuit

/-! Add the clean qutrit used by inversion to the actual preparation, without
adding an oracle call. The preparation and inverse processor now share the
same 810-dimensional physical space and the same normalized program. -/
namespace Paper2ReusablePreparation
open Matrix S4Word Paper2CatalyticComposition Paper2CatalyticInverse
open Paper2Adjoint (Q)
open Paper2Catalyst (Memory storedC4)
open scoped Kronecker
noncomputable section
set_option linter.unusedSimpArgs false
set_option linter.unusedSectionVars false
variable {m : Type*} [Fintype m] [DecidableEq m]

def clean : Matrix (Q × (Q × m)) (Q × m) ℂ :=
  Paper2Placement.basisEmbedding (fun p => (p.1,0,p.2))

theorem clean_gram : (clean (m:=m))ᴴ*clean=(1 : Matrix (Q × m) (Q × m) ℂ) :=
  Paper2Placement.basisEmbedding_gram (fun p : Q × m => (p.1,(0 : Q),p.2))
    (by intro a b h; cases a; cases b; simpa using h)

def cleanLift (M : Matrix (Q × m) (Q × m) ℂ) : Matrix (Q × (Q × m)) (Q × (Q × m)) ℂ :=
  (lift (r:=Q) M).submatrix regroup regroup

theorem cleanLift_isometry (M : Matrix (Q × m) (Q × m) ℂ) (hM : Mᴴ*M=1) :
    (cleanLift M)ᴴ*cleanLift M=1 := by
  rw [cleanLift,Matrix.conjTranspose_submatrix,Matrix.submatrix_mul_equiv,
    lift_isometry M hM,Matrix.submatrix_one_equiv]

theorem cleanLift_image (M : Matrix (Q × m) (Q × m) ℂ) :
    cleanLift M*clean=clean*M := by
  ext ⟨a,b,p⟩ ⟨i,j⟩
  simp [cleanLift,clean,Paper2Placement.basisEmbedding,lift,coordinates,regroup,
    Matrix.mul_apply,Matrix.kroneckerMap_apply,Matrix.one_apply,Fintype.sum_prod_type,
    Prod.ext_iff,mul_ite,ite_mul,ite_and]

theorem clean_word (G : ℕ → Matrix (Q × m) (Q × m) ℂ) (U : Matrix Q Q ℂ) (n : ℕ) :
    word (fun j => cleanLift (G j)) (U⊗ₖ(1 : Matrix (Q × m) (Q × m) ℂ)) n*clean=
      clean*word G (U⊗ₖ(1 : Matrix m m ℂ)) n := by
  have h := word_coordinates (fun j => lift (r:=Q) (G j)) U n
  rw [lift_word] at h
  unfold cleanLift
  rw [h]
  exact cleanLift_image _

def initialColumn : Matrix (Q × (Q × Memory)) Unit ℂ :=
  clean*Paper2C4PreparationCircuit.initialColumn

theorem initial_gram : initialColumnᴴ*initialColumn=1 := by
  rw [initialColumn,Matrix.conjTranspose_mul,Matrix.mul_assoc,
    ← Matrix.mul_assoc (clean (m:=Memory))ᴴ,clean_gram,Matrix.one_mul,
    Paper2C4PreparationCircuit.initial_gram]

def preparedColumn (U : Matrix Q Q ℂ) : Matrix (Q × (Q × Memory)) Unit ℂ :=
  fun p _ => if p.1=0 then program (storedC4 U) p.2 else 0

theorem prepared_coordinates (U : Matrix Q Q ℂ) :
    clean*Paper2C4PreparationGeometry.preparedColumn U=preparedColumn U := by
  ext ⟨a,b,p⟩ u
  simp [clean,Paper2Placement.basisEmbedding,Paper2C4PreparationGeometry.preparedColumn,
    preparedColumn,program,Matrix.mul_apply,Fintype.sum_prod_type,Prod.ext_iff,
    ite_and,ite_mul,mul_ite]

theorem actual_three_query_inverse_program :
    ∃ F : ℕ → Matrix (Q × (Q × Memory)) (Q × (Q × Memory)) ℂ,
      (∀ j, (F j)ᴴ*F j=1 ∧ F j*(F j)ᴴ=1) ∧
      ∀ U, Paper2S123.SpecialUnitary U →
        word F (U⊗ₖ(1 : Matrix (Q × Memory) (Q × Memory) ℂ)) 3*initialColumn=preparedColumn U := by
  obtain ⟨F,hF,he⟩ := Paper2C4PreparationCircuit.actual_three_query_preparation
  refine ⟨fun j => cleanLift (F j),fun j => ?_,?_⟩
  · have h := cleanLift_isometry (F j) (hF j).1
    exact ⟨h,mul_eq_one_comm.mp h⟩
  · intro U hU
    rw [initialColumn,← Matrix.mul_assoc,clean_word,Matrix.mul_assoc,
      he U hU.1 hU.2.1 hU.2.2,prepared_coordinates]

theorem inverse_program_normalized (U : Matrix Q Q ℂ) (hU : Paper2S123.SpecialUnitary U) :
    S4Program.bracket (program (storedC4 U)) (program (storedC4 U))=1 :=
  program_normalized _ (Paper2Catalyst.storedC4_normalized U hU.1)

end
end Paper2ReusablePreparation

#print axioms Paper2ReusablePreparation.clean
#print axioms Paper2ReusablePreparation.clean_gram
#print axioms Paper2ReusablePreparation.cleanLift
#print axioms Paper2ReusablePreparation.cleanLift_isometry
#print axioms Paper2ReusablePreparation.cleanLift_image
#print axioms Paper2ReusablePreparation.clean_word
#print axioms Paper2ReusablePreparation.initialColumn
#print axioms Paper2ReusablePreparation.initial_gram
#print axioms Paper2ReusablePreparation.preparedColumn
#print axioms Paper2ReusablePreparation.prepared_coordinates
#print axioms Paper2ReusablePreparation.actual_three_query_inverse_program
#print axioms Paper2ReusablePreparation.inverse_program_normalized
open Lean in
run_cmd do
  let env ← getEnv
  for (n, _) in env.constants.toList do
    if (env.getModuleIdxFor? n).isNone then
      let ax ← collectAxioms n
      logInfo m!"GENERATED_AUDIT {n} {ax}"


==> anc/lean/coverage.csv <==
id,section,file,line,labels,status,lean_theorems,note,remaining_gap
supplemental.tex:128:displayed_mathematics,S1,supplemental.tex,128,,formalized_definition,Paper2Lean.doubleKet; Paper2Adjoint.R; Paper2Catalyst.c4; Paper2Catalyst.adjoint_frobenius,Vectorization now uses the actual proved eight-by-eight adjoint matrix; its full squared Frobenius norm is eight for every unitary oracle.,
supplemental.tex:134:displayed_mathematics,S1,supplemental.tex,134,,formalized_definition,Paper2Catalyst.Program; Paper2Catalyst.Memory; Paper2Catalyst.storedC4,"The program and memory are represented by their concrete Unit+(Fin8 times Fin8) and program+Fin25 coordinate index types, with explicit zero padding.",
supplemental.tex:140:displayed_mathematics,S1,supplemental.tex,140,w4:eq:catalyst-specific,checked,Paper2Lean.catalystCoordinates; Paper2Catalyst.c4; Paper2Catalyst.c4_normalized; Paper2Catalyst.storedC4_normalized,"The actual coefficients 1/sqrt(5) and 1/sqrt(10), with actual R(U), give squared norm one on all 65 program and all 90 memory coordinates; no orthogonality premise about an unspecified R is assumed.",
supplemental.tex:150:named_statement,S1,supplemental.tex,150,w4:thm:S1; w4:eq:w4-target,kernel_checked,Paper2Lean.catalytic_closure; Paper2Lean.endpoint_tensor_reference; Paper2Lean.endpoint_on_joint_input; Paper2Catalyst.storedC4_normalized; Paper2Catalyst.storedC4_restoration; Paper2Preparation.three_query_c4_encoded; Paper2PreparationCircuit.deterministic_three_query_c4; Paper2FullPreparation.decoded_coordinates; Paper2PhiCovariance.phi_covariant; Paper2Phi.phi_gram; Paper2PhysicalMidpoint.actual_midpoint_one_fifth; Paper2C4PreparationGeometry.query_intertwining; Paper2C4PreparationGeometry.fixed_reset_decoder; Paper2C4PreparationGeometry.prepared_coordinates; Paper2C4PreparationCircuit.initial_gram; Paper2C4PreparationCircuit.gates_unitary; Paper2C4PreparationCircuit.actual_three_query_preparation; Paper2C4PreparationCircuit.actual_same_workspace_endpoints; Paper2FourQueryCatalyst.actual_four_query_joint_input,"The actual270-dimensional construction now has both preparation and processing circuits on the identical90-memory coordinates, with the same storedC4 program. All fixed gates precede the SU oracle quantifier. Exactly three ordinary queries prepare the program and reset the query qutrit/all padding; exactly four processing queries realize U-transpose and return the same program. Arbitrary finite-reference joint inputs are covered. This removes the old uninstantiated195/75/G0/G1/G2/flip gap; the actual encoder is internally constructed.",
supplemental.tex:153:displayed_mathematics,S1,supplemental.tex,153,w4:eq:w4-target,kernel_checked,Paper2Lean.catalytic_closure; Paper2Lean.endpoint_tensor_reference; Paper2Lean.endpoint_on_joint_input; Paper2Catalyst.storedC4_normalized; Paper2Catalyst.storedC4_restoration; Paper2Preparation.three_query_c4_encoded; Paper2PreparationCircuit.deterministic_three_query_c4; Paper2PhiCovariance.phi_covariant; Paper2Phi.phi_gram; Paper2PhysicalMidpoint.actual_midpoint_one_fifth; Paper2C4PreparationGeometry.query_intertwining; Paper2C4PreparationGeometry.fixed_reset_decoder; Paper2C4PreparationGeometry.prepared_coordinates; Paper2C4PreparationCircuit.initial_gram; Paper2C4PreparationCircuit.gates_unitary; Paper2C4PreparationCircuit.actual_three_query_preparation; Paper2C4PreparationCircuit.actual_same_workspace_endpoints; Paper2FourQueryCatalyst.actual_four_query_joint_input,"The actual270-dimensional construction now has both preparation and processing circuits on the identical90-memory coordinates, with the same storedC4 program. All fixed gates precede the SU oracle quantifier. Exactly three ordinary queries prepare the program and reset the query qutrit/all padding; exactly four processing queries realize U-transpose and return the same program. Arbitrary finite-reference joint inputs are covered. This removes the old uninstantiated195/75/G0/G1/G2/flip gap; the actual encoder is internally constructed.",
supplemental.tex:174:displayed_mathematics,S1,supplemental.tex,174,,kernel_checked,Paper2Lean.doubleKet; Paper2MatrixKetConvention.bra_ket_trace; Paper2MatrixKetHilbert.inner_trace; Paper2MatrixKetHilbert.norm_sq_trace," Literal rectangular matrix ket and adjoint bra are constructed. Their actual complex Euclidean Hilbert inner product equals trace(M†N), with norm squared equal to the real trace(M†M), for arbitrary finite dimensions.",
supplemental.tex:193:displayed_mathematics,S1,supplemental.tex,193,w4:eq:adjoint-matrix,checked,Paper2Adjoint.T; Paper2Adjoint.inclusion_gram; Paper2Adjoint.R; Paper2Adjoint.R_entries; Paper2Adjoint.realR_ofReal; Paper2Adjoint.realR_orthogonal; Paper2Adjoint.realR_adjoint_parameter,The actual nine-by-eight inclusion consists of two diagonal and six symmetric/antisymmetric normalized Hermitian matrices. The compression equals the stated trace coefficients; its entries are real and the literal real matrix is orthogonal with the required adjoint-parameter transpose identity.,
supplemental.tex:207:displayed_mathematics,S1,supplemental.tex,207,w4:eq:workspace,checked,Paper2PhysicalMidpoint.Processing; Paper2PhysicalMidpoint.memoryFin; Paper2PhysicalMidpoint.processing_card,The processing workspace is concretely Q times the existing 65+25 memory; the memory is explicitly equivalent to Fin90 and the full coordinate count is proved to be 270.,
supplemental.tex:222:displayed_mathematics,S1,supplemental.tex,222,w4:eq:swap,kernel_checked,Paper2Lean.swapCoordinates; Paper2Lean.swapCoordinates_involutive; Paper2Lean.swap_doubleKet; Paper2MatrixKetConvention.swap_adjoint; Paper2MatrixKetConvention.swap_unitary; Paper2MatrixKetConvention.swap_tensor," The actual unequal-factor permutation matrix maps m×n into n×m, exchanges every pure tensor, has the reversed exchange as its adjoint and satisfies both unitary identities.",
supplemental.tex:236:displayed_mathematics,S1,supplemental.tex,236,,checked,Paper2Symmetric.sym; Paper2Symmetric.sym_gram; Paper2Symmetric.sym_projector; Paper2PhiCovariance.symRep,"All six normalized symmetric columns, their Gram, the (I+SWAP)/2 projector, and the actual compressed Sym^2 matrix are constructed in the stated real basis.",
supplemental.tex:248:displayed_mathematics,S1,supplemental.tex,248,,formalized_definition,Qura.Wedge.iota,Exact displayed Levi-Civita coefficients and normalization.,
supplemental.tex:254:displayed_mathematics,S1,supplemental.tex,254,w4:eq:iota,checked,Qura.Wedge.iota_isometry; Qura.Wedge.iota_swap; Qura.Wedge.two_query_conjugate,The actual normalized 9 by 3 Levi-Civita matrix; all input columns and arbitrary SU(3) entries.,
supplemental.tex:261:displayed_mathematics,S1,supplemental.tex,261,w4:eq:middle-space,formalized_definition,Paper2Symmetric.sym; Paper2Symmetric.sym_real; Paper2Flip.Mid; Paper2PhysicalMidpoint.middleFin,"The carrier has the stated 18+18+9 natural factor order, with actual real symmetric basis columns and an explicit equivalence to Fin45.",
supplemental.tex:274:displayed_mathematics,S1,supplemental.tex,274,w4:eq:phi-components,checked,Paper2Phi.phiOne_bell_formula; Paper2Phi.phiTwo_bell_formula; Paper2Phi.phiThree; Paper2Symmetric.sym_real,"The actual three Phi matrices agree with the displayed unnormalized Bell, conjugate symmetric CG, and Levi-Civita coefficient formulas. No isometry or covariance premise is assumed.",
supplemental.tex:287:displayed_mathematics,S1,supplemental.tex,287,w4:eq:phi-family,checked,Paper2Phi.phi; Paper2Phi.phi_gram,"The literal weighted direct sum is defined in the actual 45 coordinates and has Gram I for every alpha in [0,1/2] and every SU(3) oracle.",
supplemental.tex:296:displayed_mathematics,S1,supplemental.tex,296,,checked_alternative_proof,Paper2Phi.seedOne_bell_formula; Paper2Symmetric.sym_projector; Paper2Symmetric.seedOne_gram; Paper2Phi.phiOne_identity,The same seed Gram is proved by exact coefficient contraction; the Bell-CG formula and symmetric projector are also checked. The proof uses finite coefficients rather than reproducing each displayed intermediate partial contraction.,
supplemental.tex:319:displayed_mathematics,S1,supplemental.tex,319,w4:eq:catalyst,checked,Paper2Lean.catalystCoordinates; Paper2Catalyst.c4; Paper2Catalyst.c4_normalized; Paper2Catalyst.adjoint_frobenius; Paper2CatalystFamily.family; Paper2CatalystFamily.family_normalized,"The literal sqrt(1-a) plus sqrt(a/8) vec(R(U)) family is defined and its squared norm one proved for every a in [0,1] and unitary U, using the actual proved adjoint representation.",
supplemental.tex:328:named_statement,S1,supplemental.tex,328,w4:lem:catalyst-preparation,checked,Qura.Wedge.two_query_conjugate; Qura.Wedge.conjugate_compression; Paper2Preparation.threeEncode_gram; Paper2Preparation.three_query_factorization; Paper2Preparation.three_query_c4_encoded; Paper2Preparation.prepared_is_catalyst; Paper2Preparation.seed_normalized; Paper2CatalystFamily.deterministic_three_query_family; Paper2CatalystFamily.decoded_family_coordinates; Paper2CatalystFamily.zero_query_zero_weight,"For every known real a in [0,1], actual square-root coefficients and actual R(U) are prepared by fixed two-sided unitary gates, from a computational initial state, with exactly three calls to one designated qutrit oracle port. The full 216-coordinate result has the 65 program coordinates, seven zero padding slots and a reset temporary qutrit. Gates are quantified before every SU(3) oracle. The a=0 endpoint also has a zero-query construction.",
supplemental.tex:336:displayed_mathematics,S1,supplemental.tex,336,w4:eq:preparation-decomposition,checked,Paper2Preparation.schur; Paper2Preparation.schur_gram; Paper2Preparation.schur_cogram; Paper2Preparation.preparation_decomposition,"The singlet column and all eight actual adjoint columns give a two-sided unitary nine-column change of basis, and its conjugation of U tensor U-star equals the literal 1+R(U) block action.",
supplemental.tex:340:displayed_mathematics,S1,supplemental.tex,340,w4:eq:preparation-seed,checked,Paper2Lean.catalystCoordinates; Paper2Preparation.c4Seed72; Paper2Preparation.seed_is_catalyst_identity; Paper2Preparation.seed_normalized; Paper2CatalystFamily.family_seed_formula; Paper2CatalystFamily.family_seed_gram; Paper2CatalystFamily.fixed_unitary_family_preparation,"The actual family at I has the displayed Bell-diagonal coefficient formula, is normalized for every allowed a, and is produced from the fixed computational initial column by a full-workspace unitary completion.",
supplemental.tex:347:displayed_mathematics,S1,supplemental.tex,347,w4:eq:preparation-action,checked,Paper2Preparation.preparation_action; Paper2Preparation.prepared_is_catalyst; Paper2Preparation.seed_is_catalyst_identity; Paper2CatalystFamily.programAction; Paper2CatalystFamily.program_family_action; Paper2CatalystFamily.family_preparation_action,The literal 65-dimensional 1 plus R(U) tensor I8 action maps the actual general-a seed to the actual general-a catalyst. The same identity is also established in the 72-dimensional typed placement.,
supplemental.tex:355:displayed_mathematics,S1,supplemental.tex,355,,checked,Paper2Preparation.packProgram; Paper2Preparation.unpack_pack; Paper2Preparation.pack_inner; Paper2Preparation.unused_singlet_zero; Paper2Placement.placement; Paper2Placement.placement_gram; Paper2Placement.placement_cogram; Paper2CatalystFamily.paddedAction; Paper2CatalystFamily.placement_full_action,The complete 72-by-72 basis permutation covers all 65 program and seven unused coordinates. Its two-sided unitarity and conjugation of (1 plus R(U)) tensor I8 to the displayed program block plus I7 are proved on every matrix entry.,
prose-001,S1,,,w4:sec:notation,checked,Paper2Adjoint.T_hermitian; Paper2Adjoint.T_traceless; Paper2Adjoint.inclusion_gram; Paper2Adjoint.inclusion_projector; Paper2Adjoint.traceless_reconstruction; Paper2Adjoint.realR_orthogonal; Paper2Adjoint.realR_adjoint_parameter; Paper2Adjoint.R_mul,"All parts of this obligation are established for one explicit admissible fixed Hermitian basis: orthonormality, traceless completeness, the actual conjugation representation, real orthogonality and R(U-dagger)=R(U)-transpose.",
prose-002,S1,,,w4:sec:notation,checked,Paper2Phi.phiOne_gram; Paper2Phi.phiTwo_gram; Paper2Phi.phiThree_gram; Paper2Phi.phi_gram,Every actual component is an isometry and the weighted direct sum is normalized on every complex input column for the full alpha interval.,
prose-003,S1,,,w4:lem:catalyst-preparation,checked,Qura.Wedge.conjugate_compression; Paper2Preparation.three_query_factorization; Paper2Preparation.three_query_c4_encoded; Paper2Preparation.seed_normalized; Paper2Preparation.pack_inner; Paper2Preparation.unused_singlet_zero; Paper2CatalystFamily.fixed_unitary_family_preparation; Paper2CatalystFamily.deterministic_three_query_family; Paper2CatalystFamily.decoded_family_coordinates; Paper2PreparationCircuit.common_port_three_queries; Paper2CatalystFamily.placement_full_action,"Known-state preparation, actual 72=65+7 placement, full-workspace encoding/decoding, three forward calls through the same port, and coherent reset are connected in a single preparation theorem for every allowed a.",
prose-004,S1,,,w4:thm:S1,kernel_checked,Paper2Catalyst.storedC4_normalized; Paper2Catalyst.storedC4_restoration; Paper2Preparation.three_query_c4_encoded; Paper2PreparationCircuit.deterministic_three_query_c4; Paper2CatalystFamily.deterministic_three_query_family; Paper2PhiCovariance.phi_covariant; Paper2Phi.phi_gram; Paper2PhysicalMidpoint.actual_midpoint_one_fifth; Paper2C4PreparationGeometry.query_intertwining; Paper2C4PreparationGeometry.fixed_reset_decoder; Paper2C4PreparationGeometry.prepared_coordinates; Paper2C4PreparationCircuit.initial_gram; Paper2C4PreparationCircuit.gates_unitary; Paper2C4PreparationCircuit.actual_three_query_preparation; Paper2C4PreparationCircuit.actual_same_workspace_endpoints; Paper2FourQueryCatalyst.actual_four_query_joint_input,"The actual270-dimensional construction now has both preparation and processing circuits on the identical90-memory coordinates, with the same storedC4 program. All fixed gates precede the SU oracle quantifier. Exactly three ordinary queries prepare the program and reset the query qutrit/all padding; exactly four processing queries realize U-transpose and return the same program. Arbitrary finite-reference joint inputs are covered. This removes the old uninstantiated195/75/G0/G1/G2/flip gap; the actual encoder is internally constructed.",
supplemental.tex:380:displayed_mathematics,S2,supplemental.tex,380,w4:tc:transpose-motivation,checked,Paper2S123.transpose_target_covariant,The actual matrix transpose covariance follows from SU(d) unitarity.,
supplemental.tex:390:named_statement,S2,supplemental.tex,390,w4:def:tc; w4:tc:definition,formalized_definition,Paper2S123.SpecialUnitary; Paper2S123.TransposeCovariant,The displayed SU(d) covariance equation is formalized on finite complex matrices; group homomorphism and output unitarity are separate when needed.,
supplemental.tex:392:displayed_mathematics,S2,supplemental.tex,392,w4:tc:definition,formalized_definition,Paper2S123.SpecialUnitary; Paper2S123.TransposeCovariant,The displayed SU(d) covariance equation is formalized on finite complex matrices; group homomorphism and output unitarity are separate when needed.,
supplemental.tex:403:named_statement,S2,supplemental.tex,403,w4:lem:tc-phi; w4:tc:phi-actions,checked,Paper2PhiCovariance.phiOne_covariant; Paper2PhiCovariance.phiTwo_covariant; Paper2PhiCovariance.phiThree_covariant; Paper2PhiCovariance.phi_covariant,"All three actual component covariance equations and the weighted direct-sum covariance are proved from the explicit symmetric CG matrices, Bell reshaping and Levi-Civita identity.",
supplemental.tex:405:displayed_mathematics,S2,supplemental.tex,405,w4:tc:phi-actions,checked,Paper2PhiCovariance.symRep; Paper2PhiCovariance.rho; Paper2PhiCovariance.phi_covariant,"The actual output actions are the displayed g tensor Sym^2 h, Sym^2(g*) tensor h*, and g tensor h*, combined in their fixed direct-sum order.",
supplemental.tex:420:displayed_mathematics,S2,supplemental.tex,420,w4:tc:basic-identities,proved,Qura.Wedge.two_query_conjugate; Paper2PhiCovariance.swap_tensor_square; Paper2Symmetric.sym_projector; Paper2PhiCovariance.sym_compression; Paper2BellIdentities.transpose_trick; Paper2BellIdentities.bilateral_bell,"The literal unnormalized Bell transpose trick is now exported for arbitrary finite complex matrices, alongside the already checked actual symmetric and antisymmetric CG identities.",
supplemental.tex:432:displayed_mathematics,S2,supplemental.tex,432,w4:tc:phi-one-proof,checked_alternative_proof,Paper2PhiCovariance.phiOne_covariant,The exact all-SU(3) component covariance equality is established by the actual CG/seed coefficient bridge and matrix algebra; the proof need not follow the display line breaks.,
supplemental.tex:443:displayed_mathematics,S2,supplemental.tex,443,w4:tc:phi-two-proof,checked_alternative_proof,Paper2PhiCovariance.phiTwo_covariant,The exact all-SU(3) component covariance equality is established by the actual CG/seed coefficient bridge and matrix algebra; the proof need not follow the display line breaks.,
supplemental.tex:454:displayed_mathematics,S2,supplemental.tex,454,w4:tc:phi-three-proof,checked_alternative_proof,Paper2PhiCovariance.phiThree_covariant,The exact all-SU(3) component covariance equality is established by the actual CG/seed coefficient bridge and matrix algebra; the proof need not follow the display line breaks.,
supplemental.tex:470:named_statement,S2,supplemental.tex,470,w4:lem:tc-seed; w4:tc:seed-reconstruction; w4:tc:seed-constraint,checked,Paper2S123.seed_reconstruction; Paper2S123.seed_constraint; Paper2S123.seed_uniqueness,All three conclusions follow from the exact covariance definition without additional core assumptions.,
supplemental.tex:472:displayed_mathematics,S2,supplemental.tex,472,w4:tc:seed-reconstruction,checked,Paper2S123.seed_reconstruction,The displayed identities are steps in the kernel-checked reconstruction proof.,
supplemental.tex:477:displayed_mathematics,S2,supplemental.tex,477,w4:tc:seed-constraint,checked,Paper2S123.seed_constraint,The conjugate SU(d) stabilizer is derived from covariance.,
supplemental.tex:486:displayed_mathematics,S2,supplemental.tex,486,w4:tc:at-identity,checked,Paper2S123.seed_reconstruction,The displayed identities are steps in the kernel-checked reconstruction proof.,
supplemental.tex:491:displayed_mathematics,S2,supplemental.tex,491,w4:tc:reconstruction-step,checked,Paper2S123.seed_reconstruction,The displayed identities are steps in the kernel-checked reconstruction proof.,
supplemental.tex:499:displayed_mathematics,S2,supplemental.tex,499,,checked,Paper2S123.seed_constraint,Repeated seed constraint.,
supplemental.tex:507:named_statement,S2,supplemental.tex,507,w4:lem:tc-normalization; w4:tc:uniform-normalization,checked,Paper2S123.uniform_normalization_qutrit,"For qutrit input, covariance plus output unitarity imply one real nonnegative scalar for every SU(3) parameter; no Schur conclusion is assumed.",
supplemental.tex:509:displayed_mathematics,S2,supplemental.tex,509,w4:tc:uniform-normalization,checked,Paper2S123.uniform_normalization_qutrit,"For qutrit input, covariance plus output unitarity imply one real nonnegative scalar for every SU(3) parameter; no Schur conclusion is assumed.",
supplemental.tex:518:displayed_mathematics,S2,supplemental.tex,518,w4:tc:normalization-adjoint-product,checked,Paper2S123.seed_gram_invariant; Paper2S123.seed_gram_commutes,The Gram-invariance and commutation steps are proved from the seed constraint.,
supplemental.tex:528:displayed_mathematics,S2,supplemental.tex,528,w4:tc:normalization-all-u,checked,Paper2S123.gram_propagation; Paper2S123.uniform_normalization_qutrit,Scalar seed normalization propagates by reconstruction.,
supplemental.tex:544:named_statement,S2,supplemental.tex,544,w4:def:tc-block; w4:tc:block-embedding; w4:tc:block-intertwining,kernel_checked,Paper2RepresentationBlocks.BlockCertificate; Paper2MidpointBlocks.IrreducibleBlock; Paper2RepresentationBlocks.image_invariant; Paper2RepresentationBlocks.coordinate_action; Paper2RepresentationBlocks.block_dimension; Paper2TensorBlockDecomposition.TensorBlock; Paper2TensorBlockDecomposition.block_of_joint_irreducible; Paper2TensorBlockDecomposition.product_representation_decomposition; Paper2TensorBlockDecomposition.TensorBlock.leftRepresentation; Paper2TensorBlockDecomposition.TensorBlock.rightRepresentation," Faithful finite-coordinate block data, with a separate irreducible/unitary refinement; actual invariant image, restricted tensor action and product dimension proved. This definition does not assume that every general product-group representation already has a block decomposition. The source block definition now has a general existence theorem from the actual product representation. Fixed factor dimensions are positive; factors satisfy their true representation laws, unitary equations and invariant-submodule irreducibility. The embedding image equals the chosen orthogonal subspace, and the subspace supremum is the entire carrier.",
supplemental.tex:548:displayed_mathematics,S2,supplemental.tex,548,w4:tc:block-embedding,kernel_checked,Paper2RepresentationBlocks.embedding_injective; Paper2RepresentationBlocks.coordinateEquiv; Paper2MidpointBlocks.firstIrreducibleBlock; Paper2MidpointBlocks.secondIrreducibleBlock; Paper2MidpointBlocks.thirdIrreducibleBlock; Paper2TensorBlockDecomposition.TensorBlock; Paper2TensorBlockDecomposition.block_of_joint_irreducible; Paper2TensorBlockDecomposition.product_representation_decomposition; Paper2TensorBlockDecomposition.TensorBlock.leftRepresentation; Paper2TensorBlockDecomposition.TensorBlock.rightRepresentation," The fixed isometric embedding is a field of the source definition and is constructed explicitly in all three midpoint examples. The source block definition now has a general existence theorem from the actual product representation. Fixed factor dimensions are positive; factors satisfy their true representation laws, unitary equations and invariant-submodule irreducibility. The embedding image equals the chosen orthogonal subspace, and the subspace supremum is the entire carrier.",
supplemental.tex:554:displayed_mathematics,S2,supplemental.tex,554,w4:tc:block-intertwining,kernel_checked,Paper2RepresentationBlocks.coordinate_action; Paper2RepresentationBlocks.image_invariant; Paper2MidpointBlocks.first_intertwines; Paper2MidpointBlocks.second_intertwines; Paper2MidpointBlocks.third_intertwines; Paper2TensorBlockDecomposition.TensorBlock; Paper2TensorBlockDecomposition.block_of_joint_irreducible; Paper2TensorBlockDecomposition.product_representation_decomposition; Paper2TensorBlockDecomposition.TensorBlock.leftRepresentation; Paper2TensorBlockDecomposition.TensorBlock.rightRepresentation," The block-intertwining definition and its invariant-image consequence; three actual identities proved for all complex g,h. The source block definition now has a general existence theorem from the actual product representation. Fixed factor dimensions are positive; factors satisfy their true representation laws, unitary equations and invariant-submodule irreducibility. The embedding image equals the chosen orthogonal subspace, and the subspace supremum is the entire carrier.",
supplemental.tex:574:named_statement,S2,supplemental.tex,574,w4:tc:remark:midpoint-blocks,kernel_checked,Paper2MidpointBlocks.firstIrreducibleBlock; Paper2MidpointBlocks.secondIrreducibleBlock; Paper2MidpointBlocks.thirdIrreducibleBlock; Paper2MidpointBlocks.blocks_complete; Paper2MidpointBlocks.blocks_orthogonal; Paper2MidpointBlocks.midpoint_block_dimensions," Actual (3,6), (bar6,bar3), (3,bar3) midpoint blocks, including unitarity and irreducibility of every factor, orthogonal completeness and dimensions 18+18+9.",
supplemental.tex:580:named_statement,S2,supplemental.tex,580,w4:lem:tc-multiplicity; w4:tc:block-seed-constraint,kernel_checked,Paper2Embedding.block_extraction; Paper2Embedding.block_seed; Paper2SchurEquivalent.intertwiner_scalar_equivalence; Paper2SeedCopies.actual_irreducible_copies; Paper2SeedCopies.zero_multiplicity; Paper2SeedCopies.one_multiplicity; Paper2SeedCopies.qutrit_seed_multiplicity," Completes the general multiplicity, independent coefficients, and zero/one cases. The prior proved block_seed and covariance reconstruction supply the statement block-constraint and vanishing-family clauses. Concrete tensor labels are separate inventory entries.",
supplemental.tex:582:displayed_mathematics,S2,supplemental.tex,582,w4:tc:block-seed-constraint,checked,Paper2Embedding.block_seed,The component seed constraint follows from unitary block extraction and the global seed constraint.,
supplemental.tex:591:displayed_mathematics,S2,supplemental.tex,591,w4:tc:block-extraction,checked,Paper2Embedding.block_extraction,The adjoint intertwining relation follows from the stated unitary representations.,
supplemental.tex:601:displayed_mathematics,S2,supplemental.tex,601,w4:tc:seed-multiplicity-expansion,kernel_checked,Paper2SeedMultiplicity.expansion; Paper2SeedMultiplicity.coefficients_independent; Paper2SeedMultiplicity.sum_intertwines; Paper2SeedCopies.copyMatrix_spans; Paper2SeedCopies.actual_seed_copies; Paper2SeedCopies.qutrit_seed_multiplicity, Every actual allowed seed has a unique expansion in constructed mutually orthogonal isometric copies; no hcomplete or no-seed remainder premise is required.,
supplemental.tex:609:named_statement,S2,supplemental.tex,609,w4:tc:antisymmetric-seed,kernel_checked,Qura.Wedge.two_query_conjugate; Qura.Wedge.iota_swap; Paper2AntisymmetricSeed.symmetric_antisymmetric_complete; Paper2AntisymmetricSeed.symmetric_component_zero; Paper2AntisymmetricSeed.antisymmetric_seed_unique; Paper2AntisymmetricSeed.antisymmetric_seed_negative_exchange, Every actual SU3 seed satisfying S U*= (U tensor U) S is uniquely b*iota. The six-dimensional component vanishes by actual irreducibility and different dimensions; the remaining scalar follows from Schur. Negative exchange preserves this seed.,
supplemental.tex:611:displayed_mathematics,S2,supplemental.tex,611,w4:tc:antisymmetric-seed,kernel_checked,Qura.Wedge.two_query_conjugate; Qura.Wedge.iota_swap; Paper2AntisymmetricSeed.symmetric_antisymmetric_complete; Paper2AntisymmetricSeed.symmetric_component_zero; Paper2AntisymmetricSeed.antisymmetric_seed_unique; Paper2AntisymmetricSeed.antisymmetric_seed_negative_exchange, Every actual SU3 seed satisfying S U*= (U tensor U) S is uniquely b*iota. The six-dimensional component vanishes by actual irreducibility and different dimensions; the remaining scalar follows from Schur. Negative exchange preserves this seed.,
supplemental.tex:623:displayed_mathematics,S2,supplemental.tex,623,w4:tc:compatible-basis,kernel_checked,Paper2TensorHom.reshaped_intertwining_iff; Paper2CompatibleBasis.Compatible; Paper2CompatibleBasis.fundamental_compatible; Paper2CompatibleBasis.conjugate_fundamental_compatible; Paper2CompatibleBasis.symmetric_compatible; Paper2CompatibleBasis.conjugate_symmetric_compatible,"Source-exact scope: line 622 explicitly chooses a basis satisfying this equation; generic Tensor-Hom and query-selection theorems retain exactly that stated condition. Lines 1032-1036 name the actually needed right memories 3, bar6, 6, bar3, whose computational or normalized symmetric-tensor bases are all explicitly proved compatible. This does not assert that arbitrary coordinates of every abstract irrep automatically satisfy the equation. No universal compatible-basis existence theorem is claimed or needed for these source applications.",
supplemental.tex:630:displayed_mathematics,S2,supplemental.tex,630,w4:tc:compatible-seed,kernel_checked,Paper2TensorHom.reshaped_intertwining_iff; Paper2CompatibleBasis.compatible_seed_constraint; Paper2CompatibleBasis.compatible_bell_correspondence, The displayed rewrite and its reshaped equivalence hold under exactly the source-stated compatible-basis condition; actual midpoint labels satisfy that condition.,
supplemental.tex:636:displayed_mathematics,S2,supplemental.tex,636,w4:tc:bell-reshaping,kernel_checked,Paper2TensorHom.reshape; Paper2TensorHom.unreshape; Paper2TensorHom.unreshape_reshape; Paper2TensorHom.reshape_unreshape; Paper2TensorHom.reshape_linear; Paper2BellContraction.bell_reshaping; Paper2BellContraction.bell_pairing_invariant; Paper2BellContraction.bell_contraction_inverse; Paper2AbstractBell.abstract_bell_reshaping; Paper2AbstractBell.evaluation_matrix; Paper2AbstractBell.coevaluation_matrix; Paper2AbstractBell.bellBra_basis," Explicit unnormalized Bell bra contraction of the actual Kronecker S tensor identity equals reshape S, with stated tensor associativity and no coefficient conjugation. Actual Mathlib TensorProduct.map/assoc/rid maps, actual Bell ket sum and bilinear Bell bra, and canonical-basis matrices prove the literal abstract Bell correspondence. This closes the abstract TensorProduct gap left in the previous nine-source selection freeze.",
supplemental.tex:643:displayed_mathematics,S2,supplemental.tex,643,w4:tc:inverse-reshaping,kernel_checked,Paper2TensorHom.reshape; Paper2TensorHom.unreshape; Paper2TensorHom.unreshape_reshape; Paper2TensorHom.reshape_unreshape; Paper2TensorHom.reshape_linear; Paper2BellContraction.bell_inverse_reshaping; Paper2BellContraction.bell_insertion_inverse; Paper2AbstractBell.abstract_bell_inverse_reshaping; Paper2AbstractBell.evaluation_matrix; Paper2AbstractBell.coevaluation_matrix; Paper2AbstractBell.bellBra_basis," Actual unnormalized Bell ket insertion and inverse matrix identity, with both contractions proved. Actual Mathlib TensorProduct.map/assoc/rid maps, actual Bell ket sum and bilinear Bell bra, and canonical-basis matrices prove the literal abstract Bell correspondence. This closes the abstract TensorProduct gap left in the previous nine-source selection freeze.",
supplemental.tex:649:displayed_mathematics,S2,supplemental.tex,649,w4:tc:reshaped-intertwining,checked,Paper2TensorHom.reshaped_intertwining_iff,"The equivalence of the two finite complex-matrix intertwining equations is proved, using both unitary identities of the right factor.",
supplemental.tex:665:displayed_mathematics,S2,supplemental.tex,665,w4:eq:query-selection-rule,kernel_checked,Paper2QuerySelection.query_selection_intersection; Paper2QuerySelection.qutrit_query_selection; Paper2QuerySelection.absent_right_type_forces_seed_zero," A nonzero seed constructs an isometric occurrence of the output irreducible in bar3 tensor mu through reshaping, adjoint and actual Hom-copy construction. The left occurrence is the chosen query decomposition block; the conclusion proves both occurrence witnesses. No complete circuit sufficiency is claimed.",
supplemental.tex:672:named_statement,S2,supplemental.tex,672,,kernel_checked,Paper2SymmetricCube.cube_gram; Paper2SymmetricCube.cube_complete_on_symmetric; Paper2SymmetricCube.cube_intertwining; Paper2SymmetricCube.repTen_mul; Paper2SymmetricCube.repTen_unitary; Paper2TenCharacter.ten_not_equivalent_conjugate; Paper2TenCommutant.scalar_commutant; Paper2TenSeparation.ten_conjugate_intertwiner_zero; Paper2TenSeparation.conjugate_ten_intertwiner_zero; Paper2TenIrreducible.invariant_submodule_trivial; Paper2TenIrreducible.conjugate_invariant_submodule_trivial; Paper2ThreeSixDecomposition.cg_gram; Paper2ThreeSixDecomposition.cg_complete; Paper2ThreeSixDecomposition.action_decomposition; Paper2TenDimensionSeparation.smaller_ten_intertwiner_zero; Paper2TenDimensionSeparation.adjoint_conjugate_ten_intertwiner_zero; Paper2ThreeSixExclusion.conjugate_ten_from_three_six_zero; Paper2ThreeSixExclusion.three_six_from_conjugate_ten_zero; Paper2TenSeedExclusion.ten_bar_six_seed_zero; Paper2TenSeedExclusion.ten_bar_six_family_zero; Paper2RationalAdjoint.raw_gram; Paper2RationalAdjoint.coordinates_recovery; Paper2RationalAdjoint.inverseChange_left; Paper2RationalAdjoint.inverseChange_right; Paper2RationalAdjoint.ratAction_basisChange; Paper2AdjointCommutant.scalar_commutant; Paper2AdjointIrreducible.actual_scalar_commutant; Paper2AdjointIrreducible.invariant_submodule_trivial; Paper2QuerySelection.qutrit_query_selection; Paper2FirstEncoding.sixEncoding_gram; Paper2FirstQueryCovariance.six_first_query_covariance; Paper2FirstSixMatch.six_first_seed_match,"The source example states the actual 3 tensor 6 and conjugate decompositions, excludes the ten seed and reconstructs the zero family; these are proved using the actual eight/ten irreducible representations. The contextual last sentence is supplied by the actual sixEncoding isometry, all-SU query covariance and explicit first-six seed match, not by a numerical notebook comparison. Full circuit details reside in S3 as the source explicitly cross-references; no historical basis-phase equality is an extra premise of this example.",
supplemental.tex:690:named_statement,S2,supplemental.tex,690,w4:lem:tc-encoding; w4:tc:fixed-encoding-intertwining,checked,Paper2S123.fixed_encoding_covariant,The general encoding lemma is proved under exactly the stipulated intertwiner premise.,
supplemental.tex:696:displayed_mathematics,S2,supplemental.tex,696,w4:tc:fixed-encoding-intertwining,formalized_hypothesis,Paper2S123.fixed_encoding_covariant,This displayed equation is a premise of the general encoding lemma; no concrete E is inferred from it.,
supplemental.tex:709:displayed_mathematics,S2,supplemental.tex,709,w4:tc:fixed-encoding-proof,checked,Paper2S123.fixed_encoding_covariant,The general encoding lemma is proved under exactly the stipulated intertwiner premise.,
supplemental.tex:716:named_statement,S2,supplemental.tex,716,w4:lem:tc-query,checked,Paper2S123.query_update_covariant,The oracle factor updates the actual Kronecker-product action from conjugate h to g.,
supplemental.tex:729:displayed_mathematics,S2,supplemental.tex,729,w4:tc:before-query-covariance,formalized_hypothesis,Paper2S123.query_update_covariant,This is precisely the before-query covariance premise of the general query-update lemma.,
supplemental.tex:737:displayed_mathematics,S2,supplemental.tex,737,w4:tc:query-update-proof,checked,Paper2S123.query_update_covariant,The oracle factor updates the actual Kronecker-product action from conjugate h to g.,
supplemental.tex:763:named_statement,S2,supplemental.tex,763,w4:lem:tc-flip; w4:tc:flip-representation; w4:tc:flip-seed; w4:tc:flip-family,checked,Paper2S123.fixed_flip,"The abstract criterion is proved from covariance, exchange, and seed invariance; it does not assume an involution or the desired endpoint.",
supplemental.tex:768:displayed_mathematics,S2,supplemental.tex,768,w4:tc:flip-representation,formalized_hypothesis,Paper2S123.fixed_flip,"These are explicit premises of the abstract criterion, not checked facts about the concrete Phi representation.",
supplemental.tex:773:displayed_mathematics,S2,supplemental.tex,773,w4:tc:flip-seed,formalized_hypothesis,Paper2S123.fixed_flip,"These are explicit premises of the abstract criterion, not checked facts about the concrete Phi representation.",
supplemental.tex:778:displayed_mathematics,S2,supplemental.tex,778,w4:tc:flip-family,checked,Paper2S123.fixed_flip,"The abstract criterion is proved from covariance, exchange, and seed invariance; it does not assume an involution or the desired endpoint.",
supplemental.tex:786:displayed_mathematics,S2,supplemental.tex,786,w4:tc:flip-proof,checked,Paper2S123.fixed_flip,"The abstract criterion is proved from covariance, exchange, and seed invariance; it does not assume an involution or the desired endpoint.",
supplemental.tex:791:displayed_mathematics,S2,supplemental.tex,791,,checked,Paper2S123.adjoint_parameter,The h-transpose identity is the covariance specialization inside this proof.,
supplemental.tex:795:displayed_mathematics,S2,supplemental.tex,795,w4:tc:adjoint-parameter,checked,Paper2S123.adjoint_parameter,The adjoint-parameter identity is derived from covariance.,
prose-005,S2,,,w4:lem:tc-normalization,checked_alternative_proof,Paper2S123.qutrit_scalar_commutant; Paper2S123.uniform_normalization_qutrit,The same scalar/nonnegative conclusion is proved using three explicit SU(3) elements. This is an alternative to a separate abstract irreducibility/Schur formalization.,
prose-006,S2,,,w4:lem:tc-multiplicity,kernel_checked,Paper2SchurEquivalent.intertwiner_scalar_equivalence; Paper2SchurMultiplicity.coefficientEquiv; Paper2SchurMultiplicity.intertwiner_dimension; Paper2SeedMultiplicity.expansion; Paper2SeedMultiplicity.coefficients_independent; Paper2SeedMultiplicity.sum_intertwines; Paper2SeedMultiplicity.seed_dimension; Paper2IrreducibleSchur.scalar_commutant; Paper2IrreducibleSchur.scalar_commutant_euclidean; Paper2IrreducibleSeparation.different_dimensions_zero; Paper2UnitaryDecomposition.unitary_matrix_decomposition; Paper2UnitaryDecomposition.unitary_family_decomposition; Paper2SeedCopies.actual_seed_copies; Paper2SeedCopies.actual_irreducible_copies; Paper2SeedCopies.isometricCopyEquiv_intertwines; Paper2SeedCopies.qutrit_seed_multiplicity; Paper2SubspaceCompression.exists_irreducible_matrix_copy; Paper2IsotypicTensor.tensor_coordinates_from_left_type; Paper2IsotypicTensor.multiplicity_irreducible; Paper2TensorBlockDecomposition.orthogonal_tensor_block_decomposition; Paper2TensorBlockDecomposition.product_representation_decomposition," Constructed finite orthogonal irreducible decomposition and complete actual isometric copy basis with unique coefficients. Schur derives from actual irreducibility. The identity-minus-copy projector has no remaining seed by full Hom-space basis expansion. The SU(3) input irreducibility is instantiated, not assumed. In addition to the previous actual Hom-copy/seed decomposition, this closes the general product-representation tensor-factor step: a finite unitary representation of any product monoid yields a finite orthogonal exhaustive collection of blocks with constructed irreducible unitary left and right representations, actual MonoidHom laws, and isometric embeddings. No decomposition, equivalent-copy, remainder, or tensor-factorization premises are inputs.",
prose-007,S2,,,w4:sec:tc-reshaping,kernel_checked,Paper2TensorHom.reshape_linear; Paper2TensorHom.reshaped_intertwining_iff; Paper2TensorHomMultiplicity.reshapeSeedEquiv; Paper2TensorHomMultiplicity.reciprocal_hom_dimension; Paper2TensorHomMultiplicity.adjointSeedEquiv; Paper2TensorHomMultiplicity.adjoint_hom_dimension; Paper2QuerySelection.reciprocal_multiplicity_dimension; Paper2SeedCopies.maximal_orthogonal_copies," Actual complex-linear Tensor-Hom equivalence, correct conjugate-semilinear adjoint reversal and reciprocal complex Hom dimension; multiplicity is independently proved to be the maximal number of orthogonal isometric copies.",
prose-008,S2,,,w4:eq:query-selection-rule,kernel_checked,Paper2SymmetricCube.cube_gram; Paper2SymmetricCube.cube_complete_on_symmetric; Paper2SymmetricCube.cube_intertwining; Paper2SymmetricCube.repTen_mul; Paper2SymmetricCube.repTen_unitary; Paper2TenCharacter.ten_not_equivalent_conjugate; Paper2TenCommutant.scalar_commutant; Paper2TenSeparation.ten_conjugate_intertwiner_zero; Paper2TenSeparation.conjugate_ten_intertwiner_zero; Paper2TenIrreducible.invariant_submodule_trivial; Paper2TenIrreducible.conjugate_invariant_submodule_trivial; Paper2ThreeSixDecomposition.cg_gram; Paper2ThreeSixDecomposition.cg_complete; Paper2ThreeSixDecomposition.action_decomposition; Paper2TenDimensionSeparation.smaller_ten_intertwiner_zero; Paper2TenDimensionSeparation.adjoint_conjugate_ten_intertwiner_zero; Paper2ThreeSixExclusion.conjugate_ten_from_three_six_zero; Paper2ThreeSixExclusion.three_six_from_conjugate_ten_zero; Paper2TenSeedExclusion.ten_bar_six_seed_zero; Paper2TenSeedExclusion.ten_bar_six_family_zero; Paper2RationalAdjoint.raw_gram; Paper2RationalAdjoint.coordinates_recovery; Paper2RationalAdjoint.inverseChange_left; Paper2RationalAdjoint.inverseChange_right; Paper2RationalAdjoint.ratAction_basisChange; Paper2AdjointCommutant.scalar_commutant; Paper2AdjointIrreducible.actual_scalar_commutant; Paper2AdjointIrreducible.invariant_submodule_trivial; Paper2TwentySevenRotationAction.rotation_mul_entry; Paper2TwentySevenLinearCertificate.scalar_commutant; Paper2ThreeFifteenSeedExclusion.smaller_twentyseven_intertwiner_zero; Paper2ThreeFifteenSeedExclusion.reshaped_seed_supported_in_eight; Paper2ThreeFifteenSeedExclusion.actual_seed_supported_in_eight; Paper2ThreeFifteenSeedExclusion.actual_seed_projection; Paper2ThreeFifteenSeedExclusion.actual_family_projection; Paper2ThreeFifteenSeedExclusion.actual_unwanted_branches_zero; Paper2QuerySelection.qutrit_query_selection; Paper2FirstEncoding.sixEncoding_gram; Paper2FirstQueryCovariance.six_first_query_covariance; Paper2FirstSixMatch.six_first_seed_match,"The source example states the actual 3 tensor 6 and conjugate decompositions, excludes the ten seed and reconstructs the zero family; these are proved using the actual eight/ten irreducible representations. The contextual last sentence is supplied by the actual sixEncoding isometry, all-SU query covariance and explicit first-six seed match, not by a numerical notebook comparison. Full circuit details reside in S3 as the source explicitly cross-references; no historical basis-phase equality is an extra premise of this example.",
prose-009,S2,,,w4:tc:sec:queries,checked,Paper2Completion.prescribed_subspace_unitary; Paper2Completion.unitary_between_embeddings; Paper2Completion.unitary_between_parameterized_embeddings; Paper2Completion.matrix_unitary_completion,"The general finite-dimensional complex isometry-extension claim is proved using Mathlib's orthogonal-complement extension. A single unitary is chosen before the parameterized input, and literal matrix completion concludes both U-adjoint-U=I and U-U-adjoint=I together with U A=B from the two Gram certificates.",
supplemental.tex:817:displayed_mathematics,S3,supplemental.tex,817,,kernel_checked,Paper2AdjointMatrixSpace.image_iff_traceless; Paper2MatrixKetHilbert.inner_trace, The image of the actual eight T-basis columns is exactly the complex traceless matrix space; the coordinate matrix-ket Hilbert inner product is the stated Hilbert-Schmidt trace.,
supplemental.tex:822:displayed_mathematics,S3,supplemental.tex,822,w4:eq:adjoint-action,kernel_checked,Paper2AdjointMatrixSpace.action_vectorize, The literal U tensor conjugate-U action on vectorized X equals vectorized UXU† for every complex matrix U and X.,
supplemental.tex:829:displayed_mathematics,S3,supplemental.tex,829,w4:eq:adjoint-coordinate-embedding,kernel_checked,Paper2AdjointMatrixSpace.image_iff_traceless; Paper2Adjoint.inclusion_gram; Paper2Adjoint.traceless_reconstruction," The constructed eight T-basis vectorization columns form the stated fixed isometric coordinate reconstruction, with exactly traceless image.",
supplemental.tex:858:displayed_mathematics,S3,supplemental.tex,858,w4:eq:initial-representation,checked,Paper2CGComplement.three_six_fifteen_complete; Paper2CGComplement.cgAll_gram; Paper2CGComplement.cgAll_complete; Paper2CGFifteen.fifteen_intertwining; Paper2CGFifteen.fifteen_unitary; Paper2CGFifteen.fifteen_mul; Paper2RationalFifteen.raw_gram; Paper2RationalFifteen.vectorize_coordinates; Paper2RationalFifteen.coordinates_recovery; Paper2RationalFifteen.inverseChange_left; Paper2RationalFifteen.inverseChange_right; Paper2RationalFifteen.raw_intertwining; Paper2FifteenCommutant.scalar_commutant; Paper2FifteenIrreducible.actual_scalar_commutant; Paper2FifteenIrreducible.invariant_submodule_trivial; Paper2ExplicitFifteenCG.cg_gram; Paper2ExplicitFifteenCG.cg_change; Paper2ExplicitFifteenCG.cg_projector; Paper2ExplicitFifteenCG.cg_intertwining; Paper2ExplicitFifteenCG.representation_unitary; Paper2FundamentalIrreducible.scalar_commutant; Paper2FundamentalIrreducible.invariant_submodule_trivial; Paper2FifteenSeparation.smaller_fifteen_intertwiner_zero; Paper2FifteenSeparation.reverse_smaller_fifteen_intertwiner_zero; Paper2InitialCommutant.three_scalar_commutant; Paper2InitialCommutant.scalar_projectors_commute; Paper2InitialCommutant.commutant_iff; Paper2InitialCommutant.scalar_projectors_independent; Paper2FifteenHighestWeight.extension_mul; Paper2FifteenHighestWeight.extension_SU; Paper2FifteenHighestWeight.actual_coordinate; Paper2FifteenHighestWeight.coordinate_nonzero; Paper2FifteenHighestWeight.upper_fixes; Paper2FifteenHighestWeight.coroot1_weight; Paper2FifteenHighestWeight.coroot2_weight; Paper2FifteenHighestWeight.compressedExtension_SU; Paper2FifteenHighestWeight.upper_coordinate; Paper2FifteenHighestWeight.coroot1_coordinate; Paper2FifteenHighestWeight.coroot2_coordinate; Paper2IntrinsicFifteen.fifteen_recovery; Paper2FifteenComplexRep.transformed_symmetric; Paper2FifteenComplexRep.transformed_traceless; Paper2FifteenComplexRep.extension_intertwining; Paper2FifteenComplexRep.compressed_mul; Paper2FifteenComplexRep.compressed_one; Paper2FifteenHighestWeightLabel.complex_invariant_submodule_trivial; Paper2FifteenHighestWeightLabel.highest_weight_one_two; Paper2CGCoordinateEquivalence.actual_fifteen_coordinates, The earlier actual complete four-block encoding and initial CG decomposition establish this direct-sum identity. The actual fifteen source definition and fixed same-projector coordinate equivalence resolve the previously recorded label/basis caveat.,
supplemental.tex:888:displayed_mathematics,S3,supplemental.tex,888,w4:eq:initial-embeddings,checked,Paper2InitialCG.rawThree; Paper2InitialCG.rawSix; Paper2InitialCG.vectorize_three; Paper2InitialCG.vectorize_six,Actual intrinsic 24-by-3 and 24-by-6 embeddings are constructed by compression of the exact displayed traceless tensor coefficients. Vectorization recovers those coefficients.,
supplemental.tex:908:displayed_mathematics,S3,supplemental.tex,908,,kernel_checked,Paper2SixTensorLiteral.six_tensor_operator; Paper2SixTensorLiteral.zero_extension_operator; Paper2SixTensorLiteral.zero_extension_gram; Paper2SixTensorLiteral.zero_extension_antisymmetric,"The actual vectorized six CG equals the fixed first-two-factor swap composed with I tensor conjugate iota and the normalized symmetric inclusion. Its zero extension is the same tensor operator on the symmetric projector, has exactly that Gram projector, and annihilates the antisymmetric inclusion. These are literal identities for the actual initial CG, not supplied factorization premises.",
supplemental.tex:931:displayed_mathematics,S3,supplemental.tex,931,,checked,Paper2InitialCG.three_gram; Paper2InitialCG.six_gram; Paper2InitialCG.three_six_orthogonal,"All actual CG Gram and cross-orthogonality equations are proved from the coefficients, with no Gram assumptions.",
supplemental.tex:936:displayed_mathematics,S3,supplemental.tex,936,,checked,Paper2InitialCGCovariance.three_intertwining; Paper2InitialCGCovariance.six_intertwining,The two displayed all-SU(3) intertwining equations hold for the actual Hermitian adjoint basis and the actual symmetric representation.,
supplemental.tex:949:displayed_mathematics,S3,supplemental.tex,949,,formalized_definition,Paper2CGFifteen.repFifteen; Paper2CGFifteen.fifteen_intertwining; Paper2CGFifteen.fifteen_unitary; Paper2CGFifteen.fifteen_mul; Paper2CGComplement.three_six_fifteen_complete,"The displayed fifteen-dimensional action is exactly the definition of repFifteen: the actual chosen orthonormal complement CG adjoint, actual conjugate-U tensor Ad(U), and CG. Its full carrier intertwining, unitarity and complete3+6+15 decomposition are kernel proved. The coordinate compression formula does not require matching a particular notebook basis.",
supplemental.tex:962:displayed_mathematics,S3,supplemental.tex,962,w4:eq:initial-block-seeds,kernel_checked,Paper2CGPartialTrace.three_partial_trace; Paper2CGPartialTrace.six_partial_trace; Paper2CGPartialTrace.fifteen_partial_trace; Paper2CGSeedTrace.three_seed_trace; Paper2CGSeedTrace.six_seed_trace; Paper2CGSeedTrace.fifteen_seed_trace; Paper2FirstDecomposition.branch; Paper2FirstCovariance.branch_tensor_formula; Paper2NormalizedInitialSeeds.unreshape_gram; Paper2NormalizedInitialSeeds.baseSeed_gram; Paper2NormalizedInitialSeeds.seedThree_gram; Paper2NormalizedInitialSeeds.seedSix_gram; Paper2NormalizedInitialSeeds.seedFifteen_gram,Actual Bell-dual seeds are normalized from actual CG partial traces 1/2/5; all three constructed seed Grams are I.,
supplemental.tex:978:displayed_mathematics,S3,supplemental.tex,978,w4:eq:initial-weights,kernel_checked,Paper2InitialBranchWeights.three_weight; Paper2InitialBranchWeights.six_weight; Paper2InitialBranchWeights.fifteen_weight; Paper2SmallFirstSeed.small_first_seed_match; Paper2FirstDecomposition.actual_initial_decomposition; Paper2FirstPairingSeed.actual_small_weighted_seed,All four exact amplitudes follow from the actual preparation decomposition and actual normalized CG seeds; the literal Bell v1/w1 first seed is identified.,
supplemental.tex:985:displayed_mathematics,S3,supplemental.tex,985,w4:eq:initial-state,kernel_checked,Paper2FirstDecomposition.actual_initial_decomposition; Paper2FirstDecomposition.actual_initial_gram; Paper2FirstCovariance.three_branch_reconstruction; Paper2FirstCovariance.six_branch_reconstruction; Paper2FirstCovariance.fifteen_branch_reconstruction; Paper2InitialNormalizedFormula.actual_normalized_initial; Paper2InitialNormalizedFormula.actual_program_normalized_decomposition; Paper2FirstPairingGeometry.source_first_orthonormal,"The literal four-branch all-SU source formula is derived from the actual65-dimensional prepared program and actual initial CG encoder, using the three normalized concrete CG seeds and all four displayed amplitudes. The two first pairings v1,w1 are the actual complexified orthonormal maps; no externally supplied initial-state formula is assumed.",
supplemental.tex:1000:named_statement,S3,supplemental.tex,1000,w4:lem:two-query; w4:eq:two-query-circuit; w4:eq:two-query-endpoint,checked,Paper2InitialCGCovariance.three_intertwining; Paper2InitialCGCovariance.six_intertwining; Paper2SecondEncoding.E2_gram; Paper2SecondEncoding.fixed_G2; Paper2FinalTrajectory.actual_fixed_G2_endpoint; Paper2FinalSeedMatches.actual_three_seed_match; Paper2FinalSeedMatches.actual_six_seed_match; Paper2SecondQuery.actual_second_query_endpoint; Paper2SecondSeedAssembly.exact_weight_match; Paper2FirstEncoding.fixed_G0; Paper2TwoQueryEncoder.actual_two_query_endpoint,"One fixed triple of two-sided unitary270-dimensional gates is constructed, before the oracle quantifier. Exactly two literal U tensor I90 queries map every SU(3) actual storedC4 program and every data column to the actual physicalPhi(1/5) endpoint.",
supplemental.tex:1003:displayed_mathematics,S3,supplemental.tex,1003,w4:eq:two-query-circuit,checked,Paper2InitialCGCovariance.three_intertwining; Paper2InitialCGCovariance.six_intertwining; Paper2SecondEncoding.E2_gram; Paper2SecondEncoding.fixed_G2; Paper2TwoQueryEncoder.query; Paper2TwoQueryEncoder.actual_two_query_endpoint,The circuit is the literal five-factor product G2 query(U) G1 query(U) G0 on a single physical270-dimensional workspace.,
supplemental.tex:1008:displayed_mathematics,S3,supplemental.tex,1008,w4:eq:two-query-endpoint,checked,Paper2InitialCGCovariance.three_intertwining; Paper2InitialCGCovariance.six_intertwining; Paper2SecondEncoding.E2_gram; Paper2SecondEncoding.fixed_G2; Paper2TwoQueryEncoder.actual_two_query_endpoint,"The actual complete two-query endpoint now has only SpecialUnitary U as oracle premise; all seeds, isometries, Gram conditions, placements and fixed unitary completions are instantiated.",
supplemental.tex:1027:displayed_mathematics,S3,supplemental.tex,1027,,kernel_checked,Paper2QuerySelection.qutrit_query_selection; Paper2QuerySelection.query_selection_intersection,This display is the general intersection rule under the explicitly stated compatible-basis condition. It does not itself assert the following concrete table decompositions.,
supplemental.tex:1041:displayed_mathematics,S3,supplemental.tex,1041,w4:eq:left-eight-embedding,checked,Paper2DualCG.dual; Paper2DualCG.leftThree; Paper2DualCG.leftSix; Paper2DualCG.leftFifteen; Paper2DualCG.leftThree_gram; Paper2DualCG.leftSix_gram; Paper2DualCG.leftFifteen_gram; Paper2DualCG.leftThree_intertwining; Paper2DualCG.leftSix_intertwining; Paper2DualCG.leftFifteen_intertwining,"All three actual Bell-dual8-column embeddings are built with the stated sqrt(8/dlambda) normalization. Their Grams follow from exact coefficient partial traces, and their all-SU(3) adjoint intertwining equations follow from the actual CG extraction identities.",
supplemental.tex:1053:displayed_mathematics,S3,supplemental.tex,1053,,kernel_checked,Paper2SourceFirstCG.left_six_coefficients; Paper2SourceFirstMatrix.left_six_source_formula,"The actual Bell-dual leftSix is expanded with the normalized symmetric inclusion into natural q,a,c tensor coordinates. Its displayed negative1/sqrt6 epsilon formula is proved for every traceless complex matrix X through the actual Hermitian-basis reconstruction, not only on basis vectors or Hermitian X.",
supplemental.tex:1060:displayed_mathematics,S3,supplemental.tex,1060,w4:eq:first-right-embeddings,kernel_checked,Paper2SourceFirstMatrix.normalized_bell_source_formula,"The actual normalized singlet inclusion maps every complex scalar z to z/sqrt3 times the unnormalized computational Bell ket, coordinate by coordinate.",
supplemental.tex:1066:displayed_mathematics,S3,supplemental.tex,1066,w4:eq:first-six-encoding,kernel_checked,Paper2SixTensorLiteral.numerator_action; Paper2SixTensorLiteral.numerator_gram; Paper2SixTensorLiteral.numerator_quadratic; Paper2SixTensorLiteral.numerator_norm_sq; Paper2SourceFirstMatrix.tensorRightSix_conjugate; Paper2SourceFirstMatrix.right_six_source_formula,"The actual rightSix=-conjugate(leftSix), expanded into the natural symmetric tensor coordinates, has exactly the displayed positive1/sqrt6 epsilon formula on every traceless complex matrix X. The transpose of X in its coordinate entries is derived from Hermiticity of the fixed T basis.",
supplemental.tex:1076:displayed_mathematics,S3,supplemental.tex,1076,,kernel_checked,Paper2SourceFirstMatrix.right_adjoint_intertwining; Paper2SourceFirstMatrix.right_six_intertwining,"Both actual conjugate adjoint and negative-conjugate six encodings satisfy the literal displayed intertwining identities for every SU(3) matrix. The right symmetric action is explicitly symRep(conjugate U), and the real adjoint-coordinate action is derived internally.",
supplemental.tex:1085:displayed_mathematics,S3,supplemental.tex,1085,w4:eq:first-memory,checked,Paper2FirstEncoding.M1; Paper2FirstEncoding.memoryCoordinates; Paper2FirstEncoding.actual_dimensions,"The complete first-query memory is concretely (3 times3) + (6 times6) + (15 times3), with an explicit equivalence to Fin90.",
supplemental.tex:1101:displayed_mathematics,S3,supplemental.tex,1101,,checked,Paper2Complexify.firstW; Paper2Complexify.first_pairings_complex_gram; Paper2Complexify.firstW_complex_gram,"The actual u1/v1 coefficient matrices and w1=(3u1-v1)/sqrt(8) are now treated over complex coefficients. Every adjacent Gram assertion, including w1 normalization and its orthogonality to v1, is proved for arbitrary complex inputs through the conjugate Gram bridge.",
supplemental.tex:1113:displayed_mathematics,S3,supplemental.tex,1113,,kernel_checked,Paper2FifteenFirstSeed.contraction_fifteen; Paper2FifteenSeedMatch.encoded_branch_entry; Paper2FifteenSeedMatch.decoded_branch_projector; Paper2FifteenSeedMatch.normalization; Paper2FifteenSeedMatch.fifteen_first_seed_match; Paper2InitialBranchWeights.chiSix; Paper2InitialBranchWeights.chiFifteen; Paper2InitialBranchWeights.chiSix_gram; Paper2InitialBranchWeights.chiFifteen_gram; Paper2FirstEncoding.sixEncoding; Paper2FirstEncoding.fifteenEncoding; Paper2FirstTrajectoryLiteral.actual_weighted_seed,The normalized chiSix and chiFifteen are the actual encoded six/fifteen seeds; actual_weighted_seed assembles them with the literal v1/sqrt5+w1/sqrt10 first block and the separate 1/sqrt5 and 1/sqrt2 branch amplitudes.,
supplemental.tex:1124:displayed_mathematics,S3,supplemental.tex,1124,w4:eq:first-query-before,kernel_checked,Paper2FirstQueryCovariance.small_reconstruction; Paper2FirstQueryCovariance.small_first_query_covariance; Paper2FirstQueryCovariance.six_first_query_covariance; Paper2FirstQueryCovariance.fifteen_first_query_covariance; Paper2InitialWeightedFormula.actual_forward_before; Paper2InitialWeightedFormula.actual_initial_seed; Paper2FirstPairingSeed.actual_small_weighted_seed; Paper2FirstBeforeQuery.memoryAction; Paper2FirstTrajectoryLiteral.first_query_before,"The actual encoded initial state is precisely the three displayed normalized rows with memory actions conjugate(U), Sym2(U), repFifteen(U), identity query leg, and final U-transpose.",
supplemental.tex:1178:displayed_mathematics,S3,supplemental.tex,1178,w4:eq:worked-six-branch,kernel_checked,Paper2SourceWorkedSix.worked_six_three_stages,"All three literal normalized worked-six maps are proved: initial branch, encoded map with identity query leg, and the actual queried map. Every formula uses the actual chiSix and the separate1/sqrt5 coefficient.",
supplemental.tex:1199:displayed_mathematics,S3,supplemental.tex,1199,w4:eq:seed-eight-six,checked_alternative_proof,Paper2SourceSeedMatches.seed86; Paper2SourceSeedMatches.actual_E2_six_seed; Paper2SecondSeedAssembly.actual_seed86_gram,"The actual S86 is the explicit Hermitian/symmetric contraction of the displayed tensor. Its natural vectorization through the symmetric right inclusion is proved to be exactly (u2-v2)/sqrt3, equivalent to the displayed delta-epsilon coefficients, and Gram I is derived.",
supplemental.tex:1206:displayed_mathematics,S3,supplemental.tex,1206,,kernel_checked,Paper2SourceWorkedSix.uncorrected_six_seed; Paper2SourceWorkedSix.seed86_tensor_coordinates; Paper2SourceWorkedSix.uncorrected_six_source_coordinates,"The actual uncorrected leftSix-adjoint decoder applied to the normalized actual chiSix gives minus seed86. The seed and uncorrected contraction are expanded into the literal b,c,a,d;j natural tensor-coordinate epsilon formulas, fixing the source sign without a contraction premise.",
supplemental.tex:1212:displayed_mathematics,S3,supplemental.tex,1212,w4:eq:worked-six-output,checked,Paper2FirstSixMatch.six_first_seed_match; Paper2FirstSixSeed.contraction_value; Paper2SixSeedCoefficients.seed86_cg; Paper2CGSixTable.table_correct,"The actual six-branch CG contraction and normalized source seed are proved exactly, for every matrix coefficient.",
supplemental.tex:1227:displayed_mathematics,S3,supplemental.tex,1227,,kernel_checked,Paper2FirstRecouplingLiteral.first_column; Paper2FirstRecouplingLiteral.second_column; Paper2FirstRecouplingLiteral.basis_recoupling,"The actual complex u1,v1,w1 source pairings satisfy the literal two-column O1 basis relation. The right multiplication is the concrete real O1 complexified and tensored with the input identity; it is a tensor-basis theorem, not just a standalone numeric rotation check.",
supplemental.tex:1231:displayed_mathematics,S3,supplemental.tex,1231,w4:eq:first-recoupling,checked,Paper2Lean.Rotations.R1_orthogonal; Paper2Lean.Rotations.R1_symmetric; Paper2Lean.Rotations.R1_amplitudes,"The exact displayed two-by-two matrix, its orthogonality, and amplitude relation are checked.",
supplemental.tex:1240:displayed_mathematics,S3,supplemental.tex,1240,w4:eq:first-seed-match,kernel_checked,Paper2SmallFirstSeed.three_identity_entry; Paper2SmallFirstSeed.small_encoded_seed; Paper2SmallFirstSeed.small_first_seed_match; Paper2FirstRecouplingLiteral.seed_match_left; Paper2FirstRecouplingLiteral.seed_match_right,Both equalities in the displayed unweighted sqrt2-v1/w1 seed chain are proved for the actual complex Bell pairing maps and exact radical normalizations.,
supplemental.tex:1250:displayed_mathematics,S3,supplemental.tex,1250,w4:eq:seed-eight-three,checked,Paper2SourceSeedMatches.seed83; Paper2SourceSeedMatches.seed83_coordinates; Paper2SecondSeedAssembly.actual_seed83_gram,"The actual S83 intrinsic coefficients are constructed in the fixed Hermitian basis, recover the displayed traceless tensor coefficients, and have Gram I.",
supplemental.tex:1262:displayed_mathematics,S3,supplemental.tex,1262,,checked,Paper2FirstDecoder.RawDecoded; Paper2FirstDecoder.decodedCoordinates; Paper2FirstDecoder.actual_surviving_dimension,"The four surviving blocks are explicitly typed and reindexed, with actual dimension99.",
supplemental.tex:1268:displayed_mathematics,S3,supplemental.tex,1268,w4:eq:first-decoding,kernel_checked,Paper2FirstDecoder.smallDecoder; Paper2FirstDecoder.sixDecoder; Paper2FirstDecoder.fifteenDecoder; Paper2FirstDecoder.D1; Paper2FirstDecoder.D1_cogram; Paper2FifteenFirstSeed.contraction_fifteen; Paper2FifteenSeedMatch.encoded_branch_entry; Paper2FifteenSeedMatch.decoded_branch_projector; Paper2FifteenSeedMatch.normalization; Paper2FifteenSeedMatch.fifteen_first_seed_match; Paper2FirstQueryGeometry.decoded_seed_rows,"The actual D1 definition is the literal ordered direct sum of the singlet/adjoint stacked contractions, negative leftSix adjoint and leftFifteen adjoint, with the explicit factor association and99-coordinate output ordering. The actual coisometry and branch extraction identities are proved; no unspecified decoder remains.",
supplemental.tex:1280:displayed_mathematics,S3,supplemental.tex,1280,w4:eq:first-decoded-state,kernel_checked,Paper2SmallFirstSeed.small_first_seed_match; Paper2FirstQueryCovariance.small_first_query_covariance; Paper2FirstQueryCovariance.six_first_query_covariance; Paper2FirstQueryCovariance.fifteen_first_query_covariance; Paper2FifteenFirstSeed.contraction_fifteen; Paper2FifteenSeedMatch.encoded_branch_entry; Paper2FifteenSeedMatch.decoded_branch_projector; Paper2FifteenSeedMatch.normalization; Paper2FifteenSeedMatch.fifteen_first_seed_match; Paper2FirstBranchExtraction.six_extraction; Paper2FirstBranchExtraction.fifteen_extraction; Paper2FirstDecoded.seed; Paper2FirstDecoded.target; Paper2FirstDecoded.decoded_seed_exact; Paper2FirstDecoded.actual_decoded_output; Paper2FirstDecoded.target_covariance,"The actual D1 applied to the actual queried195-column trajectory equals the four displayed blocks, with separate1/sqrt5,1/sqrt10,1/sqrt5,1/sqrt2 amplitudes, actual seed83/seed86 and Ad(U) on each adjoint factor, for every SU(3) U. All three identity-seed matches are internal.",
supplemental.tex:1291:displayed_mathematics,S3,supplemental.tex,1291,w4:eq:multiplicity-rotation,checked,Paper2Lean.Rotations.Rmerge_orthogonal; Paper2Lean.Rotations.Rmerge_amplitudes; Paper2FirstMerge.merge_unitary; Paper2FirstMerge.amplitude_merge,The actual 99-dimensional multiplicity rotation is a two-sided unitary; both exact amplitudes and the cancelled copy are checked.,
supplemental.tex:1299:displayed_mathematics,S3,supplemental.tex,1299,w4:eq:first-occupied-space,kernel_checked,Paper2SecondEncoding.M2; Paper2SecondEncoding.actual_dimensions; Paper2FirstDecoded.merge_target; Paper2FirstDecoded.actual_first_query_merge; Paper2FirstMerge.retain_gram; Paper2FirstMerge.merge_unitary; Paper2TwoQueryEncoder.actual_fixed_G1_first_query,"The exact retained space M2 is Q direct-sum(A times Q) direct-sum(A times Six), with proved dimension75=3+24+48. The actual unitary99-coordinate multiplicity merge places every queried branch into its isometric retained inclusion, and the fixed physical G1 maps that entire family to the actual second encoding.",
supplemental.tex:1305:displayed_mathematics,S3,supplemental.tex,1305,w4:eq:first-query-amplitudes,checked,Paper2FirstDecoded.merge_target; Paper2FirstDecoded.actual_first_query_merge,"The actual99-to75 merge gives exactly SecondQuery.input(U), including the zero discarded24-dimensional copy and weights sqrt(1/5),sqrt(3/5),sqrt(1/5).",
supplemental.tex:1317:displayed_mathematics,S3,supplemental.tex,1317,w4:eq:second-memory,checked,Paper2SecondEncoding.M3; Paper2SecondEncoding.actual_dimensions; Paper2SecondEncoding.memoryCoordinates,"The second-query memory is explicitly Six + (8 times 3), equivalent to Fin30; its query factor embeds in the actual 270-dimensional processing workspace.",
supplemental.tex:1329:displayed_mathematics,S3,supplemental.tex,1329,w4:eq:second-singlet-state,kernel_checked,Paper2SourceSecondStates.singlet_before; Paper2SourceSecondStates.singlet_query,"The singlet summand of the actual second preQuery is the displayed phiOne(I) U-transpose/sqrt5, and one ordinary forward query gives phiOne(U)/sqrt5, for every complex matrix U.",
supplemental.tex:1351:displayed_mathematics,S3,supplemental.tex,1351,w4:eq:second-encoding,checked,Paper2SecondEncoding.E2; Paper2SecondEncoding.E2_gram; Paper2SecondEncoding.physicalE2_gram,"The displayed 75-column E2 uses the actual Phi seed, negative Levi-Civita embedding and six symmetric columns, with literal query routing. Its complete Gram and its physical placement are proved.",
supplemental.tex:1367:displayed_mathematics,S3,supplemental.tex,1367,w4:eq:second-pairings,checked,Paper2SecondPairingLiteral.k3_literal; Paper2SecondPairingLiteral.fourProjection_vectorize; Paper2SecondPairingLiteral.projection_entries; Paper2SecondPairingLiteral.projected_bell_u; Paper2SecondPairingLiteral.projected_bell_v; Paper2SecondPairingLiteral.intrinsic_bell_u; Paper2SecondPairingLiteral.intrinsic_bell_v,"The actual traceless projector I minus one-third the Bell projector acts on the literal Bell/Levi-Civita tensors in S,B,C,R order. Both projected expressions, including the exact sqrt(3/8) coefficient, equal the already checked u2 and v2 tensors. The isometric vectorization bridge also provides their intrinsic 72-dimensional columns; no tensor identity is assumed.",
supplemental.tex:1381:displayed_mathematics,S3,supplemental.tex,1381,w4:eq:second-pairing-coordinates,checked,Paper2Pairings.u2_entries; Paper2Pairings.v2_entries,"Exact agreement with every displayed real tensor entry, for every data column.",
supplemental.tex:1390:displayed_mathematics,S3,supplemental.tex,1390,w4:eq:second-pairing-gram,checked,Paper2Complexify.second_pairings_complex_gram; Paper2Completion.gram_preserves_inner,"All three displayed u2/v2 equations now hold with conjugate transpose over C, not only real transpose. The generic bridge proves preservation of the full complex sesquilinear form from a Gram certificate.",
supplemental.tex:1400:displayed_mathematics,S3,supplemental.tex,1400,w4:eq:second-seeds,checked,Paper2Complexify.source_pair_complex_orthonormal; Paper2Complexify.secondSource_gram; Paper2SourceSeedMatches.actual_E2_three_seed; Paper2SourceSeedMatches.actual_E2_six_seed; Paper2SecondSeedAssembly.actual_E2_three_intrinsic; Paper2SecondSeedAssembly.actual_E2_six_intrinsic,The actual negative Levi-Civita E2 block maps S83 to u2+v2 and the actual symmetric block maps S86 to (u2-v2)/sqrt3; both actual intrinsic CG target expansions are proved.,
supplemental.tex:1407:displayed_mathematics,S3,supplemental.tex,1407,w4:eq:epsilon-recoupling,checked,Paper2Pairings.epsilon_recoupling,The full five-index identity is proved over every commutative ring.,
supplemental.tex:1414:displayed_mathematics,S3,supplemental.tex,1414,w4:eq:second-source-combination,checked,Paper2FinalTrajectory.Xi; Paper2SecondSeedAssembly.exact_weight_match,The actual E2-encoded sources with sqrt(3/5) and sqrt(1/5) weights equal the concrete CG target combination Xi. Radical identities and every complex coefficient are checked.,
supplemental.tex:1418:displayed_mathematics,S3,supplemental.tex,1418,w4:eq:second-query-states,checked,Paper2SecondQuery.E2_input; Paper2SecondQuery.one_query; Paper2SecondQuery.physical_query_placement,"The explicit 75-dimensional input, its E2 image and one oracle query give the displayed family. The query-preserving placement is proved for the literal U tensor I90 on the full physical workspace.",
supplemental.tex:1438:displayed_mathematics,S3,supplemental.tex,1438,,checked_real_coefficients,Paper2Pairings.second_recoupling_column1; Paper2Pairings.second_recoupling_column2,"Both columns of the actual u2/v2 basis change are proved, beyond the standalone old O2 test.",
supplemental.tex:1443:displayed_mathematics,S3,supplemental.tex,1443,w4:eq:second-recoupling,checked,Paper2Lean.Rotations.R2_orthogonal; Paper2Lean.Rotations.R2_amplitudes; Paper2Pairings.second_recoupling_column1; Paper2Pairings.second_recoupling_column2,Both the exact rotation and its coefficient relation to the actual u2/v2 tensors are now checked.,
supplemental.tex:1452:displayed_mathematics,S3,supplemental.tex,1452,w4:eq:second-seed-match,checked,Paper2SecondPairingLiteral.second_seed_match,The displayed second recoupling equality is proved as an equality of the actual complex u2/v2 maps with the exact sqrt(3) coefficients.,
supplemental.tex:1468:displayed_mathematics,S3,supplemental.tex,1468,w4:eq:final-embeddings,checked,Paper2FinalSeedMatches.finalThree_vectorized; Paper2FinalSeedMatches.finalSix_vectorized,"Conjugating the actual intrinsic CG matrices exchanges their two Hermitian matrix-coordinate indices. The actual final tensor coefficients are recovered, without a conjugation premise.",
supplemental.tex:1485:displayed_mathematics,S3,supplemental.tex,1485,w4:eq:final-seed-identifications,checked,Paper2FinalSeedMatches.actual_three_seed_match; Paper2FinalSeedMatches.actual_six_seed_match; Paper2FinalSeedMatches.intrinsic_three_recovery; Paper2FinalSeedMatches.intrinsic_six_recovery,"Both displayed actual final seed matches hold in all 81 tensor coordinates and all three input columns, including the exact radicals. The inverse isometric coordinate bridge also recovers the intrinsic 72-dimensional seeds.",
supplemental.tex:1501:displayed_mathematics,S3,supplemental.tex,1501,,checked,Paper2SecondPairingLiteral.symmetric_seed_tensor; Paper2SecondPairingLiteral.symmetric_seed_epsilon_contraction,The actual normalized symmetric inclusion applied to the actual Phi-bar6 seed has the displayed natural tensor coefficients. Its Levi-Civita contraction equals the displayed quarter-normalized delta/epsilon formula for every output coordinate and every data column.,
supplemental.tex:1517:displayed_mathematics,S3,supplemental.tex,1517,w4:eq:second-decoding,checked,Paper2SecondEncoding.finalSource_gram; Paper2SecondEncoding.physicalFinalSource_gram; Paper2SecondEncoding.fixed_G2,The actual complete 18+18+9 source is an isometry. Finite-dimensional completion supplies a fixed full-270 unitary taking all 45 columns to the explicit PhysicalMidpoint inclusion.,
supplemental.tex:1528:displayed_mathematics,S3,supplemental.tex,1528,w4:eq:middle-seed,kernel_checked,Paper2SourceSecondStates.midpoint_weighted_formula,"The actual phi(1/5,U) equals the explicit three-block direct sum with coefficients1/sqrt5,1/sqrt5,sqrt(3/5), for every complex U; specializing U=I gives the displayed middle seed exactly.",
supplemental.tex:1537:displayed_mathematics,S3,supplemental.tex,1537,w4:eq:two-query-state,checked,Paper2FinalTrajectory.actual_three_trajectory; Paper2FinalTrajectory.actual_six_trajectory; Paper2FinalTrajectory.actual_postQuery_endpoint; Paper2FinalTrajectory.actual_fixed_G2_endpoint; Paper2SecondQuery.actual_second_query_endpoint; Paper2TwoQueryEncoder.actual_two_query_endpoint,"The endpoint is now the output of the complete actual two-query physical circuit, using fixed full-space gates and the actual stored program.",
supplemental.tex:1565:displayed_mathematics,S3,supplemental.tex,1565,w4:eq:middle-gate-source,checked,Paper2InitialCGCovariance.three_intertwining; Paper2InitialCGCovariance.six_intertwining; Paper2SecondEncoding.E2_gram; Paper2SecondEncoding.fixed_G2; Paper2FirstMergeGate.actual_fixed_G1; Paper2CoisometryRecovery.actual_fixed_merge_connection; Paper2SecondInputGram.actual_input_gram; Paper2FirstMerge.source; Paper2TwoQueryEncoder.decoded_trajectory_gram; Paper2TwoQueryEncoder.actual_fixed_G1_first_query,A single fixed full270-dimensional G1 maps the actual first-query trajectory to the actual physical E2 input. Equal Gram proves no residual component outside the99-row decoder remains; the75-dimensional merge source and full unitary completion are instantiated.,
supplemental.tex:1599:named_statement,S3,supplemental.tex,1599,w4:lem:middle-flip; w4:eq:middle-flip,checked_alternative_proof,Paper2Flip.J_unitary; Paper2S123.fixed_flip; Paper2Embedding.physicalExtension_unitary; Paper2PhiFlip.actual_midpoint_flip; Paper2PhiFlip.actual_seed_fixed; Paper2PhysicalMidpoint.physicalJ_unitary; Paper2PhysicalMidpoint.physicalJ_complement; Paper2PhysicalMidpoint.physical_midpoint_identity,"The actual 45-dimensional flip identity is proved directly for the actual Phi family. Its explicit full-270-dimensional unitary extension acts as identity on the orthogonal complement. The selected physical inclusion is a valid natural-order coordinate placement; identifying it with notebook encoder coordinates remains part of the encoder construction, not a premise of the intrinsic flip theorem.",
supplemental.tex:1602:displayed_mathematics,S3,supplemental.tex,1602,,formalized_definition,Paper2Symmetric.sym; Paper2Symmetric.sym_real; Paper2Flip.Mid; Paper2PhysicalMidpoint.middleFin,"The carrier has the stated 18+18+9 natural factor order, with actual real symmetric basis columns and an explicit equivalence to Fin45.",
supplemental.tex:1608:displayed_mathematics,S3,supplemental.tex,1608,,checked,Paper2Flip.J_action; Paper2Flip.J_unitary; Paper2Flip.J_involutive,"The full 45-dimensional signed permutation implements the displayed J, with both unitary equations.",
supplemental.tex:1616:displayed_mathematics,S3,supplemental.tex,1616,,checked,Paper2Embedding.physicalExtension_on_image; Paper2Embedding.physicalExtension_on_complement; Paper2Embedding.physicalExtension_unitary; Paper2PhysicalMidpoint.inclusion_gram; Paper2PhysicalMidpoint.physicalJ; Paper2PhysicalMidpoint.physicalJ_unitary; Paper2PhysicalMidpoint.physicalJ_complement,"The formula is instantiated with a completely specified 270-by-45 isometry and the actual signed flip. Both full-space unitary identities and identity action on the orthogonal complement are proved; this is an admissible fixed coordinate choice, not an asserted equality to the notebook G2 output convention.",
supplemental.tex:1624:displayed_mathematics,S3,supplemental.tex,1624,w4:eq:middle-flip,checked,Paper2Flip.J_unitary; Paper2S123.fixed_flip; Paper2Embedding.physicalExtension_unitary; Paper2PhiFlip.actual_midpoint_flip; Paper2PhiFlip.actual_seed_fixed,J Phi_alpha(U)=Phi_alpha(U-adjoint) U-transpose is proved for every real alpha and SU(3) U; the allowed interval additionally gives normalization. No covariance/seed/flip identity is assumed.,
supplemental.tex:1652:displayed_mathematics,S3,supplemental.tex,1652,w4:eq:reverse-circuit,checked,Paper2Lean.reverse_two_query_encoder,Adjointing the encoder at U-adjoint returns the displayed forward-query factorization.,
supplemental.tex:1661:displayed_mathematics,S3,supplemental.tex,1661,w4:eq:third-query-before,kernel_checked,Paper2ReverseQueryStages.beforeThird_formula; Paper2ReverseQueryStages.actual_inverse_G2," The actual internally constructed full270-dimensional G2 inverse reaches the two literal third-query blocks at U†, with the right transpose canceled by SU unitarity.",
supplemental.tex:1670:displayed_mathematics,S3,supplemental.tex,1670,w4:eq:third-query-after,kernel_checked,Paper2ReverseQueryStages.afterThird_formula; Paper2ReverseQueryStages.third_query_cancellation, The actual ordinary third query cancels both leading U† factors and yields the displayed two representation blocks.,
supplemental.tex:1678:displayed_mathematics,S3,supplemental.tex,1678,w4:eq:fourth-query-before,kernel_checked,Paper2ReverseFourthQuery.actual_inverse_G1; Paper2FirstBeforeQuery.actual_before_covariance; Paper2ReverseFourthFormula.beforeFourth_formula; Paper2InitialWeightedFormula.actual_reverse_before; Paper2InitialWeightedFormula.actual_initial_seed; Paper2FirstBeforeQuery.memoryAction; Paper2FirstTrajectoryLiteral.fourth_query_before,"The actual reverse fourth-query input equals the same literal three rows evaluated at U-adjoint on both query and memory actions, with every source amplitude and normalized chi seed fixed.",
supplemental.tex:1694:displayed_mathematics,S3,supplemental.tex,1694,,kernel_checked,Paper2ReverseFourthQuery.fourth_query_cancellation; Paper2ReverseFourthFormula.afterFourth_formula; Paper2ReverseFourthQuery.actual_inverse_G0; Paper2InitialWeightedFormula.actual_reverse_after; Paper2InitialWeightedFormula.actual_initial_seed; Paper2FirstTrajectoryLiteral.fourth_query_after,The actual fourth ordinary U query removes the U-adjoint query action and leaves the literal three normalized memory-action rows. No seed or coefficient identity is supplied as a premise.,
supplemental.tex:1718:displayed_mathematics,S3,supplemental.tex,1718,,checked,Paper2Lean.swap_doubleKet; Paper2CatalystRestoration.restoration_insert; Paper2CatalystRestoration.memoryGate_unitary,"The actual memory permutation exchanges the two adjoint indices, fixes the singlet and25 padded slots, and exactly restores every catalyst coefficient.",
supplemental.tex:1725:displayed_mathematics,S3,supplemental.tex,1725,,checked,Paper2Lean.restore_transposed_catalyst; Paper2CatalystRestoration.restoration_insert; Paper2CatalystRestoration.memoryGate_unitary,"The actual memory permutation exchanges the two adjoint indices, fixes the singlet and25 padded slots, and exactly restores every catalyst coefficient.",
supplemental.tex:1737:displayed_mathematics,S3,supplemental.tex,1737,w4:eq:w4-circuit,checked,Paper2Lean.catalytic_closure; Paper2ActualCatalyticClosure.word_is_closed_circuit; Paper2FourQueryCatalyst.actual_four_query_catalyst; Paper2FourQueryCatalyst.actual_four_query_joint_input,"The actual four-forward-query word equals restoration times reversed encoder times physical flip times encoder, and the instantiated all-input endpoint is proved.",
supplemental.tex:1749:named_statement,S3,supplemental.tex,1749,w4:rem:general-catalyst-family,kernel_checked,Paper2ThreeFifteenTen.rawTen_gram; Paper2ThreeFifteenTen.rawTen_intertwining; Paper2ThreeFifteenTen.lift_ten; Paper2ThreeFifteenTen.ten_gram; Paper2ThreeFifteenTen.ten_intertwining; Paper2ThreeFifteenComplement.eight_ten_orthogonal; Paper2ThreeFifteenComplement.eight_ten_twentyseven_complete; Paper2ThreeFifteenComplement.cgAll_gram; Paper2ThreeFifteenComplement.cgAll_complete; Paper2TwentySeven.intertwining; Paper2TwentySeven.unitary; Paper2TwentySeven.rep_mul; Paper2TwentySeven.action_decomposition; Paper2FamilyFirstEncoding.actual_family_G0; Paper2FamilyFirstEncoding.familyE1_gram; Paper2FamilyFirstEncoding.actual_dimensions; Paper2FamilyInitialState.actual_family_G0_decomposed; Paper2FamilyInitialState.actual_initial_gram; Paper2FamilyFifteenSeed.seed815_gram; Paper2FamilyRacah.contraction_projectors; Paper2FamilyRacah.contraction_fifteen; Paper2FamilyFifteenMatch.extra_first_seed_match; Paper2FamilyFirstQuery.extra_first_query; Paper2FamilyEncodingTypes.second_dimensions; Paper2FamilyRightSix.cg_gram; Paper2FamilyRightSix.cg_complete; Paper2FamilyRightSix.actual_decomposition; Paper2FamilyRightSix.fifteen_partial_trace; Paper2FamilyRightFifteen.six_gram; Paper2FamilyRightFifteen.six_intertwining; Paper2FamilyFifteenCoupling.coupling_table; Paper2FamilyFifteenCoupling.coupling_metric_gram; Paper2FamilyFifteenTensor.coupling_intertwining; Paper2FamilyFifteenIsometry.fifteen_gram; Paper2FamilyFifteenIsometry.fifteen_intertwining; Paper2FamilyRightFifteenCG.six_fifteen_orthogonal; Paper2FamilyRightFifteenCG.cg_gram; Paper2FamilyAllocation.pq_normalized; Paper2FamilyAllocation.rt_normalized; Paper2FamilyAllocation.wz_normalized; Paper2FamilyAllocation.rightSplit_gram; Paper2FamilySecondEncoding.rightCG_gram; Paper2FamilySecondEncoding.E2_gram; Paper2FamilySecondEncoding.physicalE2_gram; Paper2FamilyPhaseEncoding.physicalPhase_unitary; Paper2FamilyPhaseEncoding.reflection_six; Paper2FamilyPhaseEncoding.reflection_fifteen; Paper2FamilyCanonicalEncoding.fifteenCG_intertwining; Paper2FamilyCanonicalEncoding.physicalE2_gram; Paper2FamilyRightSixRacah.projector_from_racah; Paper2FamilyRightSixRacah.contraction_exact; Paper2FamilyRightSixSeeds.rightFifteen_entry; Paper2FamilyRightSixSeeds.trajectoryFifteen_contraction; Paper2FamilyRightSixSeeds.trajectoryFifteen_exact; Paper2FamilyRightSixCompression.actual_relative_racah; Paper2FamilyRightSixGeometry.trajectoryThree_gram; Paper2FamilyRightSixGeometry.trajectoryFifteen_gram; Paper2FamilyRightSixGeometry.trajectories_orthogonal; Paper2FamilyRightSixGeometry.six_absent; Paper2FamilyRightSixRecoupling.seed156_gram; Paper2FamilyRightSixRecoupling.first_racah_row; Paper2FamilyRightSixRecoupling.second_racah_row; Paper2FamilyFifteenRealCoordinates.tensorBasis_real; Paper2FamilyFifteenRealCoordinates.tensorBasis_change; Paper2FamilyFifteenRealCoordinates.tensorBasis_gram; Paper2FamilyFifteenRealCoordinates.decodedFifteen_tensor; Paper2FamilyFifteenRealCoordinates.realSeed156_gram; Paper2FamilyFifteenRealCoordinates.realSeed156_tensor; Paper2FamilyRightFifteenRaw.contraction_exact; Paper2FamilyRightFifteenContraction.chosen_contraction_factorization; Paper2FamilyRightFifteenContraction.chosen_contraction; Paper2FamilyRightFifteenSeeds.trajectorySix_tensor; Paper2FamilyRightFifteenSeeds.trajectoryFifteen_tensor; Paper2FamilyRightFifteenSeeds.rightFifteen_reembedding; Paper2FamilyRightFifteenProjection.six_source_extraction; Paper2FamilyRightFifteenProjection.projectedSix_tensor; Paper2FamilyRightFifteenProjection.actual_relative_racah; Paper2FamilyRightFifteenGeometry.trajectorySix_gram; Paper2FamilyRightFifteenGeometry.trajectoryFifteen_gram; Paper2FamilyRightFifteenGeometry.trajectories_orthogonal; Paper2FamilyRightFifteenGeometry.three_absent; Paper2FamilyRightFifteenRecoupling.decodedSix_gram; Paper2FamilyRightFifteenRecoupling.decodedFifteen_gram; Paper2FamilyRightFifteenRecoupling.seed615_gram; Paper2FamilyRightFifteenRecoupling.seed1515_gram; Paper2FamilyRightFifteenRecoupling.first_racah_row; Paper2FamilyRightFifteenRecoupling.second_racah_row; Paper2FamilyFifteenFlipTensor.actual_common_basis_transport; Paper2FamilyMixedSeedFlip.realSeed615_gram; Paper2FamilyMixedSeedFlip.actual_mixed_seed_flip; Paper2FamilyFifteenSeedFlip.decodedFifteen_tensor; Paper2FamilyFifteenSeedFlip.realSeed1515_gram; Paper2FamilyFifteenSeedFlip.actual_fifteen_seed_flip; Paper2ConjugateFifteenComplexRep.embedding_gram; Paper2ConjugateFifteenComplexRep.embedding_coordinates; Paper2ConjugateFifteenComplexRep.extension_intertwining; Paper2ConjugateFifteenComplexRep.compressed_mul; Paper2ConjugateFifteenComplexRep.compressed_SU; Paper2ConjugateFifteenHighestWeight.actual_coordinate; Paper2ConjugateFifteenHighestWeight.highest_weight_two_one; Paper2ConjugateFifteenIrreducible.actual_scalar_commutant; Paper2ConjugateFifteenIrreducible.invariant_submodule_trivial; Paper2ConjugateFifteenIrreducible.complex_invariant_submodule_trivial; Paper2FamilyMixedSeedConstraint.leftFifteen_unitary; Paper2FamilyMixedSeedConstraint.leftFifteen_adjoint; Paper2FamilyMixedSeedConstraint.leftFifteen_eq_conjugate; Paper2FamilyMixedSeedConstraint.seed156_reshape; Paper2FamilyMixedSeedConstraint.seed156_constraint; Paper2FamilyMixedSeedConstraint.realSeed156_constraint; Paper2FamilyMidpointIntertwining.finalFifteen_intertwining; Paper2FamilyMidpointIntertwining.source_intertwining; Paper2FamilyMidpointIntertwining.allocation_intertwining; Paper2FamilyMidpointIntertwining.coordinates_intertwining; Paper2FamilyMidpointIntertwining.D_intertwining; Paper2TwentySevenWeights.four_action_tables; Paper2TwentySevenCommutant.scalar_commutant; Paper2TwentySevenIrreducible.actual_scalar_commutant; Paper2TwentySevenIrreducible.invariant_submodule_trivial; Paper2TwentySevenIrreducible.complex_invariant_submodule_trivial; Paper2FamilyMidpointSeed.seed_gram; Paper2FamilyMidpointSeed.J_unitary; Paper2FamilyMidpointSeed.actual_seed_fixed; Paper2FamilyMidpointSeed.endpoint_seed_reduction; Paper2FamilyMidpointCG.source_gram; Paper2FamilyMidpointEmbedding.allocation_gram; Paper2FamilyMidpointEmbedding.commonCoordinates_gram; Paper2FamilyMidpointEmbedding.D_gram; Paper2FamilyMidpointEmbedding.physicalD_gram; Paper2FamilyRacahWeights.right_six; Paper2FamilyRacahWeights.right_three; Paper2FamilyRacahWeights.right_fifteen; Paper2FamilyMidpointAssembly.common_seed; Paper2FamilyMidpointAssembly.actual_identity_seed_match; Paper2FamilyRealCoupling.realCoupling_change; Paper2FamilyRealCoupling.actual_seed_reshape; Paper2FamilyFifteenSeedConstraint.realSeed1515_constraint; Paper2FamilyExtraPhi.phi615_reconstruction; Paper2FamilyExtraPhi.phi156_exchange; Paper2FamilyExtraPhi.phi615_exchange; Paper2FamilyExtraPhi.phi1515_exchange; Paper2FamilyPhi.phi_gram; Paper2FamilyPhi.actual_midpoint_flip; Paper2FamilyPhi.endpoint_carrier_reduction; Paper2FamilyPhysicalPhi.physicalPhi_gram; Paper2FamilyPhysicalPhi.actual_physical_flip; Paper2FamilyPhysicalPhi.exact_endpoint_reduction; Paper2FamilyPhiReconstruction.actual_reconstruction; Paper2FamilySecondQuery.actual_block_endpoint; Paper2FamilySecondQuery.actual_physical_query; Paper2FamilySecondQuery.actual_second_query_endpoint; Paper2FamilyPreparationGeometry.query_intertwining; Paper2FamilyPreparationGeometry.fixed_reset_decoder; Paper2FamilyPreparationGeometry.prepared_coordinates; Paper2FamilyPreparationCircuit.word_route; Paper2FamilyPreparationCircuit.actual_three_query_preparation; Paper2FamilyCompleteProtocol.complete_three_plus_four_query_family; Paper2FamilyCompleteProtocol.complete_three_plus_four_query_channel; Paper2FamilyParameterContinuity.program_continuous; Paper2FamilyParameterContinuity.stored_program_continuous; Paper2FamilyParameterContinuity.midpoint_continuous; Paper2FamilyParameterContinuity.physical_midpoint_continuous; Paper2FamilyParameterContinuity.endpoint_limit; Paper2FamilyActualClosure.G0_unitary; Paper2FamilyActualClosure.G1_unitary; Paper2FamilyActualClosure.actual_encoder_endpoint; Paper2FamilyActualClosure.fixedGates_unitary; Paper2FamilyActualClosure.actual_four_query_catalytic_endpoint; Paper2FamilyActualClosure.actual_four_query_joint_input; Paper2FamilyPhysicalMidpoint.actual_dimensions; Paper2FamilyIdentityMatching.actual_identity_input_match; Paper2FamilyActualChannel.actual_channel_with_reference,"The complete actual continuous-family processor is internally constructed on the full594-dimensional data-memory space: all five fixed unitary gates, two-query encoder, fixed flip and four ordinary forward queries return the identical supplied198-memory catalyst, for every SU(3) oracle and arbitrary finite references/joint inputs. Actual450 carrier dimension and exact a=4/5 reduction to the earlier45 carrier are proved. No CG, seed, encoder, flip or supplied-gate premises occur in the final processor wrapper. The corresponding reference-preserving channel identity holds for every complex input operator, hence in particular every mixed or entangled density operator. The actual three-query preparation is now bridged on the same594-space port: exact query-qutrit reset, original65-program coordinates and zero133-padding. One final joint wrapper selects both fixed circuits before U, proving3+4 ordinary-query construction with arbitrary finite-reference vectors and mixed channel inputs.450/45 is a constructed representation-carrier count, not a minimal-workspace claim; no continuity in a of choice-selected gates is claimed.",
prose-010,S3,,,w4:sec:branches,checked,Paper2CGComplement.three_six_fifteen_complete; Paper2CGComplement.cgAll_gram; Paper2CGComplement.cgAll_complete; Paper2CGFifteen.fifteen_intertwining; Paper2CGFifteen.fifteen_unitary; Paper2CGFifteen.fifteen_mul; Paper2CGPartialTrace.three_partial_trace; Paper2CGPartialTrace.six_partial_trace; Paper2CGPartialTrace.fifteen_partial_trace; Paper2CGSeedTrace.three_seed_trace; Paper2CGSeedTrace.six_seed_trace; Paper2CGSeedTrace.fifteen_seed_trace; Paper2RationalFifteen.raw_gram; Paper2RationalFifteen.vectorize_coordinates; Paper2RationalFifteen.coordinates_recovery; Paper2RationalFifteen.inverseChange_left; Paper2RationalFifteen.inverseChange_right; Paper2RationalFifteen.raw_intertwining; Paper2FifteenCommutant.scalar_commutant; Paper2FifteenIrreducible.actual_scalar_commutant; Paper2FifteenIrreducible.invariant_submodule_trivial; Paper2ExplicitFifteenCG.cg_gram; Paper2ExplicitFifteenCG.cg_change; Paper2ExplicitFifteenCG.cg_projector; Paper2ExplicitFifteenCG.cg_intertwining; Paper2ExplicitFifteenCG.representation_unitary; Paper2FundamentalIrreducible.scalar_commutant; Paper2FundamentalIrreducible.invariant_submodule_trivial; Paper2FifteenSeparation.smaller_fifteen_intertwiner_zero; Paper2FifteenSeparation.reverse_smaller_fifteen_intertwiner_zero; Paper2InitialCommutant.three_scalar_commutant; Paper2InitialCommutant.scalar_projectors_commute; Paper2InitialCommutant.commutant_iff; Paper2InitialCommutant.scalar_projectors_independent; Paper2FifteenHighestWeight.extension_mul; Paper2FifteenHighestWeight.extension_SU; Paper2FifteenHighestWeight.actual_coordinate; Paper2FifteenHighestWeight.coordinate_nonzero; Paper2FifteenHighestWeight.upper_fixes; Paper2FifteenHighestWeight.coroot1_weight; Paper2FifteenHighestWeight.coroot2_weight; Paper2FifteenHighestWeight.compressedExtension_SU; Paper2FifteenHighestWeight.upper_coordinate; Paper2FifteenHighestWeight.coroot1_coordinate; Paper2FifteenHighestWeight.coroot2_coordinate; Paper2IntrinsicFifteen.fifteen_recovery; Paper2FifteenComplexRep.transformed_symmetric; Paper2FifteenComplexRep.transformed_traceless; Paper2FifteenComplexRep.extension_intertwining; Paper2FifteenComplexRep.compressed_mul; Paper2FifteenComplexRep.compressed_one; Paper2FifteenHighestWeightLabel.complex_invariant_submodule_trivial; Paper2FifteenHighestWeightLabel.highest_weight_one_two; Paper2CGCoordinateEquivalence.coordinate_unitary; Paper2CGCoordinateEquivalence.compression_intertwining; Paper2CGCoordinateEquivalence.actual_fifteen_coordinates," The earlier actual initial CG projector, equivariance and fifteen irreducibility are complemented by the exact fixed-unitary equivalence of any two orthonormal bases of that same image. The manuscript defines bar15 by this actual complement. No independent canonical model or historical entrywise phase match is required for this obligation.",
prose-011,S3,,,w4:eq:initial-weights,kernel_checked,Paper2NormalizedInitialSeeds.unreshape_gram; Paper2NormalizedInitialSeeds.baseSeed_gram; Paper2NormalizedInitialSeeds.seedThree_gram; Paper2NormalizedInitialSeeds.seedSix_gram; Paper2NormalizedInitialSeeds.seedFifteen_gram; Paper2InitialBranchWeights.three_weight; Paper2InitialBranchWeights.six_weight; Paper2InitialBranchWeights.fifteen_weight; Paper2SmallFirstSeed.small_first_seed_match; Paper2FirstDecomposition.actual_initial_decomposition; Paper2FirstPairingSeed.actual_small_weighted_seed,Actual CG reduced projectors and exact Bell-dual Gram formulas determine the separated initial seed amplitudes. No external normalization or irreducibility premise is supplied.,
prose-012,S3,,,w4:lem:two-query,kernel_checked,Paper2Complexify.firstW_complex_gram; Paper2Complexify.second_pairings_complex_gram; Paper2Complexify.secondSource_gram; Paper2Complexify.secondTarget_gram; Paper2Complexify.second_recoupling_unitary_matrix; Paper2SecondFifteenExclusion.final_fifteen_intertwining; Paper2SecondFifteenExclusion.final_fifteen_extraction; Paper2SecondFifteenExclusion.smaller_fifteen_intertwiner_zero; Paper2SecondFifteenExclusion.conjugate_pair_unitary; Paper2SecondFifteenExclusion.reshaped_fifteen_zero; Paper2SecondFifteenExclusion.actual_seed_fifteen_zero; Paper2SecondFifteenExclusion.actual_branch_all_U_zero; Paper2InitialWeightedFormula.actual_forward_before; Paper2FirstQueryGeometry.full_query_covariance; Paper2FirstDecoded.actual_decoded_output; Paper2FirstDecoded.actual_first_query_merge; Paper2SecondQuery.E2_one_query; Paper2FinalTrajectory.actual_postQuery_endpoint; Paper2TwoQueryEncoder.actual_two_query_endpoint; Paper2InitialWeightedFormula.actual_reverse_before; Paper2InitialWeightedFormula.actual_reverse_after,"The concrete first-query branches, exact phase-corrected decoder, actual multiplicity merge, second-query branches, full270-dimensional two-query endpoint and reverse trajectories are all instantiated for every SU(3) U. The cited declarations use the concrete CG matrices and literal seed/amplitude objects. This covers the prose trajectory obligation; separate inventory items audit each displayed tensor-coordinate formula.",
prose-013,S3,,,w4:sec:fixed-gate-completion,checked,Paper2Completion.matrix_unitary_completion; Paper2Complexify.second_recoupling_unitary_matrix; Paper2TwoQueryEncoder.actual_two_query_endpoint; Paper2FourQueryCatalyst.actual_four_query_catalyst; Paper2FourQueryCatalyst.actual_four_query_joint_input,Actual fixed full-space G0/G1/G2 are constructed before quantification over the oracle. The physical four-query gates are all two-sided unitaries on the complete270-dimensional workspace.,
prose-014,S3,,,w4:lem:middle-flip,checked,Paper2Flip.J_unitary; Paper2Embedding.physicalExtension_unitary; Paper2PhiCovariance.phi_covariant; Paper2PhiFlip.actual_seed_fixed; Paper2PhiFlip.actual_midpoint_flip; Paper2PhysicalMidpoint.physicalJ_unitary; Paper2MidpointRepresentation.flip_exchange; Paper2MidpointRepresentation.rho_mul; Paper2MidpointRepresentation.rho_two_sided_unitary; Paper2SymmetricRepresentation.symRep_mul; Paper2PhysicalMidpoint.physical_midpoint_identity; Paper2FourQueryCatalyst.actual_four_query_catalyst; Paper2FourQueryCatalyst.actual_four_query_joint_input,"The actual physical midpoint flip is used in the instantiated circuit, with no abstract midpoint seed premise.",
prose-015,S3,,,w4:sec:four-query-closure,checked,Paper2Lean.catalytic_closure; Paper2Lean.endpoint_tensor_reference; Paper2Lean.endpoint_on_joint_input; Paper2Catalyst.storedC4_normalized; Paper2Catalyst.storedC4_restoration; Paper2Preparation.three_query_c4_encoded; Paper2PreparationCircuit.deterministic_three_query_c4; Paper2PhiCovariance.phi_covariant; Paper2Phi.phi_gram; Paper2PhysicalMidpoint.actual_midpoint_one_fifth; Paper2FirstDecomposition.fixed_G0_actual_input; Paper2FirstDecoder.D1_cogram; Paper2FirstQueryGeometry.fixed_G0_first_query; Paper2FirstQueryGeometry.physical_query_placement; Paper2TwoQueryEncoder.actual_fixed_G1_first_query; Paper2TwoQueryEncoder.actual_two_query_endpoint; Paper2FourQueryCatalyst.actual_four_query_catalyst; Paper2FourQueryCatalyst.actual_four_query_joint_input,"The complete physical endpoint construction now has all195 input columns,99 decoded coordinates,75 second-query inputs and45 midpoint coordinates instantiated on the same270-dimensional workspace. Every fixed gate is a conclusion, with oracle-independent choice. The actual fixed270-dimensional four-query processor is constructed internally from the complete two-query encoder. It returns the same storedC4 and transposes all data columns, with arbitrary finite reference and joint input. Independent deterministic three-query preparation has fixed gates and reset auxiliaries. No encoder endpoint, CG, physical gate or Kraus premise remains in the processor theorem.",
prose-016,S3,,,w4:rem:general-catalyst-family,kernel_checked,Paper2FamilyFirstEncoding.actual_family_G0; Paper2FamilyFirstEncoding.familyE1_gram; Paper2FamilyFirstEncoding.actual_dimensions; Paper2FamilyInitialState.actual_family_G0_decomposed; Paper2FamilyInitialState.actual_initial_gram; Paper2FamilyFifteenSeed.seed815_gram; Paper2FamilyRacah.contraction_projectors; Paper2FamilyRacah.contraction_fifteen; Paper2FamilyFifteenMatch.extra_first_seed_match; Paper2FamilyFirstQuery.extra_first_query; Paper2FamilyEncodingTypes.second_dimensions; Paper2FamilyRightSix.cg_gram; Paper2FamilyRightSix.cg_complete; Paper2FamilyRightSix.actual_decomposition; Paper2FamilyRightSix.fifteen_partial_trace; Paper2FamilyRightFifteen.six_gram; Paper2FamilyRightFifteen.six_intertwining; Paper2FamilyFifteenCoupling.coupling_table; Paper2FamilyFifteenCoupling.coupling_metric_gram; Paper2FamilyFifteenTensor.coupling_intertwining; Paper2FamilyFifteenIsometry.fifteen_gram; Paper2FamilyFifteenIsometry.fifteen_intertwining; Paper2FamilyRightFifteenCG.six_fifteen_orthogonal; Paper2FamilyRightFifteenCG.cg_gram; Paper2FamilyAllocation.pq_normalized; Paper2FamilyAllocation.rt_normalized; Paper2FamilyAllocation.wz_normalized; Paper2FamilyAllocation.rightSplit_gram; Paper2FamilySecondEncoding.rightCG_gram; Paper2FamilySecondEncoding.E2_gram; Paper2FamilySecondEncoding.physicalE2_gram; Paper2FamilyPhaseEncoding.physicalPhase_unitary; Paper2FamilyPhaseEncoding.reflection_six; Paper2FamilyPhaseEncoding.reflection_fifteen; Paper2FamilyCanonicalEncoding.fifteenCG_intertwining; Paper2FamilyCanonicalEncoding.physicalE2_gram; Paper2FamilyRightSixRacah.projector_from_racah; Paper2FamilyRightSixRacah.contraction_exact; Paper2FamilyRightSixSeeds.rightFifteen_entry; Paper2FamilyRightSixSeeds.trajectoryFifteen_contraction; Paper2FamilyRightSixSeeds.trajectoryFifteen_exact; Paper2FamilyRightSixCompression.actual_relative_racah; Paper2FamilyRightSixGeometry.trajectoryThree_gram; Paper2FamilyRightSixGeometry.trajectoryFifteen_gram; Paper2FamilyRightSixGeometry.trajectories_orthogonal; Paper2FamilyRightSixGeometry.six_absent; Paper2FamilyRightSixRecoupling.seed156_gram; Paper2FamilyRightSixRecoupling.first_racah_row; Paper2FamilyRightSixRecoupling.second_racah_row; Paper2FamilyFifteenRealCoordinates.tensorBasis_real; Paper2FamilyFifteenRealCoordinates.tensorBasis_change; Paper2FamilyFifteenRealCoordinates.tensorBasis_gram; Paper2FamilyFifteenRealCoordinates.decodedFifteen_tensor; Paper2FamilyFifteenRealCoordinates.realSeed156_gram; Paper2FamilyFifteenRealCoordinates.realSeed156_tensor; Paper2FamilyRightFifteenRaw.contraction_exact; Paper2FamilyRightFifteenContraction.chosen_contraction_factorization; Paper2FamilyRightFifteenContraction.chosen_contraction; Paper2FamilyRightFifteenSeeds.trajectorySix_tensor; Paper2FamilyRightFifteenSeeds.trajectoryFifteen_tensor; Paper2FamilyRightFifteenSeeds.rightFifteen_reembedding; Paper2FamilyRightFifteenProjection.six_source_extraction; Paper2FamilyRightFifteenProjection.projectedSix_tensor; Paper2FamilyRightFifteenProjection.actual_relative_racah; Paper2FamilyRightFifteenGeometry.trajectorySix_gram; Paper2FamilyRightFifteenGeometry.trajectoryFifteen_gram; Paper2FamilyRightFifteenGeometry.trajectories_orthogonal; Paper2FamilyRightFifteenGeometry.three_absent; Paper2FamilyRightFifteenRecoupling.decodedSix_gram; Paper2FamilyRightFifteenRecoupling.decodedFifteen_gram; Paper2FamilyRightFifteenRecoupling.seed615_gram; Paper2FamilyRightFifteenRecoupling.seed1515_gram; Paper2FamilyRightFifteenRecoupling.first_racah_row; Paper2FamilyRightFifteenRecoupling.second_racah_row; Paper2FamilyFifteenFlipTensor.actual_common_basis_transport; Paper2FamilyMixedSeedFlip.realSeed615_gram; Paper2FamilyMixedSeedFlip.actual_mixed_seed_flip; Paper2FamilyFifteenSeedFlip.decodedFifteen_tensor; Paper2FamilyFifteenSeedFlip.realSeed1515_gram; Paper2FamilyFifteenSeedFlip.actual_fifteen_seed_flip; Paper2IntrinsicTwentySeven.twentyseven_recovery; Paper2RationalTwentySeven.coordinates_recovery; Paper2TwentySevenComplexRep.extension_intertwining; Paper2TwentySevenComplexRep.compressed_mul; Paper2TwentySevenComplexRep.compressed_SU; Paper2TwentySevenHighestWeight.highest_weight_two_two; Paper2CGCoordinateEquivalence.actual_twentyseven_coordinates; Paper2TwentySevenCommutant.offweight; Paper2FamilyPhysicalMidpoint.place_injective; Paper2FamilyPhysicalMidpoint.inclusion_gram; Paper2FamilyPhysicalMidpoint.actual_dimensions; Paper2FamilyMidpointCompletion.fixed_G2_family; Paper2FamilyRestoration.restoration_insert; Paper2FamilyMixedSeedConstraint.leftFifteen_unitary; Paper2FamilyMixedSeedConstraint.leftFifteen_adjoint; Paper2FamilyMixedSeedConstraint.leftFifteen_eq_conjugate; Paper2FamilyMixedSeedConstraint.seed156_reshape; Paper2FamilyMixedSeedConstraint.seed156_constraint; Paper2FamilyMixedSeedConstraint.realSeed156_constraint; Paper2FamilyMidpointIntertwining.finalFifteen_intertwining; Paper2FamilyMidpointIntertwining.source_intertwining; Paper2FamilyMidpointIntertwining.allocation_intertwining; Paper2FamilyMidpointIntertwining.coordinates_intertwining; Paper2FamilyMidpointIntertwining.D_intertwining; Paper2TwentySevenWeights.four_action_tables; Paper2TwentySevenCommutant.scalar_commutant; Paper2TwentySevenIrreducible.actual_scalar_commutant; Paper2TwentySevenIrreducible.invariant_submodule_trivial; Paper2TwentySevenIrreducible.complex_invariant_submodule_trivial; Paper2FamilyMidpointSeed.seed_gram; Paper2FamilyMidpointSeed.J_unitary; Paper2FamilyMidpointSeed.actual_seed_fixed; Paper2FamilyMidpointSeed.endpoint_seed_reduction; Paper2FamilyMidpointCG.source_gram; Paper2FamilyMidpointEmbedding.allocation_gram; Paper2FamilyMidpointEmbedding.commonCoordinates_gram; Paper2FamilyMidpointEmbedding.D_gram; Paper2FamilyMidpointEmbedding.physicalD_gram; Paper2FamilyRacahWeights.right_six; Paper2FamilyRacahWeights.right_three; Paper2FamilyRacahWeights.right_fifteen; Paper2FamilyMidpointAssembly.common_seed; Paper2FamilyMidpointAssembly.actual_identity_seed_match; Paper2FamilyRealCoupling.realCoupling_change; Paper2FamilyRealCoupling.actual_seed_reshape; Paper2FamilyFifteenSeedConstraint.realSeed1515_constraint; Paper2FamilyExtraPhi.phi615_reconstruction; Paper2FamilyExtraPhi.phi156_exchange; Paper2FamilyExtraPhi.phi615_exchange; Paper2FamilyExtraPhi.phi1515_exchange; Paper2FamilyPhi.phi_gram; Paper2FamilyPhi.actual_midpoint_flip; Paper2FamilyPhi.endpoint_carrier_reduction; Paper2FamilyPhysicalPhi.physicalPhi_gram; Paper2FamilyPhysicalPhi.actual_physical_flip; Paper2FamilyPhysicalPhi.exact_endpoint_reduction; Paper2FamilyPhiReconstruction.actual_reconstruction; Paper2FamilySecondQuery.actual_block_endpoint; Paper2FamilySecondQuery.actual_physical_query; Paper2FamilySecondQuery.actual_second_query_endpoint; Paper2FamilyPreparationGeometry.query_intertwining; Paper2FamilyPreparationGeometry.fixed_reset_decoder; Paper2FamilyPreparationGeometry.prepared_coordinates; Paper2FamilyPreparationCircuit.word_route; Paper2FamilyPreparationCircuit.actual_three_query_preparation; Paper2FamilyCompleteProtocol.complete_three_plus_four_query_family; Paper2FamilyCompleteProtocol.complete_three_plus_four_query_channel; Paper2FamilyParameterContinuity.program_continuous; Paper2FamilyParameterContinuity.stored_program_continuous; Paper2FamilyParameterContinuity.midpoint_continuous; Paper2FamilyParameterContinuity.physical_midpoint_continuous; Paper2FamilyParameterContinuity.endpoint_limit; Paper2FamilyActualClosure.G0_unitary; Paper2FamilyActualClosure.G1_unitary; Paper2FamilyActualClosure.actual_encoder_endpoint; Paper2FamilyActualClosure.fixedGates_unitary; Paper2FamilyActualClosure.actual_four_query_catalytic_endpoint; Paper2FamilyActualClosure.actual_four_query_joint_input; Paper2FamilyIdentityMatching.actual_identity_input_match; Paper2FamilyActualChannel.actual_channel_with_reference,"The complete actual continuous-family processor is internally constructed on the full594-dimensional data-memory space: all five fixed unitary gates, two-query encoder, fixed flip and four ordinary forward queries return the identical supplied198-memory catalyst, for every SU(3) oracle and arbitrary finite references/joint inputs. Actual450 carrier dimension and exact a=4/5 reduction to the earlier45 carrier are proved. No CG, seed, encoder, flip or supplied-gate premises occur in the final processor wrapper. The corresponding reference-preserving channel identity holds for every complex input operator, hence in particular every mixed or entangled density operator. The actual three-query preparation is now bridged on the same594-space port: exact query-qutrit reset, original65-program coordinates and zero133-padding. One final joint wrapper selects both fixed circuits before U, proving3+4 ordinary-query construction with arbitrary finite-reference vectors and mixed channel inputs.450/45 is a constructed representation-carrier count, not a minimal-workspace claim; no continuity in a of choice-selected gates is claimed.",
supplemental_storage.tex:11:named_statement,S4,supplemental_storage.tex,11,sm:thm:consumed; sm:consumedidentity; sm:consumedbounds,kernel_checked,S4ExactBounds.exact_transpose_query_bound; S4ExactBounds.exact_inversion_query_bound; S4ExactBounds.transpose_bound_of_pointwise_program; S4ExactBounds.inversion_bound_of_pointwise_program; S4RoutedBounds.routed_transpose_query_bound; S4RoutedBounds.routed_inversion_query_bound; S4RoutedBounds.tensor_port_transpose_query_bound; S4RoutedBounds.tensor_port_inversion_query_bound; FinitePure.routed_channel_transpose_bound; FinitePure.routed_channel_inversion_bound; FinitePure.adaptive_query_unitary_word; Paper2NormalizedChannelBounds.normalized_transpose_bound; Paper2NormalizedChannelBounds.normalized_inversion_bound; Paper2NormalizedChannels.factor_of_normalized_pure; Paper2PureStateTomography.linear_eq_of_normalized_pure_eq; FinitePure.adaptive_transpose_query_bound; FinitePure.adaptive_inversion_query_bound; Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving; Paper2ChoiInstrument.kraus_of_finite_instrument; Paper2MixedStatePurification.normalized_purification; FinitePure.mixed_transpose_query_bound; FinitePure.mixed_inversion_query_bound; FinitePure.cp_mixed_transpose_query_bound; FinitePure.cp_mixed_inversion_query_bound; FinitePure.stopped_preparation_transpose_query_bound; FinitePure.stopped_preparation_inversion_query_bound; FinitePure.both_stopped_transpose_query_bound; FinitePure.both_stopped_inversion_query_bound; FinitePure.cp_both_stopped_transpose_query_bound; FinitePure.cp_both_stopped_inversion_query_bound; FinitePure.cp_mixed_initial_transpose_query_bound; FinitePure.cp_mixed_initial_inversion_query_bound; FinitePure.cp_tree_transpose_query_bound; FinitePure.cp_tree_inversion_query_bound; FinitePure.cp_rectangular_transpose_query_bound; FinitePure.cp_rectangular_inversion_query_bound; FinitePure.routed_cp_rectangular_transpose_query_bound; FinitePure.routed_cp_rectangular_inversion_query_bound; FinitePure.cp_native_transpose_query_bound; FinitePure.cp_native_inversion_query_bound,"Actual native finite CP circuits with arbitrary initial/program/final dimensions, branch-varying finite spaces, fixed tensor-port unitary coordinates, mixed initial states and actual maximum branch budgets. The weaker normalized pure-data correctness premise implies the source bound under its stronger joint endpoint. See source_scope_review_native.md for source-based model comparison.",
supplemental_storage.tex:16:displayed_mathematics,S4,supplemental_storage.tex,16,,kernel_checked,S4Analytic.prepared_vector_derivative; S4Analytic.prepared_vector_normalized; S4Analytic.finite_protocol_response; S4SpecialCurve.exists_special_unitary_curve; S4GlobalProtocol.transpose_direction; S4GlobalProtocol.inversion_direction; S4Routing.compile_routed_word; S4TensorPorts.portWord_normal_form; FinitePure.coherentRun_eq_dilation; FinitePure.coherentRun_isometry; FinitePure.adaptive_query_unitary_word; FinitePure.adaptive_preparation_word; FinitePure.two_stage_instrument_word; FinitePure.native_two_stage_compilation; FinitePure.CPNativeOracleTree.common_workspace; FinitePure.cp_native_transpose_query_bound; FinitePure.cp_native_inversion_query_bound,"Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
supplemental_storage.tex:24:displayed_mathematics,S4,supplemental_storage.tex,24,sm:consumedidentity,kernel_checked,FinitePure.unitary_channel_kraus_factor; FinitePure.exact_reduced_channel_factor; FinitePure.two_stage_instrument_word; FinitePure.mixed_two_stage_word; FinitePure.recorded_two_stage_channel; FinitePure.native_two_stage_compilation; FinitePure.CPNativeOracleTree.common_workspace; FinitePure.cp_native_transpose_query_bound; FinitePure.cp_native_inversion_query_bound,"Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
supplemental_storage.tex:34:displayed_mathematics,S4,supplemental_storage.tex,34,sm:consumedbounds,kernel_checked,S4Budget.physical_transpose_bound_of_response_formula; S4Budget.physical_inversion_bound_of_response_formula; S4ExactBounds.exact_transpose_query_bound; S4ExactBounds.exact_inversion_query_bound; S4ExactBounds.transpose_bound_of_pointwise_program; S4ExactBounds.inversion_bound_of_pointwise_program; S4RoutedBounds.routed_transpose_query_bound; S4RoutedBounds.routed_inversion_query_bound; S4RoutedBounds.tensor_port_transpose_query_bound; S4RoutedBounds.tensor_port_inversion_query_bound; FinitePure.routed_channel_transpose_bound; FinitePure.routed_channel_inversion_bound; Paper2NormalizedChannelBounds.normalized_transpose_bound; Paper2NormalizedChannelBounds.normalized_inversion_bound; Paper2NormalizedChannels.factor_of_normalized_pure; Paper2PureStateTomography.linear_eq_of_normalized_pure_eq; FinitePure.adaptive_transpose_query_bound; FinitePure.adaptive_inversion_query_bound; Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving; Paper2ChoiInstrument.kraus_of_finite_instrument; Paper2MixedStatePurification.normalized_purification; FinitePure.native_two_stage_compilation; FinitePure.CPNativeOracleTree.common_workspace; FinitePure.cp_native_transpose_query_bound; FinitePure.cp_native_inversion_query_bound,"Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
supplemental_storage.tex:49:displayed_mathematics,S4,supplemental_storage.tex,49,,kernel_checked,S4Analytic.extract_eq_output; S4Analytic.extract_derivative; S4Analytic.output_program_derivative; S4GlobalPolynomial.eval_transposeOutputPolynomial; S4GlobalPolynomial.eval_inversionOutputPolynomial; S4GlobalPolynomial.transpose_output_polynomial; S4GlobalPolynomial.inversion_output_polynomial, The actual output extraction formula is identified with explicit global multivariate polynomials for both targets. The exact endpoint and target isometry determine the output.,
supplemental_storage.tex:60:displayed_mathematics,S4,supplemental_storage.tex,60,,kernel_checked,S4Word.word; S4Analytic.word_derivative; S4Routing.compile_routed_word; S4Routing.compiledGates_isometry; S4TensorPorts.portQuery_routing; S4TensorPorts.portWord_normal_form; S4TensorPorts.port_compiled_gates_isometry; FinitePure.rectangularWord_compilation; FinitePure.adaptive_query_rectangular_word; FinitePure.adaptive_query_unitary_word; FinitePure.two_word_program_alignment; FinitePure.two_stage_instrument_word; FinitePure.native_two_stage_compilation; FinitePure.CPNativeOracleTree.common_workspace; FinitePure.cp_native_transpose_query_bound; FinitePure.cp_native_inversion_query_bound,"Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
supplemental_storage.tex:71:displayed_mathematics,S4,supplemental_storage.tex,71,,kernel_checked,S4Analytic.matrix_tensor_const; S4Analytic.lifted_direction; S4SpecialCurve.exists_special_unitary_curve; S4GlobalProtocol.transpose_direction; S4GlobalProtocol.inversion_direction; S4Routing.compile_routed_word; S4TensorPorts.portWord_normal_form; FinitePure.native_two_stage_compilation; FinitePure.CPNativeOracleTree.common_workspace; FinitePure.cp_native_transpose_query_bound; FinitePure.cp_native_inversion_query_bound,"Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
supplemental_storage.tex:83:displayed_mathematics,S4,supplemental_storage.tex,83,,kernel_checked,S4Word.prefix_isometry; S4Response.inserted_prefix_isometry; S4Program.normalized_insert,Prefixes are built from the actual oracle word. Gate/oracle unitarity and the program normalization imply every data-to-joint-system prefix is isometric.,
supplemental_storage.tex:89:displayed_mathematics,S4,supplemental_storage.tex,89,,kernel_checked,S4Word.word_variation_response; S4Response.compressed_eq_sum; S4Response.slice_response; S4Response.physical_response_is_kraus; S4Response.physical_response_choi_positive; S4Analytic.finite_protocol_response,"The actual differentiable finite protocol has the previously derived prefix Kraus response and Choi positivity, now connected to endpoint differentiation.",
supplemental_storage.tex:95:displayed_mathematics,S4,supplemental_storage.tex,95,,kernel_checked,S4Word.response_one; S4Response.compressed_one; S4Response.physical_response_one; S4Analytic.finite_protocol_response,The qI budget is derived from actual finite preparation normalization and processing gate isometry; preparation query count does not enter it.,
supplemental_storage.tex:99:displayed_mathematics,S4,supplemental_storage.tex,99,,kernel_checked,S4Word.polynomial_word_coeff_one; S4Word.polynomial_word_derivative_at_zero; S4Word.word_i_variation_response; S4Response.compressed_variation; S4Analytic.word_derivative; S4Analytic.response_of_differentiable_endpoint; S4Analytic.finite_protocol_response; S4SpecialCurve.exists_special_unitary_curve; S4GlobalProtocol.transpose_direction; S4GlobalProtocol.inversion_direction; S4Routing.compile_routed_word; S4TensorPorts.portWord_normal_form; FinitePure.native_two_stage_compilation; FinitePure.CPNativeOracleTree.common_workspace; FinitePure.cp_native_transpose_query_bound; FinitePure.cp_native_inversion_query_bound,"Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
supplemental_storage.tex:110:displayed_mathematics,S4,supplemental_storage.tex,110,,kernel_checked,S4Analytic.transpose_target_derivative; S4Analytic.inversion_target_derivative; S4Analytic.transpose_logarithmic_response; S4Analytic.adjoint_logarithmic_response; S4SpecialCurve.exists_special_unitary_curve; S4GlobalProtocol.transpose_direction; S4GlobalProtocol.inversion_direction; S4Routing.compile_routed_word; S4TensorPorts.portWord_normal_form; FinitePure.native_two_stage_compilation; FinitePure.CPNativeOracleTree.common_workspace; FinitePure.cp_native_transpose_query_bound; FinitePure.cp_native_inversion_query_bound,"Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
supplemental_storage.tex:124:displayed_mathematics,S4,supplemental_storage.tex,124,,kernel_checked,S4Program.two_program_variations; S4ExactBounds.transpose_protocol_full_response; S4ExactBounds.inversion_protocol_full_response,The existing adjoint/normalization algebra is now supplied an actual endpoint and actual first variations by the analytic/global protocol chain. Its former first-variation premise is discharged in the full finite-word response theorem.,
supplemental_storage.tex:131:displayed_mathematics,S4,supplemental_storage.tex,131,,kernel_checked,S4Program.two_program_variations; S4Program.physical_two_program_response; S4Analytic.endpoint_derivative; S4Analytic.finite_protocol_response; S4ExactBounds.transpose_protocol_full_response; S4ExactBounds.inversion_protocol_full_response,The all-SU protocol endpoints now yield the complete response via constructed curves and the two actual program derivatives; no differentiated endpoint premise survives in these final interfaces.,
supplemental_storage.tex:141:displayed_mathematics,S4,supplemental_storage.tex,141,,kernel_checked,S4Program.two_program_logarithmic_variations; S4Program.physical_two_program_response; S4Analytic.response_of_differentiable_endpoint; S4Analytic.finite_transpose_response; S4Analytic.finite_inversion_response; S4ExactBounds.transpose_protocol_full_response; S4ExactBounds.inversion_protocol_full_response; S4Scalar.directional_scalar_unique,"The physical response is a target plus a uniquely determined scalar map, simultaneously for all directions and extended to all complex matrices.",
supplemental_storage.tex:145:displayed_mathematics,S4,supplemental_storage.tex,145,,kernel_checked,S4Program.bracket_swap; S4Program.normalized_variation_bracket_real_zero; S4Program.two_program_shift_real; S4Analytic.bracket_derivative; S4Analytic.normalization_derivative; S4Analytic.finite_protocol_response; S4Scalar.realScalarFunctional; S4Scalar.scalarFunctional_real_on_hermitian; S4Scalar.directional_scalar_unique,An explicit real-linear scalar functional is constructed from a fixed diagonal entry of the actual response difference. It agrees with every directional bracket scalar and is real on Hermitian inputs.,
supplemental_storage.tex:163:displayed_mathematics,S4,supplemental_storage.tex,163,sm:generalET; sm:generalEI,kernel_checked,S4Budget.transpose_trace_budget; S4Budget.inversion_trace_budget; S4Scalar.hermitian_trace_representation; S4FullResponse.transpose_full_response; S4FullResponse.inversion_full_response; S4ExactBounds.transpose_protocol_full_response; S4ExactBounds.inversion_protocol_full_response,"An explicit Hermitian F is constructed from matrix units; the full complex-matrix formulas and Tr F=q-1 or q+1 are derived, not assumed. The final physical interfaces discharge all directional premises.",
supplemental_storage.tex:171:displayed_mathematics,S4,supplemental_storage.tex,171,,standard_definition,S45.choi,"The coordinate definition has query-copy-first indices: Choi(Phi)[(a,b),(c,d)]=Phi(E_ac)[b,d].",
supplemental_storage.tex:176:displayed_mathematics,S4,supplemental_storage.tex,176,,kernel_checked,S4Response.physical_response_choi_positive; S4Budget.physical_transpose_bound_of_response_formula; S4Budget.physical_inversion_bound_of_response_formula; S4ExactBounds.transpose_protocol_full_response; S4ExactBounds.inversion_protocol_full_response,"The Choi response formulas now have full physical exactness-to-F inputs, with Choi positivity supplied by the actual processor prefix Kraus family.",
supplemental_storage.tex:182:displayed_mathematics,S4,supplemental_storage.tex,182,,kernel_checked,S45.choiTop_antisymmetric; S45.antisymmetric_sum_identity; S45.transpose_trace_bound; Paper2AntisymmetricTrace.antisymmetric_hermitian; Paper2AntisymmetricTrace.antisymmetric_square; Paper2AntisymmetricTrace.antisymmetric_posSemidef; Paper2AntisymmetricTrace.antisymmetric_trace_nonneg; Paper2AntisymmetricTrace.swap_mul_apply; Paper2AntisymmetricTrace.transpose_choi_trace; Paper2AntisymmetricTrace.swap_transpose_choi_trace; Paper2AntisymmetricTrace.antisymmetric_choi_trace; Paper2AntisymmetricTrace.source_transpose_trace_inequality,"The literal source product-trace identity is proved for the actual SWAP and S45.choiTop F. I-SWAP is shown PSD from its Gram identity; positivity of the product trace uses PSD congruence plus trace cyclicity, without assuming commuting matrices. Actual protocol Choi positivity is independently supplied by the already checked Response/ExactBounds chain.",
supplemental_storage.tex:189:displayed_mathematics,S4,supplemental_storage.tex,189,,kernel_checked,S45.choiInv_bell; S45.inversion_trace_bound,"For the displayed inversion Choi matrix, the Bell-vector evaluation and resulting lower bound follow from actual Matrix.PosSemidef in every finite dimension.",
supplemental_storage.tex:199:named_statement,S4,supplemental_storage.tex,199,sm:rem:unrestricted-approximation,checked_alternative_proof,UnrestrictedPrograms.special_unitary_compact; UnrestrictedPrograms.finite_special_unitary_net; UnrestrictedPrograms.controlled_as_sum; UnrestrictedPrograms.controlled_unitary; UnrestrictedPrograms.ket_normalized; UnrestrictedPrograms.controlled_endpoint; UnrestrictedPrograms.joint_norm; UnrestrictedPrograms.joint_fidelity_bound; UnrestrictedPrograms.unrestricted_time_reversal; UnrestrictedPrograms.reversalTarget_transpose; UnrestrictedPrograms.reversalTarget_inverse,"The complete unrestricted-program approximation conclusion is kernel proved: finite SU(d) operator-norm nets, a fixed finite controlled unitary, normalized basis programs, exact program return and worst-case joint fidelity loss <epsilon for both transpose/inversion. A single net of target matrices supplies one common processor for both targets; this is equivalent to, and stronger than, selecting separate f(V_k) nets. The actual word has zero queries. No finite-query preparation of the supplied labels is asserted.",
supplemental_storage.tex:209:displayed_mathematics,S4,supplemental_storage.tex,209,,checked_alternative_proof,UnrestrictedPrograms.special_unitary_compact; UnrestrictedPrograms.finite_special_unitary_net; UnrestrictedPrograms.controlled_as_sum; UnrestrictedPrograms.controlled_unitary; UnrestrictedPrograms.ket_normalized; UnrestrictedPrograms.controlled_endpoint; UnrestrictedPrograms.joint_norm; UnrestrictedPrograms.joint_fidelity_bound; UnrestrictedPrograms.unrestricted_time_reversal; UnrestrictedPrograms.reversalTarget_transpose; UnrestrictedPrograms.reversalTarget_inverse,"The complete unrestricted-program approximation conclusion is kernel proved: finite SU(d) operator-norm nets, a fixed finite controlled unitary, normalized basis programs, exact program return and worst-case joint fidelity loss <epsilon for both transpose/inversion. A single net of target matrices supplies one common processor for both targets; this is equivalent to, and stronger than, selecting separate f(V_k) nets. The actual word has zero queries. No finite-query preparation of the supplied labels is asserted.",
supplemental_storage.tex:219:displayed_mathematics,S4,supplemental_storage.tex,219,,checked_alternative_proof,UnrestrictedPrograms.special_unitary_compact; UnrestrictedPrograms.finite_special_unitary_net; UnrestrictedPrograms.controlled_as_sum; UnrestrictedPrograms.controlled_unitary; UnrestrictedPrograms.ket_normalized; UnrestrictedPrograms.controlled_endpoint; UnrestrictedPrograms.joint_norm; UnrestrictedPrograms.joint_fidelity_bound; UnrestrictedPrograms.unrestricted_time_reversal; UnrestrictedPrograms.reversalTarget_transpose; UnrestrictedPrograms.reversalTarget_inverse,"The complete unrestricted-program approximation conclusion is kernel proved: finite SU(d) operator-norm nets, a fixed finite controlled unitary, normalized basis programs, exact program return and worst-case joint fidelity loss <epsilon for both transpose/inversion. A single net of target matrices supplies one common processor for both targets; this is equivalent to, and stronger than, selecting separate f(V_k) nets. The actual word has zero queries. No finite-query preparation of the supplied labels is asserted.",
prose-017,S4,,,sm:thm:consumed,kernel_checked,S4Word.polynomial_word_coeff_zero; S4Word.polynomial_word_coeff_one; S4Word.polynomial_word_derivative_at_zero; S4Analytic.prepared_vector_derivative; S4Analytic.output_program_derivative; S4Analytic.finite_protocol_response; S4ExactBounds.transpose_bound_of_pointwise_program; S4ExactBounds.inversion_bound_of_pointwise_program; S4Routing.compile_routed_word; S4Routing.compiledGates_isometry; S4TensorPorts.portQuery_routing; S4TensorPorts.portWord_normal_form; S4TensorPorts.port_compiled_gates_isometry; S4Routing.compiled_endpoint; FinitePure.dilation_isometry; FinitePure.partialTrace_dilation; FinitePure.deferred_instrument_channel; FinitePure.coherentRun_channel; FinitePure.rectangularWord_compilation; FinitePure.adaptive_query_unitary_word; FinitePure.exact_reduced_channel_factor; Paper2NormalizedChannelBounds.normalized_transpose_bound; Paper2NormalizedChannelBounds.normalized_inversion_bound; Paper2NormalizedChannels.factor_of_normalized_pure; Paper2PureStateTomography.linear_eq_of_normalized_pure_eq; FinitePure.adaptive_preparation_word; FinitePure.adaptive_processing_word; FinitePure.two_stage_instrument_word; Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving; Paper2ChoiInstrument.kraus_of_finite_instrument; Paper2MixedStatePurification.normalized_purification; FinitePure.dummy_power_query_word; FinitePure.stopped_padding_kraus_branch; FinitePure.stopping_time_padding_channel; FinitePure.paddedInstruments_complete; FinitePure.padded_trajectory; FinitePure.selective_padding_channel; FinitePure.selective_padding_exists; FinitePure.carryEnvironment_query; FinitePure.environment_trajectory; FinitePure.mixed_two_stage_word; FinitePure.cp_query_network_kraus; FinitePure.observed_trajectory_branch; FinitePure.cp_mixed_protocol_kraus; FinitePure.discardedEnvironment_trajectory; FinitePure.discardedEnvironment_channel; FinitePure.padded_preparation_density; FinitePure.stopped_processing_word; FinitePure.processing_dummy_endpoint_channel; FinitePure.discardedEnvironment_selective_channel; FinitePure.cp_selective_network_kraus; FinitePure.cp_both_stopped_protocol_kraus; FinitePure.mixed_initial_preparation; FinitePure.cp_mixed_initial_protocol_kraus; FinitePure.paddedDiscard_reduction; FinitePure.CPOracleTree.kraus_tree; FinitePure.OracleTree.scheduled_channel_exact; FinitePure.OracleTree.query_slot_compilation; FinitePure.tree_mixed_channel_compilation; FinitePure.heterogeneous_instrument_kraus; FinitePure.RectOracleTree.common_workspace; FinitePure.CPRectOracleTree.common_workspace; FinitePure.rectangular_two_stage_compilation; FinitePure.program_embedding_completion; FinitePure.encoded_tree_channel_compilation; FinitePure.partialTrace_memory_isometry; FinitePure.RoutedCPRectTree.kraus_tree; FinitePure.RectOracleTree.fixedGate_evaluate; FinitePure.RectOracleTree.fixedGate_budget; FinitePure.CPNativeOracleTree.kraus_tree; FinitePure.CPNativeOracleTree.common_workspace; FinitePure.native_query_embedding; FinitePure.native_two_stage_compilation; FinitePure.OracleTree.appendGate_budget; S4GlobalPolynomial.conjugate_is_cofactor; S4GlobalPolynomial.eval_circuitPolynomial; S4GlobalPolynomial.eval_preparedPolynomial; S4GlobalPolynomial.circuit_contDiff; S4GlobalPolynomial.prepared_contDiff; S4GlobalPolynomial.transpose_output_polynomial; S4GlobalPolynomial.inversion_output_polynomial; S4GlobalPolynomial.transpose_output_contDiffOn; S4GlobalPolynomial.inversion_output_contDiffOn," The remaining global polynomial/cofactor/smoothness clause is now directly proven for actual finite gate words and exact joint endpoints on SU. Combined with the previously frozen native CP-tree physical reduction evidence for this multi-clause item, no gap remains in the actual finite-circuit source scope. No smoothness or polynomial-output premise is introduced.",
prose-018,S4,,,sm:thm:consumed,kernel_checked,S4Word.word_variation_response; S4Word.word_i_variation_response; S4Response.physical_response_is_kraus; S4Response.physical_response_choi_positive; S4Response.physical_response_one; S4Analytic.word_derivative; S4Analytic.finite_protocol_response; S4ExactBounds.transpose_protocol_full_response; S4ExactBounds.inversion_protocol_full_response; S4Routing.compile_routed_word; S4Routing.compiled_endpoint; Paper2CommonWorkspace.word_intertwines; Paper2CommonWorkspace.endpoint_embeds; Paper2CommonWorkspace.liftGate_unitary; Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving; Paper2ChoiInstrument.kraus_of_finite_instrument; Paper2MixedStatePurification.normalized_purification; FinitePure.native_two_stage_compilation; FinitePure.CPNativeOracleTree.common_workspace; FinitePure.cp_native_transpose_query_bound; FinitePure.cp_native_inversion_query_bound,"Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
prose-019,S4,,,sm:thm:consumed,kernel_checked,S4Program.physical_two_program_response; S4Program.two_program_shift_real; S4Budget.transpose_trace_budget; S4Budget.inversion_trace_budget; S4Analytic.endpoint_derivative; S4Analytic.normalization_derivative; S4Analytic.finite_protocol_response; S4Scalar.linear_zero_of_traceless_hermitian; S4Scalar.hermitian_trace_representation; S4Scalar.realScalarFunctional; S4Scalar.scalarFunctional_real_on_hermitian; S4Scalar.directional_scalar_unique; Paper2TraceRepresentativeUniqueness.trace_zero_and_directions_zero; Paper2TraceRepresentativeUniqueness.annihilator_is_scalar; Paper2TraceRepresentativeUniqueness.representatives_differ_by_scalar; Paper2TraceRepresentativeUniqueness.hermitian_representatives_differ_by_real_scalar; Paper2TraceRepresentativeUniqueness.trace_budget_fixes_representative,"Literal representative freedom is now proved: any complex matrix annihilating traceless Hermitian trace pairings is a scalar identity; two Hermitian representatives differ by a real scalar identity; equal trace budgets make them equal. This augments the existing actual-program derivative, real-linearity and Hermitian-F construction, without assuming a spanning or trace-duality conclusion.",
prose-020,S4,,,sm:generalET,kernel_checked,S4Budget.physical_transpose_bound_of_response_formula; S4Analytic.finite_transpose_response; S4ExactBounds.transpose_protocol_full_response; S4ExactBounds.exact_transpose_query_bound; S4RoutedBounds.routed_transpose_query_bound; S4RoutedBounds.tensor_port_transpose_query_bound; FinitePure.routed_channel_transpose_bound; Paper2NormalizedChannelBounds.normalized_transpose_bound; Paper2NormalizedChannelBounds.normalized_inversion_bound; Paper2NormalizedChannels.factor_of_normalized_pure; Paper2PureStateTomography.linear_eq_of_normalized_pure_eq; Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving; Paper2ChoiInstrument.kraus_of_finite_instrument; Paper2MixedStatePurification.normalized_purification; FinitePure.native_two_stage_compilation; FinitePure.CPNativeOracleTree.common_workspace; FinitePure.cp_native_transpose_query_bound; FinitePure.cp_native_inversion_query_bound,"Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
prose-021,S4,,,sm:generalEI,kernel_checked,S4Budget.physical_inversion_bound_of_response_formula; S4Analytic.finite_inversion_response; S4ExactBounds.inversion_protocol_full_response; S4ExactBounds.exact_inversion_query_bound; S4RoutedBounds.routed_inversion_query_bound; S4RoutedBounds.tensor_port_inversion_query_bound; FinitePure.routed_channel_inversion_bound; Paper2NormalizedChannelBounds.normalized_transpose_bound; Paper2NormalizedChannelBounds.normalized_inversion_bound; Paper2NormalizedChannels.factor_of_normalized_pure; Paper2PureStateTomography.linear_eq_of_normalized_pure_eq; Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving; Paper2ChoiInstrument.kraus_of_finite_instrument; Paper2MixedStatePurification.normalized_purification; FinitePure.native_two_stage_compilation; FinitePure.CPNativeOracleTree.common_workspace; FinitePure.cp_native_transpose_query_bound; FinitePure.cp_native_inversion_query_bound,"Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
prose-022,S4,,,sm:rem:unrestricted-approximation,checked_alternative_proof,UnrestrictedPrograms.special_unitary_compact; UnrestrictedPrograms.finite_special_unitary_net; UnrestrictedPrograms.controlled_as_sum; UnrestrictedPrograms.controlled_unitary; UnrestrictedPrograms.ket_normalized; UnrestrictedPrograms.controlled_endpoint; UnrestrictedPrograms.joint_norm; UnrestrictedPrograms.joint_fidelity_bound; UnrestrictedPrograms.unrestricted_time_reversal; UnrestrictedPrograms.reversalTarget_transpose; UnrestrictedPrograms.reversalTarget_inverse,"The complete unrestricted-program approximation conclusion is kernel proved: finite SU(d) operator-norm nets, a fixed finite controlled unitary, normalized basis programs, exact program return and worst-case joint fidelity loss <epsilon for both transpose/inversion. A single net of target matrices supplies one common processor for both targets; this is equivalent to, and stronger than, selecting separate f(V_k) nets. The actual word has zero queries. No finite-query preparation of the supplied labels is asserted.",
supplemental_storage.tex:246:named_statement,S5,supplemental_storage.tex,246,sm:thm:generalstorage; sm:storageidentity,kernel_checked,S5ExactStorage.no_two_preparation_four_processing; S5ExactStorage.no_two_four_of_pointwise_program; S5LowPreparation.no_zero_preparation_four_processing; S5LowPreparation.no_one_preparation_four_processing; S5LowPreparation.preparation_query_bound; S5LowPreparation.preparation_bound_of_pointwise_program; S5RoutedStorage.routed_preparation_bound; S5RoutedStorage.tensor_port_preparation_bound; Paper2NormalizedStorage.normalized_preparation_bound; FinitePure.adaptive_preparation_bound; Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving; Paper2ChoiInstrument.kraus_of_finite_instrument; Paper2MixedStatePurification.normalized_purification; FinitePure.mixed_preparation_bound; FinitePure.cp_mixed_preparation_bound; FinitePure.stopped_preparation_bound; FinitePure.both_stopped_preparation_bound; FinitePure.cp_both_stopped_preparation_bound; FinitePure.cp_mixed_initial_preparation_bound; FinitePure.cp_tree_preparation_bound; FinitePure.cp_rectangular_preparation_bound; FinitePure.routed_cp_rectangular_preparation_bound; FinitePure.cp_native_preparation_bound,Actual native finite CP two-stage circuits; arbitrary program dimension; qutrit processing maximum branch q<=4 implies preparation maximum branch p>=3. All source finite-circuit physical interfaces are constructed.,
supplemental_storage.tex:252:displayed_mathematics,S5,supplemental_storage.tex,252,sm:storageidentity,kernel_checked,S5ExactStorage.no_two_preparation_four_processing; S5ExactStorage.no_two_four_of_pointwise_program; S5LowPreparation.preparation_query_bound; S5LowPreparation.preparation_bound_of_pointwise_program; S5RoutedStorage.routed_preparation_bound; S5RoutedStorage.tensor_port_preparation_bound; Paper2NormalizedStorage.normalized_preparation_bound; Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving; Paper2ChoiInstrument.kraus_of_finite_instrument; Paper2MixedStatePurification.normalized_purification; FinitePure.native_two_stage_compilation; FinitePure.CPNativeOracleTree.common_workspace; FinitePure.cp_native_preparation_bound,"Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
supplemental_storage.tex:271:displayed_mathematics,S5,supplemental_storage.tex,271,sm:encodingslices,kernel_checked,S5SliceGram.encodingSlice_entries; S5TwoQuery.preparation_slice_coefficients; S5SaturatedPrefix.two_query_word; S5SaturatedPrefix.first_wordKraus,The actual two-query word is identified with the C/B/v preparation network and the processor first Kraus slice with U times its encoding slice. General circuit routing remains outside this typed model.,
supplemental_storage.tex:281:displayed_mathematics,S5,supplemental_storage.tex,281,sm:generalsymmetry,checked_alternative_proof,S45.saturated_kraus_symmetric; S5PolyUnitary.quadratic_symmetry_SU_to_unitary; S5HermitianExtension.quadratic_symmetry_unitary_to_all; S5HermitianExtension.quadratic_symmetry_SU_to_all; S5ExactPrefix.protocol_first_slice_symmetric; S5ExactStorage.no_two_preparation_four_processing,"The complete SU(3)-to-all-complex-matrices extension is proved for the actual complete 45-coefficient quadratic slices. The proof uses exact polynomial lifts, an injective infinite unit-circle parametrization, three successive diagonal-coordinate interpolations, the Hermitian spectral theorem, and the decomposition M=H+iK. Singular matrices are included; no density, SVD, or all-M symmetry premise is assumed. In the ExactStorage proof, physical saturated first-slice symmetry is derived from the exact four-query endpoint and extended to all complex matrices for the actual quadratic coefficients. The polynomial/Hermitian spectral route replaces SVD; singular matrices are included. Both formerly external inputs are discharged.",
supplemental_storage.tex:286:displayed_mathematics,S5,supplemental_storage.tex,286,sm:encodingisometry,kernel_checked,S45Kernel.common_kernel_slices_zero; S5SliceGram.slice_gram; S5SliceGram.physical_slice_gram; S5SliceGram.bracket_squared_norm; S5SliceGram.physical_slice_norm_gram,Program-basis completeness and G0ᴴG0=I directly imply the all-program-vector Gram identity. The scalar is also identified with the finite sum of squared complex coordinate norms; no scalar-Gram hypothesis is assumed.,
supplemental_storage.tex:294:displayed_mathematics,S5,supplemental_storage.tex,294,,kernel_checked,S45QuadraticKernel.symmetry_gram_adjugate_factorization; S45Minors.matrix_quadratic_adjugate_factorization; S5SliceGram.physical_adjugate_factorization; S5TwoQuery.preparation_adjugate_factorization; S5ExactPrefix.protocol_first_slice_symmetric; S5HermitianExtension.quadratic_symmetry_SU_to_all; S5ExactStorage.no_two_preparation_four_processing,"The previously checked algebraic implication is now supplied the actual physical all-matrix symmetry inside ExactStorage. Together with the isometric G0 slice Gram and actual two-query coefficients, this closes the step in the finite-word (2,4) chain. The existing referenced lemmas state the intermediate identity explicitly.",
supplemental_storage.tex:300:displayed_mathematics,S5,supplemental_storage.tex,300,,kernel_checked,S5AdjugateBridge.adjugate_symmetry_linear; S5ExactPrefix.protocol_first_slice_symmetric; S5HermitianExtension.quadratic_symmetry_SU_to_all; S5ExactStorage.no_two_preparation_four_processing,"The previously checked algebraic implication is now supplied the actual physical all-matrix symmetry inside ExactStorage. Together with the isometric G0 slice Gram and actual two-query coefficients, this closes the step in the finite-word (2,4) chain. The existing referenced lemmas state the intermediate identity explicitly.",
supplemental_storage.tex:307:displayed_mathematics,S5,supplemental_storage.tex,307,sm:encodingfactorization,kernel_checked,S45QuadraticKernel.symmetry_gram_adjugate_factorization; S45LinearSymmetry.symmetry_value_at_one; S5PhysicalPrefix.preparation_encoding_factorization; S5ExactPrefix.protocol_first_slice_symmetric; S5HermitianExtension.quadratic_symmetry_SU_to_all; S5ExactStorage.no_two_preparation_four_processing,"The previously checked algebraic implication is now supplied the actual physical all-matrix symmetry inside ExactStorage. Together with the isometric G0 slice Gram and actual two-query coefficients, this closes the step in the finite-word (2,4) chain. The existing referenced lemmas state the intermediate identity explicitly.",
supplemental_storage.tex:313:displayed_mathematics,S5,supplemental_storage.tex,313,sm:firstquery-fixed,kernel_checked,S45.adjugate_first_query_fixed; S5PhysicalPrefix.preparation_slice_fixed; S5PhysicalPrefix.preparation_prefix_fixed; S5ExactPrefix.protocol_first_slice_symmetric; S5HermitianExtension.quadratic_symmetry_SU_to_all; S5ExactStorage.no_two_preparation_four_processing,"The previously checked algebraic implication is now supplied the actual physical all-matrix symmetry inside ExactStorage. Together with the isometric G0 slice Gram and actual two-query coefficients, this closes the step in the finite-word (2,4) chain. The existing referenced lemmas state the intermediate identity explicitly.",
prose-023,S5,,,sm:thm:generalstorage,kernel_checked,S5TwoQuery.ordered_to_canonical; S5TwoQuery.preparation_ordered; S5TwoQuery.preparation_quadratic; S5SaturatedPrefix.two_query_word; S5ExactStorage.no_two_preparation_four_processing; S5LowDegree.lifted_program_identity; S5LowDegree.linear_diagonal_slices_zero; S5LowDegree.no_normalized_linear_program; S5LowPreparation.no_normalized_constant_program; S5LowPreparation.one_query_word; S5LowPreparation.no_zero_preparation_four_processing; S5LowPreparation.no_one_preparation_four_processing; Paper2PreparationPadding.paddedGates_isometry; Paper2PreparationPadding.prepared_program; Paper2RetainedDummyProgram.padding_transform; Paper2RetainedDummyProgram.two_query_preparation_padding; Paper2RetainedDummyProgram.retained_output_normalized,Literal source padding is now constructed: fixed gates and normalized seed are selected before U; p preparation queries become p+t by routing ordinary U calls to a retained dummy; processing remains exactly q queries and acts as identity on that dummy. The exact auxiliary factor U^t v is retained in both input/output programs. For p<=2 the direct wrapper constructs exactly two preparation calls. Together with the already verified source-scope finite-circuit reduction this justifies the stated reduction; LowPreparation remains an independent alternative proof.,
prose-024,S5,,,sm:generalsymmetry,checked_alternative_proof,S45.saturated_kraus_symmetric; S5PolyUnitary.quad_smul; S5PolyUnitary.quadMatrix_smul; S5PolyUnitary.cubic_smul; S5PolyUnitary.unitary_phase; S5PolyUnitary.quadratic_symmetry_SU_to_unitary; S5PhasePolynomial.polynomial_zero_on_phases; S5PolynomialLine.line_defect_eval; S5DiagonalExtension.defect_diagonal_conjugate; S5HermitianExtension.defect_hermitian; S5HermitianExtension.defect_unitary_to_all; S5HermitianExtension.quadratic_symmetry_SU_to_all; S5ExactPrefix.protocol_first_slice_symmetric; S5ExactStorage.no_two_preparation_four_processing,"The previously unproved homogeneity/SVD/polynomial-extension segment is now completely kernel proved by an alternative route that avoids SVD: the existing homogeneous phase rescaling gives U(3), diagonal phase interpolation gives every Hermitian matrix after unitary diagonalization, and real-line polynomial uniqueness gives every complex matrix. The 45-term polynomial lift is proved to evaluate to the original slice defect. In the ExactStorage proof, physical saturated first-slice symmetry is derived from the exact four-query endpoint and extended to all complex matrices for the actual quadratic coefficients. The polynomial/Hermitian spectral route replaces SVD; singular matrices are included. Both formerly external inputs are discharged.",
prose-025,S5,,,sm:encodingisometry,kernel_checked,S5SliceGram.slice_gram; S5SliceGram.physical_slice_norm_gram,The complete program-basis sum reconstructs VᴴV; inserting an arbitrary program and applying fixed G0 isometry gives the all-M norm identity as a conclusion.,
prose-026,S5,,,sm:encodingfactorization,kernel_checked,S45QuadraticKernel.quadratic_parallelogram; S45QuadraticKernel.projected_polarization; S45QuadraticKernel.rank_one_annihilator; S45QuadraticKernel.projected_common_kernel; S45QuadraticKernel.rank_one_slices_zero; S5SliceGram.physical_rank_one_slices_zero; S5TwoQuery.preparation_rank_one_slices_zero; S5ExactPrefix.protocol_first_slice_symmetric; S5HermitianExtension.quadratic_symmetry_SU_to_all; S5ExactStorage.no_two_preparation_four_processing,"The previously checked algebraic implication is now supplied the actual physical all-matrix symmetry inside ExactStorage. Together with the isometric G0 slice Gram and actual two-query coefficients, this closes the step in the finite-word (2,4) chain. The existing referenced lemmas state the intermediate identity explicitly.",
prose-027,S5,,,sm:encodingfactorization,kernel_checked,S45Minors.quadratic_rank_one_vanishing; S45Minors.quadratic_adjugate_factorization; S45Minors.matrix_quadratic_adjugate_factorization,"Complete qutrit homogeneous-degree-two coefficient proof: 45 canonical monomials, 36 exact rank-one evaluations, 27 zero coefficients, nine opposite-coefficient relations, nine minors, explicit linear adjugate factorization. No polynomial-rank certificate or numerical solver is assumed.",
prose-028,S5,,,sm:encodingfactorization,kernel_checked,S5AdjugateBridge.polynomial_zero_off_roots; S5AdjugateBridge.defect_shift; S5AdjugateBridge.linear_symmetry_from_invertible; S5AdjugateBridge.adjugate_symmetry_linear; S5ExactPrefix.protocol_first_slice_symmetric; S5HermitianExtension.quadratic_symmetry_SU_to_all; S5ExactStorage.no_two_preparation_four_processing; Paper2AdjugateSurjectivity.adjugate_sqrt_inverse; Paper2AdjugateSurjectivity.preimage_determinant; Paper2AdjugateSurjectivity.invertible_adjugate_preimage,"The literal square-root adjugate preimage is now proved: for every invertible 3x3 complex M and every z with z^2=det M, adj(z M^-1)=M and det(z M^-1)=z. Algebraic closedness constructs such z. Thus either square root works and the preimage is invertible. The earlier polynomial-uniqueness argument independently removes the invertibility restriction and proves the full linearized symmetry, without a density premise.",
prose-029,S5,,,sm:encodingfactorization,kernel_checked,S45LinearSymmetry.polarization; S45LinearSymmetry.single_image_support; S45LinearSymmetry.row_agreement; S45LinearSymmetry.symmetry_preserves_left_factor; S45LinearSymmetry.symmetry_value_at_one; S5PhysicalPrefix.preparation_encoding_factorization; S5AdjugateBridge.adjugate_symmetry_linear; S5AdjugateBridge.quadratic_fixed_prefix; S5ExactPrefix.protocol_first_slice_symmetric; S5HermitianExtension.quadratic_symmetry_SU_to_all; S5ExactStorage.no_two_preparation_four_processing,"The previously checked algebraic implication is now supplied the actual physical all-matrix symmetry inside ExactStorage. Together with the isometric G0 slice Gram and actual two-query coefficients, this closes the step in the finite-word (2,4) chain. The existing referenced lemmas state the intermediate identity explicitly.",
prose-030,S5,,,sm:firstquery-fixed,kernel_checked,S45.adjugate_first_query_fixed; S5PhysicalPrefix.preparation_prefix_fixed; S5QueryRemoval.word_first_query; S5QueryRemoval.reduced_word; S5QueryRemoval.reduced_gates_isometry; S5QueryRemoval.fixed_program_normalized; S5QueryRemoval.actual_query_removal; S5QueryRemoval.actual_query_removal_isometric; S5ExactStorage.no_two_preparation_four_processing; S5ExactStorage.no_two_four_of_pointwise_program; S4ExactBounds.exact_transpose_query_bound; S5RoutedStorage.routed_preparation_bound; S5RoutedStorage.tensor_port_preparation_bound; FinitePure.adaptive_preparation_bound; Paper2PurificationEvolution.purification_evolution; FinitePure.native_two_stage_compilation; FinitePure.CPNativeOracleTree.common_workspace; FinitePure.cp_native_preparation_bound,"Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",


==> anc/lean/coverage.json <==
{
  "scope": "All 207 overlapping inventory entries from current S1-S5",
  "full_manuscript_formalization": false,
  "caution": "The207 stable entries overlap. Declaration counts are not a coverage percentage; source hypotheses and physical model scope remain explicit.",
  "source_hashes": {
    "supplemental.tex": "0c9a22258a2964558792e689ada3d3713af155955a602f29d441692f84326ac0",
    "supplemental_storage.tex": "4618930779a8978ac557409d89679ed5cba6e38fe449fd45a4464b5c7de41b6a"
  },
  "lean_results_sha256": "970a97b3f4649670df484f1fb9469e805e3ea40a7b4cc461cfa202e981fff329",
  "status_counts": {
    "formalized_definition": 8,
    "checked": 86,
    "kernel_checked": 93,
    "checked_alternative_proof": 13,
    "proved": 1,
    "formalized_hypothesis": 4,
    "checked_real_coefficients": 1,
    "standard_definition": 1
  },
  "all_referenced_declarations_checked": true,
  "entries": [
    {
      "id": "supplemental.tex:128:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 128,
      "end_line": 131,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n|R(U)\\rangle\\!\\rangle\n=\\sum_{s=0}^7(R(U)|s\\rangle)\\otimes|s\\rangle,\n\\]",
      "status": "formalized_definition",
      "lean_theorems": [
        "Paper2Lean.doubleKet",
        "Paper2Adjoint.R",
        "Paper2Catalyst.c4",
        "Paper2Catalyst.adjoint_frobenius"
      ],
      "note": "Vectorization now uses the actual proved eight-by-eight adjoint matrix; its full squared Frobenius norm is eight for every unitary oracle.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Lean.doubleKet",
          "kind": "def",
          "line": 24,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2Adjoint.R",
          "kind": "def",
          "line": 131,
          "module": "Adjoint.lean"
        },
        {
          "name": "Paper2Catalyst.c4",
          "kind": "def",
          "line": 21,
          "module": "Catalyst.lean"
        },
        {
          "name": "Paper2Catalyst.adjoint_frobenius",
          "kind": "theorem",
          "line": 13,
          "module": "Catalyst.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:134:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 134,
      "end_line": 138,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n\\mathcal H_{\\mathsf P}=\\mathbb C\\oplus(\\mathbb C^8\\otimes\\mathbb C^8),\n\\qquad\n\\mathcal H_{\\mathsf A}=\\mathcal H_{\\mathsf P}\\oplus\\mathbb C^{25}.\n\\]",
      "status": "formalized_definition",
      "lean_theorems": [
        "Paper2Catalyst.Program",
        "Paper2Catalyst.Memory",
        "Paper2Catalyst.storedC4"
      ],
      "note": "The program and memory are represented by their concrete Unit+(Fin8 times Fin8) and program+Fin25 coordinate index types, with explicit zero padding.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Catalyst.Program",
          "kind": "abbrev",
          "line": 10,
          "module": "Catalyst.lean"
        },
        {
          "name": "Paper2Catalyst.Memory",
          "kind": "abbrev",
          "line": 11,
          "module": "Catalyst.lean"
        },
        {
          "name": "Paper2Catalyst.storedC4",
          "kind": "def",
          "line": 61,
          "module": "Catalyst.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:140:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 140,
      "end_line": 143,
      "labels": [
        "w4:eq:catalyst-specific"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:catalyst-specific}\n|c_{4/5}(U)\\rangle_{\\mathsf P}\n=\\frac1{\\sqrt5}\\oplus\\frac1{\\sqrt{10}}|R(U)\\rangle\\!\\rangle,\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Lean.catalystCoordinates",
        "Paper2Catalyst.c4",
        "Paper2Catalyst.c4_normalized",
        "Paper2Catalyst.storedC4_normalized"
      ],
      "note": "The actual coefficients 1/sqrt(5) and 1/sqrt(10), with actual R(U), give squared norm one on all 65 program and all 90 memory coordinates; no orthogonality premise about an unspecified R is assumed.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Lean.catalystCoordinates",
          "kind": "def",
          "line": 40,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2Catalyst.c4",
          "kind": "def",
          "line": 21,
          "module": "Catalyst.lean"
        },
        {
          "name": "Paper2Catalyst.c4_normalized",
          "kind": "theorem",
          "line": 32,
          "module": "Catalyst.lean"
        },
        {
          "name": "Paper2Catalyst.storedC4_normalized",
          "kind": "theorem",
          "line": 64,
          "module": "Catalyst.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:150:named_statement",
      "section": "S1",
      "kind": "named_statement",
      "file": "supplemental.tex",
      "line": 150,
      "end_line": 159,
      "labels": [
        "w4:thm:S1",
        "w4:eq:w4-target"
      ],
      "parent_statement": null,
      "text": "\\begin{wtheorem}[Four-query catalytic transposition algorithm]\\label{w4:thm:S1}\nThere exists a circuit \\({C}_4(U)\\), composed of fixed unitary gates and\nfour forward processing queries to \\(U\\), such that {for }every \\(U\\in SU(3)\\){,}\n\\begin{equation}\\label{w4:eq:w4-target}\n{C}_4(U)\\bigl({I_{\\mathsf S}}\\otimes|c_{4/5}(U)\\rangle_{\\mathsf A}\\bigr)\n=U^{\\top}\\otimes|c_{4/5}(U)\\rangle_{\\mathsf A},\n\\end{equation}\nwhere the catalyst \\(|c_{4/5}(U)\\rangle_{\\mathsf A}\\) can be prepared\ndeterministically using fixed unitary gates and three forward queries to \\(U\\).\n\\end{wtheorem}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2Lean.catalytic_closure",
        "Paper2Lean.endpoint_tensor_reference",
        "Paper2Lean.endpoint_on_joint_input",
        "Paper2Catalyst.storedC4_normalized",
        "Paper2Catalyst.storedC4_restoration",
        "Paper2Preparation.three_query_c4_encoded",
        "Paper2PreparationCircuit.deterministic_three_query_c4",
        "Paper2FullPreparation.decoded_coordinates",
        "Paper2PhiCovariance.phi_covariant",
        "Paper2Phi.phi_gram",
        "Paper2PhysicalMidpoint.actual_midpoint_one_fifth",
        "Paper2C4PreparationGeometry.query_intertwining",
        "Paper2C4PreparationGeometry.fixed_reset_decoder",
        "Paper2C4PreparationGeometry.prepared_coordinates",
        "Paper2C4PreparationCircuit.initial_gram",
        "Paper2C4PreparationCircuit.gates_unitary",
        "Paper2C4PreparationCircuit.actual_three_query_preparation",
        "Paper2C4PreparationCircuit.actual_same_workspace_endpoints",
        "Paper2FourQueryCatalyst.actual_four_query_joint_input"
      ],
      "note": "The actual270-dimensional construction now has both preparation and processing circuits on the identical90-memory coordinates, with the same storedC4 program. All fixed gates precede the SU oracle quantifier. Exactly three ordinary queries prepare the program and reset the query qutrit/all padding; exactly four processing queries realize U-transpose and return the same program. Arbitrary finite-reference joint inputs are covered. This removes the old uninstantiated195/75/G0/G1/G2/flip gap; the actual encoder is internally constructed.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Lean.catalytic_closure",
          "kind": "theorem",
          "line": 93,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2Lean.endpoint_tensor_reference",
          "kind": "theorem",
          "line": 119,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2Lean.endpoint_on_joint_input",
          "kind": "theorem",
          "line": 132,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2Catalyst.storedC4_normalized",
          "kind": "theorem",
          "line": 64,
          "module": "Catalyst.lean"
        },
        {
          "name": "Paper2Catalyst.storedC4_restoration",
          "kind": "theorem",
          "line": 71,
          "module": "Catalyst.lean"
        },
        {
          "name": "Paper2Preparation.three_query_c4_encoded",
          "kind": "theorem",
          "line": 154,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2PreparationCircuit.deterministic_three_query_c4",
          "kind": "theorem",
          "line": 121,
          "module": "PreparationCircuit.lean"
        },
        {
          "name": "Paper2FullPreparation.decoded_coordinates",
          "kind": "theorem",
          "line": 86,
          "module": "FullPreparation.lean"
        },
        {
          "name": "Paper2PhiCovariance.phi_covariant",
          "kind": "theorem",
          "line": 147,
          "module": "PhiCovariance.lean"
        },
        {
          "name": "Paper2Phi.phi_gram",
          "kind": "theorem",
          "line": 94,
          "module": "Phi.lean"
        },
        {
          "name": "Paper2PhysicalMidpoint.actual_midpoint_one_fifth",
          "kind": "theorem",
          "line": 85,
          "module": "PhysicalMidpoint.lean"
        },
        {
          "name": "Paper2C4PreparationGeometry.query_intertwining",
          "kind": "theorem",
          "line": 50,
          "module": "C4PreparationGeometry.lean"
        },
        {
          "name": "Paper2C4PreparationGeometry.fixed_reset_decoder",
          "kind": "theorem",
          "line": 89,
          "module": "C4PreparationGeometry.lean"
        },
        {
          "name": "Paper2C4PreparationGeometry.prepared_coordinates",
          "kind": "theorem",
          "line": 101,
          "module": "C4PreparationGeometry.lean"
        },
        {
          "name": "Paper2C4PreparationCircuit.initial_gram",
          "kind": "theorem",
          "line": 19,
          "module": "C4PreparationCircuit.lean"
        },
        {
          "name": "Paper2C4PreparationCircuit.gates_unitary",
          "kind": "theorem",
          "line": 55,
          "module": "C4PreparationCircuit.lean"
        },
        {
          "name": "Paper2C4PreparationCircuit.actual_three_query_preparation",
          "kind": "theorem",
          "line": 80,
          "module": "C4PreparationCircuit.lean"
        },
        {
          "name": "Paper2C4PreparationCircuit.actual_same_workspace_endpoints",
          "kind": "theorem",
          "line": 98,
          "module": "C4PreparationCircuit.lean"
        },
        {
          "name": "Paper2FourQueryCatalyst.actual_four_query_joint_input",
          "kind": "theorem",
          "line": 28,
          "module": "FourQueryCatalyst.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:153:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 153,
      "end_line": 156,
      "labels": [
        "w4:eq:w4-target"
      ],
      "parent_statement": "w4:thm:S1",
      "text": "\\begin{equation}\\label{w4:eq:w4-target}\n{C}_4(U)\\bigl({I_{\\mathsf S}}\\otimes|c_{4/5}(U)\\rangle_{\\mathsf A}\\bigr)\n=U^{\\top}\\otimes|c_{4/5}(U)\\rangle_{\\mathsf A},\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2Lean.catalytic_closure",
        "Paper2Lean.endpoint_tensor_reference",
        "Paper2Lean.endpoint_on_joint_input",
        "Paper2Catalyst.storedC4_normalized",
        "Paper2Catalyst.storedC4_restoration",
        "Paper2Preparation.three_query_c4_encoded",
        "Paper2PreparationCircuit.deterministic_three_query_c4",
        "Paper2PhiCovariance.phi_covariant",
        "Paper2Phi.phi_gram",
        "Paper2PhysicalMidpoint.actual_midpoint_one_fifth",
        "Paper2C4PreparationGeometry.query_intertwining",
        "Paper2C4PreparationGeometry.fixed_reset_decoder",
        "Paper2C4PreparationGeometry.prepared_coordinates",
        "Paper2C4PreparationCircuit.initial_gram",
        "Paper2C4PreparationCircuit.gates_unitary",
        "Paper2C4PreparationCircuit.actual_three_query_preparation",
        "Paper2C4PreparationCircuit.actual_same_workspace_endpoints",
        "Paper2FourQueryCatalyst.actual_four_query_joint_input"
      ],
      "note": "The actual270-dimensional construction now has both preparation and processing circuits on the identical90-memory coordinates, with the same storedC4 program. All fixed gates precede the SU oracle quantifier. Exactly three ordinary queries prepare the program and reset the query qutrit/all padding; exactly four processing queries realize U-transpose and return the same program. Arbitrary finite-reference joint inputs are covered. This removes the old uninstantiated195/75/G0/G1/G2/flip gap; the actual encoder is internally constructed.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Lean.catalytic_closure",
          "kind": "theorem",
          "line": 93,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2Lean.endpoint_tensor_reference",
          "kind": "theorem",
          "line": 119,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2Lean.endpoint_on_joint_input",
          "kind": "theorem",
          "line": 132,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2Catalyst.storedC4_normalized",
          "kind": "theorem",
          "line": 64,
          "module": "Catalyst.lean"
        },
        {
          "name": "Paper2Catalyst.storedC4_restoration",
          "kind": "theorem",
          "line": 71,
          "module": "Catalyst.lean"
        },
        {
          "name": "Paper2Preparation.three_query_c4_encoded",
          "kind": "theorem",
          "line": 154,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2PreparationCircuit.deterministic_three_query_c4",
          "kind": "theorem",
          "line": 121,
          "module": "PreparationCircuit.lean"
        },
        {
          "name": "Paper2PhiCovariance.phi_covariant",
          "kind": "theorem",
          "line": 147,
          "module": "PhiCovariance.lean"
        },
        {
          "name": "Paper2Phi.phi_gram",
          "kind": "theorem",
          "line": 94,
          "module": "Phi.lean"
        },
        {
          "name": "Paper2PhysicalMidpoint.actual_midpoint_one_fifth",
          "kind": "theorem",
          "line": 85,
          "module": "PhysicalMidpoint.lean"
        },
        {
          "name": "Paper2C4PreparationGeometry.query_intertwining",
          "kind": "theorem",
          "line": 50,
          "module": "C4PreparationGeometry.lean"
        },
        {
          "name": "Paper2C4PreparationGeometry.fixed_reset_decoder",
          "kind": "theorem",
          "line": 89,
          "module": "C4PreparationGeometry.lean"
        },
        {
          "name": "Paper2C4PreparationGeometry.prepared_coordinates",
          "kind": "theorem",
          "line": 101,
          "module": "C4PreparationGeometry.lean"
        },
        {
          "name": "Paper2C4PreparationCircuit.initial_gram",
          "kind": "theorem",
          "line": 19,
          "module": "C4PreparationCircuit.lean"
        },
        {
          "name": "Paper2C4PreparationCircuit.gates_unitary",
          "kind": "theorem",
          "line": 55,
          "module": "C4PreparationCircuit.lean"
        },
        {
          "name": "Paper2C4PreparationCircuit.actual_three_query_preparation",
          "kind": "theorem",
          "line": 80,
          "module": "C4PreparationCircuit.lean"
        },
        {
          "name": "Paper2C4PreparationCircuit.actual_same_workspace_endpoints",
          "kind": "theorem",
          "line": 98,
          "module": "C4PreparationCircuit.lean"
        },
        {
          "name": "Paper2FourQueryCatalyst.actual_four_query_joint_input",
          "kind": "theorem",
          "line": 28,
          "module": "FourQueryCatalyst.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:174:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 174,
      "end_line": 179,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n|M\\rangle\\!\\rangle\n=\\sum_{k=0}^{d_2-1}(M|k\\rangle)\\otimes|k\\rangle,\n\\qquad\n\\langle\\!\\langle M|=(|M\\rangle\\!\\rangle)^\\dagger,\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2Lean.doubleKet",
        "Paper2MatrixKetConvention.bra_ket_trace",
        "Paper2MatrixKetHilbert.inner_trace",
        "Paper2MatrixKetHilbert.norm_sq_trace"
      ],
      "note": " Literal rectangular matrix ket and adjoint bra are constructed. Their actual complex Euclidean Hilbert inner product equals trace(M†N), with norm squared equal to the real trace(M†M), for arbitrary finite dimensions.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Lean.doubleKet",
          "kind": "def",
          "line": 24,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2MatrixKetConvention.bra_ket_trace",
          "kind": "theorem",
          "line": 14,
          "module": "MatrixKetConvention.lean"
        },
        {
          "name": "Paper2MatrixKetHilbert.inner_trace",
          "kind": "theorem",
          "line": 13,
          "module": "MatrixKetHilbert.lean"
        },
        {
          "name": "Paper2MatrixKetHilbert.norm_sq_trace",
          "kind": "theorem",
          "line": 20,
          "module": "MatrixKetHilbert.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:193:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 193,
      "end_line": 197,
      "labels": [
        "w4:eq:adjoint-matrix"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:adjoint-matrix}\nR(U)=\\Bigl(\\sum_{r=0}^7|r\\rangle\\langle\\!\\langle T_r|\\Bigr)\n(U\\otimes U^*)\n\\Bigl(\\sum_{s=0}^7|T_s\\rangle\\!\\rangle\\langle s|\\Bigr).\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Adjoint.T",
        "Paper2Adjoint.inclusion_gram",
        "Paper2Adjoint.R",
        "Paper2Adjoint.R_entries",
        "Paper2Adjoint.realR_ofReal",
        "Paper2Adjoint.realR_orthogonal",
        "Paper2Adjoint.realR_adjoint_parameter"
      ],
      "note": "The actual nine-by-eight inclusion consists of two diagonal and six symmetric/antisymmetric normalized Hermitian matrices. The compression equals the stated trace coefficients; its entries are real and the literal real matrix is orthogonal with the required adjoint-parameter transpose identity.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Adjoint.T",
          "kind": "def",
          "line": 45,
          "module": "Adjoint.lean"
        },
        {
          "name": "Paper2Adjoint.inclusion_gram",
          "kind": "theorem",
          "line": 68,
          "module": "Adjoint.lean"
        },
        {
          "name": "Paper2Adjoint.R",
          "kind": "def",
          "line": 131,
          "module": "Adjoint.lean"
        },
        {
          "name": "Paper2Adjoint.R_entries",
          "kind": "theorem",
          "line": 174,
          "module": "Adjoint.lean"
        },
        {
          "name": "Paper2Adjoint.realR_ofReal",
          "kind": "theorem",
          "line": 226,
          "module": "Adjoint.lean"
        },
        {
          "name": "Paper2Adjoint.realR_orthogonal",
          "kind": "theorem",
          "line": 230,
          "module": "Adjoint.lean"
        },
        {
          "name": "Paper2Adjoint.realR_adjoint_parameter",
          "kind": "theorem",
          "line": 243,
          "module": "Adjoint.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:207:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 207,
      "end_line": 210,
      "labels": [
        "w4:eq:workspace"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:workspace}\n\\mathcal H=\\mathcal H_{\\mathsf S}\\otimes\\mathcal H_{\\mathsf A},\n\\qquad(\\dim\\mathcal H_{\\mathsf S},\\dim\\mathcal H_{\\mathsf A})=(3,90),\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2PhysicalMidpoint.Processing",
        "Paper2PhysicalMidpoint.memoryFin",
        "Paper2PhysicalMidpoint.processing_card"
      ],
      "note": "The processing workspace is concretely Q times the existing 65+25 memory; the memory is explicitly equivalent to Fin90 and the full coordinate count is proved to be 270.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2PhysicalMidpoint.Processing",
          "kind": "abbrev",
          "line": 15,
          "module": "PhysicalMidpoint.lean"
        },
        {
          "name": "Paper2PhysicalMidpoint.memoryFin",
          "kind": "def",
          "line": 22,
          "module": "PhysicalMidpoint.lean"
        },
        {
          "name": "Paper2PhysicalMidpoint.processing_card",
          "kind": "theorem",
          "line": 45,
          "module": "PhysicalMidpoint.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:222:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 222,
      "end_line": 226,
      "labels": [
        "w4:eq:swap"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:swap}\n\\mathrm{SWAP}_{d_1,d_2}(|v\\rangle\\otimes|w\\rangle)\n=|w\\rangle\\otimes|v\\rangle,\n\\qquad |v\\rangle\\in\\mathbb C^{d_1},\\quad |w\\rangle\\in\\mathbb C^{d_2}.\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2Lean.swapCoordinates",
        "Paper2Lean.swapCoordinates_involutive",
        "Paper2Lean.swap_doubleKet",
        "Paper2MatrixKetConvention.swap_adjoint",
        "Paper2MatrixKetConvention.swap_unitary",
        "Paper2MatrixKetConvention.swap_tensor"
      ],
      "note": " The actual unequal-factor permutation matrix maps m×n into n×m, exchanges every pure tensor, has the reversed exchange as its adjoint and satisfies both unitary identities.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Lean.swapCoordinates",
          "kind": "def",
          "line": 28,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2Lean.swapCoordinates_involutive",
          "kind": "theorem",
          "line": 36,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2Lean.swap_doubleKet",
          "kind": "theorem",
          "line": 32,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2MatrixKetConvention.swap_adjoint",
          "kind": "theorem",
          "line": 24,
          "module": "MatrixKetConvention.lean"
        },
        {
          "name": "Paper2MatrixKetConvention.swap_unitary",
          "kind": "theorem",
          "line": 28,
          "module": "MatrixKetConvention.lean"
        },
        {
          "name": "Paper2MatrixKetConvention.swap_tensor",
          "kind": "theorem",
          "line": 38,
          "module": "MatrixKetConvention.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:236:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 236,
      "end_line": 242,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n\\Pi_{\\operatorname{Sym}^2}\n=A_6^{3,3}\\bigl(A_6^{3,3}\\bigr)^{\\dagger}\n=\\frac{I_9+\\mathrm{SWAP}}2,\\qquad\n\\operatorname{Sym}^2M\n=\\bigl(A_6^{3,3}\\bigr)^{\\dagger}(M\\otimes M)A_6^{3,3}.\n\\]",
      "status": "checked",
      "lean_theorems": [
        "Paper2Symmetric.sym",
        "Paper2Symmetric.sym_gram",
        "Paper2Symmetric.sym_projector",
        "Paper2PhiCovariance.symRep"
      ],
      "note": "All six normalized symmetric columns, their Gram, the (I+SWAP)/2 projector, and the actual compressed Sym^2 matrix are constructed in the stated real basis.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Symmetric.sym",
          "kind": "def",
          "line": 28,
          "module": "Symmetric.lean"
        },
        {
          "name": "Paper2Symmetric.sym_gram",
          "kind": "theorem",
          "line": 43,
          "module": "Symmetric.lean"
        },
        {
          "name": "Paper2Symmetric.sym_projector",
          "kind": "theorem",
          "line": 51,
          "module": "Symmetric.lean"
        },
        {
          "name": "Paper2PhiCovariance.symRep",
          "kind": "def",
          "line": 13,
          "module": "PhiCovariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:248:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 248,
      "end_line": 252,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\nA_{\\bar3}^{3,3}=\\bigl[(|12\\rangle-|21\\rangle)\\langle0|\n+(|20\\rangle-|02\\rangle)\\langle1|\n+(|01\\rangle-|10\\rangle)\\langle2|\\bigr]/\\sqrt2,\n\\]",
      "status": "formalized_definition",
      "lean_theorems": [
        "Qura.Wedge.iota"
      ],
      "note": "Exact displayed Levi-Civita coefficients and normalization.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Qura.Wedge.iota",
          "kind": "def",
          "line": 77,
          "module": "Wedge.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:254:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 254,
      "end_line": 258,
      "labels": [
        "w4:eq:iota"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:iota}\n\\bigl(A_{\\bar3}^{3,3}\\bigr)^{\\dagger}A_{\\bar3}^{3,3}=I,\\qquad\n\\mathrm{SWAP}A_{\\bar3}^{3,3}=-A_{\\bar3}^{3,3},\\qquad\n(U\\otimes U)A_{\\bar3}^{3,3}=A_{\\bar3}^{3,3} U^*.\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Qura.Wedge.iota_isometry",
        "Qura.Wedge.iota_swap",
        "Qura.Wedge.two_query_conjugate"
      ],
      "note": "The actual normalized 9 by 3 Levi-Civita matrix; all input columns and arbitrary SU(3) entries.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Qura.Wedge.iota_isometry",
          "kind": "theorem",
          "line": 109,
          "module": "Wedge.lean"
        },
        {
          "name": "Qura.Wedge.iota_swap",
          "kind": "theorem",
          "line": 87,
          "module": "Wedge.lean"
        },
        {
          "name": "Qura.Wedge.two_query_conjugate",
          "kind": "theorem",
          "line": 81,
          "module": "Wedge.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:261:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 261,
      "end_line": 265,
      "labels": [
        "w4:eq:middle-space"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:middle-space}\n\\mathcal M_{4}=(V\\otimes\\operatorname{Sym}^2V)\n\\oplus(\\operatorname{Sym}^2(V^*)\\otimes V^*)\n\\oplus(V\\otimes V^*).\n\\end{equation}",
      "status": "formalized_definition",
      "lean_theorems": [
        "Paper2Symmetric.sym",
        "Paper2Symmetric.sym_real",
        "Paper2Flip.Mid",
        "Paper2PhysicalMidpoint.middleFin"
      ],
      "note": "The carrier has the stated 18+18+9 natural factor order, with actual real symmetric basis columns and an explicit equivalence to Fin45.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Symmetric.sym",
          "kind": "def",
          "line": 28,
          "module": "Symmetric.lean"
        },
        {
          "name": "Paper2Symmetric.sym_real",
          "kind": "theorem",
          "line": 36,
          "module": "Symmetric.lean"
        },
        {
          "name": "Paper2Flip.Mid",
          "kind": "abbrev",
          "line": 14,
          "module": "Flip.lean"
        },
        {
          "name": "Paper2PhysicalMidpoint.middleFin",
          "kind": "def",
          "line": 17,
          "module": "PhysicalMidpoint.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:274:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 274,
      "end_line": 282,
      "labels": [
        "w4:eq:phi-components"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:phi-components}\n\\begin{aligned}\n\\Phi_{3,6}(U)&=\\frac1{\\sqrt2}\\Bigl(U\\otimes\\bigl(A_6^{3,3}\\bigr)^{\\dagger}\\Bigr)\n  (|I\\rangle\\!\\rangle\\otimes U^{\\top}),\\\\\n\\Phi_{\\bar6,\\bar3}(U)&=\\frac1{\\sqrt2}\\Bigl(\\bigl(A_{\\bar6}^{\\bar3,\\bar3}\\bigr)^{\\dagger}\\otimes U^\\dagger\\Bigr)\n  (I\\otimes|I\\rangle\\!\\rangle),\\\\\n\\Phi_{3,\\bar3}(U)&=(I\\otimes U^\\dagger)A_{\\bar3}^{3,3}.\n\\end{aligned}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Phi.phiOne_bell_formula",
        "Paper2Phi.phiTwo_bell_formula",
        "Paper2Phi.phiThree",
        "Paper2Symmetric.sym_real"
      ],
      "note": "The actual three Phi matrices agree with the displayed unnormalized Bell, conjugate symmetric CG, and Levi-Civita coefficient formulas. No isometry or covariance premise is assumed.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Phi.phiOne_bell_formula",
          "kind": "theorem",
          "line": 38,
          "module": "Phi.lean"
        },
        {
          "name": "Paper2Phi.phiTwo_bell_formula",
          "kind": "theorem",
          "line": 47,
          "module": "Phi.lean"
        },
        {
          "name": "Paper2Phi.phiThree",
          "kind": "def",
          "line": 34,
          "module": "Phi.lean"
        },
        {
          "name": "Paper2Symmetric.sym_real",
          "kind": "theorem",
          "line": 36,
          "module": "Symmetric.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:287:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 287,
      "end_line": 291,
      "labels": [
        "w4:eq:phi-family"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:phi-family}\n\\Phi_\\alpha(U)=\\sqrt\\alpha\\,\\Phi_{3,6}(U)\n\\oplus\\sqrt\\alpha\\,\\Phi_{\\bar6,\\bar3}(U)\n\\oplus\\sqrt{1-2\\alpha}\\,\\Phi_{3,\\bar3}(U).\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Phi.phi",
        "Paper2Phi.phi_gram"
      ],
      "note": "The literal weighted direct sum is defined in the actual 45 coordinates and has Gram I for every alpha in [0,1/2] and every SU(3) oracle.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Phi.phi",
          "kind": "def",
          "line": 88,
          "module": "Phi.lean"
        },
        {
          "name": "Paper2Phi.phi_gram",
          "kind": "theorem",
          "line": 94,
          "module": "Phi.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:296:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 296,
      "end_line": 300,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n\\Phi_{3,6}(I)^\\dagger\\Phi_{3,6}(I)\n=\\frac12(\\langle\\!\\langle I|\\otimes I)(I\\otimes \\Pi_{\\operatorname{Sym}^2})\n(|I\\rangle\\!\\rangle\\otimes I)=\\frac{3I_3+I_3}{4}=I_3.\n\\]",
      "status": "checked_alternative_proof",
      "lean_theorems": [
        "Paper2Phi.seedOne_bell_formula",
        "Paper2Symmetric.sym_projector",
        "Paper2Symmetric.seedOne_gram",
        "Paper2Phi.phiOne_identity"
      ],
      "note": "The same seed Gram is proved by exact coefficient contraction; the Bell-CG formula and symmetric projector are also checked. The proof uses finite coefficients rather than reproducing each displayed intermediate partial contraction.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Phi.seedOne_bell_formula",
          "kind": "theorem",
          "line": 18,
          "module": "Phi.lean"
        },
        {
          "name": "Paper2Symmetric.sym_projector",
          "kind": "theorem",
          "line": 51,
          "module": "Symmetric.lean"
        },
        {
          "name": "Paper2Symmetric.seedOne_gram",
          "kind": "theorem",
          "line": 63,
          "module": "Symmetric.lean"
        },
        {
          "name": "Paper2Phi.phiOne_identity",
          "kind": "theorem",
          "line": 53,
          "module": "Phi.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:319:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 319,
      "end_line": 324,
      "labels": [
        "w4:eq:catalyst"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:catalyst}\n|c_a(U)\\rangle_{\\mathsf P}\n=\\sqrt{1-a}\n\\oplus\\sqrt{\\frac a8}|R(U)\\rangle\\!\\rangle,\n\\qquad 0\\le a\\le1.\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Lean.catalystCoordinates",
        "Paper2Catalyst.c4",
        "Paper2Catalyst.c4_normalized",
        "Paper2Catalyst.adjoint_frobenius",
        "Paper2CatalystFamily.family",
        "Paper2CatalystFamily.family_normalized"
      ],
      "note": "The literal sqrt(1-a) plus sqrt(a/8) vec(R(U)) family is defined and its squared norm one proved for every a in [0,1] and unitary U, using the actual proved adjoint representation.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Lean.catalystCoordinates",
          "kind": "def",
          "line": 40,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2Catalyst.c4",
          "kind": "def",
          "line": 21,
          "module": "Catalyst.lean"
        },
        {
          "name": "Paper2Catalyst.c4_normalized",
          "kind": "theorem",
          "line": 32,
          "module": "Catalyst.lean"
        },
        {
          "name": "Paper2Catalyst.adjoint_frobenius",
          "kind": "theorem",
          "line": 13,
          "module": "Catalyst.lean"
        },
        {
          "name": "Paper2CatalystFamily.family",
          "kind": "def",
          "line": 13,
          "module": "CatalystFamily.lean"
        },
        {
          "name": "Paper2CatalystFamily.family_normalized",
          "kind": "theorem",
          "line": 20,
          "module": "CatalystFamily.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:328:named_statement",
      "section": "S1",
      "kind": "named_statement",
      "file": "supplemental.tex",
      "line": 328,
      "end_line": 332,
      "labels": [
        "w4:lem:catalyst-preparation"
      ],
      "parent_statement": null,
      "text": "\\begin{wlemma}[Catalyst-family preparation]\\label{w4:lem:catalyst-preparation}\nFor every known \\(a\\in[0,1]\\), the state \\(|c_a(U)\\rangle_{\\mathsf P}\\)\ncan be prepared deterministically using at most three forward queries\nto \\(U\\in SU(3)\\) and known operations independent of \\(U\\).\n\\end{wlemma}",
      "status": "checked",
      "lean_theorems": [
        "Qura.Wedge.two_query_conjugate",
        "Qura.Wedge.conjugate_compression",
        "Paper2Preparation.threeEncode_gram",
        "Paper2Preparation.three_query_factorization",
        "Paper2Preparation.three_query_c4_encoded",
        "Paper2Preparation.prepared_is_catalyst",
        "Paper2Preparation.seed_normalized",
        "Paper2CatalystFamily.deterministic_three_query_family",
        "Paper2CatalystFamily.decoded_family_coordinates",
        "Paper2CatalystFamily.zero_query_zero_weight"
      ],
      "note": "For every known real a in [0,1], actual square-root coefficients and actual R(U) are prepared by fixed two-sided unitary gates, from a computational initial state, with exactly three calls to one designated qutrit oracle port. The full 216-coordinate result has the 65 program coordinates, seven zero padding slots and a reset temporary qutrit. Gates are quantified before every SU(3) oracle. The a=0 endpoint also has a zero-query construction.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Qura.Wedge.two_query_conjugate",
          "kind": "theorem",
          "line": 81,
          "module": "Wedge.lean"
        },
        {
          "name": "Qura.Wedge.conjugate_compression",
          "kind": "theorem",
          "line": 119,
          "module": "Wedge.lean"
        },
        {
          "name": "Paper2Preparation.threeEncode_gram",
          "kind": "theorem",
          "line": 100,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2Preparation.three_query_factorization",
          "kind": "theorem",
          "line": 121,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2Preparation.three_query_c4_encoded",
          "kind": "theorem",
          "line": 154,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2Preparation.prepared_is_catalyst",
          "kind": "theorem",
          "line": 186,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2Preparation.seed_normalized",
          "kind": "theorem",
          "line": 201,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2CatalystFamily.deterministic_three_query_family",
          "kind": "theorem",
          "line": 127,
          "module": "CatalystFamily.lean"
        },
        {
          "name": "Paper2CatalystFamily.decoded_family_coordinates",
          "kind": "theorem",
          "line": 139,
          "module": "CatalystFamily.lean"
        },
        {
          "name": "Paper2CatalystFamily.zero_query_zero_weight",
          "kind": "theorem",
          "line": 197,
          "module": "CatalystFamily.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:336:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 336,
      "end_line": 338,
      "labels": [
        "w4:eq:preparation-decomposition"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:preparation-decomposition}\nG_{3\\bar3}^\\dagger(U\\otimes U^*)G_{3\\bar3}=1\\oplus R(U).\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Preparation.schur",
        "Paper2Preparation.schur_gram",
        "Paper2Preparation.schur_cogram",
        "Paper2Preparation.preparation_decomposition"
      ],
      "note": "The singlet column and all eight actual adjoint columns give a two-sided unitary nine-column change of basis, and its conjugation of U tensor U-star equals the literal 1+R(U) block action.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Preparation.schur",
          "kind": "def",
          "line": 38,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2Preparation.schur_gram",
          "kind": "theorem",
          "line": 41,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2Preparation.schur_cogram",
          "kind": "theorem",
          "line": 56,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2Preparation.preparation_decomposition",
          "kind": "theorem",
          "line": 83,
          "module": "Preparation.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:340:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 340,
      "end_line": 344,
      "labels": [
        "w4:eq:preparation-seed"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:preparation-seed}\n|c_a(I)\\rangle_{\\mathsf P}\n=\\sqrt{1-a}\n\\oplus\\sqrt{\\frac a8}|I_8\\rangle\\!\\rangle\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Lean.catalystCoordinates",
        "Paper2Preparation.c4Seed72",
        "Paper2Preparation.seed_is_catalyst_identity",
        "Paper2Preparation.seed_normalized",
        "Paper2CatalystFamily.family_seed_formula",
        "Paper2CatalystFamily.family_seed_gram",
        "Paper2CatalystFamily.fixed_unitary_family_preparation"
      ],
      "note": "The actual family at I has the displayed Bell-diagonal coefficient formula, is normalized for every allowed a, and is produced from the fixed computational initial column by a full-workspace unitary completion.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Lean.catalystCoordinates",
          "kind": "def",
          "line": 40,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2Preparation.c4Seed72",
          "kind": "def",
          "line": 128,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2Preparation.seed_is_catalyst_identity",
          "kind": "theorem",
          "line": 192,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2Preparation.seed_normalized",
          "kind": "theorem",
          "line": 201,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2CatalystFamily.family_seed_formula",
          "kind": "theorem",
          "line": 186,
          "module": "CatalystFamily.lean"
        },
        {
          "name": "Paper2CatalystFamily.family_seed_gram",
          "kind": "theorem",
          "line": 87,
          "module": "CatalystFamily.lean"
        },
        {
          "name": "Paper2CatalystFamily.fixed_unitary_family_preparation",
          "kind": "theorem",
          "line": 99,
          "module": "CatalystFamily.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:347:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 347,
      "end_line": 350,
      "labels": [
        "w4:eq:preparation-action"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:preparation-action}\n\\bigl[1\\oplus(R(U)\\otimes I_8)\\bigr]|c_a(I)\\rangle_{\\mathsf P}\n=|c_a(U)\\rangle_{\\mathsf P}.\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Preparation.preparation_action",
        "Paper2Preparation.prepared_is_catalyst",
        "Paper2Preparation.seed_is_catalyst_identity",
        "Paper2CatalystFamily.programAction",
        "Paper2CatalystFamily.program_family_action",
        "Paper2CatalystFamily.family_preparation_action"
      ],
      "note": "The literal 65-dimensional 1 plus R(U) tensor I8 action maps the actual general-a seed to the actual general-a catalyst. The same identity is also established in the 72-dimensional typed placement.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Preparation.preparation_action",
          "kind": "theorem",
          "line": 139,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2Preparation.prepared_is_catalyst",
          "kind": "theorem",
          "line": 186,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2Preparation.seed_is_catalyst_identity",
          "kind": "theorem",
          "line": 192,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2CatalystFamily.programAction",
          "kind": "def",
          "line": 148,
          "module": "CatalystFamily.lean"
        },
        {
          "name": "Paper2CatalystFamily.program_family_action",
          "kind": "theorem",
          "line": 177,
          "module": "CatalystFamily.lean"
        },
        {
          "name": "Paper2CatalystFamily.family_preparation_action",
          "kind": "theorem",
          "line": 58,
          "module": "CatalystFamily.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:355:displayed_mathematics",
      "section": "S1",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 355,
      "end_line": 357,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n\\bigl[1\\oplus(R(U)\\otimes I_8)\\bigr]\\oplus I_7.\n\\]",
      "status": "checked",
      "lean_theorems": [
        "Paper2Preparation.packProgram",
        "Paper2Preparation.unpack_pack",
        "Paper2Preparation.pack_inner",
        "Paper2Preparation.unused_singlet_zero",
        "Paper2Placement.placement",
        "Paper2Placement.placement_gram",
        "Paper2Placement.placement_cogram",
        "Paper2CatalystFamily.paddedAction",
        "Paper2CatalystFamily.placement_full_action"
      ],
      "note": "The complete 72-by-72 basis permutation covers all 65 program and seven unused coordinates. Its two-sided unitarity and conjugation of (1 plus R(U)) tensor I8 to the displayed program block plus I7 are proved on every matrix entry.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Preparation.packProgram",
          "kind": "def",
          "line": 167,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2Preparation.unpack_pack",
          "kind": "theorem",
          "line": 175,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2Preparation.pack_inner",
          "kind": "theorem",
          "line": 180,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2Preparation.unused_singlet_zero",
          "kind": "theorem",
          "line": 206,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2Placement.placement",
          "kind": "def",
          "line": 26,
          "module": "Placement.lean"
        },
        {
          "name": "Paper2Placement.placement_gram",
          "kind": "theorem",
          "line": 88,
          "module": "Placement.lean"
        },
        {
          "name": "Paper2Placement.placement_cogram",
          "kind": "theorem",
          "line": 91,
          "module": "Placement.lean"
        },
        {
          "name": "Paper2CatalystFamily.paddedAction",
          "kind": "def",
          "line": 154,
          "module": "CatalystFamily.lean"
        },
        {
          "name": "Paper2CatalystFamily.placement_full_action",
          "kind": "theorem",
          "line": 167,
          "module": "CatalystFamily.lean"
        }
      ]
    },
    {
      "id": "prose-001",
      "section": "S1",
      "kind": "prose_obligation",
      "labels": [
        "w4:sec:notation"
      ],
      "text": "Adjoint representation is real and orthogonal; R(U dagger)=R(U) transpose, including basis orthonormality and traceless completeness.",
      "status": "checked",
      "lean_theorems": [
        "Paper2Adjoint.T_hermitian",
        "Paper2Adjoint.T_traceless",
        "Paper2Adjoint.inclusion_gram",
        "Paper2Adjoint.inclusion_projector",
        "Paper2Adjoint.traceless_reconstruction",
        "Paper2Adjoint.realR_orthogonal",
        "Paper2Adjoint.realR_adjoint_parameter",
        "Paper2Adjoint.R_mul"
      ],
      "note": "All parts of this obligation are established for one explicit admissible fixed Hermitian basis: orthonormality, traceless completeness, the actual conjugation representation, real orthogonality and R(U-dagger)=R(U)-transpose.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Adjoint.T_hermitian",
          "kind": "theorem",
          "line": 56,
          "module": "Adjoint.lean"
        },
        {
          "name": "Paper2Adjoint.T_traceless",
          "kind": "theorem",
          "line": 61,
          "module": "Adjoint.lean"
        },
        {
          "name": "Paper2Adjoint.inclusion_gram",
          "kind": "theorem",
          "line": 68,
          "module": "Adjoint.lean"
        },
        {
          "name": "Paper2Adjoint.inclusion_projector",
          "kind": "theorem",
          "line": 92,
          "module": "Adjoint.lean"
        },
        {
          "name": "Paper2Adjoint.traceless_reconstruction",
          "kind": "theorem",
          "line": 256,
          "module": "Adjoint.lean"
        },
        {
          "name": "Paper2Adjoint.realR_orthogonal",
          "kind": "theorem",
          "line": 230,
          "module": "Adjoint.lean"
        },
        {
          "name": "Paper2Adjoint.realR_adjoint_parameter",
          "kind": "theorem",
          "line": 243,
          "module": "Adjoint.lean"
        },
        {
          "name": "Paper2Adjoint.R_mul",
          "kind": "theorem",
          "line": 217,
          "module": "Adjoint.lean"
        }
      ]
    },
    {
      "id": "prose-002",
      "section": "S1",
      "kind": "prose_obligation",
      "labels": [
        "w4:sec:notation"
      ],
      "text": "Each Phi component is isometric and the weighted direct sum is normalized for all allowed alpha.",
      "status": "checked",
      "lean_theorems": [
        "Paper2Phi.phiOne_gram",
        "Paper2Phi.phiTwo_gram",
        "Paper2Phi.phiThree_gram",
        "Paper2Phi.phi_gram"
      ],
      "note": "Every actual component is an isometry and the weighted direct sum is normalized on every complex input column for the full alpha interval.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Phi.phiOne_gram",
          "kind": "theorem",
          "line": 66,
          "module": "Phi.lean"
        },
        {
          "name": "Paper2Phi.phiTwo_gram",
          "kind": "theorem",
          "line": 74,
          "module": "Phi.lean"
        },
        {
          "name": "Paper2Phi.phiThree_gram",
          "kind": "theorem",
          "line": 81,
          "module": "Phi.lean"
        },
        {
          "name": "Paper2Phi.phi_gram",
          "kind": "theorem",
          "line": 94,
          "module": "Phi.lean"
        }
      ]
    },
    {
      "id": "prose-003",
      "section": "S1",
      "kind": "prose_obligation",
      "labels": [
        "w4:lem:catalyst-preparation"
      ],
      "text": "Known-state preparation, 72-dimensional invariant-subspace permutation, and coherent reset implement the three-query program.",
      "status": "checked",
      "lean_theorems": [
        "Qura.Wedge.conjugate_compression",
        "Paper2Preparation.three_query_factorization",
        "Paper2Preparation.three_query_c4_encoded",
        "Paper2Preparation.seed_normalized",
        "Paper2Preparation.pack_inner",
        "Paper2Preparation.unused_singlet_zero",
        "Paper2CatalystFamily.fixed_unitary_family_preparation",
        "Paper2CatalystFamily.deterministic_three_query_family",
        "Paper2CatalystFamily.decoded_family_coordinates",
        "Paper2PreparationCircuit.common_port_three_queries",
        "Paper2CatalystFamily.placement_full_action"
      ],
      "note": "Known-state preparation, actual 72=65+7 placement, full-workspace encoding/decoding, three forward calls through the same port, and coherent reset are connected in a single preparation theorem for every allowed a.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Qura.Wedge.conjugate_compression",
          "kind": "theorem",
          "line": 119,
          "module": "Wedge.lean"
        },
        {
          "name": "Paper2Preparation.three_query_factorization",
          "kind": "theorem",
          "line": 121,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2Preparation.three_query_c4_encoded",
          "kind": "theorem",
          "line": 154,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2Preparation.seed_normalized",
          "kind": "theorem",
          "line": 201,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2Preparation.pack_inner",
          "kind": "theorem",
          "line": 180,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2Preparation.unused_singlet_zero",
          "kind": "theorem",
          "line": 206,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2CatalystFamily.fixed_unitary_family_preparation",
          "kind": "theorem",
          "line": 99,
          "module": "CatalystFamily.lean"
        },
        {
          "name": "Paper2CatalystFamily.deterministic_three_query_family",
          "kind": "theorem",
          "line": 127,
          "module": "CatalystFamily.lean"
        },
        {
          "name": "Paper2CatalystFamily.decoded_family_coordinates",
          "kind": "theorem",
          "line": 139,
          "module": "CatalystFamily.lean"
        },
        {
          "name": "Paper2PreparationCircuit.common_port_three_queries",
          "kind": "theorem",
          "line": 80,
          "module": "PreparationCircuit.lean"
        },
        {
          "name": "Paper2CatalystFamily.placement_full_action",
          "kind": "theorem",
          "line": 167,
          "module": "CatalystFamily.lean"
        }
      ]
    },
    {
      "id": "prose-004",
      "section": "S1",
      "kind": "prose_obligation",
      "labels": [
        "w4:thm:S1"
      ],
      "text": "Sequential oracle syntax, data-independent preparation, program return, and 3+4 resource accounting.",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2Catalyst.storedC4_normalized",
        "Paper2Catalyst.storedC4_restoration",
        "Paper2Preparation.three_query_c4_encoded",
        "Paper2PreparationCircuit.deterministic_three_query_c4",
        "Paper2CatalystFamily.deterministic_three_query_family",
        "Paper2PhiCovariance.phi_covariant",
        "Paper2Phi.phi_gram",
        "Paper2PhysicalMidpoint.actual_midpoint_one_fifth",
        "Paper2C4PreparationGeometry.query_intertwining",
        "Paper2C4PreparationGeometry.fixed_reset_decoder",
        "Paper2C4PreparationGeometry.prepared_coordinates",
        "Paper2C4PreparationCircuit.initial_gram",
        "Paper2C4PreparationCircuit.gates_unitary",
        "Paper2C4PreparationCircuit.actual_three_query_preparation",
        "Paper2C4PreparationCircuit.actual_same_workspace_endpoints",
        "Paper2FourQueryCatalyst.actual_four_query_joint_input"
      ],
      "note": "The actual270-dimensional construction now has both preparation and processing circuits on the identical90-memory coordinates, with the same storedC4 program. All fixed gates precede the SU oracle quantifier. Exactly three ordinary queries prepare the program and reset the query qutrit/all padding; exactly four processing queries realize U-transpose and return the same program. Arbitrary finite-reference joint inputs are covered. This removes the old uninstantiated195/75/G0/G1/G2/flip gap; the actual encoder is internally constructed.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Catalyst.storedC4_normalized",
          "kind": "theorem",
          "line": 64,
          "module": "Catalyst.lean"
        },
        {
          "name": "Paper2Catalyst.storedC4_restoration",
          "kind": "theorem",
          "line": 71,
          "module": "Catalyst.lean"
        },
        {
          "name": "Paper2Preparation.three_query_c4_encoded",
          "kind": "theorem",
          "line": 154,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2PreparationCircuit.deterministic_three_query_c4",
          "kind": "theorem",
          "line": 121,
          "module": "PreparationCircuit.lean"
        },
        {
          "name": "Paper2CatalystFamily.deterministic_three_query_family",
          "kind": "theorem",
          "line": 127,
          "module": "CatalystFamily.lean"
        },
        {
          "name": "Paper2PhiCovariance.phi_covariant",
          "kind": "theorem",
          "line": 147,
          "module": "PhiCovariance.lean"
        },
        {
          "name": "Paper2Phi.phi_gram",
          "kind": "theorem",
          "line": 94,
          "module": "Phi.lean"
        },
        {
          "name": "Paper2PhysicalMidpoint.actual_midpoint_one_fifth",
          "kind": "theorem",
          "line": 85,
          "module": "PhysicalMidpoint.lean"
        },
        {
          "name": "Paper2C4PreparationGeometry.query_intertwining",
          "kind": "theorem",
          "line": 50,
          "module": "C4PreparationGeometry.lean"
        },
        {
          "name": "Paper2C4PreparationGeometry.fixed_reset_decoder",
          "kind": "theorem",
          "line": 89,
          "module": "C4PreparationGeometry.lean"
        },
        {
          "name": "Paper2C4PreparationGeometry.prepared_coordinates",
          "kind": "theorem",
          "line": 101,
          "module": "C4PreparationGeometry.lean"
        },
        {
          "name": "Paper2C4PreparationCircuit.initial_gram",
          "kind": "theorem",
          "line": 19,
          "module": "C4PreparationCircuit.lean"
        },
        {
          "name": "Paper2C4PreparationCircuit.gates_unitary",
          "kind": "theorem",
          "line": 55,
          "module": "C4PreparationCircuit.lean"
        },
        {
          "name": "Paper2C4PreparationCircuit.actual_three_query_preparation",
          "kind": "theorem",
          "line": 80,
          "module": "C4PreparationCircuit.lean"
        },
        {
          "name": "Paper2C4PreparationCircuit.actual_same_workspace_endpoints",
          "kind": "theorem",
          "line": 98,
          "module": "C4PreparationCircuit.lean"
        },
        {
          "name": "Paper2FourQueryCatalyst.actual_four_query_joint_input",
          "kind": "theorem",
          "line": 28,
          "module": "FourQueryCatalyst.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:380:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 380,
      "end_line": 383,
      "labels": [
        "w4:tc:transpose-motivation"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\n  (gUh^{\\top})^{\\top}g^*=hU^{\\top}.\n  \\label{w4:tc:transpose-motivation}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.transpose_target_covariant"
      ],
      "note": "The actual matrix transpose covariance follows from SU(d) unitarity.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.transpose_target_covariant",
          "kind": "theorem",
          "line": 154,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:390:named_statement",
      "section": "S2",
      "kind": "named_statement",
      "file": "supplemental.tex",
      "line": 390,
      "end_line": 398,
      "labels": [
        "w4:def:tc",
        "w4:tc:definition"
      ],
      "parent_statement": null,
      "text": "\\begin{wdefinition}[Transpose covariance]\\label{w4:def:tc}\nLet \\(V=\\mathbb C^3\\), and let the output space \\(\\mathcal X\\) carry a unitary representation \\(\\rho\\) of \\(SU(3)\\times SU(3)\\). A family of linear maps \\(K(U):V\\to\\mathcal X\\) satisfying\n\\begin{equation}\n  \\boxed{K(gUh^{\\top})g^*=\\rho(g,h)K(U)}\n  \\qquad\\text{for all }g,h,U\\in SU(3),\n  \\label{w4:tc:definition}\n\\end{equation}\nis called \\emph{transpose covariant} with respect to \\(\\rho\\).\n\\end{wdefinition}",
      "status": "formalized_definition",
      "lean_theorems": [
        "Paper2S123.SpecialUnitary",
        "Paper2S123.TransposeCovariant"
      ],
      "note": "The displayed SU(d) covariance equation is formalized on finite complex matrices; group homomorphism and output unitarity are separate when needed.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.SpecialUnitary",
          "kind": "def",
          "line": 29,
          "module": "Covariance.lean"
        },
        {
          "name": "Paper2S123.TransposeCovariant",
          "kind": "def",
          "line": 68,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:392:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 392,
      "end_line": 396,
      "labels": [
        "w4:tc:definition"
      ],
      "parent_statement": "w4:def:tc",
      "text": "\\begin{equation}\n  \\boxed{K(gUh^{\\top})g^*=\\rho(g,h)K(U)}\n  \\qquad\\text{for all }g,h,U\\in SU(3),\n  \\label{w4:tc:definition}\n\\end{equation}",
      "status": "formalized_definition",
      "lean_theorems": [
        "Paper2S123.SpecialUnitary",
        "Paper2S123.TransposeCovariant"
      ],
      "note": "The displayed SU(d) covariance equation is formalized on finite complex matrices; group homomorphism and output unitarity are separate when needed.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.SpecialUnitary",
          "kind": "def",
          "line": 29,
          "module": "Covariance.lean"
        },
        {
          "name": "Paper2S123.TransposeCovariant",
          "kind": "def",
          "line": 68,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:403:named_statement",
      "section": "S2",
      "kind": "named_statement",
      "file": "supplemental.tex",
      "line": 403,
      "end_line": 415,
      "labels": [
        "w4:lem:tc-phi",
        "w4:tc:phi-actions"
      ],
      "parent_statement": null,
      "text": "\\begin{wlemma}[Transpose covariance of the intermediate maps]\\label{w4:lem:tc-phi}\nThe maps \\(\\Phi_{3,6},\\Phi_{\\bar6,\\bar3},\\Phi_{3,\\bar3}\\) defined in Eq.~\\eqref{w4:eq:phi-components} are transpose covariant with respect to\n\\begin{equation}\n  \\rho_1(g,h)=g\\otimes\\operatorname{Sym}^2h,\\qquad\n  \\rho_2(g,h)=\\operatorname{Sym}^2(g^*)\\otimes h^*,\\qquad\n  \\rho_3(g,h)=g\\otimes h^*\n\\label{w4:tc:phi-actions}\n\\end{equation}\nrespectively.\nTheir weighted direct sum \\(\\Phi_\\alpha\\), defined in\nEq.~\\eqref{w4:eq:phi-family}, is transpose covariant with respect to\n\\(\\rho_1\\oplus\\rho_2\\oplus\\rho_3\\), for every \\(0\\le\\alpha\\le1/2\\).\n\\end{wlemma}",
      "status": "checked",
      "lean_theorems": [
        "Paper2PhiCovariance.phiOne_covariant",
        "Paper2PhiCovariance.phiTwo_covariant",
        "Paper2PhiCovariance.phiThree_covariant",
        "Paper2PhiCovariance.phi_covariant"
      ],
      "note": "All three actual component covariance equations and the weighted direct-sum covariance are proved from the explicit symmetric CG matrices, Bell reshaping and Levi-Civita identity.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2PhiCovariance.phiOne_covariant",
          "kind": "theorem",
          "line": 96,
          "module": "PhiCovariance.lean"
        },
        {
          "name": "Paper2PhiCovariance.phiTwo_covariant",
          "kind": "theorem",
          "line": 117,
          "module": "PhiCovariance.lean"
        },
        {
          "name": "Paper2PhiCovariance.phiThree_covariant",
          "kind": "theorem",
          "line": 127,
          "module": "PhiCovariance.lean"
        },
        {
          "name": "Paper2PhiCovariance.phi_covariant",
          "kind": "theorem",
          "line": 147,
          "module": "PhiCovariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:405:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 405,
      "end_line": 410,
      "labels": [
        "w4:tc:phi-actions"
      ],
      "parent_statement": "w4:lem:tc-phi",
      "text": "\\begin{equation}\n  \\rho_1(g,h)=g\\otimes\\operatorname{Sym}^2h,\\qquad\n  \\rho_2(g,h)=\\operatorname{Sym}^2(g^*)\\otimes h^*,\\qquad\n  \\rho_3(g,h)=g\\otimes h^*\n\\label{w4:tc:phi-actions}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2PhiCovariance.symRep",
        "Paper2PhiCovariance.rho",
        "Paper2PhiCovariance.phi_covariant"
      ],
      "note": "The actual output actions are the displayed g tensor Sym^2 h, Sym^2(g*) tensor h*, and g tensor h*, combined in their fixed direct-sum order.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2PhiCovariance.symRep",
          "kind": "def",
          "line": 13,
          "module": "PhiCovariance.lean"
        },
        {
          "name": "Paper2PhiCovariance.rho",
          "kind": "def",
          "line": 138,
          "module": "PhiCovariance.lean"
        },
        {
          "name": "Paper2PhiCovariance.phi_covariant",
          "kind": "theorem",
          "line": 147,
          "module": "PhiCovariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:420:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 420,
      "end_line": 430,
      "labels": [
        "w4:tc:basic-identities"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\n\\begin{aligned}\n  (M\\otimes I)|I\\rangle\\!\\rangle\n    &=(I\\otimes M^{\\top})|I\\rangle\\!\\rangle,\\\\\n  \\Pi_{\\operatorname{Sym}^2}(M\\otimes M)&=(M\\otimes M)\\Pi_{\\operatorname{Sym}^2},\\\\\n  \\bigl(A_6^{3,3}\\bigr)^{\\dagger}(M\\otimes M)\n    &=\\operatorname{Sym}^2M\\,\\bigl(A_6^{3,3}\\bigr)^{\\dagger},\\\\\n  A_{\\bar3}^{3,3} g^*&=(g\\otimes g)A_{\\bar3}^{3,3}.\n\\end{aligned}\n\\label{w4:tc:basic-identities}\n\\end{equation}",
      "status": "proved",
      "lean_theorems": [
        "Qura.Wedge.two_query_conjugate",
        "Paper2PhiCovariance.swap_tensor_square",
        "Paper2Symmetric.sym_projector",
        "Paper2PhiCovariance.sym_compression",
        "Paper2BellIdentities.transpose_trick",
        "Paper2BellIdentities.bilateral_bell"
      ],
      "note": "The literal unnormalized Bell transpose trick is now exported for arbitrary finite complex matrices, alongside the already checked actual symmetric and antisymmetric CG identities.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Qura.Wedge.two_query_conjugate",
          "kind": "theorem",
          "line": 81,
          "module": "Wedge.lean"
        },
        {
          "name": "Paper2PhiCovariance.swap_tensor_square",
          "kind": "theorem",
          "line": 16,
          "module": "PhiCovariance.lean"
        },
        {
          "name": "Paper2Symmetric.sym_projector",
          "kind": "theorem",
          "line": 51,
          "module": "Symmetric.lean"
        },
        {
          "name": "Paper2PhiCovariance.sym_compression",
          "kind": "theorem",
          "line": 38,
          "module": "PhiCovariance.lean"
        },
        {
          "name": "Paper2BellIdentities.transpose_trick",
          "kind": "theorem",
          "line": 13,
          "module": "BellIdentities.lean"
        },
        {
          "name": "Paper2BellIdentities.bilateral_bell",
          "kind": "theorem",
          "line": 20,
          "module": "BellIdentities.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:432:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 432,
      "end_line": 441,
      "labels": [
        "w4:tc:phi-one-proof"
      ],
      "parent_statement": null,
      "text": "\\begin{align}\n  \\Phi_{3,6}(gUh^{\\top})g^*\n  &=\\frac1{\\sqrt2}\\Bigl(gUh^{\\top}\\otimes \\bigl(A_6^{3,3}\\bigr)^{\\dagger}\\Bigr)\n       \\bigl(|I\\rangle\\!\\rangle\\otimes hU^{\\top}\\bigr)\\notag\\\\\n  &=\\frac1{\\sqrt2}\\Bigl(gU\\otimes \\bigl(A_6^{3,3}\\bigr)^{\\dagger}\\Bigr)\n       (I\\otimes h\\otimes h)\n       \\bigl(|I\\rangle\\!\\rangle\\otimes U^{\\top}\\bigr)\\notag\\\\\n  &=\\rho_1(g,h)\\Phi_{3,6}(U),\n  \\label{w4:tc:phi-one-proof}\n\\end{align}",
      "status": "checked_alternative_proof",
      "lean_theorems": [
        "Paper2PhiCovariance.phiOne_covariant"
      ],
      "note": "The exact all-SU(3) component covariance equality is established by the actual CG/seed coefficient bridge and matrix algebra; the proof need not follow the display line breaks.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2PhiCovariance.phiOne_covariant",
          "kind": "theorem",
          "line": 96,
          "module": "PhiCovariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:443:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 443,
      "end_line": 452,
      "labels": [
        "w4:tc:phi-two-proof"
      ],
      "parent_statement": null,
      "text": "\\begin{align}\n  \\Phi_{\\bar6,\\bar3}(gUh^\\top)g^*\n  &=\\frac1{\\sqrt2}\\Bigl(\\bigl(A_{\\bar6}^{\\bar3,\\bar3}\\bigr)^{\\dagger}\\otimes h^*U^\\dagger g^\\dagger\\Bigr)\n       (g^*\\otimes|I\\rangle\\!\\rangle)\\notag\\\\\n  &=\\frac1{\\sqrt2}\\Bigl(\\bigl(A_{\\bar6}^{\\bar3,\\bar3}\\bigr)^{\\dagger}\\otimes h^*U^\\dagger\\Bigr)\n       (g^*\\otimes g^*\\otimes I)\n       (I\\otimes|I\\rangle\\!\\rangle)\\notag\\\\\n  &=\\rho_2(g,h)\\Phi_{\\bar6,\\bar3}(U).\n  \\label{w4:tc:phi-two-proof}\n\\end{align}",
      "status": "checked_alternative_proof",
      "lean_theorems": [
        "Paper2PhiCovariance.phiTwo_covariant"
      ],
      "note": "The exact all-SU(3) component covariance equality is established by the actual CG/seed coefficient bridge and matrix algebra; the proof need not follow the display line breaks.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2PhiCovariance.phiTwo_covariant",
          "kind": "theorem",
          "line": 117,
          "module": "PhiCovariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:454:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 454,
      "end_line": 457,
      "labels": [
        "w4:tc:phi-three-proof"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\n  \\Phi_{3,\\bar3}(gUh^\\top)g^*=(g\\otimes h^*U^\\dagger)A_{\\bar3}^{3,3}=\\rho_3(g,h)\\Phi_{3,\\bar3}(U).\n  \\label{w4:tc:phi-three-proof}\n\\end{equation}",
      "status": "checked_alternative_proof",
      "lean_theorems": [
        "Paper2PhiCovariance.phiThree_covariant"
      ],
      "note": "The exact all-SU(3) component covariance equality is established by the actual CG/seed coefficient bridge and matrix algebra; the proof need not follow the display line breaks.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2PhiCovariance.phiThree_covariant",
          "kind": "theorem",
          "line": 127,
          "module": "PhiCovariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:470:named_statement",
      "section": "S2",
      "kind": "named_statement",
      "file": "supplemental.tex",
      "line": 470,
      "end_line": 482,
      "labels": [
        "w4:lem:tc-seed",
        "w4:tc:seed-reconstruction",
        "w4:tc:seed-constraint"
      ],
      "parent_statement": null,
      "text": "\\begin{wproposition}[Seed reconstruction and constraint]\\label{w4:lem:tc-seed}\nIf \\(K\\) is transpose covariant with respect to a unitary representation \\(\\rho\\), then it satisfies the \\emph{seed reconstruction identity}\n\\begin{equation}\n  \\boxed{K(U)=\\rho(U,I)K(I)U^{\\top},}\n  \\label{w4:tc:seed-reconstruction}\n\\end{equation}\nand the \\emph{seed constraint}\n\\begin{equation}\n  \\boxed{K(I)g^*=\\rho(g,g^*)K(I).}\n  \\label{w4:tc:seed-constraint}\n\\end{equation}\nConsequently, two covariant families with the same output representation agree for every \\(U\\) whenever their seeds at \\(I\\) agree.\n\\end{wproposition}",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.seed_reconstruction",
        "Paper2S123.seed_constraint",
        "Paper2S123.seed_uniqueness"
      ],
      "note": "All three conclusions follow from the exact covariance definition without additional core assumptions.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.seed_reconstruction",
          "kind": "theorem",
          "line": 75,
          "module": "Covariance.lean"
        },
        {
          "name": "Paper2S123.seed_constraint",
          "kind": "theorem",
          "line": 86,
          "module": "Covariance.lean"
        },
        {
          "name": "Paper2S123.seed_uniqueness",
          "kind": "theorem",
          "line": 96,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:472:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 472,
      "end_line": 475,
      "labels": [
        "w4:tc:seed-reconstruction"
      ],
      "parent_statement": "w4:lem:tc-seed",
      "text": "\\begin{equation}\n  \\boxed{K(U)=\\rho(U,I)K(I)U^{\\top},}\n  \\label{w4:tc:seed-reconstruction}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.seed_reconstruction"
      ],
      "note": "The displayed identities are steps in the kernel-checked reconstruction proof.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.seed_reconstruction",
          "kind": "theorem",
          "line": 75,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:477:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 477,
      "end_line": 480,
      "labels": [
        "w4:tc:seed-constraint"
      ],
      "parent_statement": "w4:lem:tc-seed",
      "text": "\\begin{equation}\n  \\boxed{K(I)g^*=\\rho(g,g^*)K(I).}\n  \\label{w4:tc:seed-constraint}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.seed_constraint"
      ],
      "note": "The conjugate SU(d) stabilizer is derived from covariance.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.seed_constraint",
          "kind": "theorem",
          "line": 86,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:486:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 486,
      "end_line": 489,
      "labels": [
        "w4:tc:at-identity"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\n  K(gh^{\\top})g^*=\\rho(g,h)K(I).\n  \\label{w4:tc:at-identity}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.seed_reconstruction"
      ],
      "note": "The displayed identities are steps in the kernel-checked reconstruction proof.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.seed_reconstruction",
          "kind": "theorem",
          "line": 75,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:491:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 491,
      "end_line": 496,
      "labels": [
        "w4:tc:reconstruction-step"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\n  K(g)g^*=\\rho(g,I)K(I),\n  \\qquad\n  K(g)=\\rho(g,I)K(I)g^{\\top}.\n  \\label{w4:tc:reconstruction-step}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.seed_reconstruction"
      ],
      "note": "The displayed identities are steps in the kernel-checked reconstruction proof.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.seed_reconstruction",
          "kind": "theorem",
          "line": 75,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:499:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 499,
      "end_line": 501,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n  K(I)g^*=\\rho(g,g^*)K(I),\n\\]",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.seed_constraint"
      ],
      "note": "Repeated seed constraint.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.seed_constraint",
          "kind": "theorem",
          "line": 86,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:507:named_statement",
      "section": "S2",
      "kind": "named_statement",
      "file": "supplemental.tex",
      "line": 507,
      "end_line": 514,
      "labels": [
        "w4:lem:tc-normalization",
        "w4:tc:uniform-normalization"
      ],
      "parent_statement": null,
      "text": "\\begin{wcorollary}[Uniform normalization]\\label{w4:lem:tc-normalization}\nIf \\(K\\) is transpose covariant with respect to a unitary representation \\(\\rho\\), then there is a constant \\(\\gamma\\ge0\\), independent of \\(U\\), such that\n\\begin{equation}\n  K(U)^\\dagger K(U)=\\gamma I_V.\n  \\label{w4:tc:uniform-normalization}\n\\end{equation}\nThus \\(\\|K(I)|\\psi\\rangle\\|^2=\\gamma\\) for any normalized input state \\(|\\psi\\rangle\\). Evaluating this one output norm at \\(I\\) determines whether the entire family consists of isometric embeddings.\n\\end{wcorollary}",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.uniform_normalization_qutrit"
      ],
      "note": "For qutrit input, covariance plus output unitarity imply one real nonnegative scalar for every SU(3) parameter; no Schur conclusion is assumed.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.uniform_normalization_qutrit",
          "kind": "theorem",
          "line": 300,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:509:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 509,
      "end_line": 512,
      "labels": [
        "w4:tc:uniform-normalization"
      ],
      "parent_statement": "w4:lem:tc-normalization",
      "text": "\\begin{equation}\n  K(U)^\\dagger K(U)=\\gamma I_V.\n  \\label{w4:tc:uniform-normalization}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.uniform_normalization_qutrit"
      ],
      "note": "For qutrit input, covariance plus output unitarity imply one real nonnegative scalar for every SU(3) parameter; no Schur conclusion is assumed.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.uniform_normalization_qutrit",
          "kind": "theorem",
          "line": 300,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:518:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 518,
      "end_line": 524,
      "labels": [
        "w4:tc:normalization-adjoint-product"
      ],
      "parent_statement": null,
      "text": "\\begin{align}\n  g^{\\top}K(I)^\\dagger K(I)g^*\n  &=\\bigl[\\rho(g,g^*)K(I)\\bigr]^\\dagger\n    \\bigl[\\rho(g,g^*)K(I)\\bigr]\\notag\\\\\n  &=K(I)^\\dagger\\rho(g,g^*)^\\dagger\\rho(g,g^*)K(I)=K(I)^\\dagger K(I),\n  \\label{w4:tc:normalization-adjoint-product}\n\\end{align}",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.seed_gram_invariant",
        "Paper2S123.seed_gram_commutes"
      ],
      "note": "The Gram-invariance and commutation steps are proved from the seed constraint.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.seed_gram_invariant",
          "kind": "theorem",
          "line": 176,
          "module": "Covariance.lean"
        },
        {
          "name": "Paper2S123.seed_gram_commutes",
          "kind": "theorem",
          "line": 197,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:528:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 528,
      "end_line": 533,
      "labels": [
        "w4:tc:normalization-all-u"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\n  K(U)^\\dagger K(U)\n  =U^*K(I)^\\dagger K(I)U^{\\top}\n  =\\gamma I_V,\n  \\label{w4:tc:normalization-all-u}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.gram_propagation",
        "Paper2S123.uniform_normalization_qutrit"
      ],
      "note": "Scalar seed normalization propagates by reconstruction.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.gram_propagation",
          "kind": "theorem",
          "line": 209,
          "module": "Covariance.lean"
        },
        {
          "name": "Paper2S123.uniform_normalization_qutrit",
          "kind": "theorem",
          "line": 300,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:544:named_statement",
      "section": "S2",
      "kind": "named_statement",
      "file": "supplemental.tex",
      "line": 544,
      "end_line": 558,
      "labels": [
        "w4:def:tc-block",
        "w4:tc:block-embedding",
        "w4:tc:block-intertwining"
      ],
      "parent_statement": null,
      "text": "\\begin{wdefinition}[Left and right representation blocks]\\label{w4:def:tc-block}\nLet \\(\\lambda\\) and \\(\\mu\\) be irreducible unitary representations of \\(SU(3)\\) on \\(W_\\lambda\\) and \\(W_\\mu\\), respectively.\n\nA subspace of the output space is called a \\((\\lambda,\\mu)\\) block if it is the image of a fixed isometric embedding\n\\begin{equation}\n  A_{\\lambda,\\mu}^{\\mathcal X}:W_\\lambda\\otimes W_\\mu\\longrightarrow\\mathcal X,\n  \\qquad \\bigl(A_{\\lambda,\\mu}^{\\mathcal X}\\bigr)^\\dagger A_{\\lambda,\\mu}^{\\mathcal X}=I,\n  \\label{w4:tc:block-embedding}\n\\end{equation}\nsatisfying, for all \\(g,h\\),\n\\begin{equation}\n  \\boxed{\\rho(g,h)A_{\\lambda,\\mu}^{\\mathcal X}=A_{\\lambda,\\mu}^{\\mathcal X}\\bigl[\\lambda(g)\\otimes\\mu(h)\\bigr].}\n  \\label{w4:tc:block-intertwining}\n\\end{equation}\n\\end{wdefinition}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2RepresentationBlocks.BlockCertificate",
        "Paper2MidpointBlocks.IrreducibleBlock",
        "Paper2RepresentationBlocks.image_invariant",
        "Paper2RepresentationBlocks.coordinate_action",
        "Paper2RepresentationBlocks.block_dimension",
        "Paper2TensorBlockDecomposition.TensorBlock",
        "Paper2TensorBlockDecomposition.block_of_joint_irreducible",
        "Paper2TensorBlockDecomposition.product_representation_decomposition",
        "Paper2TensorBlockDecomposition.TensorBlock.leftRepresentation",
        "Paper2TensorBlockDecomposition.TensorBlock.rightRepresentation"
      ],
      "note": " Faithful finite-coordinate block data, with a separate irreducible/unitary refinement; actual invariant image, restricted tensor action and product dimension proved. This definition does not assume that every general product-group representation already has a block decomposition. The source block definition now has a general existence theorem from the actual product representation. Fixed factor dimensions are positive; factors satisfy their true representation laws, unitary equations and invariant-submodule irreducibility. The embedding image equals the chosen orthogonal subspace, and the subspace supremum is the entire carrier.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2RepresentationBlocks.BlockCertificate",
          "kind": "structure",
          "line": 13,
          "module": "RepresentationBlocks.lean"
        },
        {
          "name": "Paper2MidpointBlocks.IrreducibleBlock",
          "kind": "structure",
          "line": 43,
          "module": "MidpointBlockTypes.lean"
        },
        {
          "name": "Paper2RepresentationBlocks.image_invariant",
          "kind": "theorem",
          "line": 45,
          "module": "RepresentationBlocks.lean"
        },
        {
          "name": "Paper2RepresentationBlocks.coordinate_action",
          "kind": "theorem",
          "line": 39,
          "module": "RepresentationBlocks.lean"
        },
        {
          "name": "Paper2RepresentationBlocks.block_dimension",
          "kind": "theorem",
          "line": 32,
          "module": "RepresentationBlocks.lean"
        },
        {
          "name": "Paper2TensorBlockDecomposition.TensorBlock",
          "kind": "structure",
          "line": 19,
          "module": "TensorBlockDecomposition.lean"
        },
        {
          "name": "Paper2TensorBlockDecomposition.block_of_joint_irreducible",
          "kind": "theorem",
          "line": 39,
          "module": "TensorBlockDecomposition.lean"
        },
        {
          "name": "Paper2TensorBlockDecomposition.product_representation_decomposition",
          "kind": "theorem",
          "line": 102,
          "module": "TensorBlockRepresentations.lean"
        },
        {
          "name": "Paper2TensorBlockDecomposition.TensorBlock.leftRepresentation",
          "kind": "def",
          "line": 84,
          "module": "TensorBlockRepresentations.lean"
        },
        {
          "name": "Paper2TensorBlockDecomposition.TensorBlock.rightRepresentation",
          "kind": "def",
          "line": 93,
          "module": "TensorBlockRepresentations.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:548:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 548,
      "end_line": 552,
      "labels": [
        "w4:tc:block-embedding"
      ],
      "parent_statement": "w4:def:tc-block",
      "text": "\\begin{equation}\n  A_{\\lambda,\\mu}^{\\mathcal X}:W_\\lambda\\otimes W_\\mu\\longrightarrow\\mathcal X,\n  \\qquad \\bigl(A_{\\lambda,\\mu}^{\\mathcal X}\\bigr)^\\dagger A_{\\lambda,\\mu}^{\\mathcal X}=I,\n  \\label{w4:tc:block-embedding}\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2RepresentationBlocks.embedding_injective",
        "Paper2RepresentationBlocks.coordinateEquiv",
        "Paper2MidpointBlocks.firstIrreducibleBlock",
        "Paper2MidpointBlocks.secondIrreducibleBlock",
        "Paper2MidpointBlocks.thirdIrreducibleBlock",
        "Paper2TensorBlockDecomposition.TensorBlock",
        "Paper2TensorBlockDecomposition.block_of_joint_irreducible",
        "Paper2TensorBlockDecomposition.product_representation_decomposition",
        "Paper2TensorBlockDecomposition.TensorBlock.leftRepresentation",
        "Paper2TensorBlockDecomposition.TensorBlock.rightRepresentation"
      ],
      "note": " The fixed isometric embedding is a field of the source definition and is constructed explicitly in all three midpoint examples. The source block definition now has a general existence theorem from the actual product representation. Fixed factor dimensions are positive; factors satisfy their true representation laws, unitary equations and invariant-submodule irreducibility. The embedding image equals the chosen orthogonal subspace, and the subspace supremum is the entire carrier.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2RepresentationBlocks.embedding_injective",
          "kind": "theorem",
          "line": 19,
          "module": "RepresentationBlocks.lean"
        },
        {
          "name": "Paper2RepresentationBlocks.coordinateEquiv",
          "kind": "def",
          "line": 26,
          "module": "RepresentationBlocks.lean"
        },
        {
          "name": "Paper2MidpointBlocks.firstIrreducibleBlock",
          "kind": "def",
          "line": 53,
          "module": "MidpointBlockTypes.lean"
        },
        {
          "name": "Paper2MidpointBlocks.secondIrreducibleBlock",
          "kind": "def",
          "line": 61,
          "module": "MidpointBlockTypes.lean"
        },
        {
          "name": "Paper2MidpointBlocks.thirdIrreducibleBlock",
          "kind": "def",
          "line": 69,
          "module": "MidpointBlockTypes.lean"
        },
        {
          "name": "Paper2TensorBlockDecomposition.TensorBlock",
          "kind": "structure",
          "line": 19,
          "module": "TensorBlockDecomposition.lean"
        },
        {
          "name": "Paper2TensorBlockDecomposition.block_of_joint_irreducible",
          "kind": "theorem",
          "line": 39,
          "module": "TensorBlockDecomposition.lean"
        },
        {
          "name": "Paper2TensorBlockDecomposition.product_representation_decomposition",
          "kind": "theorem",
          "line": 102,
          "module": "TensorBlockRepresentations.lean"
        },
        {
          "name": "Paper2TensorBlockDecomposition.TensorBlock.leftRepresentation",
          "kind": "def",
          "line": 84,
          "module": "TensorBlockRepresentations.lean"
        },
        {
          "name": "Paper2TensorBlockDecomposition.TensorBlock.rightRepresentation",
          "kind": "def",
          "line": 93,
          "module": "TensorBlockRepresentations.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:554:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 554,
      "end_line": 557,
      "labels": [
        "w4:tc:block-intertwining"
      ],
      "parent_statement": "w4:def:tc-block",
      "text": "\\begin{equation}\n  \\boxed{\\rho(g,h)A_{\\lambda,\\mu}^{\\mathcal X}=A_{\\lambda,\\mu}^{\\mathcal X}\\bigl[\\lambda(g)\\otimes\\mu(h)\\bigr].}\n  \\label{w4:tc:block-intertwining}\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2RepresentationBlocks.coordinate_action",
        "Paper2RepresentationBlocks.image_invariant",
        "Paper2MidpointBlocks.first_intertwines",
        "Paper2MidpointBlocks.second_intertwines",
        "Paper2MidpointBlocks.third_intertwines",
        "Paper2TensorBlockDecomposition.TensorBlock",
        "Paper2TensorBlockDecomposition.block_of_joint_irreducible",
        "Paper2TensorBlockDecomposition.product_representation_decomposition",
        "Paper2TensorBlockDecomposition.TensorBlock.leftRepresentation",
        "Paper2TensorBlockDecomposition.TensorBlock.rightRepresentation"
      ],
      "note": " The block-intertwining definition and its invariant-image consequence; three actual identities proved for all complex g,h. The source block definition now has a general existence theorem from the actual product representation. Fixed factor dimensions are positive; factors satisfy their true representation laws, unitary equations and invariant-submodule irreducibility. The embedding image equals the chosen orthogonal subspace, and the subspace supremum is the entire carrier.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2RepresentationBlocks.coordinate_action",
          "kind": "theorem",
          "line": 39,
          "module": "RepresentationBlocks.lean"
        },
        {
          "name": "Paper2RepresentationBlocks.image_invariant",
          "kind": "theorem",
          "line": 45,
          "module": "RepresentationBlocks.lean"
        },
        {
          "name": "Paper2MidpointBlocks.first_intertwines",
          "kind": "theorem",
          "line": 37,
          "module": "MidpointBlocks.lean"
        },
        {
          "name": "Paper2MidpointBlocks.second_intertwines",
          "kind": "theorem",
          "line": 43,
          "module": "MidpointBlocks.lean"
        },
        {
          "name": "Paper2MidpointBlocks.third_intertwines",
          "kind": "theorem",
          "line": 49,
          "module": "MidpointBlocks.lean"
        },
        {
          "name": "Paper2TensorBlockDecomposition.TensorBlock",
          "kind": "structure",
          "line": 19,
          "module": "TensorBlockDecomposition.lean"
        },
        {
          "name": "Paper2TensorBlockDecomposition.block_of_joint_irreducible",
          "kind": "theorem",
          "line": 39,
          "module": "TensorBlockDecomposition.lean"
        },
        {
          "name": "Paper2TensorBlockDecomposition.product_representation_decomposition",
          "kind": "theorem",
          "line": 102,
          "module": "TensorBlockRepresentations.lean"
        },
        {
          "name": "Paper2TensorBlockDecomposition.TensorBlock.leftRepresentation",
          "kind": "def",
          "line": 84,
          "module": "TensorBlockRepresentations.lean"
        },
        {
          "name": "Paper2TensorBlockDecomposition.TensorBlock.rightRepresentation",
          "kind": "def",
          "line": 93,
          "module": "TensorBlockRepresentations.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:574:named_statement",
      "section": "S2",
      "kind": "named_statement",
      "file": "supplemental.tex",
      "line": 574,
      "end_line": 576,
      "labels": [
        "w4:tc:remark:midpoint-blocks"
      ],
      "parent_statement": null,
      "text": "\\begin{wexample}[Intermediate representation blocks]\\label{w4:tc:remark:midpoint-blocks}\nThe three summands of \\(\\mathcal M_4\\) in Eq.~\\eqref{w4:eq:middle-space}, carrying \\(\\rho_1(g,h)=g\\otimes\\operatorname{Sym}^2h\\), \\(\\rho_2(g,h)=\\operatorname{Sym}^2(g^*)\\otimes h^*\\), and \\(\\rho_3(g,h)=g\\otimes h^*\\) from Eq.~\\eqref{w4:tc:phi-actions}, have types \\((3,6)\\), \\((\\bar6,\\bar3)\\), and \\((3,\\bar3)\\), respectively.\n\\end{wexample}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2MidpointBlocks.firstIrreducibleBlock",
        "Paper2MidpointBlocks.secondIrreducibleBlock",
        "Paper2MidpointBlocks.thirdIrreducibleBlock",
        "Paper2MidpointBlocks.blocks_complete",
        "Paper2MidpointBlocks.blocks_orthogonal",
        "Paper2MidpointBlocks.midpoint_block_dimensions"
      ],
      "note": " Actual (3,6), (bar6,bar3), (3,bar3) midpoint blocks, including unitarity and irreducibility of every factor, orthogonal completeness and dimensions 18+18+9.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2MidpointBlocks.firstIrreducibleBlock",
          "kind": "def",
          "line": 53,
          "module": "MidpointBlockTypes.lean"
        },
        {
          "name": "Paper2MidpointBlocks.secondIrreducibleBlock",
          "kind": "def",
          "line": 61,
          "module": "MidpointBlockTypes.lean"
        },
        {
          "name": "Paper2MidpointBlocks.thirdIrreducibleBlock",
          "kind": "def",
          "line": 69,
          "module": "MidpointBlockTypes.lean"
        },
        {
          "name": "Paper2MidpointBlocks.blocks_complete",
          "kind": "theorem",
          "line": 67,
          "module": "MidpointBlocks.lean"
        },
        {
          "name": "Paper2MidpointBlocks.blocks_orthogonal",
          "kind": "theorem",
          "line": 74,
          "module": "MidpointBlocks.lean"
        },
        {
          "name": "Paper2MidpointBlocks.midpoint_block_dimensions",
          "kind": "theorem",
          "line": 77,
          "module": "MidpointBlockTypes.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:580:named_statement",
      "section": "S2",
      "kind": "named_statement",
      "file": "supplemental.tex",
      "line": 580,
      "end_line": 587,
      "labels": [
        "w4:lem:tc-multiplicity",
        "w4:tc:block-seed-constraint"
      ],
      "parent_statement": null,
      "text": "\\begin{wproposition}[Multiplicity of block seeds]\\label{w4:lem:tc-multiplicity}\nLet \\(K\\) be transpose covariant with respect to \\(\\rho\\), and let \\(A_{\\lambda,\\mu}^{\\mathcal X}\\) specify one of its \\((\\lambda,\\mu)\\) blocks. The seed component \\(S=\\bigl(A_{\\lambda,\\mu}^{\\mathcal X}\\bigr)^\\dagger K(I)\\) in that block satisfies\n\\begin{equation}\n  Sg^*=\\bigl[\\lambda(g)\\otimes\\mu(g^*)\\bigr]S.\n  \\label{w4:tc:block-seed-constraint}\n\\end{equation}\nThe space of such seeds has complex dimension \\(m\\), which is the multiplicity of \\(\\bar3\\) in \\(g\\mapsto\\lambda(g)\\otimes\\mu(g^*)\\). Thus \\(m=0\\) forces the branch to vanish, whereas \\(m=1\\) determines its seed up to a complex scalar multiplying a fixed isometric embedding.\n\\end{wproposition}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2Embedding.block_extraction",
        "Paper2Embedding.block_seed",
        "Paper2SchurEquivalent.intertwiner_scalar_equivalence",
        "Paper2SeedCopies.actual_irreducible_copies",
        "Paper2SeedCopies.zero_multiplicity",
        "Paper2SeedCopies.one_multiplicity",
        "Paper2SeedCopies.qutrit_seed_multiplicity"
      ],
      "note": " Completes the general multiplicity, independent coefficients, and zero/one cases. The prior proved block_seed and covariance reconstruction supply the statement block-constraint and vanishing-family clauses. Concrete tensor labels are separate inventory entries.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Embedding.block_extraction",
          "kind": "theorem",
          "line": 18,
          "module": "Embedding.lean"
        },
        {
          "name": "Paper2Embedding.block_seed",
          "kind": "theorem",
          "line": 29,
          "module": "Embedding.lean"
        },
        {
          "name": "Paper2SchurEquivalent.intertwiner_scalar_equivalence",
          "kind": "theorem",
          "line": 12,
          "module": "SchurEquivalent.lean"
        },
        {
          "name": "Paper2SeedCopies.actual_irreducible_copies",
          "kind": "theorem",
          "line": 14,
          "module": "SeedMultiplicityClosure.lean"
        },
        {
          "name": "Paper2SeedCopies.zero_multiplicity",
          "kind": "theorem",
          "line": 33,
          "module": "SeedMultiplicityClosure.lean"
        },
        {
          "name": "Paper2SeedCopies.one_multiplicity",
          "kind": "theorem",
          "line": 46,
          "module": "SeedMultiplicityClosure.lean"
        },
        {
          "name": "Paper2SeedCopies.qutrit_seed_multiplicity",
          "kind": "theorem",
          "line": 34,
          "module": "QutritSeedMultiplicity.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:582:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 582,
      "end_line": 585,
      "labels": [
        "w4:tc:block-seed-constraint"
      ],
      "parent_statement": "w4:lem:tc-multiplicity",
      "text": "\\begin{equation}\n  Sg^*=\\bigl[\\lambda(g)\\otimes\\mu(g^*)\\bigr]S.\n  \\label{w4:tc:block-seed-constraint}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Embedding.block_seed"
      ],
      "note": "The component seed constraint follows from unitary block extraction and the global seed constraint.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Embedding.block_seed",
          "kind": "theorem",
          "line": 29,
          "module": "Embedding.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:591:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 591,
      "end_line": 595,
      "labels": [
        "w4:tc:block-extraction"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\n  \\bigl(A_{\\lambda,\\mu}^{\\mathcal X}\\bigr)^\\dagger\\rho(g,h)\n  =\\bigl[\\lambda(g)\\otimes\\mu(h)\\bigr]\\bigl(A_{\\lambda,\\mu}^{\\mathcal X}\\bigr)^\\dagger.\n  \\label{w4:tc:block-extraction}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Embedding.block_extraction"
      ],
      "note": "The adjoint intertwining relation follows from the stated unitary representations.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Embedding.block_extraction",
          "kind": "theorem",
          "line": 18,
          "module": "Embedding.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:601:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 601,
      "end_line": 604,
      "labels": [
        "w4:tc:seed-multiplicity-expansion"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\n  S=\\sum_{j=1}^m b_jS_{\\lambda,\\mu}^{(j)},\\qquad b_j\\in\\mathbb C.\n  \\label{w4:tc:seed-multiplicity-expansion}\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2SeedMultiplicity.expansion",
        "Paper2SeedMultiplicity.coefficients_independent",
        "Paper2SeedMultiplicity.sum_intertwines",
        "Paper2SeedCopies.copyMatrix_spans",
        "Paper2SeedCopies.actual_seed_copies",
        "Paper2SeedCopies.qutrit_seed_multiplicity"
      ],
      "note": " Every actual allowed seed has a unique expansion in constructed mutually orthogonal isometric copies; no hcomplete or no-seed remainder premise is required.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SeedMultiplicity.expansion",
          "kind": "theorem",
          "line": 22,
          "module": "SeedMultiplicity.lean"
        },
        {
          "name": "Paper2SeedMultiplicity.coefficients_independent",
          "kind": "theorem",
          "line": 61,
          "module": "SeedMultiplicity.lean"
        },
        {
          "name": "Paper2SeedMultiplicity.sum_intertwines",
          "kind": "theorem",
          "line": 71,
          "module": "SeedMultiplicity.lean"
        },
        {
          "name": "Paper2SeedCopies.copyMatrix_spans",
          "kind": "theorem",
          "line": 54,
          "module": "SeedCopies.lean"
        },
        {
          "name": "Paper2SeedCopies.actual_seed_copies",
          "kind": "theorem",
          "line": 14,
          "module": "ActualSeedCopies.lean"
        },
        {
          "name": "Paper2SeedCopies.qutrit_seed_multiplicity",
          "kind": "theorem",
          "line": 34,
          "module": "QutritSeedMultiplicity.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:609:named_statement",
      "section": "S2",
      "kind": "named_statement",
      "file": "supplemental.tex",
      "line": 609,
      "end_line": 616,
      "labels": [
        "w4:tc:antisymmetric-seed"
      ],
      "parent_statement": null,
      "text": "\\begin{wexample}[Antisymmetric seed]\nRecall from Eq.~\\eqref{w4:tc:phi-actions} that the third intermediate block has action \\(\\rho_3(g,h)=g\\otimes h^*\\) and type \\((3,\\bar3)\\). Setting \\(h=g^*\\) gives\n\\begin{equation}\n  Sg^*=(g\\otimes g)S.\n  \\label{w4:tc:antisymmetric-seed}\n\\end{equation}\nThe output splits into its six-dimensional symmetric and three-dimensional antisymmetric parts, with representation types \\(6\\oplus\\bar3\\). The input maps only into the antisymmetric part, which occurs once. Hence \\(S=bA_{\\bar3}^{3,3}\\), with \\(b\\in\\mathbb C\\). The \\(d=3\\) antisymmetric encoding of Miyazaki et al.~\\cite{miyazaki} gives this fixed seed, which is \\(\\Phi_{3,\\bar3}(I)\\) when \\(b=1\\). Equation~\\eqref{w4:eq:iota} gives \\(\\mathrm{SWAP}A_{\\bar3}^{3,3}=-A_{\\bar3}^{3,3}\\), so the negative exchange used in the midpoint flip preserves its seed.\n\\end{wexample}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Qura.Wedge.two_query_conjugate",
        "Qura.Wedge.iota_swap",
        "Paper2AntisymmetricSeed.symmetric_antisymmetric_complete",
        "Paper2AntisymmetricSeed.symmetric_component_zero",
        "Paper2AntisymmetricSeed.antisymmetric_seed_unique",
        "Paper2AntisymmetricSeed.antisymmetric_seed_negative_exchange"
      ],
      "note": " Every actual SU3 seed satisfying S U*= (U tensor U) S is uniquely b*iota. The six-dimensional component vanishes by actual irreducibility and different dimensions; the remaining scalar follows from Schur. Negative exchange preserves this seed.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Qura.Wedge.two_query_conjugate",
          "kind": "theorem",
          "line": 81,
          "module": "Wedge.lean"
        },
        {
          "name": "Qura.Wedge.iota_swap",
          "kind": "theorem",
          "line": 87,
          "module": "Wedge.lean"
        },
        {
          "name": "Paper2AntisymmetricSeed.symmetric_antisymmetric_complete",
          "kind": "theorem",
          "line": 14,
          "module": "AntisymmetricSeed.lean"
        },
        {
          "name": "Paper2AntisymmetricSeed.symmetric_component_zero",
          "kind": "theorem",
          "line": 24,
          "module": "AntisymmetricSeed.lean"
        },
        {
          "name": "Paper2AntisymmetricSeed.antisymmetric_seed_unique",
          "kind": "theorem",
          "line": 50,
          "module": "AntisymmetricSeed.lean"
        },
        {
          "name": "Paper2AntisymmetricSeed.antisymmetric_seed_negative_exchange",
          "kind": "theorem",
          "line": 67,
          "module": "AntisymmetricSeed.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:611:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 611,
      "end_line": 614,
      "labels": [
        "w4:tc:antisymmetric-seed"
      ],
      "parent_statement": "w4:tc:antisymmetric-seed",
      "text": "\\begin{equation}\n  Sg^*=(g\\otimes g)S.\n  \\label{w4:tc:antisymmetric-seed}\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Qura.Wedge.two_query_conjugate",
        "Qura.Wedge.iota_swap",
        "Paper2AntisymmetricSeed.symmetric_antisymmetric_complete",
        "Paper2AntisymmetricSeed.symmetric_component_zero",
        "Paper2AntisymmetricSeed.antisymmetric_seed_unique",
        "Paper2AntisymmetricSeed.antisymmetric_seed_negative_exchange"
      ],
      "note": " Every actual SU3 seed satisfying S U*= (U tensor U) S is uniquely b*iota. The six-dimensional component vanishes by actual irreducibility and different dimensions; the remaining scalar follows from Schur. Negative exchange preserves this seed.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Qura.Wedge.two_query_conjugate",
          "kind": "theorem",
          "line": 81,
          "module": "Wedge.lean"
        },
        {
          "name": "Qura.Wedge.iota_swap",
          "kind": "theorem",
          "line": 87,
          "module": "Wedge.lean"
        },
        {
          "name": "Paper2AntisymmetricSeed.symmetric_antisymmetric_complete",
          "kind": "theorem",
          "line": 14,
          "module": "AntisymmetricSeed.lean"
        },
        {
          "name": "Paper2AntisymmetricSeed.symmetric_component_zero",
          "kind": "theorem",
          "line": 24,
          "module": "AntisymmetricSeed.lean"
        },
        {
          "name": "Paper2AntisymmetricSeed.antisymmetric_seed_unique",
          "kind": "theorem",
          "line": 50,
          "module": "AntisymmetricSeed.lean"
        },
        {
          "name": "Paper2AntisymmetricSeed.antisymmetric_seed_negative_exchange",
          "kind": "theorem",
          "line": 67,
          "module": "AntisymmetricSeed.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:623:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 623,
      "end_line": 626,
      "labels": [
        "w4:tc:compatible-basis"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\n  \\mu(g^*)=\\mu(g)^*.\n  \\label{w4:tc:compatible-basis}\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2TensorHom.reshaped_intertwining_iff",
        "Paper2CompatibleBasis.Compatible",
        "Paper2CompatibleBasis.fundamental_compatible",
        "Paper2CompatibleBasis.conjugate_fundamental_compatible",
        "Paper2CompatibleBasis.symmetric_compatible",
        "Paper2CompatibleBasis.conjugate_symmetric_compatible"
      ],
      "note": "Source-exact scope: line 622 explicitly chooses a basis satisfying this equation; generic Tensor-Hom and query-selection theorems retain exactly that stated condition. Lines 1032-1036 name the actually needed right memories 3, bar6, 6, bar3, whose computational or normalized symmetric-tensor bases are all explicitly proved compatible. This does not assert that arbitrary coordinates of every abstract irrep automatically satisfy the equation. No universal compatible-basis existence theorem is claimed or needed for these source applications.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2TensorHom.reshaped_intertwining_iff",
          "kind": "theorem",
          "line": 64,
          "module": "TensorHom.lean"
        },
        {
          "name": "Paper2CompatibleBasis.Compatible",
          "kind": "def",
          "line": 13,
          "module": "CompatibleBasis.lean"
        },
        {
          "name": "Paper2CompatibleBasis.fundamental_compatible",
          "kind": "theorem",
          "line": 16,
          "module": "CompatibleBasis.lean"
        },
        {
          "name": "Paper2CompatibleBasis.conjugate_fundamental_compatible",
          "kind": "theorem",
          "line": 18,
          "module": "CompatibleBasis.lean"
        },
        {
          "name": "Paper2CompatibleBasis.symmetric_compatible",
          "kind": "theorem",
          "line": 20,
          "module": "CompatibleBasis.lean"
        },
        {
          "name": "Paper2CompatibleBasis.conjugate_symmetric_compatible",
          "kind": "theorem",
          "line": 28,
          "module": "CompatibleBasis.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:630:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 630,
      "end_line": 634,
      "labels": [
        "w4:tc:compatible-seed"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\n  Sg^*=\\bigl[\\lambda(g)\\otimes\\mu(g)^*\\bigr]S,\n  \\qquad S:V\\to W_\\lambda\\otimes W_\\mu.\n  \\label{w4:tc:compatible-seed}\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2TensorHom.reshaped_intertwining_iff",
        "Paper2CompatibleBasis.compatible_seed_constraint",
        "Paper2CompatibleBasis.compatible_bell_correspondence"
      ],
      "note": " The displayed rewrite and its reshaped equivalence hold under exactly the source-stated compatible-basis condition; actual midpoint labels satisfy that condition.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2TensorHom.reshaped_intertwining_iff",
          "kind": "theorem",
          "line": 64,
          "module": "TensorHom.lean"
        },
        {
          "name": "Paper2CompatibleBasis.compatible_seed_constraint",
          "kind": "theorem",
          "line": 32,
          "module": "CompatibleBasis.lean"
        },
        {
          "name": "Paper2CompatibleBasis.compatible_bell_correspondence",
          "kind": "theorem",
          "line": 43,
          "module": "CompatibleBasis.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:636:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 636,
      "end_line": 641,
      "labels": [
        "w4:tc:bell-reshaping"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\n  B=(I_{W_\\lambda}\\otimes\\langle\\!\\langle I_{d_\\mu}|)\n       (S\\otimes I_{W_\\mu})\n  :V\\otimes W_\\mu\\to W_\\lambda.\n  \\label{w4:tc:bell-reshaping}\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2TensorHom.reshape",
        "Paper2TensorHom.unreshape",
        "Paper2TensorHom.unreshape_reshape",
        "Paper2TensorHom.reshape_unreshape",
        "Paper2TensorHom.reshape_linear",
        "Paper2BellContraction.bell_reshaping",
        "Paper2BellContraction.bell_pairing_invariant",
        "Paper2BellContraction.bell_contraction_inverse",
        "Paper2AbstractBell.abstract_bell_reshaping",
        "Paper2AbstractBell.evaluation_matrix",
        "Paper2AbstractBell.coevaluation_matrix",
        "Paper2AbstractBell.bellBra_basis"
      ],
      "note": " Explicit unnormalized Bell bra contraction of the actual Kronecker S tensor identity equals reshape S, with stated tensor associativity and no coefficient conjugation. Actual Mathlib TensorProduct.map/assoc/rid maps, actual Bell ket sum and bilinear Bell bra, and canonical-basis matrices prove the literal abstract Bell correspondence. This closes the abstract TensorProduct gap left in the previous nine-source selection freeze.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2TensorHom.reshape",
          "kind": "def",
          "line": 19,
          "module": "TensorHom.lean"
        },
        {
          "name": "Paper2TensorHom.unreshape",
          "kind": "def",
          "line": 22,
          "module": "TensorHom.lean"
        },
        {
          "name": "Paper2TensorHom.unreshape_reshape",
          "kind": "theorem",
          "line": 25,
          "module": "TensorHom.lean"
        },
        {
          "name": "Paper2TensorHom.reshape_unreshape",
          "kind": "theorem",
          "line": 26,
          "module": "TensorHom.lean"
        },
        {
          "name": "Paper2TensorHom.reshape_linear",
          "kind": "theorem",
          "line": 33,
          "module": "TensorHom.lean"
        },
        {
          "name": "Paper2BellContraction.bell_reshaping",
          "kind": "theorem",
          "line": 21,
          "module": "BellContraction.lean"
        },
        {
          "name": "Paper2BellContraction.bell_pairing_invariant",
          "kind": "theorem",
          "line": 33,
          "module": "BellContraction.lean"
        },
        {
          "name": "Paper2BellContraction.bell_contraction_inverse",
          "kind": "theorem",
          "line": 39,
          "module": "BellContraction.lean"
        },
        {
          "name": "Paper2AbstractBell.abstract_bell_reshaping",
          "kind": "theorem",
          "line": 54,
          "module": "AbstractBell.lean"
        },
        {
          "name": "Paper2AbstractBell.evaluation_matrix",
          "kind": "theorem",
          "line": 38,
          "module": "AbstractBell.lean"
        },
        {
          "name": "Paper2AbstractBell.coevaluation_matrix",
          "kind": "theorem",
          "line": 46,
          "module": "AbstractBell.lean"
        },
        {
          "name": "Paper2AbstractBell.bellBra_basis",
          "kind": "theorem",
          "line": 35,
          "module": "AbstractBell.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:643:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 643,
      "end_line": 647,
      "labels": [
        "w4:tc:inverse-reshaping"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\n  S=(B\\otimes I_{W_\\mu})\n      (I_V\\otimes|I_{d_\\mu}\\rangle\\!\\rangle).\n  \\label{w4:tc:inverse-reshaping}\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2TensorHom.reshape",
        "Paper2TensorHom.unreshape",
        "Paper2TensorHom.unreshape_reshape",
        "Paper2TensorHom.reshape_unreshape",
        "Paper2TensorHom.reshape_linear",
        "Paper2BellContraction.bell_inverse_reshaping",
        "Paper2BellContraction.bell_insertion_inverse",
        "Paper2AbstractBell.abstract_bell_inverse_reshaping",
        "Paper2AbstractBell.evaluation_matrix",
        "Paper2AbstractBell.coevaluation_matrix",
        "Paper2AbstractBell.bellBra_basis"
      ],
      "note": " Actual unnormalized Bell ket insertion and inverse matrix identity, with both contractions proved. Actual Mathlib TensorProduct.map/assoc/rid maps, actual Bell ket sum and bilinear Bell bra, and canonical-basis matrices prove the literal abstract Bell correspondence. This closes the abstract TensorProduct gap left in the previous nine-source selection freeze.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2TensorHom.reshape",
          "kind": "def",
          "line": 19,
          "module": "TensorHom.lean"
        },
        {
          "name": "Paper2TensorHom.unreshape",
          "kind": "def",
          "line": 22,
          "module": "TensorHom.lean"
        },
        {
          "name": "Paper2TensorHom.unreshape_reshape",
          "kind": "theorem",
          "line": 25,
          "module": "TensorHom.lean"
        },
        {
          "name": "Paper2TensorHom.reshape_unreshape",
          "kind": "theorem",
          "line": 26,
          "module": "TensorHom.lean"
        },
        {
          "name": "Paper2TensorHom.reshape_linear",
          "kind": "theorem",
          "line": 33,
          "module": "TensorHom.lean"
        },
        {
          "name": "Paper2BellContraction.bell_inverse_reshaping",
          "kind": "theorem",
          "line": 27,
          "module": "BellContraction.lean"
        },
        {
          "name": "Paper2BellContraction.bell_insertion_inverse",
          "kind": "theorem",
          "line": 43,
          "module": "BellContraction.lean"
        },
        {
          "name": "Paper2AbstractBell.abstract_bell_inverse_reshaping",
          "kind": "theorem",
          "line": 64,
          "module": "AbstractBell.lean"
        },
        {
          "name": "Paper2AbstractBell.evaluation_matrix",
          "kind": "theorem",
          "line": 38,
          "module": "AbstractBell.lean"
        },
        {
          "name": "Paper2AbstractBell.coevaluation_matrix",
          "kind": "theorem",
          "line": 46,
          "module": "AbstractBell.lean"
        },
        {
          "name": "Paper2AbstractBell.bellBra_basis",
          "kind": "theorem",
          "line": 35,
          "module": "AbstractBell.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:649:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 649,
      "end_line": 653,
      "labels": [
        "w4:tc:reshaped-intertwining"
      ],
      "parent_statement": null,
      "text": "\\begin{align}\n  B\\bigl(g^*\\otimes\\mu(g)\\bigr)\n  &=\\lambda(g)B.\n  \\label{w4:tc:reshaped-intertwining}\n\\end{align}",
      "status": "checked",
      "lean_theorems": [
        "Paper2TensorHom.reshaped_intertwining_iff"
      ],
      "note": "The equivalence of the two finite complex-matrix intertwining equations is proved, using both unitary identities of the right factor.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2TensorHom.reshaped_intertwining_iff",
          "kind": "theorem",
          "line": 64,
          "module": "TensorHom.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:665:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 665,
      "end_line": 669,
      "labels": [
        "w4:eq:query-selection-rule"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:query-selection-rule}\n\\lambda_{\\mathrm{out}}\\in\n\\operatorname{Irr}(3\\otimes\\lambda)\n\\cap\\operatorname{Irr}(\\bar3\\otimes\\mu).\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2QuerySelection.query_selection_intersection",
        "Paper2QuerySelection.qutrit_query_selection",
        "Paper2QuerySelection.absent_right_type_forces_seed_zero"
      ],
      "note": " A nonzero seed constructs an isometric occurrence of the output irreducible in bar3 tensor mu through reshaping, adjoint and actual Hom-copy construction. The left occurrence is the chosen query decomposition block; the conclusion proves both occurrence witnesses. No complete circuit sufficiency is claimed.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2QuerySelection.query_selection_intersection",
          "kind": "theorem",
          "line": 52,
          "module": "QuerySelection.lean"
        },
        {
          "name": "Paper2QuerySelection.qutrit_query_selection",
          "kind": "theorem",
          "line": 76,
          "module": "QuerySelection.lean"
        },
        {
          "name": "Paper2QuerySelection.absent_right_type_forces_seed_zero",
          "kind": "theorem",
          "line": 65,
          "module": "QuerySelection.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:672:named_statement",
      "section": "S2",
      "kind": "named_statement",
      "file": "supplemental.tex",
      "line": 672,
      "end_line": 681,
      "labels": [],
      "parent_statement": null,
      "text": "\\begin{wexample}[Excluding the \\(10\\) branch]\nLet \\(10\\) denote the ten-dimensional symmetric cube\n\\(\\operatorname{Sym}^3V\\), and \\(\\overline{10}\\) its conjugate representation.\n{For \\(\\lambda=6\\) and \\(\\mu=\\bar6\\), the decompositions}\n\\(3\\otimes6=8\\oplus10\\) {and}\n\\(\\bar3\\otimes\\bar6=8\\oplus\\overline{10}\\) {show that Eq.~\\eqref{w4:eq:query-selection-rule} allows} only the left \\(8\\) {to carry} a seed.\nThe \\(10\\) seed vanishes, and reconstruction makes that branch vanish for every \\(U\\).\n\nThis situation arises from the initial block \\((6,8)\\). The fixed encoding embeds its right \\(8\\) into \\(\\bar3\\otimes\\bar6\\), leaving right memory \\(\\bar6\\); the query then supplies the left \\(3\\) in \\(3\\otimes6\\). Sec.~\\ref{w4:ex:first-6-8} gives the corresponding circuit calculation.\n\\end{wexample}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2SymmetricCube.cube_gram",
        "Paper2SymmetricCube.cube_complete_on_symmetric",
        "Paper2SymmetricCube.cube_intertwining",
        "Paper2SymmetricCube.repTen_mul",
        "Paper2SymmetricCube.repTen_unitary",
        "Paper2TenCharacter.ten_not_equivalent_conjugate",
        "Paper2TenCommutant.scalar_commutant",
        "Paper2TenSeparation.ten_conjugate_intertwiner_zero",
        "Paper2TenSeparation.conjugate_ten_intertwiner_zero",
        "Paper2TenIrreducible.invariant_submodule_trivial",
        "Paper2TenIrreducible.conjugate_invariant_submodule_trivial",
        "Paper2ThreeSixDecomposition.cg_gram",
        "Paper2ThreeSixDecomposition.cg_complete",
        "Paper2ThreeSixDecomposition.action_decomposition",
        "Paper2TenDimensionSeparation.smaller_ten_intertwiner_zero",
        "Paper2TenDimensionSeparation.adjoint_conjugate_ten_intertwiner_zero",
        "Paper2ThreeSixExclusion.conjugate_ten_from_three_six_zero",
        "Paper2ThreeSixExclusion.three_six_from_conjugate_ten_zero",
        "Paper2TenSeedExclusion.ten_bar_six_seed_zero",
        "Paper2TenSeedExclusion.ten_bar_six_family_zero",
        "Paper2RationalAdjoint.raw_gram",
        "Paper2RationalAdjoint.coordinates_recovery",
        "Paper2RationalAdjoint.inverseChange_left",
        "Paper2RationalAdjoint.inverseChange_right",
        "Paper2RationalAdjoint.ratAction_basisChange",
        "Paper2AdjointCommutant.scalar_commutant",
        "Paper2AdjointIrreducible.actual_scalar_commutant",
        "Paper2AdjointIrreducible.invariant_submodule_trivial",
        "Paper2QuerySelection.qutrit_query_selection",
        "Paper2FirstEncoding.sixEncoding_gram",
        "Paper2FirstQueryCovariance.six_first_query_covariance",
        "Paper2FirstSixMatch.six_first_seed_match"
      ],
      "note": "The source example states the actual 3 tensor 6 and conjugate decompositions, excludes the ten seed and reconstructs the zero family; these are proved using the actual eight/ten irreducible representations. The contextual last sentence is supplied by the actual sixEncoding isometry, all-SU query covariance and explicit first-six seed match, not by a numerical notebook comparison. Full circuit details reside in S3 as the source explicitly cross-references; no historical basis-phase equality is an extra premise of this example.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SymmetricCube.cube_gram",
          "kind": "theorem",
          "line": 49,
          "module": "SymmetricCube.lean"
        },
        {
          "name": "Paper2SymmetricCube.cube_complete_on_symmetric",
          "kind": "theorem",
          "line": 21,
          "module": "SymmetricCubeRep.lean"
        },
        {
          "name": "Paper2SymmetricCube.cube_intertwining",
          "kind": "theorem",
          "line": 63,
          "module": "SymmetricCubeRep.lean"
        },
        {
          "name": "Paper2SymmetricCube.repTen_mul",
          "kind": "theorem",
          "line": 77,
          "module": "SymmetricCubeRep.lean"
        },
        {
          "name": "Paper2SymmetricCube.repTen_unitary",
          "kind": "theorem",
          "line": 84,
          "module": "SymmetricCubeRep.lean"
        },
        {
          "name": "Paper2TenCharacter.ten_not_equivalent_conjugate",
          "kind": "theorem",
          "line": 62,
          "module": "TenCharacter.lean"
        },
        {
          "name": "Paper2TenCommutant.scalar_commutant",
          "kind": "theorem",
          "line": 36,
          "module": "TenCommutant.lean"
        },
        {
          "name": "Paper2TenSeparation.ten_conjugate_intertwiner_zero",
          "kind": "theorem",
          "line": 44,
          "module": "TenSeparation.lean"
        },
        {
          "name": "Paper2TenSeparation.conjugate_ten_intertwiner_zero",
          "kind": "theorem",
          "line": 68,
          "module": "TenSeparation.lean"
        },
        {
          "name": "Paper2TenIrreducible.invariant_submodule_trivial",
          "kind": "theorem",
          "line": 10,
          "module": "TenIrreducible.lean"
        },
        {
          "name": "Paper2TenIrreducible.conjugate_invariant_submodule_trivial",
          "kind": "theorem",
          "line": 21,
          "module": "TenIrreducible.lean"
        },
        {
          "name": "Paper2ThreeSixDecomposition.cg_gram",
          "kind": "theorem",
          "line": 99,
          "module": "ThreeSixDecomposition.lean"
        },
        {
          "name": "Paper2ThreeSixDecomposition.cg_complete",
          "kind": "theorem",
          "line": 104,
          "module": "ThreeSixDecomposition.lean"
        },
        {
          "name": "Paper2ThreeSixDecomposition.action_decomposition",
          "kind": "theorem",
          "line": 117,
          "module": "ThreeSixDecomposition.lean"
        },
        {
          "name": "Paper2TenDimensionSeparation.smaller_ten_intertwiner_zero",
          "kind": "theorem",
          "line": 13,
          "module": "TenDimensionSeparation.lean"
        },
        {
          "name": "Paper2TenDimensionSeparation.adjoint_conjugate_ten_intertwiner_zero",
          "kind": "theorem",
          "line": 57,
          "module": "TenDimensionSeparation.lean"
        },
        {
          "name": "Paper2ThreeSixExclusion.conjugate_ten_from_three_six_zero",
          "kind": "theorem",
          "line": 10,
          "module": "ThreeSixExclusion.lean"
        },
        {
          "name": "Paper2ThreeSixExclusion.three_six_from_conjugate_ten_zero",
          "kind": "theorem",
          "line": 31,
          "module": "ThreeSixExclusion.lean"
        },
        {
          "name": "Paper2TenSeedExclusion.ten_bar_six_seed_zero",
          "kind": "theorem",
          "line": 19,
          "module": "TenSeedExclusion.lean"
        },
        {
          "name": "Paper2TenSeedExclusion.ten_bar_six_family_zero",
          "kind": "theorem",
          "line": 41,
          "module": "TenSeedExclusion.lean"
        },
        {
          "name": "Paper2RationalAdjoint.raw_gram",
          "kind": "theorem",
          "line": 28,
          "module": "RationalAdjoint.lean"
        },
        {
          "name": "Paper2RationalAdjoint.coordinates_recovery",
          "kind": "theorem",
          "line": 48,
          "module": "RationalAdjoint.lean"
        },
        {
          "name": "Paper2RationalAdjoint.inverseChange_left",
          "kind": "theorem",
          "line": 58,
          "module": "RationalAdjoint.lean"
        },
        {
          "name": "Paper2RationalAdjoint.inverseChange_right",
          "kind": "theorem",
          "line": 61,
          "module": "RationalAdjoint.lean"
        },
        {
          "name": "Paper2RationalAdjoint.ratAction_basisChange",
          "kind": "theorem",
          "line": 65,
          "module": "RationalAdjoint.lean"
        },
        {
          "name": "Paper2AdjointCommutant.scalar_commutant",
          "kind": "theorem",
          "line": 38,
          "module": "AdjointCommutant.lean"
        },
        {
          "name": "Paper2AdjointIrreducible.actual_scalar_commutant",
          "kind": "theorem",
          "line": 10,
          "module": "AdjointIrreducible.lean"
        },
        {
          "name": "Paper2AdjointIrreducible.invariant_submodule_trivial",
          "kind": "theorem",
          "line": 32,
          "module": "AdjointIrreducible.lean"
        },
        {
          "name": "Paper2QuerySelection.qutrit_query_selection",
          "kind": "theorem",
          "line": 76,
          "module": "QuerySelection.lean"
        },
        {
          "name": "Paper2FirstEncoding.sixEncoding_gram",
          "kind": "theorem",
          "line": 75,
          "module": "FirstEncoding.lean"
        },
        {
          "name": "Paper2FirstQueryCovariance.six_first_query_covariance",
          "kind": "theorem",
          "line": 130,
          "module": "FirstQueryCovariance.lean"
        },
        {
          "name": "Paper2FirstSixMatch.six_first_seed_match",
          "kind": "theorem",
          "line": 26,
          "module": "FirstSixMatch.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:690:named_statement",
      "section": "S2",
      "kind": "named_statement",
      "file": "supplemental.tex",
      "line": 690,
      "end_line": 702,
      "labels": [
        "w4:lem:tc-encoding",
        "w4:tc:fixed-encoding-intertwining"
      ],
      "parent_statement": null,
      "text": "\\begin{wlemma}\\label{w4:lem:tc-encoding}\nLet \\(K(U):V\\to\\mathcal X\\) be transpose covariant with respect to\n\\(\\rho\\). Suppose that a fixed linear encoding\n\\(\\mathcal E_{\\mathrm{fix}}:\\mathcal X\\to\\widetilde{\\mathcal X}\\), independent of \\(U\\),\nmaps into a space carrying \\(\\widetilde\\rho\\) and satisfies\n\n  \\begin{equation}\n    \\mathcal E_{\\mathrm{fix}}\\rho(g,h)=\\widetilde\\rho(g,h)\\mathcal E_{\\mathrm{fix}}.\n    \\label{w4:tc:fixed-encoding-intertwining}\n  \\end{equation}\nThen the family \\(U\\mapsto \\mathcal E_{\\mathrm{fix}}K(U)\\) is transpose covariant with respect to \\(\\widetilde\\rho\\).\n\n\\end{wlemma}",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.fixed_encoding_covariant"
      ],
      "note": "The general encoding lemma is proved under exactly the stipulated intertwiner premise.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.fixed_encoding_covariant",
          "kind": "theorem",
          "line": 113,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:696:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 696,
      "end_line": 699,
      "labels": [
        "w4:tc:fixed-encoding-intertwining"
      ],
      "parent_statement": "w4:lem:tc-encoding",
      "text": "\\begin{equation}\n    \\mathcal E_{\\mathrm{fix}}\\rho(g,h)=\\widetilde\\rho(g,h)\\mathcal E_{\\mathrm{fix}}.\n    \\label{w4:tc:fixed-encoding-intertwining}\n  \\end{equation}",
      "status": "formalized_hypothesis",
      "lean_theorems": [
        "Paper2S123.fixed_encoding_covariant"
      ],
      "note": "This displayed equation is a premise of the general encoding lemma; no concrete E is inferred from it.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.fixed_encoding_covariant",
          "kind": "theorem",
          "line": 113,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:709:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 709,
      "end_line": 712,
      "labels": [
        "w4:tc:fixed-encoding-proof"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\n  \\mathcal E_{\\mathrm{fix}}K(gUh^\\top)g^*=\\mathcal E_{\\mathrm{fix}}\\rho(g,h)K(U)=\\widetilde\\rho(g,h)\\mathcal E_{\\mathrm{fix}}K(U).\n  \\label{w4:tc:fixed-encoding-proof}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.fixed_encoding_covariant"
      ],
      "note": "The general encoding lemma is proved under exactly the stipulated intertwiner premise.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.fixed_encoding_covariant",
          "kind": "theorem",
          "line": 113,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:716:named_statement",
      "section": "S2",
      "kind": "named_statement",
      "file": "supplemental.tex",
      "line": 716,
      "end_line": 724,
      "labels": [
        "w4:lem:tc-query"
      ],
      "parent_statement": null,
      "text": "\\begin{wlemma}\\label{w4:lem:tc-query}\nSuppose \\(K(U):V\\to V\\otimes\\mathcal M\\), where \\(\\mathcal M\\)\nis the memory and the first output factor is the query qutrit.\nIf \\(K\\) is transpose covariant with respect to\n\\(h^*\\otimes\\rho_{\\mathcal M}(g,h)\\), where \\(\\rho_{\\mathcal M}\\) is a unitary\nrepresentation on \\(\\mathcal M\\), then the family\n\\(U\\mapsto(U\\otimes I_{\\mathcal M})K(U)\\) after one forward query\nis transpose covariant with respect to \\(g\\otimes\\rho_{\\mathcal M}(g,h)\\).\n\\end{wlemma}",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.query_update_covariant"
      ],
      "note": "The oracle factor updates the actual Kronecker-product action from conjugate h to g.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.query_update_covariant",
          "kind": "theorem",
          "line": 160,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:729:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 729,
      "end_line": 733,
      "labels": [
        "w4:tc:before-query-covariance"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\n  K(gUh^{\\top})g^*\n  =\\bigl[h^*\\otimes\\rho_{\\mathcal M}(g,h)\\bigr]K(U).\n  \\label{w4:tc:before-query-covariance}\n\\end{equation}",
      "status": "formalized_hypothesis",
      "lean_theorems": [
        "Paper2S123.query_update_covariant"
      ],
      "note": "This is precisely the before-query covariance premise of the general query-update lemma.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.query_update_covariant",
          "kind": "theorem",
          "line": 160,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:737:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 737,
      "end_line": 745,
      "labels": [
        "w4:tc:query-update-proof"
      ],
      "parent_statement": null,
      "text": "\\begin{align}\n  \\bigl((gUh^{\\top})\\otimes I\\bigr)K(gUh^{\\top})g^*\n  &=\\bigl((gUh^{\\top})\\otimes I\\bigr)\n      \\bigl[h^*\\otimes\\rho_{\\mathcal M}(g,h)\\bigr]K(U)\\notag\\\\\n  &=\\bigl[(gUh^{\\top})h^*\\otimes\\rho_{\\mathcal M}(g,h)\\bigr]K(U)\\notag\\\\\n  &=\\bigl[gU\\otimes\\rho_{\\mathcal M}(g,h)\\bigr]K(U)\\notag\\\\\n  &=\\bigl[g\\otimes\\rho_{\\mathcal M}(g,h)\\bigr](U\\otimes I)K(U).\n  \\label{w4:tc:query-update-proof}\n\\end{align}",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.query_update_covariant"
      ],
      "note": "The oracle factor updates the actual Kronecker-product action from conjugate h to g.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.query_update_covariant",
          "kind": "theorem",
          "line": 160,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:763:named_statement",
      "section": "S2",
      "kind": "named_statement",
      "file": "supplemental.tex",
      "line": 763,
      "end_line": 782,
      "labels": [
        "w4:lem:tc-flip",
        "w4:tc:flip-representation",
        "w4:tc:flip-seed",
        "w4:tc:flip-family"
      ],
      "parent_statement": null,
      "text": "\\begin{wproposition}[Fixed flip criterion]\\label{w4:lem:tc-flip}\nLet \\(K(U):V\\to\\mathcal X\\) be transpose covariant with respect to\n\\(\\rho\\). Suppose that a unitary\n\\(J:\\mathcal X\\to\\mathcal X\\), independent of \\(U\\),\nsatisfies the representation exchange condition\n\\begin{equation}\n  J\\rho(g,h)=\\rho(h^*,g^*)J,\n  \\label{w4:tc:flip-representation}\n\\end{equation}\nand the seed invariance condition\n\\begin{equation}\n  JK(I)=K(I).\n  \\label{w4:tc:flip-seed}\n\\end{equation}\nThen\n\\begin{equation}\n  \\boxed{JK(U)=K(U^\\dagger)U^{\\top}.}\n  \\label{w4:tc:flip-family}\n\\end{equation}\n\\end{wproposition}",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.fixed_flip"
      ],
      "note": "The abstract criterion is proved from covariance, exchange, and seed invariance; it does not assume an involution or the desired endpoint.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.fixed_flip",
          "kind": "theorem",
          "line": 139,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:768:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 768,
      "end_line": 771,
      "labels": [
        "w4:tc:flip-representation"
      ],
      "parent_statement": "w4:lem:tc-flip",
      "text": "\\begin{equation}\n  J\\rho(g,h)=\\rho(h^*,g^*)J,\n  \\label{w4:tc:flip-representation}\n\\end{equation}",
      "status": "formalized_hypothesis",
      "lean_theorems": [
        "Paper2S123.fixed_flip"
      ],
      "note": "These are explicit premises of the abstract criterion, not checked facts about the concrete Phi representation.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.fixed_flip",
          "kind": "theorem",
          "line": 139,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:773:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 773,
      "end_line": 776,
      "labels": [
        "w4:tc:flip-seed"
      ],
      "parent_statement": "w4:lem:tc-flip",
      "text": "\\begin{equation}\n  JK(I)=K(I).\n  \\label{w4:tc:flip-seed}\n\\end{equation}",
      "status": "formalized_hypothesis",
      "lean_theorems": [
        "Paper2S123.fixed_flip"
      ],
      "note": "These are explicit premises of the abstract criterion, not checked facts about the concrete Phi representation.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.fixed_flip",
          "kind": "theorem",
          "line": 139,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:778:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 778,
      "end_line": 781,
      "labels": [
        "w4:tc:flip-family"
      ],
      "parent_statement": "w4:lem:tc-flip",
      "text": "\\begin{equation}\n  \\boxed{JK(U)=K(U^\\dagger)U^{\\top}.}\n  \\label{w4:tc:flip-family}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.fixed_flip"
      ],
      "note": "The abstract criterion is proved from covariance, exchange, and seed invariance; it does not assume an involution or the desired endpoint.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.fixed_flip",
          "kind": "theorem",
          "line": 139,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:786:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 786,
      "end_line": 789,
      "labels": [
        "w4:tc:flip-proof"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\n  JK(U)=J\\rho(U,I)K(I)U^{\\top}=\\rho(I,U^*)JK(I)U^{\\top}=\\rho(I,U^*)K(I)U^{\\top}=K(U^\\dagger)U^{\\top}.\n  \\label{w4:tc:flip-proof}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.fixed_flip"
      ],
      "note": "The abstract criterion is proved from covariance, exchange, and seed invariance; it does not assume an involution or the desired endpoint.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.fixed_flip",
          "kind": "theorem",
          "line": 139,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:791:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 791,
      "end_line": 793,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n  K(h^{\\top})=\\rho(I,h)K(I),\n\\]",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.adjoint_parameter"
      ],
      "note": "The h-transpose identity is the covariance specialization inside this proof.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.adjoint_parameter",
          "kind": "theorem",
          "line": 125,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:795:displayed_mathematics",
      "section": "S2",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 795,
      "end_line": 798,
      "labels": [
        "w4:tc:adjoint-parameter"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\n  K(U^\\dagger)=\\rho(I,U^*)K(I).\n  \\label{w4:tc:adjoint-parameter}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2S123.adjoint_parameter"
      ],
      "note": "The adjoint-parameter identity is derived from covariance.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.adjoint_parameter",
          "kind": "theorem",
          "line": 125,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "prose-005",
      "section": "S2",
      "kind": "prose_obligation",
      "labels": [
        "w4:lem:tc-normalization"
      ],
      "text": "Irreducibility of conjugate SU(3) fundamental representation and Schur scalar-intertwiner result yield a nonnegative constant.",
      "status": "checked_alternative_proof",
      "lean_theorems": [
        "Paper2S123.qutrit_scalar_commutant",
        "Paper2S123.uniform_normalization_qutrit"
      ],
      "note": "The same scalar/nonnegative conclusion is proved using three explicit SU(3) elements. This is an alternative to a separate abstract irreducibility/Schur formalization.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2S123.qutrit_scalar_commutant",
          "kind": "theorem",
          "line": 268,
          "module": "Covariance.lean"
        },
        {
          "name": "Paper2S123.uniform_normalization_qutrit",
          "kind": "theorem",
          "line": 300,
          "module": "Covariance.lean"
        }
      ]
    },
    {
      "id": "prose-006",
      "section": "S2",
      "kind": "prose_obligation",
      "labels": [
        "w4:lem:tc-multiplicity"
      ],
      "text": "Compact-group orthogonal irreducible decomposition, multiplicity spaces, Schur uniqueness, and independent seed coefficients.",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2SchurEquivalent.intertwiner_scalar_equivalence",
        "Paper2SchurMultiplicity.coefficientEquiv",
        "Paper2SchurMultiplicity.intertwiner_dimension",
        "Paper2SeedMultiplicity.expansion",
        "Paper2SeedMultiplicity.coefficients_independent",
        "Paper2SeedMultiplicity.sum_intertwines",
        "Paper2SeedMultiplicity.seed_dimension",
        "Paper2IrreducibleSchur.scalar_commutant",
        "Paper2IrreducibleSchur.scalar_commutant_euclidean",
        "Paper2IrreducibleSeparation.different_dimensions_zero",
        "Paper2UnitaryDecomposition.unitary_matrix_decomposition",
        "Paper2UnitaryDecomposition.unitary_family_decomposition",
        "Paper2SeedCopies.actual_seed_copies",
        "Paper2SeedCopies.actual_irreducible_copies",
        "Paper2SeedCopies.isometricCopyEquiv_intertwines",
        "Paper2SeedCopies.qutrit_seed_multiplicity",
        "Paper2SubspaceCompression.exists_irreducible_matrix_copy",
        "Paper2IsotypicTensor.tensor_coordinates_from_left_type",
        "Paper2IsotypicTensor.multiplicity_irreducible",
        "Paper2TensorBlockDecomposition.orthogonal_tensor_block_decomposition",
        "Paper2TensorBlockDecomposition.product_representation_decomposition"
      ],
      "note": " Constructed finite orthogonal irreducible decomposition and complete actual isometric copy basis with unique coefficients. Schur derives from actual irreducibility. The identity-minus-copy projector has no remaining seed by full Hom-space basis expansion. The SU(3) input irreducibility is instantiated, not assumed. In addition to the previous actual Hom-copy/seed decomposition, this closes the general product-representation tensor-factor step: a finite unitary representation of any product monoid yields a finite orthogonal exhaustive collection of blocks with constructed irreducible unitary left and right representations, actual MonoidHom laws, and isometric embeddings. No decomposition, equivalent-copy, remainder, or tensor-factorization premises are inputs.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SchurEquivalent.intertwiner_scalar_equivalence",
          "kind": "theorem",
          "line": 12,
          "module": "SchurEquivalent.lean"
        },
        {
          "name": "Paper2SchurMultiplicity.coefficientEquiv",
          "kind": "def",
          "line": 108,
          "module": "SchurMultiplicity.lean"
        },
        {
          "name": "Paper2SchurMultiplicity.intertwiner_dimension",
          "kind": "theorem",
          "line": 113,
          "module": "SchurMultiplicity.lean"
        },
        {
          "name": "Paper2SeedMultiplicity.expansion",
          "kind": "theorem",
          "line": 22,
          "module": "SeedMultiplicity.lean"
        },
        {
          "name": "Paper2SeedMultiplicity.coefficients_independent",
          "kind": "theorem",
          "line": 61,
          "module": "SeedMultiplicity.lean"
        },
        {
          "name": "Paper2SeedMultiplicity.sum_intertwines",
          "kind": "theorem",
          "line": 71,
          "module": "SeedMultiplicity.lean"
        },
        {
          "name": "Paper2SeedMultiplicity.seed_dimension",
          "kind": "theorem",
          "line": 98,
          "module": "SeedMultiplicity.lean"
        },
        {
          "name": "Paper2IrreducibleSchur.scalar_commutant",
          "kind": "theorem",
          "line": 11,
          "module": "IrreducibleSchur.lean"
        },
        {
          "name": "Paper2IrreducibleSchur.scalar_commutant_euclidean",
          "kind": "theorem",
          "line": 32,
          "module": "IrreducibleSchur.lean"
        },
        {
          "name": "Paper2IrreducibleSeparation.different_dimensions_zero",
          "kind": "theorem",
          "line": 11,
          "module": "IrreducibleSeparation.lean"
        },
        {
          "name": "Paper2UnitaryDecomposition.unitary_matrix_decomposition",
          "kind": "theorem",
          "line": 20,
          "module": "MatrixDecomposition.lean"
        },
        {
          "name": "Paper2UnitaryDecomposition.unitary_family_decomposition",
          "kind": "theorem",
          "line": 69,
          "module": "UnitaryDecomposition.lean"
        },
        {
          "name": "Paper2SeedCopies.actual_seed_copies",
          "kind": "theorem",
          "line": 14,
          "module": "ActualSeedCopies.lean"
        },
        {
          "name": "Paper2SeedCopies.actual_irreducible_copies",
          "kind": "theorem",
          "line": 14,
          "module": "SeedMultiplicityClosure.lean"
        },
        {
          "name": "Paper2SeedCopies.isometricCopyEquiv_intertwines",
          "kind": "theorem",
          "line": 23,
          "module": "SeedCopyIrreducible.lean"
        },
        {
          "name": "Paper2SeedCopies.qutrit_seed_multiplicity",
          "kind": "theorem",
          "line": 34,
          "module": "QutritSeedMultiplicity.lean"
        },
        {
          "name": "Paper2SubspaceCompression.exists_irreducible_matrix_copy",
          "kind": "theorem",
          "line": 77,
          "module": "SubspaceCompression.lean"
        },
        {
          "name": "Paper2IsotypicTensor.tensor_coordinates_from_left_type",
          "kind": "theorem",
          "line": 16,
          "module": "IsotypicTensor.lean"
        },
        {
          "name": "Paper2IsotypicTensor.multiplicity_irreducible",
          "kind": "theorem",
          "line": 61,
          "module": "IsotypicIrreducible.lean"
        },
        {
          "name": "Paper2TensorBlockDecomposition.orthogonal_tensor_block_decomposition",
          "kind": "theorem",
          "line": 100,
          "module": "TensorBlockDecomposition.lean"
        },
        {
          "name": "Paper2TensorBlockDecomposition.product_representation_decomposition",
          "kind": "theorem",
          "line": 102,
          "module": "TensorBlockRepresentations.lean"
        }
      ]
    },
    {
      "id": "prose-007",
      "section": "S2",
      "kind": "prose_obligation",
      "labels": [
        "w4:sec:tc-reshaping"
      ],
      "text": "Tensor-Hom reshaping intertwines the compatible-basis actions and preserves complex coefficients.",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2TensorHom.reshape_linear",
        "Paper2TensorHom.reshaped_intertwining_iff",
        "Paper2TensorHomMultiplicity.reshapeSeedEquiv",
        "Paper2TensorHomMultiplicity.reciprocal_hom_dimension",
        "Paper2TensorHomMultiplicity.adjointSeedEquiv",
        "Paper2TensorHomMultiplicity.adjoint_hom_dimension",
        "Paper2QuerySelection.reciprocal_multiplicity_dimension",
        "Paper2SeedCopies.maximal_orthogonal_copies"
      ],
      "note": " Actual complex-linear Tensor-Hom equivalence, correct conjugate-semilinear adjoint reversal and reciprocal complex Hom dimension; multiplicity is independently proved to be the maximal number of orthogonal isometric copies.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2TensorHom.reshape_linear",
          "kind": "theorem",
          "line": 33,
          "module": "TensorHom.lean"
        },
        {
          "name": "Paper2TensorHom.reshaped_intertwining_iff",
          "kind": "theorem",
          "line": 64,
          "module": "TensorHom.lean"
        },
        {
          "name": "Paper2TensorHomMultiplicity.reshapeSeedEquiv",
          "kind": "def",
          "line": 14,
          "module": "TensorHomMultiplicity.lean"
        },
        {
          "name": "Paper2TensorHomMultiplicity.reciprocal_hom_dimension",
          "kind": "theorem",
          "line": 30,
          "module": "TensorHomMultiplicity.lean"
        },
        {
          "name": "Paper2TensorHomMultiplicity.adjointSeedEquiv",
          "kind": "def",
          "line": 36,
          "module": "TensorHomMultiplicity.lean"
        },
        {
          "name": "Paper2TensorHomMultiplicity.adjoint_hom_dimension",
          "kind": "theorem",
          "line": 58,
          "module": "TensorHomMultiplicity.lean"
        },
        {
          "name": "Paper2QuerySelection.reciprocal_multiplicity_dimension",
          "kind": "theorem",
          "line": 20,
          "module": "QuerySelection.lean"
        },
        {
          "name": "Paper2SeedCopies.maximal_orthogonal_copies",
          "kind": "theorem",
          "line": 42,
          "module": "SeedOccurrence.lean"
        }
      ]
    },
    {
      "id": "prose-008",
      "section": "S2",
      "kind": "prose_obligation",
      "labels": [
        "w4:eq:query-selection-rule"
      ],
      "text": "SU(3) tensor-product decomposition and inequivalence of 10 and conjugate10 imply branch exclusion.",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2SymmetricCube.cube_gram",
        "Paper2SymmetricCube.cube_complete_on_symmetric",
        "Paper2SymmetricCube.cube_intertwining",
        "Paper2SymmetricCube.repTen_mul",
        "Paper2SymmetricCube.repTen_unitary",
        "Paper2TenCharacter.ten_not_equivalent_conjugate",
        "Paper2TenCommutant.scalar_commutant",
        "Paper2TenSeparation.ten_conjugate_intertwiner_zero",
        "Paper2TenSeparation.conjugate_ten_intertwiner_zero",
        "Paper2TenIrreducible.invariant_submodule_trivial",
        "Paper2TenIrreducible.conjugate_invariant_submodule_trivial",
        "Paper2ThreeSixDecomposition.cg_gram",
        "Paper2ThreeSixDecomposition.cg_complete",
        "Paper2ThreeSixDecomposition.action_decomposition",
        "Paper2TenDimensionSeparation.smaller_ten_intertwiner_zero",
        "Paper2TenDimensionSeparation.adjoint_conjugate_ten_intertwiner_zero",
        "Paper2ThreeSixExclusion.conjugate_ten_from_three_six_zero",
        "Paper2ThreeSixExclusion.three_six_from_conjugate_ten_zero",
        "Paper2TenSeedExclusion.ten_bar_six_seed_zero",
        "Paper2TenSeedExclusion.ten_bar_six_family_zero",
        "Paper2RationalAdjoint.raw_gram",
        "Paper2RationalAdjoint.coordinates_recovery",
        "Paper2RationalAdjoint.inverseChange_left",
        "Paper2RationalAdjoint.inverseChange_right",
        "Paper2RationalAdjoint.ratAction_basisChange",
        "Paper2AdjointCommutant.scalar_commutant",
        "Paper2AdjointIrreducible.actual_scalar_commutant",
        "Paper2AdjointIrreducible.invariant_submodule_trivial",
        "Paper2TwentySevenRotationAction.rotation_mul_entry",
        "Paper2TwentySevenLinearCertificate.scalar_commutant",
        "Paper2ThreeFifteenSeedExclusion.smaller_twentyseven_intertwiner_zero",
        "Paper2ThreeFifteenSeedExclusion.reshaped_seed_supported_in_eight",
        "Paper2ThreeFifteenSeedExclusion.actual_seed_supported_in_eight",
        "Paper2ThreeFifteenSeedExclusion.actual_seed_projection",
        "Paper2ThreeFifteenSeedExclusion.actual_family_projection",
        "Paper2ThreeFifteenSeedExclusion.actual_unwanted_branches_zero",
        "Paper2QuerySelection.qutrit_query_selection",
        "Paper2FirstEncoding.sixEncoding_gram",
        "Paper2FirstQueryCovariance.six_first_query_covariance",
        "Paper2FirstSixMatch.six_first_seed_match"
      ],
      "note": "The source example states the actual 3 tensor 6 and conjugate decompositions, excludes the ten seed and reconstructs the zero family; these are proved using the actual eight/ten irreducible representations. The contextual last sentence is supplied by the actual sixEncoding isometry, all-SU query covariance and explicit first-six seed match, not by a numerical notebook comparison. Full circuit details reside in S3 as the source explicitly cross-references; no historical basis-phase equality is an extra premise of this example.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SymmetricCube.cube_gram",
          "kind": "theorem",
          "line": 49,
          "module": "SymmetricCube.lean"
        },
        {
          "name": "Paper2SymmetricCube.cube_complete_on_symmetric",
          "kind": "theorem",
          "line": 21,
          "module": "SymmetricCubeRep.lean"
        },
        {
          "name": "Paper2SymmetricCube.cube_intertwining",
          "kind": "theorem",
          "line": 63,
          "module": "SymmetricCubeRep.lean"
        },
        {
          "name": "Paper2SymmetricCube.repTen_mul",
          "kind": "theorem",
          "line": 77,
          "module": "SymmetricCubeRep.lean"
        },
        {
          "name": "Paper2SymmetricCube.repTen_unitary",
          "kind": "theorem",
          "line": 84,
          "module": "SymmetricCubeRep.lean"
        },
        {
          "name": "Paper2TenCharacter.ten_not_equivalent_conjugate",
          "kind": "theorem",
          "line": 62,
          "module": "TenCharacter.lean"
        },
        {
          "name": "Paper2TenCommutant.scalar_commutant",
          "kind": "theorem",
          "line": 36,
          "module": "TenCommutant.lean"
        },
        {
          "name": "Paper2TenSeparation.ten_conjugate_intertwiner_zero",
          "kind": "theorem",
          "line": 44,
          "module": "TenSeparation.lean"
        },
        {
          "name": "Paper2TenSeparation.conjugate_ten_intertwiner_zero",
          "kind": "theorem",
          "line": 68,
          "module": "TenSeparation.lean"
        },
        {
          "name": "Paper2TenIrreducible.invariant_submodule_trivial",
          "kind": "theorem",
          "line": 10,
          "module": "TenIrreducible.lean"
        },
        {
          "name": "Paper2TenIrreducible.conjugate_invariant_submodule_trivial",
          "kind": "theorem",
          "line": 21,
          "module": "TenIrreducible.lean"
        },
        {
          "name": "Paper2ThreeSixDecomposition.cg_gram",
          "kind": "theorem",
          "line": 99,
          "module": "ThreeSixDecomposition.lean"
        },
        {
          "name": "Paper2ThreeSixDecomposition.cg_complete",
          "kind": "theorem",
          "line": 104,
          "module": "ThreeSixDecomposition.lean"
        },
        {
          "name": "Paper2ThreeSixDecomposition.action_decomposition",
          "kind": "theorem",
          "line": 117,
          "module": "ThreeSixDecomposition.lean"
        },
        {
          "name": "Paper2TenDimensionSeparation.smaller_ten_intertwiner_zero",
          "kind": "theorem",
          "line": 13,
          "module": "TenDimensionSeparation.lean"
        },
        {
          "name": "Paper2TenDimensionSeparation.adjoint_conjugate_ten_intertwiner_zero",
          "kind": "theorem",
          "line": 57,
          "module": "TenDimensionSeparation.lean"
        },
        {
          "name": "Paper2ThreeSixExclusion.conjugate_ten_from_three_six_zero",
          "kind": "theorem",
          "line": 10,
          "module": "ThreeSixExclusion.lean"
        },
        {
          "name": "Paper2ThreeSixExclusion.three_six_from_conjugate_ten_zero",
          "kind": "theorem",
          "line": 31,
          "module": "ThreeSixExclusion.lean"
        },
        {
          "name": "Paper2TenSeedExclusion.ten_bar_six_seed_zero",
          "kind": "theorem",
          "line": 19,
          "module": "TenSeedExclusion.lean"
        },
        {
          "name": "Paper2TenSeedExclusion.ten_bar_six_family_zero",
          "kind": "theorem",
          "line": 41,
          "module": "TenSeedExclusion.lean"
        },
        {
          "name": "Paper2RationalAdjoint.raw_gram",
          "kind": "theorem",
          "line": 28,
          "module": "RationalAdjoint.lean"
        },
        {
          "name": "Paper2RationalAdjoint.coordinates_recovery",
          "kind": "theorem",
          "line": 48,
          "module": "RationalAdjoint.lean"
        },
        {
          "name": "Paper2RationalAdjoint.inverseChange_left",
          "kind": "theorem",
          "line": 58,
          "module": "RationalAdjoint.lean"
        },
        {
          "name": "Paper2RationalAdjoint.inverseChange_right",
          "kind": "theorem",
          "line": 61,
          "module": "RationalAdjoint.lean"
        },
        {
          "name": "Paper2RationalAdjoint.ratAction_basisChange",
          "kind": "theorem",
          "line": 65,
          "module": "RationalAdjoint.lean"
        },
        {
          "name": "Paper2AdjointCommutant.scalar_commutant",
          "kind": "theorem",
          "line": 38,
          "module": "AdjointCommutant.lean"
        },
        {
          "name": "Paper2AdjointIrreducible.actual_scalar_commutant",
          "kind": "theorem",
          "line": 10,
          "module": "AdjointIrreducible.lean"
        },
        {
          "name": "Paper2AdjointIrreducible.invariant_submodule_trivial",
          "kind": "theorem",
          "line": 32,
          "module": "AdjointIrreducible.lean"
        },
        {
          "name": "Paper2TwentySevenRotationAction.rotation_mul_entry",
          "kind": "theorem",
          "line": 40,
          "module": "TwentySevenRotationAction.lean"
        },
        {
          "name": "Paper2TwentySevenLinearCertificate.scalar_commutant",
          "kind": "theorem",
          "line": 467,
          "module": "TwentySevenLinearCertificate.lean"
        },
        {
          "name": "Paper2ThreeFifteenSeedExclusion.smaller_twentyseven_intertwiner_zero",
          "kind": "theorem",
          "line": 15,
          "module": "ThreeFifteenSeedExclusion.lean"
        },
        {
          "name": "Paper2ThreeFifteenSeedExclusion.reshaped_seed_supported_in_eight",
          "kind": "theorem",
          "line": 46,
          "module": "ThreeFifteenSeedExclusion.lean"
        },
        {
          "name": "Paper2ThreeFifteenSeedExclusion.actual_seed_supported_in_eight",
          "kind": "theorem",
          "line": 69,
          "module": "ThreeFifteenSeedExclusion.lean"
        },
        {
          "name": "Paper2ThreeFifteenSeedExclusion.actual_seed_projection",
          "kind": "theorem",
          "line": 79,
          "module": "ThreeFifteenSeedExclusion.lean"
        },
        {
          "name": "Paper2ThreeFifteenSeedExclusion.actual_family_projection",
          "kind": "theorem",
          "line": 89,
          "module": "ThreeFifteenSeedExclusion.lean"
        },
        {
          "name": "Paper2ThreeFifteenSeedExclusion.actual_unwanted_branches_zero",
          "kind": "theorem",
          "line": 117,
          "module": "ThreeFifteenSeedExclusion.lean"
        },
        {
          "name": "Paper2QuerySelection.qutrit_query_selection",
          "kind": "theorem",
          "line": 76,
          "module": "QuerySelection.lean"
        },
        {
          "name": "Paper2FirstEncoding.sixEncoding_gram",
          "kind": "theorem",
          "line": 75,
          "module": "FirstEncoding.lean"
        },
        {
          "name": "Paper2FirstQueryCovariance.six_first_query_covariance",
          "kind": "theorem",
          "line": 130,
          "module": "FirstQueryCovariance.lean"
        },
        {
          "name": "Paper2FirstSixMatch.six_first_seed_match",
          "kind": "theorem",
          "line": 26,
          "module": "FirstSixMatch.lean"
        }
      ]
    },
    {
      "id": "prose-009",
      "section": "S2",
      "kind": "prose_obligation",
      "labels": [
        "w4:tc:sec:queries"
      ],
      "text": "An isometry between prescribed subspaces extends to a U-independent unitary on a common finite workspace.",
      "status": "checked",
      "lean_theorems": [
        "Paper2Completion.prescribed_subspace_unitary",
        "Paper2Completion.unitary_between_embeddings",
        "Paper2Completion.unitary_between_parameterized_embeddings",
        "Paper2Completion.matrix_unitary_completion"
      ],
      "note": "The general finite-dimensional complex isometry-extension claim is proved using Mathlib's orthogonal-complement extension. A single unitary is chosen before the parameterized input, and literal matrix completion concludes both U-adjoint-U=I and U-U-adjoint=I together with U A=B from the two Gram certificates.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Completion.prescribed_subspace_unitary",
          "kind": "theorem",
          "line": 21,
          "module": "Completion.lean"
        },
        {
          "name": "Paper2Completion.unitary_between_embeddings",
          "kind": "theorem",
          "line": 29,
          "module": "Completion.lean"
        },
        {
          "name": "Paper2Completion.unitary_between_parameterized_embeddings",
          "kind": "theorem",
          "line": 40,
          "module": "Completion.lean"
        },
        {
          "name": "Paper2Completion.matrix_unitary_completion",
          "kind": "theorem",
          "line": 84,
          "module": "Completion.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:817:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 817,
      "end_line": 820,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n W_8=\\{X\\in M_3(\\mathbb C):\\operatorname{tr}X=0\\}=\\mathfrak{sl}_3(\\mathbb C),\n\\qquad \\langle X,Y\\rangle=\\operatorname{tr}(X^\\dagger Y),\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2AdjointMatrixSpace.image_iff_traceless",
        "Paper2MatrixKetHilbert.inner_trace"
      ],
      "note": " The image of the actual eight T-basis columns is exactly the complex traceless matrix space; the coordinate matrix-ket Hilbert inner product is the stated Hilbert-Schmidt trace.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2AdjointMatrixSpace.image_iff_traceless",
          "kind": "theorem",
          "line": 7,
          "module": "AdjointMatrixSpace.lean"
        },
        {
          "name": "Paper2MatrixKetHilbert.inner_trace",
          "kind": "theorem",
          "line": 13,
          "module": "MatrixKetHilbert.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:822:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 822,
      "end_line": 824,
      "labels": [
        "w4:eq:adjoint-action"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:adjoint-action}\n\\operatorname{Ad}_g(X)=gXg^\\dagger.\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2AdjointMatrixSpace.action_vectorize"
      ],
      "note": " The literal U tensor conjugate-U action on vectorized X equals vectorized UXU† for every complex matrix U and X.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2AdjointMatrixSpace.action_vectorize",
          "kind": "theorem",
          "line": 18,
          "module": "AdjointMatrixSpace.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:829:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 829,
      "end_line": 833,
      "labels": [
        "w4:eq:adjoint-coordinate-embedding"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:adjoint-coordinate-embedding}\n{A_8^{3,\\bar3}}:W_8\\hookrightarrow V\\otimes V^*,\\qquad\n{A_8^{3,\\bar3}}|X\\rangle=|X\\rangle\\!\\rangle\n=\\sum_{b,c=0}^2X_{bc}|bc\\rangle.\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2AdjointMatrixSpace.image_iff_traceless",
        "Paper2Adjoint.inclusion_gram",
        "Paper2Adjoint.traceless_reconstruction"
      ],
      "note": " The constructed eight T-basis vectorization columns form the stated fixed isometric coordinate reconstruction, with exactly traceless image.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2AdjointMatrixSpace.image_iff_traceless",
          "kind": "theorem",
          "line": 7,
          "module": "AdjointMatrixSpace.lean"
        },
        {
          "name": "Paper2Adjoint.inclusion_gram",
          "kind": "theorem",
          "line": 68,
          "module": "Adjoint.lean"
        },
        {
          "name": "Paper2Adjoint.traceless_reconstruction",
          "kind": "theorem",
          "line": 256,
          "module": "Adjoint.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:858:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 858,
      "end_line": 866,
      "labels": [
        "w4:eq:initial-representation"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:initial-representation}\n\\begin{aligned}\n(\\bar3,1)\\otimes[(1,1)\\oplus(8,8)]\n&=(\\bar3\\otimes1,1)\\oplus(\\bar3\\otimes8,8)\\\\\n&=(\\bar3,1)\\oplus(\\bar3\\oplus6\\oplus\\overline{15},8)\\\\\n&=(\\bar3,1)\\oplus(\\bar3,8)\\oplus(6,8)\n  \\oplus(\\overline{15},8).\n\\end{aligned}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2CGComplement.three_six_fifteen_complete",
        "Paper2CGComplement.cgAll_gram",
        "Paper2CGComplement.cgAll_complete",
        "Paper2CGFifteen.fifteen_intertwining",
        "Paper2CGFifteen.fifteen_unitary",
        "Paper2CGFifteen.fifteen_mul",
        "Paper2RationalFifteen.raw_gram",
        "Paper2RationalFifteen.vectorize_coordinates",
        "Paper2RationalFifteen.coordinates_recovery",
        "Paper2RationalFifteen.inverseChange_left",
        "Paper2RationalFifteen.inverseChange_right",
        "Paper2RationalFifteen.raw_intertwining",
        "Paper2FifteenCommutant.scalar_commutant",
        "Paper2FifteenIrreducible.actual_scalar_commutant",
        "Paper2FifteenIrreducible.invariant_submodule_trivial",
        "Paper2ExplicitFifteenCG.cg_gram",
        "Paper2ExplicitFifteenCG.cg_change",
        "Paper2ExplicitFifteenCG.cg_projector",
        "Paper2ExplicitFifteenCG.cg_intertwining",
        "Paper2ExplicitFifteenCG.representation_unitary",
        "Paper2FundamentalIrreducible.scalar_commutant",
        "Paper2FundamentalIrreducible.invariant_submodule_trivial",
        "Paper2FifteenSeparation.smaller_fifteen_intertwiner_zero",
        "Paper2FifteenSeparation.reverse_smaller_fifteen_intertwiner_zero",
        "Paper2InitialCommutant.three_scalar_commutant",
        "Paper2InitialCommutant.scalar_projectors_commute",
        "Paper2InitialCommutant.commutant_iff",
        "Paper2InitialCommutant.scalar_projectors_independent",
        "Paper2FifteenHighestWeight.extension_mul",
        "Paper2FifteenHighestWeight.extension_SU",
        "Paper2FifteenHighestWeight.actual_coordinate",
        "Paper2FifteenHighestWeight.coordinate_nonzero",
        "Paper2FifteenHighestWeight.upper_fixes",
        "Paper2FifteenHighestWeight.coroot1_weight",
        "Paper2FifteenHighestWeight.coroot2_weight",
        "Paper2FifteenHighestWeight.compressedExtension_SU",
        "Paper2FifteenHighestWeight.upper_coordinate",
        "Paper2FifteenHighestWeight.coroot1_coordinate",
        "Paper2FifteenHighestWeight.coroot2_coordinate",
        "Paper2IntrinsicFifteen.fifteen_recovery",
        "Paper2FifteenComplexRep.transformed_symmetric",
        "Paper2FifteenComplexRep.transformed_traceless",
        "Paper2FifteenComplexRep.extension_intertwining",
        "Paper2FifteenComplexRep.compressed_mul",
        "Paper2FifteenComplexRep.compressed_one",
        "Paper2FifteenHighestWeightLabel.complex_invariant_submodule_trivial",
        "Paper2FifteenHighestWeightLabel.highest_weight_one_two",
        "Paper2CGCoordinateEquivalence.actual_fifteen_coordinates"
      ],
      "note": " The earlier actual complete four-block encoding and initial CG decomposition establish this direct-sum identity. The actual fifteen source definition and fixed same-projector coordinate equivalence resolve the previously recorded label/basis caveat.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2CGComplement.three_six_fifteen_complete",
          "kind": "theorem",
          "line": 113,
          "module": "CGComplement.lean"
        },
        {
          "name": "Paper2CGComplement.cgAll_gram",
          "kind": "theorem",
          "line": 148,
          "module": "CGComplement.lean"
        },
        {
          "name": "Paper2CGComplement.cgAll_complete",
          "kind": "theorem",
          "line": 156,
          "module": "CGComplement.lean"
        },
        {
          "name": "Paper2CGFifteen.fifteen_intertwining",
          "kind": "theorem",
          "line": 45,
          "module": "CGFifteen.lean"
        },
        {
          "name": "Paper2CGFifteen.fifteen_unitary",
          "kind": "theorem",
          "line": 55,
          "module": "CGFifteen.lean"
        },
        {
          "name": "Paper2CGFifteen.fifteen_mul",
          "kind": "theorem",
          "line": 83,
          "module": "CGFifteen.lean"
        },
        {
          "name": "Paper2RationalFifteen.raw_gram",
          "kind": "theorem",
          "line": 54,
          "module": "RationalFifteen.lean"
        },
        {
          "name": "Paper2RationalFifteen.vectorize_coordinates",
          "kind": "theorem",
          "line": 69,
          "module": "RationalFifteen.lean"
        },
        {
          "name": "Paper2RationalFifteen.coordinates_recovery",
          "kind": "theorem",
          "line": 120,
          "module": "RationalFifteen.lean"
        },
        {
          "name": "Paper2RationalFifteen.inverseChange_left",
          "kind": "theorem",
          "line": 130,
          "module": "RationalFifteen.lean"
        },
        {
          "name": "Paper2RationalFifteen.inverseChange_right",
          "kind": "theorem",
          "line": 133,
          "module": "RationalFifteen.lean"
        },
        {
          "name": "Paper2RationalFifteen.raw_intertwining",
          "kind": "theorem",
          "line": 38,
          "module": "RationalFifteenRep.lean"
        },
        {
          "name": "Paper2FifteenCommutant.scalar_commutant",
          "kind": "theorem",
          "line": 38,
          "module": "FifteenCommutant.lean"
        },
        {
          "name": "Paper2FifteenIrreducible.actual_scalar_commutant",
          "kind": "theorem",
          "line": 10,
          "module": "FifteenIrreducible.lean"
        },
        {
          "name": "Paper2FifteenIrreducible.invariant_submodule_trivial",
          "kind": "theorem",
          "line": 32,
          "module": "FifteenIrreducible.lean"
        },
        {
          "name": "Paper2ExplicitFifteenCG.cg_gram",
          "kind": "theorem",
          "line": 27,
          "module": "ExplicitFifteenCG.lean"
        },
        {
          "name": "Paper2ExplicitFifteenCG.cg_change",
          "kind": "theorem",
          "line": 35,
          "module": "ExplicitFifteenCG.lean"
        },
        {
          "name": "Paper2ExplicitFifteenCG.cg_projector",
          "kind": "theorem",
          "line": 38,
          "module": "ExplicitFifteenCG.lean"
        },
        {
          "name": "Paper2ExplicitFifteenCG.cg_intertwining",
          "kind": "theorem",
          "line": 46,
          "module": "ExplicitFifteenCG.lean"
        },
        {
          "name": "Paper2ExplicitFifteenCG.representation_unitary",
          "kind": "theorem",
          "line": 57,
          "module": "ExplicitFifteenCG.lean"
        },
        {
          "name": "Paper2FundamentalIrreducible.scalar_commutant",
          "kind": "theorem",
          "line": 26,
          "module": "FundamentalIrreducible.lean"
        },
        {
          "name": "Paper2FundamentalIrreducible.invariant_submodule_trivial",
          "kind": "theorem",
          "line": 36,
          "module": "FundamentalIrreducible.lean"
        },
        {
          "name": "Paper2FifteenSeparation.smaller_fifteen_intertwiner_zero",
          "kind": "theorem",
          "line": 13,
          "module": "FifteenSeparation.lean"
        },
        {
          "name": "Paper2FifteenSeparation.reverse_smaller_fifteen_intertwiner_zero",
          "kind": "theorem",
          "line": 42,
          "module": "FifteenSeparation.lean"
        },
        {
          "name": "Paper2InitialCommutant.three_scalar_commutant",
          "kind": "theorem",
          "line": 28,
          "module": "InitialCommutant.lean"
        },
        {
          "name": "Paper2InitialCommutant.scalar_projectors_commute",
          "kind": "theorem",
          "line": 95,
          "module": "InitialCommutant.lean"
        },
        {
          "name": "Paper2InitialCommutant.commutant_iff",
          "kind": "theorem",
          "line": 104,
          "module": "InitialCommutant.lean"
        },
        {
          "name": "Paper2InitialCommutant.scalar_projectors_independent",
          "kind": "theorem",
          "line": 113,
          "module": "InitialCommutant.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.extension_mul",
          "kind": "theorem",
          "line": 17,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.extension_SU",
          "kind": "theorem",
          "line": 24,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.actual_coordinate",
          "kind": "theorem",
          "line": 45,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.coordinate_nonzero",
          "kind": "theorem",
          "line": 51,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.upper_fixes",
          "kind": "theorem",
          "line": 68,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.coroot1_weight",
          "kind": "theorem",
          "line": 80,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.coroot2_weight",
          "kind": "theorem",
          "line": 89,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.compressedExtension_SU",
          "kind": "theorem",
          "line": 104,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.upper_coordinate",
          "kind": "theorem",
          "line": 122,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.coroot1_coordinate",
          "kind": "theorem",
          "line": 126,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.coroot2_coordinate",
          "kind": "theorem",
          "line": 130,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2IntrinsicFifteen.fifteen_recovery",
          "kind": "theorem",
          "line": 52,
          "module": "IntrinsicFifteen.lean"
        },
        {
          "name": "Paper2FifteenComplexRep.transformed_symmetric",
          "kind": "theorem",
          "line": 15,
          "module": "FifteenPolynomialShapes.lean"
        },
        {
          "name": "Paper2FifteenComplexRep.transformed_traceless",
          "kind": "theorem",
          "line": 22,
          "module": "FifteenPolynomialShapes.lean"
        },
        {
          "name": "Paper2FifteenComplexRep.extension_intertwining",
          "kind": "theorem",
          "line": 29,
          "module": "FifteenComplexRep.lean"
        },
        {
          "name": "Paper2FifteenComplexRep.compressed_mul",
          "kind": "theorem",
          "line": 39,
          "module": "FifteenComplexRep.lean"
        },
        {
          "name": "Paper2FifteenComplexRep.compressed_one",
          "kind": "theorem",
          "line": 46,
          "module": "FifteenComplexRep.lean"
        },
        {
          "name": "Paper2FifteenHighestWeightLabel.complex_invariant_submodule_trivial",
          "kind": "theorem",
          "line": 10,
          "module": "FifteenHighestWeightLabel.lean"
        },
        {
          "name": "Paper2FifteenHighestWeightLabel.highest_weight_one_two",
          "kind": "theorem",
          "line": 26,
          "module": "FifteenHighestWeightLabel.lean"
        },
        {
          "name": "Paper2CGCoordinateEquivalence.actual_fifteen_coordinates",
          "kind": "theorem",
          "line": 37,
          "module": "CGCoordinateEquivalence.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:888:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 888,
      "end_line": 900,
      "labels": [
        "w4:eq:initial-embeddings"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:initial-embeddings}\n\\begin{aligned}\n(I_{\\mathsf D}\\otimes{A_8^{3,\\bar3}}){A_{\\bar3}^{\\bar3,8}}\n&=\\sqrt{\\frac38}\\sum_{j=0}^2\n\\left(|I\\rangle\\!\\rangle_{\\mathsf{DB}}|j\\rangle_{\\mathsf C}\n-\\frac13|j\\rangle_{\\mathsf D}|I\\rangle\\!\\rangle_{\\mathsf{BC}}\\right)\n\\langle j|,\\\\\n(I_{\\mathsf D}\\otimes{A_8^{3,\\bar3}}){A_6^{\\bar3,8}}\n&=\\left(\\frac1{\\sqrt2}\\sum_{j,a,b,c=0}^2\n\\epsilon_{jbc}|j\\rangle_{\\mathsf D}|a\\rangle_{\\mathsf B}\n|b\\rangle_{\\mathsf C}\\langle ac|\\right){A_6^{3,3}}.\n\\end{aligned}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2InitialCG.rawThree",
        "Paper2InitialCG.rawSix",
        "Paper2InitialCG.vectorize_three",
        "Paper2InitialCG.vectorize_six"
      ],
      "note": "Actual intrinsic 24-by-3 and 24-by-6 embeddings are constructed by compression of the exact displayed traceless tensor coefficients. Vectorization recovers those coefficients.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2InitialCG.rawThree",
          "kind": "def",
          "line": 26,
          "module": "InitialCG.lean"
        },
        {
          "name": "Paper2InitialCG.rawSix",
          "kind": "def",
          "line": 29,
          "module": "InitialCG.lean"
        },
        {
          "name": "Paper2InitialCG.vectorize_three",
          "kind": "theorem",
          "line": 103,
          "module": "InitialCG.lean"
        },
        {
          "name": "Paper2InitialCG.vectorize_six",
          "kind": "theorem",
          "line": 104,
          "module": "InitialCG.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:908:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 908,
      "end_line": 912,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n(I_{\\mathsf D}\\otimes{A_8^{3,\\bar3}}){A_6^{\\bar3,8}}\n=(\\mathrm{SWAP}\\otimes I_3)\\Bigl(I_3\\otimes\\bigl(A_{\\bar3}^{3,3}\\bigr)^*\\Bigr)\n{A_6^{3,3}}.\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2SixTensorLiteral.six_tensor_operator",
        "Paper2SixTensorLiteral.zero_extension_operator",
        "Paper2SixTensorLiteral.zero_extension_gram",
        "Paper2SixTensorLiteral.zero_extension_antisymmetric"
      ],
      "note": "The actual vectorized six CG equals the fixed first-two-factor swap composed with I tensor conjugate iota and the normalized symmetric inclusion. Its zero extension is the same tensor operator on the symmetric projector, has exactly that Gram projector, and annihilates the antisymmetric inclusion. These are literal identities for the actual initial CG, not supplied factorization premises.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SixTensorLiteral.six_tensor_operator",
          "kind": "theorem",
          "line": 21,
          "module": "SixTensorLiteral.lean"
        },
        {
          "name": "Paper2SixTensorLiteral.zero_extension_operator",
          "kind": "theorem",
          "line": 32,
          "module": "SixTensorLiteral.lean"
        },
        {
          "name": "Paper2SixTensorLiteral.zero_extension_gram",
          "kind": "theorem",
          "line": 38,
          "module": "SixTensorLiteral.lean"
        },
        {
          "name": "Paper2SixTensorLiteral.zero_extension_antisymmetric",
          "kind": "theorem",
          "line": 43,
          "module": "SixTensorLiteral.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:931:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 931,
      "end_line": 934,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n\\bigl(A_{\\bar3}^{\\bar3,8}\\bigr)^\\dagger {A_{\\bar3}^{\\bar3,8}}=I_3,\\qquad\n\\bigl(A_6^{\\bar3,8}\\bigr)^\\dagger {A_6^{\\bar3,8}}=I_6,\\qquad \\bigl(A_{\\bar3}^{\\bar3,8}\\bigr)^\\dagger {A_6^{\\bar3,8}}=0.\n\\]",
      "status": "checked",
      "lean_theorems": [
        "Paper2InitialCG.three_gram",
        "Paper2InitialCG.six_gram",
        "Paper2InitialCG.three_six_orthogonal"
      ],
      "note": "All actual CG Gram and cross-orthogonality equations are proved from the coefficients, with no Gram assumptions.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2InitialCG.three_gram",
          "kind": "theorem",
          "line": 106,
          "module": "InitialCG.lean"
        },
        {
          "name": "Paper2InitialCG.six_gram",
          "kind": "theorem",
          "line": 111,
          "module": "InitialCG.lean"
        },
        {
          "name": "Paper2InitialCG.three_six_orthogonal",
          "kind": "theorem",
          "line": 116,
          "module": "InitialCG.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:936:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 936,
      "end_line": 940,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n(g^*\\otimes\\operatorname{Ad}_g){A_{\\bar3}^{\\bar3,8}}={A_{\\bar3}^{\\bar3,8}}g^*,\n\\qquad\n(g^*\\otimes\\operatorname{Ad}_g){A_6^{\\bar3,8}}={A_6^{\\bar3,8}}\\operatorname{Sym}^2g,\n\\]",
      "status": "checked",
      "lean_theorems": [
        "Paper2InitialCGCovariance.three_intertwining",
        "Paper2InitialCGCovariance.six_intertwining"
      ],
      "note": "The two displayed all-SU(3) intertwining equations hold for the actual Hermitian adjoint basis and the actual symmetric representation.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2InitialCGCovariance.three_intertwining",
          "kind": "theorem",
          "line": 127,
          "module": "InitialCGCovariance.lean"
        },
        {
          "name": "Paper2InitialCGCovariance.six_intertwining",
          "kind": "theorem",
          "line": 78,
          "module": "InitialCGCovariance.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:949:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 949,
      "end_line": 952,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n\\overline{15}(g)=\\bigl(A_{\\overline{15}}^{\\bar3,8}\\bigr)^\\dagger\n(g^*\\otimes\\operatorname{Ad}_g){A_{\\overline{15}}^{\\bar3,8}}.\n\\]",
      "status": "formalized_definition",
      "lean_theorems": [
        "Paper2CGFifteen.repFifteen",
        "Paper2CGFifteen.fifteen_intertwining",
        "Paper2CGFifteen.fifteen_unitary",
        "Paper2CGFifteen.fifteen_mul",
        "Paper2CGComplement.three_six_fifteen_complete"
      ],
      "note": "The displayed fifteen-dimensional action is exactly the definition of repFifteen: the actual chosen orthonormal complement CG adjoint, actual conjugate-U tensor Ad(U), and CG. Its full carrier intertwining, unitarity and complete3+6+15 decomposition are kernel proved. The coordinate compression formula does not require matching a particular notebook basis.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2CGFifteen.repFifteen",
          "kind": "def",
          "line": 42,
          "module": "CGFifteen.lean"
        },
        {
          "name": "Paper2CGFifteen.fifteen_intertwining",
          "kind": "theorem",
          "line": 45,
          "module": "CGFifteen.lean"
        },
        {
          "name": "Paper2CGFifteen.fifteen_unitary",
          "kind": "theorem",
          "line": 55,
          "module": "CGFifteen.lean"
        },
        {
          "name": "Paper2CGFifteen.fifteen_mul",
          "kind": "theorem",
          "line": 83,
          "module": "CGFifteen.lean"
        },
        {
          "name": "Paper2CGComplement.three_six_fifteen_complete",
          "kind": "theorem",
          "line": 113,
          "module": "CGComplement.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:962:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 962,
      "end_line": 967,
      "labels": [
        "w4:eq:initial-block-seeds"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:initial-block-seeds}\nS_{\\lambda,8}=\\sqrt{\\frac3{d_\\lambda}}\n\\Bigl(\\bigl(A_\\lambda^{\\bar3,8}\\bigr)^\\dagger\\otimes I_8\\Bigr)\n\\left[I_V\\otimes\\sum_{r=0}^7\n|T_r\\rangle\\otimes|T_r^\\top\\rangle\\right].\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2CGPartialTrace.three_partial_trace",
        "Paper2CGPartialTrace.six_partial_trace",
        "Paper2CGPartialTrace.fifteen_partial_trace",
        "Paper2CGSeedTrace.three_seed_trace",
        "Paper2CGSeedTrace.six_seed_trace",
        "Paper2CGSeedTrace.fifteen_seed_trace",
        "Paper2FirstDecomposition.branch",
        "Paper2FirstCovariance.branch_tensor_formula",
        "Paper2NormalizedInitialSeeds.unreshape_gram",
        "Paper2NormalizedInitialSeeds.baseSeed_gram",
        "Paper2NormalizedInitialSeeds.seedThree_gram",
        "Paper2NormalizedInitialSeeds.seedSix_gram",
        "Paper2NormalizedInitialSeeds.seedFifteen_gram"
      ],
      "note": "Actual Bell-dual seeds are normalized from actual CG partial traces 1/2/5; all three constructed seed Grams are I.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2CGPartialTrace.three_partial_trace",
          "kind": "theorem",
          "line": 38,
          "module": "CGPartialTrace.lean"
        },
        {
          "name": "Paper2CGPartialTrace.six_partial_trace",
          "kind": "theorem",
          "line": 47,
          "module": "CGPartialTrace.lean"
        },
        {
          "name": "Paper2CGPartialTrace.fifteen_partial_trace",
          "kind": "theorem",
          "line": 72,
          "module": "CGPartialTrace.lean"
        },
        {
          "name": "Paper2CGSeedTrace.three_seed_trace",
          "kind": "theorem",
          "line": 15,
          "module": "CGSeedTrace.lean"
        },
        {
          "name": "Paper2CGSeedTrace.six_seed_trace",
          "kind": "theorem",
          "line": 25,
          "module": "CGSeedTrace.lean"
        },
        {
          "name": "Paper2CGSeedTrace.fifteen_seed_trace",
          "kind": "theorem",
          "line": 51,
          "module": "CGSeedTrace.lean"
        },
        {
          "name": "Paper2FirstDecomposition.branch",
          "kind": "def",
          "line": 13,
          "module": "FirstDecomposition.lean"
        },
        {
          "name": "Paper2FirstCovariance.branch_tensor_formula",
          "kind": "theorem",
          "line": 28,
          "module": "FirstCovariance.lean"
        },
        {
          "name": "Paper2NormalizedInitialSeeds.unreshape_gram",
          "kind": "theorem",
          "line": 16,
          "module": "NormalizedInitialSeeds.lean"
        },
        {
          "name": "Paper2NormalizedInitialSeeds.baseSeed_gram",
          "kind": "theorem",
          "line": 25,
          "module": "NormalizedInitialSeeds.lean"
        },
        {
          "name": "Paper2NormalizedInitialSeeds.seedThree_gram",
          "kind": "theorem",
          "line": 57,
          "module": "NormalizedInitialSeeds.lean"
        },
        {
          "name": "Paper2NormalizedInitialSeeds.seedSix_gram",
          "kind": "theorem",
          "line": 60,
          "module": "NormalizedInitialSeeds.lean"
        },
        {
          "name": "Paper2NormalizedInitialSeeds.seedFifteen_gram",
          "kind": "theorem",
          "line": 63,
          "module": "NormalizedInitialSeeds.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:978:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 978,
      "end_line": 981,
      "labels": [
        "w4:eq:initial-weights"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:initial-weights}\n\\frac1{\\sqrt5},\\qquad \\frac1{\\sqrt{10}},\\qquad\n\\frac1{\\sqrt5},\\qquad \\frac1{\\sqrt2}.\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2InitialBranchWeights.three_weight",
        "Paper2InitialBranchWeights.six_weight",
        "Paper2InitialBranchWeights.fifteen_weight",
        "Paper2SmallFirstSeed.small_first_seed_match",
        "Paper2FirstDecomposition.actual_initial_decomposition",
        "Paper2FirstPairingSeed.actual_small_weighted_seed"
      ],
      "note": "All four exact amplitudes follow from the actual preparation decomposition and actual normalized CG seeds; the literal Bell v1/w1 first seed is identified.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2InitialBranchWeights.three_weight",
          "kind": "theorem",
          "line": 13,
          "module": "InitialBranchWeights.lean"
        },
        {
          "name": "Paper2InitialBranchWeights.six_weight",
          "kind": "theorem",
          "line": 17,
          "module": "InitialBranchWeights.lean"
        },
        {
          "name": "Paper2InitialBranchWeights.fifteen_weight",
          "kind": "theorem",
          "line": 24,
          "module": "InitialBranchWeights.lean"
        },
        {
          "name": "Paper2SmallFirstSeed.small_first_seed_match",
          "kind": "theorem",
          "line": 111,
          "module": "SmallFirstSeed.lean"
        },
        {
          "name": "Paper2FirstDecomposition.actual_initial_decomposition",
          "kind": "theorem",
          "line": 25,
          "module": "FirstDecomposition.lean"
        },
        {
          "name": "Paper2FirstPairingSeed.actual_small_weighted_seed",
          "kind": "theorem",
          "line": 48,
          "module": "FirstPairingSeed.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:985:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 985,
      "end_line": 994,
      "labels": [
        "w4:eq:initial-state"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:initial-state}\n\\begin{aligned}\n&\\frac1{\\sqrt5}{I_{\\mathsf S}}\n\\oplus\\frac1{\\sqrt{10}}(U^*\\otimes I_8)S_{\\bar3,8}U^\\top\\\\\n&\\qquad\\oplus\\frac1{\\sqrt5}\n(\\operatorname{Sym}^2U\\otimes I_8)S_{6,8}U^\\top\n\\oplus\\frac1{\\sqrt2}\n(\\overline{15}(U)\\otimes I_8)S_{\\overline{15},8}U^\\top.\n\\end{aligned}\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2FirstDecomposition.actual_initial_decomposition",
        "Paper2FirstDecomposition.actual_initial_gram",
        "Paper2FirstCovariance.three_branch_reconstruction",
        "Paper2FirstCovariance.six_branch_reconstruction",
        "Paper2FirstCovariance.fifteen_branch_reconstruction",
        "Paper2InitialNormalizedFormula.actual_normalized_initial",
        "Paper2InitialNormalizedFormula.actual_program_normalized_decomposition",
        "Paper2FirstPairingGeometry.source_first_orthonormal"
      ],
      "note": "The literal four-branch all-SU source formula is derived from the actual65-dimensional prepared program and actual initial CG encoder, using the three normalized concrete CG seeds and all four displayed amplitudes. The two first pairings v1,w1 are the actual complexified orthonormal maps; no externally supplied initial-state formula is assumed.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2FirstDecomposition.actual_initial_decomposition",
          "kind": "theorem",
          "line": 25,
          "module": "FirstDecomposition.lean"
        },
        {
          "name": "Paper2FirstDecomposition.actual_initial_gram",
          "kind": "theorem",
          "line": 35,
          "module": "FirstDecomposition.lean"
        },
        {
          "name": "Paper2FirstCovariance.three_branch_reconstruction",
          "kind": "theorem",
          "line": 60,
          "module": "FirstCovariance.lean"
        },
        {
          "name": "Paper2FirstCovariance.six_branch_reconstruction",
          "kind": "theorem",
          "line": 64,
          "module": "FirstCovariance.lean"
        },
        {
          "name": "Paper2FirstCovariance.fifteen_branch_reconstruction",
          "kind": "theorem",
          "line": 69,
          "module": "FirstCovariance.lean"
        },
        {
          "name": "Paper2InitialNormalizedFormula.actual_normalized_initial",
          "kind": "theorem",
          "line": 39,
          "module": "InitialNormalizedFormula.lean"
        },
        {
          "name": "Paper2InitialNormalizedFormula.actual_program_normalized_decomposition",
          "kind": "theorem",
          "line": 47,
          "module": "InitialNormalizedFormula.lean"
        },
        {
          "name": "Paper2FirstPairingGeometry.source_first_orthonormal",
          "kind": "theorem",
          "line": 12,
          "module": "FirstPairingGeometry.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1000:named_statement",
      "section": "S3",
      "kind": "named_statement",
      "file": "supplemental.tex",
      "line": 1000,
      "end_line": 1012,
      "labels": [
        "w4:lem:two-query",
        "w4:eq:two-query-circuit",
        "w4:eq:two-query-endpoint"
      ],
      "parent_statement": null,
      "text": "\\begin{wlemma}[Two-query encoder]\\label{w4:lem:two-query}\nThere are fixed unitary gates \\(G_0,G_1,G_2\\) on \\(\\mathcal H\\) such\nthat the two-query circuit\n\\begin{equation}\\label{w4:eq:two-query-circuit}\n\\mathcal E(U)=G_2(U_{\\mathsf S}\\otimes I_{\\mathsf A})\nG_1(U_{\\mathsf S}\\otimes I_{\\mathsf A})G_0\n\\end{equation}\nsatisfies, for every \\(U\\in SU(3)\\),\n\\begin{equation}\\label{w4:eq:two-query-endpoint}\n\\mathcal E(U)({I_{\\mathsf S}}\\otimes\n|c_{4/5}(U)\\rangle_{\\mathsf A})=A_{\\mathcal M_4}^{\\mathcal H}\\Phi_{1/5}(U).\n\\end{equation}\n\\end{wlemma}",
      "status": "checked",
      "lean_theorems": [
        "Paper2InitialCGCovariance.three_intertwining",
        "Paper2InitialCGCovariance.six_intertwining",
        "Paper2SecondEncoding.E2_gram",
        "Paper2SecondEncoding.fixed_G2",
        "Paper2FinalTrajectory.actual_fixed_G2_endpoint",
        "Paper2FinalSeedMatches.actual_three_seed_match",
        "Paper2FinalSeedMatches.actual_six_seed_match",
        "Paper2SecondQuery.actual_second_query_endpoint",
        "Paper2SecondSeedAssembly.exact_weight_match",
        "Paper2FirstEncoding.fixed_G0",
        "Paper2TwoQueryEncoder.actual_two_query_endpoint"
      ],
      "note": "One fixed triple of two-sided unitary270-dimensional gates is constructed, before the oracle quantifier. Exactly two literal U tensor I90 queries map every SU(3) actual storedC4 program and every data column to the actual physicalPhi(1/5) endpoint.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2InitialCGCovariance.three_intertwining",
          "kind": "theorem",
          "line": 127,
          "module": "InitialCGCovariance.lean"
        },
        {
          "name": "Paper2InitialCGCovariance.six_intertwining",
          "kind": "theorem",
          "line": 78,
          "module": "InitialCGCovariance.lean"
        },
        {
          "name": "Paper2SecondEncoding.E2_gram",
          "kind": "theorem",
          "line": 93,
          "module": "SecondEncoding.lean"
        },
        {
          "name": "Paper2SecondEncoding.fixed_G2",
          "kind": "theorem",
          "line": 178,
          "module": "SecondEncoding.lean"
        },
        {
          "name": "Paper2FinalTrajectory.actual_fixed_G2_endpoint",
          "kind": "theorem",
          "line": 105,
          "module": "FinalTrajectory.lean"
        },
        {
          "name": "Paper2FinalSeedMatches.actual_three_seed_match",
          "kind": "theorem",
          "line": 89,
          "module": "FinalSeedMatches.lean"
        },
        {
          "name": "Paper2FinalSeedMatches.actual_six_seed_match",
          "kind": "theorem",
          "line": 103,
          "module": "FinalSeedMatches.lean"
        },
        {
          "name": "Paper2SecondQuery.actual_second_query_endpoint",
          "kind": "theorem",
          "line": 132,
          "module": "SecondQuery.lean"
        },
        {
          "name": "Paper2SecondSeedAssembly.exact_weight_match",
          "kind": "theorem",
          "line": 83,
          "module": "SecondSeedAssembly.lean"
        },
        {
          "name": "Paper2FirstEncoding.fixed_G0",
          "kind": "theorem",
          "line": 200,
          "module": "FirstEncoding.lean"
        },
        {
          "name": "Paper2TwoQueryEncoder.actual_two_query_endpoint",
          "kind": "theorem",
          "line": 41,
          "module": "TwoQueryEncoder.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1003:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1003,
      "end_line": 1006,
      "labels": [
        "w4:eq:two-query-circuit"
      ],
      "parent_statement": "w4:lem:two-query",
      "text": "\\begin{equation}\\label{w4:eq:two-query-circuit}\n\\mathcal E(U)=G_2(U_{\\mathsf S}\\otimes I_{\\mathsf A})\nG_1(U_{\\mathsf S}\\otimes I_{\\mathsf A})G_0\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2InitialCGCovariance.three_intertwining",
        "Paper2InitialCGCovariance.six_intertwining",
        "Paper2SecondEncoding.E2_gram",
        "Paper2SecondEncoding.fixed_G2",
        "Paper2TwoQueryEncoder.query",
        "Paper2TwoQueryEncoder.actual_two_query_endpoint"
      ],
      "note": "The circuit is the literal five-factor product G2 query(U) G1 query(U) G0 on a single physical270-dimensional workspace.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2InitialCGCovariance.three_intertwining",
          "kind": "theorem",
          "line": 127,
          "module": "InitialCGCovariance.lean"
        },
        {
          "name": "Paper2InitialCGCovariance.six_intertwining",
          "kind": "theorem",
          "line": 78,
          "module": "InitialCGCovariance.lean"
        },
        {
          "name": "Paper2SecondEncoding.E2_gram",
          "kind": "theorem",
          "line": 93,
          "module": "SecondEncoding.lean"
        },
        {
          "name": "Paper2SecondEncoding.fixed_G2",
          "kind": "theorem",
          "line": 178,
          "module": "SecondEncoding.lean"
        },
        {
          "name": "Paper2TwoQueryEncoder.query",
          "kind": "def",
          "line": 16,
          "module": "TwoQueryEncoder.lean"
        },
        {
          "name": "Paper2TwoQueryEncoder.actual_two_query_endpoint",
          "kind": "theorem",
          "line": 41,
          "module": "TwoQueryEncoder.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1008:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1008,
      "end_line": 1011,
      "labels": [
        "w4:eq:two-query-endpoint"
      ],
      "parent_statement": "w4:lem:two-query",
      "text": "\\begin{equation}\\label{w4:eq:two-query-endpoint}\n\\mathcal E(U)({I_{\\mathsf S}}\\otimes\n|c_{4/5}(U)\\rangle_{\\mathsf A})=A_{\\mathcal M_4}^{\\mathcal H}\\Phi_{1/5}(U).\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2InitialCGCovariance.three_intertwining",
        "Paper2InitialCGCovariance.six_intertwining",
        "Paper2SecondEncoding.E2_gram",
        "Paper2SecondEncoding.fixed_G2",
        "Paper2TwoQueryEncoder.actual_two_query_endpoint"
      ],
      "note": "The actual complete two-query endpoint now has only SpecialUnitary U as oracle premise; all seeds, isometries, Gram conditions, placements and fixed unitary completions are instantiated.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2InitialCGCovariance.three_intertwining",
          "kind": "theorem",
          "line": 127,
          "module": "InitialCGCovariance.lean"
        },
        {
          "name": "Paper2InitialCGCovariance.six_intertwining",
          "kind": "theorem",
          "line": 78,
          "module": "InitialCGCovariance.lean"
        },
        {
          "name": "Paper2SecondEncoding.E2_gram",
          "kind": "theorem",
          "line": 93,
          "module": "SecondEncoding.lean"
        },
        {
          "name": "Paper2SecondEncoding.fixed_G2",
          "kind": "theorem",
          "line": 178,
          "module": "SecondEncoding.lean"
        },
        {
          "name": "Paper2TwoQueryEncoder.actual_two_query_endpoint",
          "kind": "theorem",
          "line": 41,
          "module": "TwoQueryEncoder.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1027:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1027,
      "end_line": 1031,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n\\lambda_{\\mathrm{out}}\\in\n\\operatorname{Irr}(3\\otimes\\lambda)\n\\cap\\operatorname{Irr}(\\bar3\\otimes\\mu).\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2QuerySelection.qutrit_query_selection",
        "Paper2QuerySelection.query_selection_intersection"
      ],
      "note": "This display is the general intersection rule under the explicitly stated compatible-basis condition. It does not itself assert the following concrete table decompositions.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2QuerySelection.qutrit_query_selection",
          "kind": "theorem",
          "line": 76,
          "module": "QuerySelection.lean"
        },
        {
          "name": "Paper2QuerySelection.query_selection_intersection",
          "kind": "theorem",
          "line": 52,
          "module": "QuerySelection.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1041:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1041,
      "end_line": 1045,
      "labels": [
        "w4:eq:left-eight-embedding"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:left-eight-embedding}\n{A_8^{3,\\lambda}}=\\sqrt{\\frac8{d_\\lambda}}\n\\Bigl(I_{\\mathsf S}\\otimes \\bigl(A_\\lambda^{\\bar3,8}\\bigr)^\\dagger\\Bigr)\n(|I\\rangle\\!\\rangle_{\\mathsf{SD}}\\otimes I_{W_8}).\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2DualCG.dual",
        "Paper2DualCG.leftThree",
        "Paper2DualCG.leftSix",
        "Paper2DualCG.leftFifteen",
        "Paper2DualCG.leftThree_gram",
        "Paper2DualCG.leftSix_gram",
        "Paper2DualCG.leftFifteen_gram",
        "Paper2DualCG.leftThree_intertwining",
        "Paper2DualCG.leftSix_intertwining",
        "Paper2DualCG.leftFifteen_intertwining"
      ],
      "note": "All three actual Bell-dual8-column embeddings are built with the stated sqrt(8/dlambda) normalization. Their Grams follow from exact coefficient partial traces, and their all-SU(3) adjoint intertwining equations follow from the actual CG extraction identities.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2DualCG.dual",
          "kind": "def",
          "line": 16,
          "module": "DualCG.lean"
        },
        {
          "name": "Paper2DualCG.leftThree",
          "kind": "def",
          "line": 55,
          "module": "DualCG.lean"
        },
        {
          "name": "Paper2DualCG.leftSix",
          "kind": "def",
          "line": 57,
          "module": "DualCG.lean"
        },
        {
          "name": "Paper2DualCG.leftFifteen",
          "kind": "def",
          "line": 59,
          "module": "DualCG.lean"
        },
        {
          "name": "Paper2DualCG.leftThree_gram",
          "kind": "theorem",
          "line": 110,
          "module": "DualCG.lean"
        },
        {
          "name": "Paper2DualCG.leftSix_gram",
          "kind": "theorem",
          "line": 136,
          "module": "DualCG.lean"
        },
        {
          "name": "Paper2DualCG.leftFifteen_gram",
          "kind": "theorem",
          "line": 139,
          "module": "DualCG.lean"
        },
        {
          "name": "Paper2DualCG.leftThree_intertwining",
          "kind": "theorem",
          "line": 62,
          "module": "DualCG.lean"
        },
        {
          "name": "Paper2DualCG.leftSix_intertwining",
          "kind": "theorem",
          "line": 68,
          "module": "DualCG.lean"
        },
        {
          "name": "Paper2DualCG.leftFifteen_intertwining",
          "kind": "theorem",
          "line": 74,
          "module": "DualCG.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1053:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1053,
      "end_line": 1056,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n[{A_8^{3,6}}|X\\rangle]_{q,ac}=-\\frac1{\\sqrt6}\\sum_{t=0}^2\n(\\epsilon_{qat}X_{ct}+\\epsilon_{qct}X_{at}).\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2SourceFirstCG.left_six_coefficients",
        "Paper2SourceFirstMatrix.left_six_source_formula"
      ],
      "note": "The actual Bell-dual leftSix is expanded with the normalized symmetric inclusion into natural q,a,c tensor coordinates. Its displayed negative1/sqrt6 epsilon formula is proved for every traceless complex matrix X through the actual Hermitian-basis reconstruction, not only on basis vectors or Hermitian X.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SourceFirstCG.left_six_coefficients",
          "kind": "theorem",
          "line": 36,
          "module": "SourceFirstCG.lean"
        },
        {
          "name": "Paper2SourceFirstMatrix.left_six_source_formula",
          "kind": "theorem",
          "line": 97,
          "module": "SourceFirstMatrix.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1060:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1060,
      "end_line": 1062,
      "labels": [
        "w4:eq:first-right-embeddings"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:first-right-embeddings}\nz\\longmapsto\\frac{z}{\\sqrt3}|I\\rangle\\!\\rangle_{\\mathsf{SR}}.\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2SourceFirstMatrix.normalized_bell_source_formula"
      ],
      "note": "The actual normalized singlet inclusion maps every complex scalar z to z/sqrt3 times the unnormalized computational Bell ket, coordinate by coordinate.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SourceFirstMatrix.normalized_bell_source_formula",
          "kind": "theorem",
          "line": 111,
          "module": "SourceFirstMatrix.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1066:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1066,
      "end_line": 1069,
      "labels": [
        "w4:eq:first-six-encoding"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:first-six-encoding}\n\\Bigl[\\bigl[-(A_8^{3,6})^*\\bigr]|X\\rangle\\Bigr]_{i,jk}=\\frac1{\\sqrt6}\\sum_{t=0}^2\n\\bigl(\\epsilon_{ijt}X_{tk}+\\epsilon_{ikt}X_{tj}\\bigr).\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2SixTensorLiteral.numerator_action",
        "Paper2SixTensorLiteral.numerator_gram",
        "Paper2SixTensorLiteral.numerator_quadratic",
        "Paper2SixTensorLiteral.numerator_norm_sq",
        "Paper2SourceFirstMatrix.tensorRightSix_conjugate",
        "Paper2SourceFirstMatrix.right_six_source_formula"
      ],
      "note": "The actual rightSix=-conjugate(leftSix), expanded into the natural symmetric tensor coordinates, has exactly the displayed positive1/sqrt6 epsilon formula on every traceless complex matrix X. The transpose of X in its coordinate entries is derived from Hermiticity of the fixed T basis.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SixTensorLiteral.numerator_action",
          "kind": "theorem",
          "line": 56,
          "module": "SixTensorLiteral.lean"
        },
        {
          "name": "Paper2SixTensorLiteral.numerator_gram",
          "kind": "theorem",
          "line": 63,
          "module": "SixTensorLiteral.lean"
        },
        {
          "name": "Paper2SixTensorLiteral.numerator_quadratic",
          "kind": "theorem",
          "line": 78,
          "module": "SixTensorLiteral.lean"
        },
        {
          "name": "Paper2SixTensorLiteral.numerator_norm_sq",
          "kind": "theorem",
          "line": 95,
          "module": "SixTensorLiteral.lean"
        },
        {
          "name": "Paper2SourceFirstMatrix.tensorRightSix_conjugate",
          "kind": "theorem",
          "line": 41,
          "module": "SourceFirstMatrix.lean"
        },
        {
          "name": "Paper2SourceFirstMatrix.right_six_source_formula",
          "kind": "theorem",
          "line": 104,
          "module": "SourceFirstMatrix.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1076:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1076,
      "end_line": 1081,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n(h^*\\otimes h)\\bigl(A_8^{3,\\bar3}\\bigr)^*=\\bigl(A_8^{3,\\bar3}\\bigr)^*\\operatorname{Ad}_h,\n\\qquad\n(h^*\\otimes\\operatorname{Sym}^2h^*)\\bigl[-(A_8^{3,6})^*\\bigr]\n=\\bigl[-(A_8^{3,6})^*\\bigr]\\operatorname{Ad}_h.\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2SourceFirstMatrix.right_adjoint_intertwining",
        "Paper2SourceFirstMatrix.right_six_intertwining"
      ],
      "note": "Both actual conjugate adjoint and negative-conjugate six encodings satisfy the literal displayed intertwining identities for every SU(3) matrix. The right symmetric action is explicitly symRep(conjugate U), and the real adjoint-coordinate action is derived internally.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SourceFirstMatrix.right_adjoint_intertwining",
          "kind": "theorem",
          "line": 118,
          "module": "SourceFirstMatrix.lean"
        },
        {
          "name": "Paper2SourceFirstMatrix.right_six_intertwining",
          "kind": "theorem",
          "line": 129,
          "module": "SourceFirstMatrix.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1085:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1085,
      "end_line": 1090,
      "labels": [
        "w4:eq:first-memory"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:first-memory}\n\\mathcal M_1=(V^*\\otimes V)\\oplus\n(\\operatorname{Sym}^2V\\otimes\\operatorname{Sym}^2(V^*))\n\\oplus(W_{\\overline{15}}\\otimes V),\n\\qquad \\dim\\mathcal M_1=9+36+45=90.\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2FirstEncoding.M1",
        "Paper2FirstEncoding.memoryCoordinates",
        "Paper2FirstEncoding.actual_dimensions"
      ],
      "note": "The complete first-query memory is concretely (3 times3) + (6 times6) + (15 times3), with an explicit equivalence to Fin90.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2FirstEncoding.M1",
          "kind": "abbrev",
          "line": 16,
          "module": "FirstEncoding.lean"
        },
        {
          "name": "Paper2FirstEncoding.memoryCoordinates",
          "kind": "def",
          "line": 170,
          "module": "FirstEncoding.lean"
        },
        {
          "name": "Paper2FirstEncoding.actual_dimensions",
          "kind": "theorem",
          "line": 204,
          "module": "FirstEncoding.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1101:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1101,
      "end_line": 1108,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\nu_1=\n{\\frac1{\\sqrt3}\\sum_{a,j=0}^2|a\\rangle_{\\mathsf S}|a\\rangle_{\\mathsf L}|j\\rangle_{\\mathsf R}\\langle j|},\n\\qquad\nv_1=\n{\\frac1{\\sqrt3}\\sum_{a,j=0}^2|a\\rangle_{\\mathsf S}|j\\rangle_{\\mathsf L}|a\\rangle_{\\mathsf R}\\langle j|},\n\\qquad w_1=\\frac{3u_1-v_1}{\\sqrt8}.\n\\]",
      "status": "checked",
      "lean_theorems": [
        "Paper2Complexify.firstW",
        "Paper2Complexify.first_pairings_complex_gram",
        "Paper2Complexify.firstW_complex_gram"
      ],
      "note": "The actual u1/v1 coefficient matrices and w1=(3u1-v1)/sqrt(8) are now treated over complex coefficients. Every adjacent Gram assertion, including w1 normalization and its orthogonality to v1, is proved for arbitrary complex inputs through the conjugate Gram bridge.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Complexify.firstW",
          "kind": "def",
          "line": 78,
          "module": "Complexify.lean"
        },
        {
          "name": "Paper2Complexify.first_pairings_complex_gram",
          "kind": "theorem",
          "line": 50,
          "module": "Complexify.lean"
        },
        {
          "name": "Paper2Complexify.firstW_complex_gram",
          "kind": "theorem",
          "line": 109,
          "module": "Complexify.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1113:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1113,
      "end_line": 1119,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n\\chi_6=(\\mathrm{SWAP}_{6,3}\\otimes I_6)\n\\Bigl(I_6\\otimes \\bigl[-(A_8^{3,6})^*\\bigr]\\Bigr)S_{6,8},\n\\qquad\n\\chi_{\\overline{15}}=(\\mathrm{SWAP}_{15,3}\\otimes I_3)\n\\Bigl(I_{15}\\otimes \\bigl(A_8^{3,\\bar3}\\bigr)^*\\Bigr)S_{\\overline{15},8},\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2FifteenFirstSeed.contraction_fifteen",
        "Paper2FifteenSeedMatch.encoded_branch_entry",
        "Paper2FifteenSeedMatch.decoded_branch_projector",
        "Paper2FifteenSeedMatch.normalization",
        "Paper2FifteenSeedMatch.fifteen_first_seed_match",
        "Paper2InitialBranchWeights.chiSix",
        "Paper2InitialBranchWeights.chiFifteen",
        "Paper2InitialBranchWeights.chiSix_gram",
        "Paper2InitialBranchWeights.chiFifteen_gram",
        "Paper2FirstEncoding.sixEncoding",
        "Paper2FirstEncoding.fifteenEncoding",
        "Paper2FirstTrajectoryLiteral.actual_weighted_seed"
      ],
      "note": "The normalized chiSix and chiFifteen are the actual encoded six/fifteen seeds; actual_weighted_seed assembles them with the literal v1/sqrt5+w1/sqrt10 first block and the separate 1/sqrt5 and 1/sqrt2 branch amplitudes.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2FifteenFirstSeed.contraction_fifteen",
          "kind": "theorem",
          "line": 68,
          "module": "FifteenFirstSeed.lean"
        },
        {
          "name": "Paper2FifteenSeedMatch.encoded_branch_entry",
          "kind": "theorem",
          "line": 14,
          "module": "FifteenSeedMatch.lean"
        },
        {
          "name": "Paper2FifteenSeedMatch.decoded_branch_projector",
          "kind": "theorem",
          "line": 30,
          "module": "FifteenSeedMatch.lean"
        },
        {
          "name": "Paper2FifteenSeedMatch.normalization",
          "kind": "theorem",
          "line": 52,
          "module": "FifteenSeedMatch.lean"
        },
        {
          "name": "Paper2FifteenSeedMatch.fifteen_first_seed_match",
          "kind": "theorem",
          "line": 88,
          "module": "FifteenSeedMatch.lean"
        },
        {
          "name": "Paper2InitialBranchWeights.chiSix",
          "kind": "def",
          "line": 32,
          "module": "InitialBranchWeights.lean"
        },
        {
          "name": "Paper2InitialBranchWeights.chiFifteen",
          "kind": "def",
          "line": 33,
          "module": "InitialBranchWeights.lean"
        },
        {
          "name": "Paper2InitialBranchWeights.chiSix_gram",
          "kind": "theorem",
          "line": 35,
          "module": "InitialBranchWeights.lean"
        },
        {
          "name": "Paper2InitialBranchWeights.chiFifteen_gram",
          "kind": "theorem",
          "line": 39,
          "module": "InitialBranchWeights.lean"
        },
        {
          "name": "Paper2FirstEncoding.sixEncoding",
          "kind": "def",
          "line": 62,
          "module": "FirstEncoding.lean"
        },
        {
          "name": "Paper2FirstEncoding.fifteenEncoding",
          "kind": "def",
          "line": 65,
          "module": "FirstEncoding.lean"
        },
        {
          "name": "Paper2FirstTrajectoryLiteral.actual_weighted_seed",
          "kind": "theorem",
          "line": 40,
          "module": "FirstTrajectoryLiteral.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1124:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1124,
      "end_line": 1135,
      "labels": [
        "w4:eq:first-query-before"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:first-query-before}\n\\begin{aligned}\n&(I_{\\mathsf S}\\otimes U_{\\mathsf L}^*\\otimes I_{\\mathsf R})\n\\left(\\frac{v_1}{\\sqrt5}+\\frac{w_1}{\\sqrt{10}}\\right)U^\\top\\\\\n&\\quad\\oplus\\frac1{\\sqrt5}\n(I_{\\mathsf S}\\otimes(\\operatorname{Sym}^2U)_{\\mathsf L}\\otimes I_{\\mathsf R})\n\\chi_6U^\\top\\\\\n&\\quad\\oplus\\frac1{\\sqrt2}\n(I_{\\mathsf S}\\otimes\\overline{15}(U)_{\\mathsf L}\\otimes I_{\\mathsf R})\n\\chi_{\\overline{15}}U^\\top.\n\\end{aligned}\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2FirstQueryCovariance.small_reconstruction",
        "Paper2FirstQueryCovariance.small_first_query_covariance",
        "Paper2FirstQueryCovariance.six_first_query_covariance",
        "Paper2FirstQueryCovariance.fifteen_first_query_covariance",
        "Paper2InitialWeightedFormula.actual_forward_before",
        "Paper2InitialWeightedFormula.actual_initial_seed",
        "Paper2FirstPairingSeed.actual_small_weighted_seed",
        "Paper2FirstBeforeQuery.memoryAction",
        "Paper2FirstTrajectoryLiteral.first_query_before"
      ],
      "note": "The actual encoded initial state is precisely the three displayed normalized rows with memory actions conjugate(U), Sym2(U), repFifteen(U), identity query leg, and final U-transpose.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2FirstQueryCovariance.small_reconstruction",
          "kind": "theorem",
          "line": 81,
          "module": "FirstQueryCovariance.lean"
        },
        {
          "name": "Paper2FirstQueryCovariance.small_first_query_covariance",
          "kind": "theorem",
          "line": 122,
          "module": "FirstQueryCovariance.lean"
        },
        {
          "name": "Paper2FirstQueryCovariance.six_first_query_covariance",
          "kind": "theorem",
          "line": 130,
          "module": "FirstQueryCovariance.lean"
        },
        {
          "name": "Paper2FirstQueryCovariance.fifteen_first_query_covariance",
          "kind": "theorem",
          "line": 139,
          "module": "FirstQueryCovariance.lean"
        },
        {
          "name": "Paper2InitialWeightedFormula.actual_forward_before",
          "kind": "theorem",
          "line": 32,
          "module": "InitialWeightedFormula.lean"
        },
        {
          "name": "Paper2InitialWeightedFormula.actual_initial_seed",
          "kind": "theorem",
          "line": 24,
          "module": "InitialWeightedFormula.lean"
        },
        {
          "name": "Paper2FirstPairingSeed.actual_small_weighted_seed",
          "kind": "theorem",
          "line": 48,
          "module": "FirstPairingSeed.lean"
        },
        {
          "name": "Paper2FirstBeforeQuery.memoryAction",
          "kind": "def",
          "line": 32,
          "module": "FirstBeforeQuery.lean"
        },
        {
          "name": "Paper2FirstTrajectoryLiteral.first_query_before",
          "kind": "theorem",
          "line": 59,
          "module": "FirstTrajectoryLiteral.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1178:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1178,
      "end_line": 1187,
      "labels": [
        "w4:eq:worked-six-branch"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:worked-six-branch}\n\\begin{aligned}\n&\\frac1{\\sqrt5}(\\operatorname{Sym}^2U\\otimes I_8)\nS_{6,8}U^\\top,\\\\\n&\\frac1{\\sqrt5}(I_{\\mathsf S}\\otimes(\\operatorname{Sym}^2U)_{\\mathsf L}\\otimes I_{\\mathsf R})\n\\chi_6U^\\top,\\\\\n&\\frac1{\\sqrt5}(U_{\\mathsf S}\\otimes(\\operatorname{Sym}^2U)_{\\mathsf L}\\otimes I_{\\mathsf R})\n\\chi_6U^\\top.\n\\end{aligned}\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2SourceWorkedSix.worked_six_three_stages"
      ],
      "note": "All three literal normalized worked-six maps are proved: initial branch, encoded map with identity query leg, and the actual queried map. Every formula uses the actual chiSix and the separate1/sqrt5 coefficient.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SourceWorkedSix.worked_six_three_stages",
          "kind": "theorem",
          "line": 31,
          "module": "SourceWorkedSix.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1199:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1199,
      "end_line": 1202,
      "labels": [
        "w4:eq:seed-eight-six"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:seed-eight-six}\n(S_{8,\\bar6})_{bc,ad;j}\n=\\frac14(\\delta_{ac}\\epsilon_{bdj}-\\epsilon_{abj}\\delta_{cd}).\n\\end{equation}",
      "status": "checked_alternative_proof",
      "lean_theorems": [
        "Paper2SourceSeedMatches.seed86",
        "Paper2SourceSeedMatches.actual_E2_six_seed",
        "Paper2SecondSeedAssembly.actual_seed86_gram"
      ],
      "note": "The actual S86 is the explicit Hermitian/symmetric contraction of the displayed tensor. Its natural vectorization through the symmetric right inclusion is proved to be exactly (u2-v2)/sqrt3, equivalent to the displayed delta-epsilon coefficients, and Gram I is derived.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SourceSeedMatches.seed86",
          "kind": "def",
          "line": 86,
          "module": "SourceSeedMatches.lean"
        },
        {
          "name": "Paper2SourceSeedMatches.actual_E2_six_seed",
          "kind": "theorem",
          "line": 97,
          "module": "SourceSeedMatches.lean"
        },
        {
          "name": "Paper2SecondSeedAssembly.actual_seed86_gram",
          "kind": "theorem",
          "line": 34,
          "module": "SecondSeedAssembly.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1206:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1206,
      "end_line": 1209,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n\\frac14(\\epsilon_{jab}\\delta_{cd}+\\epsilon_{jdb}\\delta_{ca})\n=-(S_{8,\\bar6})_{bc,ad;j}.\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2SourceWorkedSix.uncorrected_six_seed",
        "Paper2SourceWorkedSix.seed86_tensor_coordinates",
        "Paper2SourceWorkedSix.uncorrected_six_source_coordinates"
      ],
      "note": "The actual uncorrected leftSix-adjoint decoder applied to the normalized actual chiSix gives minus seed86. The seed and uncorrected contraction are expanded into the literal b,c,a,d;j natural tensor-coordinate epsilon formulas, fixing the source sign without a contraction premise.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SourceWorkedSix.uncorrected_six_seed",
          "kind": "theorem",
          "line": 51,
          "module": "SourceWorkedSix.lean"
        },
        {
          "name": "Paper2SourceWorkedSix.seed86_tensor_coordinates",
          "kind": "theorem",
          "line": 60,
          "module": "SourceWorkedSix.lean"
        },
        {
          "name": "Paper2SourceWorkedSix.uncorrected_six_source_coordinates",
          "kind": "theorem",
          "line": 94,
          "module": "SourceWorkedSix.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1212:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1212,
      "end_line": 1215,
      "labels": [
        "w4:eq:worked-six-output"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:worked-six-output}\n\\frac1{\\sqrt5}(R(U)\\otimes I_6)S_{8,\\bar6}U^\\top\n{:V\\longrightarrow} W_8\\otimes\\operatorname{Sym}^2(V^*).\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2FirstSixMatch.six_first_seed_match",
        "Paper2FirstSixSeed.contraction_value",
        "Paper2SixSeedCoefficients.seed86_cg",
        "Paper2CGSixTable.table_correct"
      ],
      "note": "The actual six-branch CG contraction and normalized source seed are proved exactly, for every matrix coefficient.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2FirstSixMatch.six_first_seed_match",
          "kind": "theorem",
          "line": 26,
          "module": "FirstSixMatch.lean"
        },
        {
          "name": "Paper2FirstSixSeed.contraction_value",
          "kind": "theorem",
          "line": 56,
          "module": "FirstSixSeed.lean"
        },
        {
          "name": "Paper2SixSeedCoefficients.seed86_cg",
          "kind": "theorem",
          "line": 18,
          "module": "SixSeedCoefficients.lean"
        },
        {
          "name": "Paper2CGSixTable.table_correct",
          "kind": "theorem",
          "line": 12,
          "module": "CGSixTable.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1227:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1227,
      "end_line": 1229,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n\\left(u_1,\\frac{3v_1-u_1}{\\sqrt8}\\right)=(v_1,w_1)O_1,\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2FirstRecouplingLiteral.first_column",
        "Paper2FirstRecouplingLiteral.second_column",
        "Paper2FirstRecouplingLiteral.basis_recoupling"
      ],
      "note": "The actual complex u1,v1,w1 source pairings satisfy the literal two-column O1 basis relation. The right multiplication is the concrete real O1 complexified and tensored with the input identity; it is a tensor-basis theorem, not just a standalone numeric rotation check.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2FirstRecouplingLiteral.first_column",
          "kind": "theorem",
          "line": 21,
          "module": "FirstRecouplingLiteral.lean"
        },
        {
          "name": "Paper2FirstRecouplingLiteral.second_column",
          "kind": "theorem",
          "line": 27,
          "module": "FirstRecouplingLiteral.lean"
        },
        {
          "name": "Paper2FirstRecouplingLiteral.basis_recoupling",
          "kind": "theorem",
          "line": 33,
          "module": "FirstRecouplingLiteral.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1231:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1231,
      "end_line": 1236,
      "labels": [
        "w4:eq:first-recoupling"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:first-recoupling}\nO_1=\\frac13\\begin{pmatrix}1&\\sqrt8\\\\\\sqrt8&-1\\end{pmatrix},\n\\qquad\nO_1\\binom{1/\\sqrt5}{1/\\sqrt{10}}\n=\\binom{1/\\sqrt5}{1/\\sqrt{10}}.\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Lean.Rotations.R1_orthogonal",
        "Paper2Lean.Rotations.R1_symmetric",
        "Paper2Lean.Rotations.R1_amplitudes"
      ],
      "note": "The exact displayed two-by-two matrix, its orthogonality, and amplitude relation are checked.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Lean.Rotations.R1_orthogonal",
          "kind": "theorem",
          "line": 74,
          "module": "Rotations.lean"
        },
        {
          "name": "Paper2Lean.Rotations.R1_symmetric",
          "kind": "theorem",
          "line": 51,
          "module": "Rotations.lean"
        },
        {
          "name": "Paper2Lean.Rotations.R1_amplitudes",
          "kind": "theorem",
          "line": 101,
          "module": "Rotations.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1240:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1240,
      "end_line": 1244,
      "labels": [
        "w4:eq:first-seed-match"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:first-seed-match}\n\\sqrt2v_1+\\frac{3u_1-v_1}{\\sqrt8}\n=\\frac{3(u_1+v_1)}{\\sqrt8}\n=\\sqrt2u_1+\\frac{3v_1-u_1}{\\sqrt8}.\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2SmallFirstSeed.three_identity_entry",
        "Paper2SmallFirstSeed.small_encoded_seed",
        "Paper2SmallFirstSeed.small_first_seed_match",
        "Paper2FirstRecouplingLiteral.seed_match_left",
        "Paper2FirstRecouplingLiteral.seed_match_right"
      ],
      "note": "Both equalities in the displayed unweighted sqrt2-v1/w1 seed chain are proved for the actual complex Bell pairing maps and exact radical normalizations.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SmallFirstSeed.three_identity_entry",
          "kind": "theorem",
          "line": 17,
          "module": "SmallFirstSeed.lean"
        },
        {
          "name": "Paper2SmallFirstSeed.small_encoded_seed",
          "kind": "theorem",
          "line": 53,
          "module": "SmallFirstSeed.lean"
        },
        {
          "name": "Paper2SmallFirstSeed.small_first_seed_match",
          "kind": "theorem",
          "line": 111,
          "module": "SmallFirstSeed.lean"
        },
        {
          "name": "Paper2FirstRecouplingLiteral.seed_match_left",
          "kind": "theorem",
          "line": 52,
          "module": "FirstRecouplingLiteral.lean"
        },
        {
          "name": "Paper2FirstRecouplingLiteral.seed_match_right",
          "kind": "theorem",
          "line": 59,
          "module": "FirstRecouplingLiteral.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1250:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1250,
      "end_line": 1253,
      "labels": [
        "w4:eq:seed-eight-three"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:seed-eight-three}\n(S_{8,3})_{bc,k;j}=\\sqrt{\\frac38}\n\\left(\\delta_{bk}\\delta_{cj}-\\frac13\\delta_{bc}\\delta_{kj}\\right).\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2SourceSeedMatches.seed83",
        "Paper2SourceSeedMatches.seed83_coordinates",
        "Paper2SecondSeedAssembly.actual_seed83_gram"
      ],
      "note": "The actual S83 intrinsic coefficients are constructed in the fixed Hermitian basis, recover the displayed traceless tensor coefficients, and have Gram I.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SourceSeedMatches.seed83",
          "kind": "def",
          "line": 43,
          "module": "SourceSeedMatches.lean"
        },
        {
          "name": "Paper2SourceSeedMatches.seed83_coordinates",
          "kind": "theorem",
          "line": 56,
          "module": "SourceSeedMatches.lean"
        },
        {
          "name": "Paper2SecondSeedAssembly.actual_seed83_gram",
          "kind": "theorem",
          "line": 28,
          "module": "SecondSeedAssembly.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1262:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1262,
      "end_line": 1265,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\nV\\oplus(W_8\\otimes V)\\oplus\n(W_8\\otimes\\operatorname{Sym}^2(V^*))\\oplus(W_8\\otimes V).\n\\]",
      "status": "checked",
      "lean_theorems": [
        "Paper2FirstDecoder.RawDecoded",
        "Paper2FirstDecoder.decodedCoordinates",
        "Paper2FirstDecoder.actual_surviving_dimension"
      ],
      "note": "The four surviving blocks are explicitly typed and reindexed, with actual dimension99.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2FirstDecoder.RawDecoded",
          "kind": "abbrev",
          "line": 14,
          "module": "FirstDecoder.lean"
        },
        {
          "name": "Paper2FirstDecoder.decodedCoordinates",
          "kind": "def",
          "line": 53,
          "module": "FirstDecoder.lean"
        },
        {
          "name": "Paper2FirstDecoder.actual_surviving_dimension",
          "kind": "theorem",
          "line": 96,
          "module": "FirstDecoder.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1268:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1268,
      "end_line": 1277,
      "labels": [
        "w4:eq:first-decoding"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:first-decoding}\n\\mathcal D_1\n=\\left[\n\\begin{pmatrix}\n\\langle\\!\\langle I|/\\sqrt3\\\\\n\\bigl(A_8^{3,\\bar3}\\bigr)^\\dagger\n\\end{pmatrix}\\otimes I_3\\right]\n\\oplus\\left[-\\bigl(A_8^{3,6}\\bigr)^\\dagger\\otimes I_6\\right]\n\\oplus\\left[\\bigl(A_8^{3,\\overline{15}}\\bigr)^\\dagger\\otimes I_3\\right].\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2FirstDecoder.smallDecoder",
        "Paper2FirstDecoder.sixDecoder",
        "Paper2FirstDecoder.fifteenDecoder",
        "Paper2FirstDecoder.D1",
        "Paper2FirstDecoder.D1_cogram",
        "Paper2FifteenFirstSeed.contraction_fifteen",
        "Paper2FifteenSeedMatch.encoded_branch_entry",
        "Paper2FifteenSeedMatch.decoded_branch_projector",
        "Paper2FifteenSeedMatch.normalization",
        "Paper2FifteenSeedMatch.fifteen_first_seed_match",
        "Paper2FirstQueryGeometry.decoded_seed_rows"
      ],
      "note": "The actual D1 definition is the literal ordered direct sum of the singlet/adjoint stacked contractions, negative leftSix adjoint and leftFifteen adjoint, with the explicit factor association and99-coordinate output ordering. The actual coisometry and branch extraction identities are proved; no unspecified decoder remains.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2FirstDecoder.smallDecoder",
          "kind": "def",
          "line": 22,
          "module": "FirstDecoder.lean"
        },
        {
          "name": "Paper2FirstDecoder.sixDecoder",
          "kind": "def",
          "line": 25,
          "module": "FirstDecoder.lean"
        },
        {
          "name": "Paper2FirstDecoder.fifteenDecoder",
          "kind": "def",
          "line": 27,
          "module": "FirstDecoder.lean"
        },
        {
          "name": "Paper2FirstDecoder.D1",
          "kind": "def",
          "line": 72,
          "module": "FirstDecoder.lean"
        },
        {
          "name": "Paper2FirstDecoder.D1_cogram",
          "kind": "theorem",
          "line": 90,
          "module": "FirstDecoder.lean"
        },
        {
          "name": "Paper2FifteenFirstSeed.contraction_fifteen",
          "kind": "theorem",
          "line": 68,
          "module": "FifteenFirstSeed.lean"
        },
        {
          "name": "Paper2FifteenSeedMatch.encoded_branch_entry",
          "kind": "theorem",
          "line": 14,
          "module": "FifteenSeedMatch.lean"
        },
        {
          "name": "Paper2FifteenSeedMatch.decoded_branch_projector",
          "kind": "theorem",
          "line": 30,
          "module": "FifteenSeedMatch.lean"
        },
        {
          "name": "Paper2FifteenSeedMatch.normalization",
          "kind": "theorem",
          "line": 52,
          "module": "FifteenSeedMatch.lean"
        },
        {
          "name": "Paper2FifteenSeedMatch.fifteen_first_seed_match",
          "kind": "theorem",
          "line": 88,
          "module": "FifteenSeedMatch.lean"
        },
        {
          "name": "Paper2FirstQueryGeometry.decoded_seed_rows",
          "kind": "theorem",
          "line": 71,
          "module": "FirstQueryGeometry.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1280:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1280,
      "end_line": 1287,
      "labels": [
        "w4:eq:first-decoded-state"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:first-decoded-state}\n\\begin{aligned}\n&\\frac1{\\sqrt5}U^\\top\n\\oplus\\frac1{\\sqrt{10}}(R(U)\\otimes I_3)S_{8,3}U^\\top\\\\\n&\\quad\\oplus\\frac1{\\sqrt5}(R(U)\\otimes I_6)S_{8,\\bar6}U^\\top\n\\oplus\\frac1{\\sqrt2}(R(U)\\otimes I_3)S_{8,3}U^\\top.\n\\end{aligned}\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2SmallFirstSeed.small_first_seed_match",
        "Paper2FirstQueryCovariance.small_first_query_covariance",
        "Paper2FirstQueryCovariance.six_first_query_covariance",
        "Paper2FirstQueryCovariance.fifteen_first_query_covariance",
        "Paper2FifteenFirstSeed.contraction_fifteen",
        "Paper2FifteenSeedMatch.encoded_branch_entry",
        "Paper2FifteenSeedMatch.decoded_branch_projector",
        "Paper2FifteenSeedMatch.normalization",
        "Paper2FifteenSeedMatch.fifteen_first_seed_match",
        "Paper2FirstBranchExtraction.six_extraction",
        "Paper2FirstBranchExtraction.fifteen_extraction",
        "Paper2FirstDecoded.seed",
        "Paper2FirstDecoded.target",
        "Paper2FirstDecoded.decoded_seed_exact",
        "Paper2FirstDecoded.actual_decoded_output",
        "Paper2FirstDecoded.target_covariance"
      ],
      "note": "The actual D1 applied to the actual queried195-column trajectory equals the four displayed blocks, with separate1/sqrt5,1/sqrt10,1/sqrt5,1/sqrt2 amplitudes, actual seed83/seed86 and Ad(U) on each adjoint factor, for every SU(3) U. All three identity-seed matches are internal.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SmallFirstSeed.small_first_seed_match",
          "kind": "theorem",
          "line": 111,
          "module": "SmallFirstSeed.lean"
        },
        {
          "name": "Paper2FirstQueryCovariance.small_first_query_covariance",
          "kind": "theorem",
          "line": 122,
          "module": "FirstQueryCovariance.lean"
        },
        {
          "name": "Paper2FirstQueryCovariance.six_first_query_covariance",
          "kind": "theorem",
          "line": 130,
          "module": "FirstQueryCovariance.lean"
        },
        {
          "name": "Paper2FirstQueryCovariance.fifteen_first_query_covariance",
          "kind": "theorem",
          "line": 139,
          "module": "FirstQueryCovariance.lean"
        },
        {
          "name": "Paper2FifteenFirstSeed.contraction_fifteen",
          "kind": "theorem",
          "line": 68,
          "module": "FifteenFirstSeed.lean"
        },
        {
          "name": "Paper2FifteenSeedMatch.encoded_branch_entry",
          "kind": "theorem",
          "line": 14,
          "module": "FifteenSeedMatch.lean"
        },
        {
          "name": "Paper2FifteenSeedMatch.decoded_branch_projector",
          "kind": "theorem",
          "line": 30,
          "module": "FifteenSeedMatch.lean"
        },
        {
          "name": "Paper2FifteenSeedMatch.normalization",
          "kind": "theorem",
          "line": 52,
          "module": "FifteenSeedMatch.lean"
        },
        {
          "name": "Paper2FifteenSeedMatch.fifteen_first_seed_match",
          "kind": "theorem",
          "line": 88,
          "module": "FifteenSeedMatch.lean"
        },
        {
          "name": "Paper2FirstBranchExtraction.six_extraction",
          "kind": "theorem",
          "line": 10,
          "module": "FirstBranchExtraction.lean"
        },
        {
          "name": "Paper2FirstBranchExtraction.fifteen_extraction",
          "kind": "theorem",
          "line": 20,
          "module": "FirstBranchExtraction.lean"
        },
        {
          "name": "Paper2FirstDecoded.seed",
          "kind": "def",
          "line": 16,
          "module": "FirstDecoded.lean"
        },
        {
          "name": "Paper2FirstDecoded.target",
          "kind": "def",
          "line": 22,
          "module": "FirstDecoded.lean"
        },
        {
          "name": "Paper2FirstDecoded.decoded_seed_exact",
          "kind": "theorem",
          "line": 31,
          "module": "FirstDecoded.lean"
        },
        {
          "name": "Paper2FirstDecoded.actual_decoded_output",
          "kind": "theorem",
          "line": 51,
          "module": "FirstDecoded.lean"
        },
        {
          "name": "Paper2FirstDecoded.target_covariance",
          "kind": "theorem",
          "line": 36,
          "module": "FirstDecoded.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1291:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1291,
      "end_line": 1297,
      "labels": [
        "w4:eq:multiplicity-rotation"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:multiplicity-rotation}\nO_{\\mathrm{merge}}=\\frac1{\\sqrt6}\n\\begin{pmatrix}1&\\sqrt5\\\\\\sqrt5&-1\\end{pmatrix},\n\\qquad\nO_{\\mathrm{merge}}\\binom{1/\\sqrt{10}}{1/\\sqrt2}\n=\\binom{\\sqrt{3/5}}0.\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Lean.Rotations.Rmerge_orthogonal",
        "Paper2Lean.Rotations.Rmerge_amplitudes",
        "Paper2FirstMerge.merge_unitary",
        "Paper2FirstMerge.amplitude_merge"
      ],
      "note": "The actual 99-dimensional multiplicity rotation is a two-sided unitary; both exact amplitudes and the cancelled copy are checked.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Lean.Rotations.Rmerge_orthogonal",
          "kind": "theorem",
          "line": 80,
          "module": "Rotations.lean"
        },
        {
          "name": "Paper2Lean.Rotations.Rmerge_amplitudes",
          "kind": "theorem",
          "line": 127,
          "module": "Rotations.lean"
        },
        {
          "name": "Paper2FirstMerge.merge_unitary",
          "kind": "theorem",
          "line": 73,
          "module": "FirstMerge.lean"
        },
        {
          "name": "Paper2FirstMerge.amplitude_merge",
          "kind": "theorem",
          "line": 135,
          "module": "FirstMerge.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1299:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1299,
      "end_line": 1303,
      "labels": [
        "w4:eq:first-occupied-space"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:first-occupied-space}\n\\mathcal M_2=V\\oplus(W_8\\otimes V)\n\\oplus(W_8\\otimes\\operatorname{Sym}^2(V^*)),\n\\qquad \\dim\\mathcal M_2=3+24+48=75,\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2SecondEncoding.M2",
        "Paper2SecondEncoding.actual_dimensions",
        "Paper2FirstDecoded.merge_target",
        "Paper2FirstDecoded.actual_first_query_merge",
        "Paper2FirstMerge.retain_gram",
        "Paper2FirstMerge.merge_unitary",
        "Paper2TwoQueryEncoder.actual_fixed_G1_first_query"
      ],
      "note": "The exact retained space M2 is Q direct-sum(A times Q) direct-sum(A times Six), with proved dimension75=3+24+48. The actual unitary99-coordinate multiplicity merge places every queried branch into its isometric retained inclusion, and the fixed physical G1 maps that entire family to the actual second encoding.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SecondEncoding.M2",
          "kind": "abbrev",
          "line": 15,
          "module": "SecondEncoding.lean"
        },
        {
          "name": "Paper2SecondEncoding.actual_dimensions",
          "kind": "theorem",
          "line": 185,
          "module": "SecondEncoding.lean"
        },
        {
          "name": "Paper2FirstDecoded.merge_target",
          "kind": "theorem",
          "line": 66,
          "module": "FirstDecoded.lean"
        },
        {
          "name": "Paper2FirstDecoded.actual_first_query_merge",
          "kind": "theorem",
          "line": 89,
          "module": "FirstDecoded.lean"
        },
        {
          "name": "Paper2FirstMerge.retain_gram",
          "kind": "theorem",
          "line": 79,
          "module": "FirstMerge.lean"
        },
        {
          "name": "Paper2FirstMerge.merge_unitary",
          "kind": "theorem",
          "line": 73,
          "module": "FirstMerge.lean"
        },
        {
          "name": "Paper2TwoQueryEncoder.actual_fixed_G1_first_query",
          "kind": "theorem",
          "line": 29,
          "module": "TwoQueryEncoder.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1305:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1305,
      "end_line": 1310,
      "labels": [
        "w4:eq:first-query-amplitudes"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:first-query-amplitudes}\n\\frac1{\\sqrt5}\\left[\nU^\\top\\oplus\n\\sqrt3(R(U)\\otimes I_3)S_{8,3}U^\\top\\oplus\n(R(U)\\otimes I_6)S_{8,\\bar6}U^\\top\\right].\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2FirstDecoded.merge_target",
        "Paper2FirstDecoded.actual_first_query_merge"
      ],
      "note": "The actual99-to75 merge gives exactly SecondQuery.input(U), including the zero discarded24-dimensional copy and weights sqrt(1/5),sqrt(3/5),sqrt(1/5).",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2FirstDecoded.merge_target",
          "kind": "theorem",
          "line": 66,
          "module": "FirstDecoded.lean"
        },
        {
          "name": "Paper2FirstDecoded.actual_first_query_merge",
          "kind": "theorem",
          "line": 89,
          "module": "FirstDecoded.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1317:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1317,
      "end_line": 1320,
      "labels": [
        "w4:eq:second-memory"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:second-memory}\n\\mathcal M_3=\\operatorname{Sym}^2V\\oplus( W_8\\otimes V^*),\n\\qquad \\dim\\mathcal M_3=6+24=30,\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2SecondEncoding.M3",
        "Paper2SecondEncoding.actual_dimensions",
        "Paper2SecondEncoding.memoryCoordinates"
      ],
      "note": "The second-query memory is explicitly Six + (8 times 3), equivalent to Fin30; its query factor embeds in the actual 270-dimensional processing workspace.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SecondEncoding.M3",
          "kind": "abbrev",
          "line": 16,
          "module": "SecondEncoding.lean"
        },
        {
          "name": "Paper2SecondEncoding.actual_dimensions",
          "kind": "theorem",
          "line": 185,
          "module": "SecondEncoding.lean"
        },
        {
          "name": "Paper2SecondEncoding.memoryCoordinates",
          "kind": "def",
          "line": 146,
          "module": "SecondEncoding.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1329:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1329,
      "end_line": 1334,
      "labels": [
        "w4:eq:second-singlet-state"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:second-singlet-state}\n\\frac1{\\sqrt5}{\\Phi_{3,6}}(I)U^\\top\n\\ \\longmapsto\\\n\\frac1{\\sqrt5}(U\\otimes I_6){\\Phi_{3,6}}(I)U^\\top\n=\\frac1{\\sqrt5}{\\Phi_{3,6}}(U).\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2SourceSecondStates.singlet_before",
        "Paper2SourceSecondStates.singlet_query"
      ],
      "note": "The singlet summand of the actual second preQuery is the displayed phiOne(I) U-transpose/sqrt5, and one ordinary forward query gives phiOne(U)/sqrt5, for every complex matrix U.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SourceSecondStates.singlet_before",
          "kind": "theorem",
          "line": 9,
          "module": "SourceSecondStates.lean"
        },
        {
          "name": "Paper2SourceSecondStates.singlet_query",
          "kind": "theorem",
          "line": 15,
          "module": "SourceSecondStates.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1351:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1351,
      "end_line": 1357,
      "labels": [
        "w4:eq:second-encoding"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:second-encoding}\n\\mathcal E_2={\\begin{pmatrix}\n\\Phi_{3,6}(I)&0&0\\\\\n0&-(\\mathrm{SWAP}_{8,3}\\otimes I_3)\\bigl(I_8\\otimes(A_{\\bar3}^{3,3})^*\\bigr)&\n(\\mathrm{SWAP}_{8,3}\\otimes I_3)\\bigl(I_8\\otimes A_{\\bar6}^{\\bar3,\\bar3}\\bigr)\n\\end{pmatrix}}.\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2SecondEncoding.E2",
        "Paper2SecondEncoding.E2_gram",
        "Paper2SecondEncoding.physicalE2_gram"
      ],
      "note": "The displayed 75-column E2 uses the actual Phi seed, negative Levi-Civita embedding and six symmetric columns, with literal query routing. Its complete Gram and its physical placement are proved.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SecondEncoding.E2",
          "kind": "def",
          "line": 90,
          "module": "SecondEncoding.lean"
        },
        {
          "name": "Paper2SecondEncoding.E2_gram",
          "kind": "theorem",
          "line": 93,
          "module": "SecondEncoding.lean"
        },
        {
          "name": "Paper2SecondEncoding.physicalE2_gram",
          "kind": "theorem",
          "line": 171,
          "module": "SecondEncoding.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1367:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1367,
      "end_line": 1376,
      "labels": [
        "w4:eq:second-pairings"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:second-pairings}\n\\begin{aligned}\n(I_{\\mathsf S}\\otimes{A_8^{3,\\bar3}}\\otimes I_{\\mathsf R})u_2\n&=\\sqrt{\\frac38}(I_{\\mathsf S}\\otimes\\Pi_{\\mathrm{tr}}\\otimes I_{\\mathsf R})\n\\Bigl(|I\\rangle\\!\\rangle_{\\mathsf{SC}}\\otimes\\bigl(A_{\\bar3}^{3,3}\\bigr)_{\\mathsf{BR}}\\Bigr),\\\\\n(I_{\\mathsf S}\\otimes{A_8^{3,\\bar3}}\\otimes I_{\\mathsf R})v_2\n&=\\sqrt{\\frac38}(I_{\\mathsf S}\\otimes\\Pi_{\\mathrm{tr}}\\otimes I_{\\mathsf R})\n\\Bigl(\\bigl(A_{\\bar3}^{3,3}\\bigr)_{\\mathsf{SB}}\\otimes|I\\rangle\\!\\rangle_{\\mathsf{CR}}\\Bigr).\n\\end{aligned}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2SecondPairingLiteral.k3_literal",
        "Paper2SecondPairingLiteral.fourProjection_vectorize",
        "Paper2SecondPairingLiteral.projection_entries",
        "Paper2SecondPairingLiteral.projected_bell_u",
        "Paper2SecondPairingLiteral.projected_bell_v",
        "Paper2SecondPairingLiteral.intrinsic_bell_u",
        "Paper2SecondPairingLiteral.intrinsic_bell_v"
      ],
      "note": "The actual traceless projector I minus one-third the Bell projector acts on the literal Bell/Levi-Civita tensors in S,B,C,R order. Both projected expressions, including the exact sqrt(3/8) coefficient, equal the already checked u2 and v2 tensors. The isometric vectorization bridge also provides their intrinsic 72-dimensional columns; no tensor identity is assumed.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SecondPairingLiteral.k3_literal",
          "kind": "theorem",
          "line": 24,
          "module": "SecondPairingLiteral.lean"
        },
        {
          "name": "Paper2SecondPairingLiteral.fourProjection_vectorize",
          "kind": "theorem",
          "line": 33,
          "module": "SecondPairingLiteral.lean"
        },
        {
          "name": "Paper2SecondPairingLiteral.projection_entries",
          "kind": "theorem",
          "line": 39,
          "module": "SecondPairingLiteral.lean"
        },
        {
          "name": "Paper2SecondPairingLiteral.projected_bell_u",
          "kind": "theorem",
          "line": 53,
          "module": "SecondPairingLiteral.lean"
        },
        {
          "name": "Paper2SecondPairingLiteral.projected_bell_v",
          "kind": "theorem",
          "line": 63,
          "module": "SecondPairingLiteral.lean"
        },
        {
          "name": "Paper2SecondPairingLiteral.intrinsic_bell_u",
          "kind": "theorem",
          "line": 73,
          "module": "SecondPairingLiteral.lean"
        },
        {
          "name": "Paper2SecondPairingLiteral.intrinsic_bell_v",
          "kind": "theorem",
          "line": 77,
          "module": "SecondPairingLiteral.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1381:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1381,
      "end_line": 1388,
      "labels": [
        "w4:eq:second-pairing-coordinates"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:second-pairing-coordinates}\n\\begin{aligned}\n(u_2)_{abcd;j}&=\\frac{\\sqrt3}{4}\n\\left(\\delta_{ac}\\epsilon_{bdj}-\\frac13\\delta_{bc}\\epsilon_{adj}\\right),\\\\\n(v_2)_{abcd;j}&=\\frac{\\sqrt3}{4}\n\\left(\\epsilon_{abj}\\delta_{cd}-\\frac13\\delta_{bc}\\epsilon_{adj}\\right).\n\\end{aligned}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Pairings.u2_entries",
        "Paper2Pairings.v2_entries"
      ],
      "note": "Exact agreement with every displayed real tensor entry, for every data column.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Pairings.u2_entries",
          "kind": "theorem",
          "line": 129,
          "module": "Pairings.lean"
        },
        {
          "name": "Paper2Pairings.v2_entries",
          "kind": "theorem",
          "line": 136,
          "module": "Pairings.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1390:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1390,
      "end_line": 1392,
      "labels": [
        "w4:eq:second-pairing-gram"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:second-pairing-gram}\nu_2^\\dagger u_2=v_2^\\dagger v_2=I_3,\\qquad u_2^\\dagger v_2=-I_3/2.\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Complexify.second_pairings_complex_gram",
        "Paper2Completion.gram_preserves_inner"
      ],
      "note": "All three displayed u2/v2 equations now hold with conjugate transpose over C, not only real transpose. The generic bridge proves preservation of the full complex sesquilinear form from a Gram certificate.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Complexify.second_pairings_complex_gram",
          "kind": "theorem",
          "line": 59,
          "module": "Complexify.lean"
        },
        {
          "name": "Paper2Completion.gram_preserves_inner",
          "kind": "theorem",
          "line": 54,
          "module": "Completion.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1400:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1400,
      "end_line": 1402,
      "labels": [
        "w4:eq:second-seeds"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:second-seeds}\nu_2+v_2,\\qquad \\frac{u_2-v_2}{\\sqrt3}.\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Complexify.source_pair_complex_orthonormal",
        "Paper2Complexify.secondSource_gram",
        "Paper2SourceSeedMatches.actual_E2_three_seed",
        "Paper2SourceSeedMatches.actual_E2_six_seed",
        "Paper2SecondSeedAssembly.actual_E2_three_intrinsic",
        "Paper2SecondSeedAssembly.actual_E2_six_intrinsic"
      ],
      "note": "The actual negative Levi-Civita E2 block maps S83 to u2+v2 and the actual symmetric block maps S86 to (u2-v2)/sqrt3; both actual intrinsic CG target expansions are proved.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Complexify.source_pair_complex_orthonormal",
          "kind": "theorem",
          "line": 69,
          "module": "Complexify.lean"
        },
        {
          "name": "Paper2Complexify.secondSource_gram",
          "kind": "theorem",
          "line": 171,
          "module": "Complexify.lean"
        },
        {
          "name": "Paper2SourceSeedMatches.actual_E2_three_seed",
          "kind": "theorem",
          "line": 65,
          "module": "SourceSeedMatches.lean"
        },
        {
          "name": "Paper2SourceSeedMatches.actual_E2_six_seed",
          "kind": "theorem",
          "line": 97,
          "module": "SourceSeedMatches.lean"
        },
        {
          "name": "Paper2SecondSeedAssembly.actual_E2_three_intrinsic",
          "kind": "theorem",
          "line": 69,
          "module": "SecondSeedAssembly.lean"
        },
        {
          "name": "Paper2SecondSeedAssembly.actual_E2_six_intrinsic",
          "kind": "theorem",
          "line": 76,
          "module": "SecondSeedAssembly.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1407:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1407,
      "end_line": 1410,
      "labels": [
        "w4:eq:epsilon-recoupling"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:epsilon-recoupling}\n\\delta_{ac}\\epsilon_{bdj}-\\delta_{bc}\\epsilon_{adj}\n=\\epsilon_{abd}\\delta_{cj}-\\epsilon_{abj}\\delta_{cd}.\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Pairings.epsilon_recoupling"
      ],
      "note": "The full five-index identity is proved over every commutative ring.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Pairings.epsilon_recoupling",
          "kind": "theorem",
          "line": 32,
          "module": "Pairings.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1414:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1414,
      "end_line": 1416,
      "labels": [
        "w4:eq:second-source-combination"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:second-source-combination}\n\\Xi=\\sqrt{\\frac35}(u_2+v_2)+\\frac1{\\sqrt5}\\frac{u_2-v_2}{\\sqrt3}.\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2FinalTrajectory.Xi",
        "Paper2SecondSeedAssembly.exact_weight_match"
      ],
      "note": "The actual E2-encoded sources with sqrt(3/5) and sqrt(1/5) weights equal the concrete CG target combination Xi. Radical identities and every complex coefficient are checked.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2FinalTrajectory.Xi",
          "kind": "def",
          "line": 75,
          "module": "FinalTrajectory.lean"
        },
        {
          "name": "Paper2SecondSeedAssembly.exact_weight_match",
          "kind": "theorem",
          "line": 83,
          "module": "SecondSeedAssembly.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1418:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1418,
      "end_line": 1422,
      "labels": [
        "w4:eq:second-query-states"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:second-query-states}\n(I_{\\mathsf S}\\otimes R(U)\\otimes I_{\\mathsf R})\\Xi U^\\top\n\\longmapsto\n(U_{\\mathsf S}\\otimes R(U)\\otimes I_{\\mathsf R})\\Xi U^\\top.\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2SecondQuery.E2_input",
        "Paper2SecondQuery.one_query",
        "Paper2SecondQuery.physical_query_placement"
      ],
      "note": "The explicit 75-dimensional input, its E2 image and one oracle query give the displayed family. The query-preserving placement is proved for the literal U tensor I90 on the full physical workspace.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SecondQuery.E2_input",
          "kind": "theorem",
          "line": 59,
          "module": "SecondQuery.lean"
        },
        {
          "name": "Paper2SecondQuery.one_query",
          "kind": "theorem",
          "line": 82,
          "module": "SecondQuery.lean"
        },
        {
          "name": "Paper2SecondQuery.physical_query_placement",
          "kind": "theorem",
          "line": 123,
          "module": "SecondQuery.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1438:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1438,
      "end_line": 1441,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n\\left(u_2,\\frac{u_2+2v_2}{\\sqrt3}\\right)\n=\\left(u_2+v_2,\\frac{u_2-v_2}{\\sqrt3}\\right)O_2,\n\\]",
      "status": "checked_real_coefficients",
      "lean_theorems": [
        "Paper2Pairings.second_recoupling_column1",
        "Paper2Pairings.second_recoupling_column2"
      ],
      "note": "Both columns of the actual u2/v2 basis change are proved, beyond the standalone old O2 test.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Pairings.second_recoupling_column1",
          "kind": "theorem",
          "line": 183,
          "module": "Pairings.lean"
        },
        {
          "name": "Paper2Pairings.second_recoupling_column2",
          "kind": "theorem",
          "line": 194,
          "module": "Pairings.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1443:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1443,
      "end_line": 1448,
      "labels": [
        "w4:eq:second-recoupling"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:second-recoupling}\nO_2=\\frac12\\begin{pmatrix}1&\\sqrt3\\\\\\sqrt3&-1\\end{pmatrix},\n\\qquad\nO_2\\binom{\\sqrt{3/5}}{1/\\sqrt5}\n=\\binom{\\sqrt{3/5}}{1/\\sqrt5}.\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Lean.Rotations.R2_orthogonal",
        "Paper2Lean.Rotations.R2_amplitudes",
        "Paper2Pairings.second_recoupling_column1",
        "Paper2Pairings.second_recoupling_column2"
      ],
      "note": "Both the exact rotation and its coefficient relation to the actual u2/v2 tensors are now checked.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Lean.Rotations.R2_orthogonal",
          "kind": "theorem",
          "line": 77,
          "module": "Rotations.lean"
        },
        {
          "name": "Paper2Lean.Rotations.R2_amplitudes",
          "kind": "theorem",
          "line": 115,
          "module": "Rotations.lean"
        },
        {
          "name": "Paper2Pairings.second_recoupling_column1",
          "kind": "theorem",
          "line": 183,
          "module": "Pairings.lean"
        },
        {
          "name": "Paper2Pairings.second_recoupling_column2",
          "kind": "theorem",
          "line": 194,
          "module": "Pairings.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1452:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1452,
      "end_line": 1455,
      "labels": [
        "w4:eq:second-seed-match"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:second-seed-match}\n\\sqrt3(u_2+v_2)+\\frac{u_2-v_2}{\\sqrt3}\n=\\sqrt3u_2+\\frac{u_2+2v_2}{\\sqrt3}.\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2SecondPairingLiteral.second_seed_match"
      ],
      "note": "The displayed second recoupling equality is proved as an equality of the actual complex u2/v2 maps with the exact sqrt(3) coefficients.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SecondPairingLiteral.second_seed_match",
          "kind": "theorem",
          "line": 111,
          "module": "SecondPairingLiteral.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1468:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1468,
      "end_line": 1476,
      "labels": [
        "w4:eq:final-embeddings"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:final-embeddings}\n\\begin{aligned}\n\\Bigl[(I_{\\mathsf S}\\otimes{A_8^{3,\\bar3}})\\bigl(A_{\\bar3}^{\\bar3,8}\\bigr)^*\\Bigr]_{abc{;j}}\n&=\\sqrt{\\frac38}\n\\left(\\delta_{ac}{\\delta_{bj}}-\\frac13\\delta_{bc}{\\delta_{aj}}\\right),\\\\\n\\Bigl[(I_{\\mathsf S}\\otimes{A_8^{3,\\bar3}})\\bigl(A_6^{\\bar3,8}\\bigr)^*|Y\\rangle\\Bigr]_{abc}\n&=\\frac1{\\sqrt2}\\sum_{t=0}^2\\epsilon_{abt}Y_{tc}.\n\\end{aligned}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2FinalSeedMatches.finalThree_vectorized",
        "Paper2FinalSeedMatches.finalSix_vectorized"
      ],
      "note": "Conjugating the actual intrinsic CG matrices exchanges their two Hermitian matrix-coordinate indices. The actual final tensor coefficients are recovered, without a conjugation premise.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2FinalSeedMatches.finalThree_vectorized",
          "kind": "theorem",
          "line": 51,
          "module": "FinalSeedMatches.lean"
        },
        {
          "name": "Paper2FinalSeedMatches.finalSix_vectorized",
          "kind": "theorem",
          "line": 57,
          "module": "FinalSeedMatches.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1485:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1485,
      "end_line": 1490,
      "labels": [
        "w4:eq:final-seed-identifications"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:final-seed-identifications}\nu_2=\\Bigl(\\bigl(A_{\\bar3}^{\\bar3,8}\\bigr)^*\\otimes I_{\\mathsf R}\\Bigr){\\Phi_{3,\\bar3}}(I),\n\\qquad\n\\frac{u_2+2v_2}{\\sqrt3}\n=\\Bigl(\\bigl(A_6^{\\bar3,8}\\bigr)^*\\otimes I_{\\mathsf R}\\Bigr){\\Phi_{\\bar6,\\bar3}}(I).\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2FinalSeedMatches.actual_three_seed_match",
        "Paper2FinalSeedMatches.actual_six_seed_match",
        "Paper2FinalSeedMatches.intrinsic_three_recovery",
        "Paper2FinalSeedMatches.intrinsic_six_recovery"
      ],
      "note": "Both displayed actual final seed matches hold in all 81 tensor coordinates and all three input columns, including the exact radicals. The inverse isometric coordinate bridge also recovers the intrinsic 72-dimensional seeds.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2FinalSeedMatches.actual_three_seed_match",
          "kind": "theorem",
          "line": 89,
          "module": "FinalSeedMatches.lean"
        },
        {
          "name": "Paper2FinalSeedMatches.actual_six_seed_match",
          "kind": "theorem",
          "line": 103,
          "module": "FinalSeedMatches.lean"
        },
        {
          "name": "Paper2FinalSeedMatches.intrinsic_three_recovery",
          "kind": "theorem",
          "line": 121,
          "module": "FinalSeedMatches.lean"
        },
        {
          "name": "Paper2FinalSeedMatches.intrinsic_six_recovery",
          "kind": "theorem",
          "line": 124,
          "module": "FinalSeedMatches.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1501:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1501,
      "end_line": 1505,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n\\frac1{\\sqrt2}\\sum_{t=0}^2\\epsilon_{abt}\n[(A_{\\bar6}^{\\bar3,\\bar3}\\otimes I_{\\mathsf R}){\\Phi_{\\bar6,\\bar3}}(I)]_{tc,d;j}\n=\\frac{\\epsilon_{abd}\\delta_{cj}+\\epsilon_{abj}\\delta_{cd}}4,\n\\]",
      "status": "checked",
      "lean_theorems": [
        "Paper2SecondPairingLiteral.symmetric_seed_tensor",
        "Paper2SecondPairingLiteral.symmetric_seed_epsilon_contraction"
      ],
      "note": "The actual normalized symmetric inclusion applied to the actual Phi-bar6 seed has the displayed natural tensor coefficients. Its Levi-Civita contraction equals the displayed quarter-normalized delta/epsilon formula for every output coordinate and every data column.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SecondPairingLiteral.symmetric_seed_tensor",
          "kind": "theorem",
          "line": 88,
          "module": "SecondPairingLiteral.lean"
        },
        {
          "name": "Paper2SecondPairingLiteral.symmetric_seed_epsilon_contraction",
          "kind": "theorem",
          "line": 101,
          "module": "SecondPairingLiteral.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1517:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1517,
      "end_line": 1523,
      "labels": [
        "w4:eq:second-decoding"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:second-decoding}\n\\mathcal D_2{\\begin{pmatrix}\nI_{18}&0&0\\\\\n0&(A_6^{\\bar3,8})^*\\otimes I_{\\mathsf R}&(A_{\\bar3}^{\\bar3,8})^*\\otimes I_{\\mathsf R}\n\\end{pmatrix}}\n=A_{\\mathcal M_4}^{\\mathcal H}.\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2SecondEncoding.finalSource_gram",
        "Paper2SecondEncoding.physicalFinalSource_gram",
        "Paper2SecondEncoding.fixed_G2"
      ],
      "note": "The actual complete 18+18+9 source is an isometry. Finite-dimensional completion supplies a fixed full-270 unitary taking all 45 columns to the explicit PhysicalMidpoint inclusion.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SecondEncoding.finalSource_gram",
          "kind": "theorem",
          "line": 126,
          "module": "SecondEncoding.lean"
        },
        {
          "name": "Paper2SecondEncoding.physicalFinalSource_gram",
          "kind": "theorem",
          "line": 173,
          "module": "SecondEncoding.lean"
        },
        {
          "name": "Paper2SecondEncoding.fixed_G2",
          "kind": "theorem",
          "line": 178,
          "module": "SecondEncoding.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1528:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1528,
      "end_line": 1532,
      "labels": [
        "w4:eq:middle-seed"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:middle-seed}\n\\frac1{\\sqrt5}{\\Phi_{3,6}}(I)\\oplus\n\\frac1{\\sqrt5}{\\Phi_{\\bar6,\\bar3}}(I)\\oplus\n\\sqrt{\\frac35}{\\Phi_{3,\\bar3}}(I)=\\Phi_{1/5}(I).\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2SourceSecondStates.midpoint_weighted_formula"
      ],
      "note": "The actual phi(1/5,U) equals the explicit three-block direct sum with coefficients1/sqrt5,1/sqrt5,sqrt(3/5), for every complex U; specializing U=I gives the displayed middle seed exactly.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2SourceSecondStates.midpoint_weighted_formula",
          "kind": "theorem",
          "line": 22,
          "module": "SourceSecondStates.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1537:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1537,
      "end_line": 1542,
      "labels": [
        "w4:eq:two-query-state"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:two-query-state}\n\\frac1{\\sqrt5}{\\Phi_{3,6}}(U)\\oplus\n\\frac1{\\sqrt5}{\\Phi_{\\bar6,\\bar3}}(U)\\oplus\n\\sqrt{\\frac35}{\\Phi_{3,\\bar3}}(U)\n=\\Phi_{1/5}(U).\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2FinalTrajectory.actual_three_trajectory",
        "Paper2FinalTrajectory.actual_six_trajectory",
        "Paper2FinalTrajectory.actual_postQuery_endpoint",
        "Paper2FinalTrajectory.actual_fixed_G2_endpoint",
        "Paper2SecondQuery.actual_second_query_endpoint",
        "Paper2TwoQueryEncoder.actual_two_query_endpoint"
      ],
      "note": "The endpoint is now the output of the complete actual two-query physical circuit, using fixed full-space gates and the actual stored program.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2FinalTrajectory.actual_three_trajectory",
          "kind": "theorem",
          "line": 53,
          "module": "FinalTrajectory.lean"
        },
        {
          "name": "Paper2FinalTrajectory.actual_six_trajectory",
          "kind": "theorem",
          "line": 64,
          "module": "FinalTrajectory.lean"
        },
        {
          "name": "Paper2FinalTrajectory.actual_postQuery_endpoint",
          "kind": "theorem",
          "line": 85,
          "module": "FinalTrajectory.lean"
        },
        {
          "name": "Paper2FinalTrajectory.actual_fixed_G2_endpoint",
          "kind": "theorem",
          "line": 105,
          "module": "FinalTrajectory.lean"
        },
        {
          "name": "Paper2SecondQuery.actual_second_query_endpoint",
          "kind": "theorem",
          "line": 132,
          "module": "SecondQuery.lean"
        },
        {
          "name": "Paper2TwoQueryEncoder.actual_two_query_endpoint",
          "kind": "theorem",
          "line": 41,
          "module": "TwoQueryEncoder.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1565:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1565,
      "end_line": 1570,
      "labels": [
        "w4:eq:middle-gate-source"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:middle-gate-source}\nG_1=\\mathcal E_2P_{\\mathcal M_2}\\mathcal O_{\\mathrm{merge}}\\mathcal D_1,\n\\qquad {\\text{on }}\n(\\mathcal O_{\\mathrm{merge}}\\mathcal D_1)^\\dagger\n\\bigl(\\mathcal M_2\\oplus\\{0\\}_{W_8\\otimes V}\\bigr),\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2InitialCGCovariance.three_intertwining",
        "Paper2InitialCGCovariance.six_intertwining",
        "Paper2SecondEncoding.E2_gram",
        "Paper2SecondEncoding.fixed_G2",
        "Paper2FirstMergeGate.actual_fixed_G1",
        "Paper2CoisometryRecovery.actual_fixed_merge_connection",
        "Paper2SecondInputGram.actual_input_gram",
        "Paper2FirstMerge.source",
        "Paper2TwoQueryEncoder.decoded_trajectory_gram",
        "Paper2TwoQueryEncoder.actual_fixed_G1_first_query"
      ],
      "note": "A single fixed full270-dimensional G1 maps the actual first-query trajectory to the actual physical E2 input. Equal Gram proves no residual component outside the99-row decoder remains; the75-dimensional merge source and full unitary completion are instantiated.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2InitialCGCovariance.three_intertwining",
          "kind": "theorem",
          "line": 127,
          "module": "InitialCGCovariance.lean"
        },
        {
          "name": "Paper2InitialCGCovariance.six_intertwining",
          "kind": "theorem",
          "line": 78,
          "module": "InitialCGCovariance.lean"
        },
        {
          "name": "Paper2SecondEncoding.E2_gram",
          "kind": "theorem",
          "line": 93,
          "module": "SecondEncoding.lean"
        },
        {
          "name": "Paper2SecondEncoding.fixed_G2",
          "kind": "theorem",
          "line": 178,
          "module": "SecondEncoding.lean"
        },
        {
          "name": "Paper2FirstMergeGate.actual_fixed_G1",
          "kind": "theorem",
          "line": 13,
          "module": "FirstMergeGate.lean"
        },
        {
          "name": "Paper2CoisometryRecovery.actual_fixed_merge_connection",
          "kind": "theorem",
          "line": 30,
          "module": "CoisometryRecovery.lean"
        },
        {
          "name": "Paper2SecondInputGram.actual_input_gram",
          "kind": "theorem",
          "line": 45,
          "module": "SecondInputGram.lean"
        },
        {
          "name": "Paper2FirstMerge.source",
          "kind": "def",
          "line": 82,
          "module": "FirstMerge.lean"
        },
        {
          "name": "Paper2TwoQueryEncoder.decoded_trajectory_gram",
          "kind": "theorem",
          "line": 19,
          "module": "TwoQueryEncoder.lean"
        },
        {
          "name": "Paper2TwoQueryEncoder.actual_fixed_G1_first_query",
          "kind": "theorem",
          "line": 29,
          "module": "TwoQueryEncoder.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1599:named_statement",
      "section": "S3",
      "kind": "named_statement",
      "file": "supplemental.tex",
      "line": 1599,
      "end_line": 1628,
      "labels": [
        "w4:lem:middle-flip",
        "w4:eq:middle-flip"
      ],
      "parent_statement": null,
      "text": "\\begin{wlemma}[Flip of the intermediate state]\\label{w4:lem:middle-flip}\nOn the intermediate space of Eq.~\\eqref{w4:eq:middle-space}\n\\begingroup\\postdisplaypenalty=10000\n\\[\n\\mathcal M_{4}=(V\\otimes\\operatorname{Sym}^2V)\n\\oplus(\\operatorname{Sym}^2(V^*)\\otimes V^*)\n\\oplus(V\\otimes V^*),\n\\]\\endgroup\ndefine the fixed unitary\n\\[\nJ{(|x\\rangle\\oplus|y\\rangle\\oplus|z\\rangle)}\n={\\mathrm{SWAP}_{6,3}|y\\rangle\n\\oplus\\mathrm{SWAP}_{3,6}|x\\rangle\n\\oplus(-\\mathrm{SWAP}|z\\rangle)}.\n\\]\nIts physical extension is\n\\begingroup\\postdisplaypenalty=10000\n\\[\n\\widehat J=A_{\\mathcal M_4}^{\\mathcal H} J\\bigl(A_{\\mathcal M_4}^{\\mathcal H}\\bigr)^\\dagger+\n\\Bigl(I_{\\mathcal H}-A_{\\mathcal M_4}^{\\mathcal H}\\bigl(A_{\\mathcal M_4}^{\\mathcal H}\\bigr)^\\dagger\\Bigr),\n\\]\\endgroup\nwhich acts as the identity on the orthogonal complement of\n\\(A_{\\mathcal M_4}^{\\mathcal H}(\\mathcal M_{4})\\)\nin \\(\\mathcal H\\).\nThe abstract flip satisfies\n\\begin{equation}\\label{w4:eq:middle-flip}\nJ\\Phi_\\alpha(U)=\\Phi_\\alpha(U^\\dagger)U^\\top,\n\\qquad 0\\le\\alpha\\le\\frac12.\n\\end{equation}\n\\end{wlemma}",
      "status": "checked_alternative_proof",
      "lean_theorems": [
        "Paper2Flip.J_unitary",
        "Paper2S123.fixed_flip",
        "Paper2Embedding.physicalExtension_unitary",
        "Paper2PhiFlip.actual_midpoint_flip",
        "Paper2PhiFlip.actual_seed_fixed",
        "Paper2PhysicalMidpoint.physicalJ_unitary",
        "Paper2PhysicalMidpoint.physicalJ_complement",
        "Paper2PhysicalMidpoint.physical_midpoint_identity"
      ],
      "note": "The actual 45-dimensional flip identity is proved directly for the actual Phi family. Its explicit full-270-dimensional unitary extension acts as identity on the orthogonal complement. The selected physical inclusion is a valid natural-order coordinate placement; identifying it with notebook encoder coordinates remains part of the encoder construction, not a premise of the intrinsic flip theorem.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Flip.J_unitary",
          "kind": "theorem",
          "line": 71,
          "module": "Flip.lean"
        },
        {
          "name": "Paper2S123.fixed_flip",
          "kind": "theorem",
          "line": 139,
          "module": "Covariance.lean"
        },
        {
          "name": "Paper2Embedding.physicalExtension_unitary",
          "kind": "theorem",
          "line": 86,
          "module": "Embedding.lean"
        },
        {
          "name": "Paper2PhiFlip.actual_midpoint_flip",
          "kind": "theorem",
          "line": 76,
          "module": "PhiFlip.lean"
        },
        {
          "name": "Paper2PhiFlip.actual_seed_fixed",
          "kind": "theorem",
          "line": 98,
          "module": "PhiFlip.lean"
        },
        {
          "name": "Paper2PhysicalMidpoint.physicalJ_unitary",
          "kind": "theorem",
          "line": 63,
          "module": "PhysicalMidpoint.lean"
        },
        {
          "name": "Paper2PhysicalMidpoint.physicalJ_complement",
          "kind": "theorem",
          "line": 71,
          "module": "PhysicalMidpoint.lean"
        },
        {
          "name": "Paper2PhysicalMidpoint.physical_midpoint_identity",
          "kind": "theorem",
          "line": 77,
          "module": "PhysicalMidpoint.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1602:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1602,
      "end_line": 1606,
      "labels": [],
      "parent_statement": "w4:lem:middle-flip",
      "text": "\\[\n\\mathcal M_{4}=(V\\otimes\\operatorname{Sym}^2V)\n\\oplus(\\operatorname{Sym}^2(V^*)\\otimes V^*)\n\\oplus(V\\otimes V^*),\n\\]",
      "status": "formalized_definition",
      "lean_theorems": [
        "Paper2Symmetric.sym",
        "Paper2Symmetric.sym_real",
        "Paper2Flip.Mid",
        "Paper2PhysicalMidpoint.middleFin"
      ],
      "note": "The carrier has the stated 18+18+9 natural factor order, with actual real symmetric basis columns and an explicit equivalence to Fin45.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Symmetric.sym",
          "kind": "def",
          "line": 28,
          "module": "Symmetric.lean"
        },
        {
          "name": "Paper2Symmetric.sym_real",
          "kind": "theorem",
          "line": 36,
          "module": "Symmetric.lean"
        },
        {
          "name": "Paper2Flip.Mid",
          "kind": "abbrev",
          "line": 14,
          "module": "Flip.lean"
        },
        {
          "name": "Paper2PhysicalMidpoint.middleFin",
          "kind": "def",
          "line": 17,
          "module": "PhysicalMidpoint.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1608:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1608,
      "end_line": 1613,
      "labels": [],
      "parent_statement": "w4:lem:middle-flip",
      "text": "\\[\nJ{(|x\\rangle\\oplus|y\\rangle\\oplus|z\\rangle)}\n={\\mathrm{SWAP}_{6,3}|y\\rangle\n\\oplus\\mathrm{SWAP}_{3,6}|x\\rangle\n\\oplus(-\\mathrm{SWAP}|z\\rangle)}.\n\\]",
      "status": "checked",
      "lean_theorems": [
        "Paper2Flip.J_action",
        "Paper2Flip.J_unitary",
        "Paper2Flip.J_involutive"
      ],
      "note": "The full 45-dimensional signed permutation implements the displayed J, with both unitary equations.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Flip.J_action",
          "kind": "theorem",
          "line": 41,
          "module": "Flip.lean"
        },
        {
          "name": "Paper2Flip.J_unitary",
          "kind": "theorem",
          "line": 71,
          "module": "Flip.lean"
        },
        {
          "name": "Paper2Flip.J_involutive",
          "kind": "theorem",
          "line": 45,
          "module": "Flip.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1616:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1616,
      "end_line": 1619,
      "labels": [],
      "parent_statement": "w4:lem:middle-flip",
      "text": "\\[\n\\widehat J=A_{\\mathcal M_4}^{\\mathcal H} J\\bigl(A_{\\mathcal M_4}^{\\mathcal H}\\bigr)^\\dagger+\n\\Bigl(I_{\\mathcal H}-A_{\\mathcal M_4}^{\\mathcal H}\\bigl(A_{\\mathcal M_4}^{\\mathcal H}\\bigr)^\\dagger\\Bigr),\n\\]",
      "status": "checked",
      "lean_theorems": [
        "Paper2Embedding.physicalExtension_on_image",
        "Paper2Embedding.physicalExtension_on_complement",
        "Paper2Embedding.physicalExtension_unitary",
        "Paper2PhysicalMidpoint.inclusion_gram",
        "Paper2PhysicalMidpoint.physicalJ",
        "Paper2PhysicalMidpoint.physicalJ_unitary",
        "Paper2PhysicalMidpoint.physicalJ_complement"
      ],
      "note": "The formula is instantiated with a completely specified 270-by-45 isometry and the actual signed flip. Both full-space unitary identities and identity action on the orthogonal complement are proved; this is an admissible fixed coordinate choice, not an asserted equality to the notebook G2 output convention.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Embedding.physicalExtension_on_image",
          "kind": "theorem",
          "line": 42,
          "module": "Embedding.lean"
        },
        {
          "name": "Paper2Embedding.physicalExtension_on_complement",
          "kind": "theorem",
          "line": 49,
          "module": "Embedding.lean"
        },
        {
          "name": "Paper2Embedding.physicalExtension_unitary",
          "kind": "theorem",
          "line": 86,
          "module": "Embedding.lean"
        },
        {
          "name": "Paper2PhysicalMidpoint.inclusion_gram",
          "kind": "theorem",
          "line": 42,
          "module": "PhysicalMidpoint.lean"
        },
        {
          "name": "Paper2PhysicalMidpoint.physicalJ",
          "kind": "def",
          "line": 59,
          "module": "PhysicalMidpoint.lean"
        },
        {
          "name": "Paper2PhysicalMidpoint.physicalJ_unitary",
          "kind": "theorem",
          "line": 63,
          "module": "PhysicalMidpoint.lean"
        },
        {
          "name": "Paper2PhysicalMidpoint.physicalJ_complement",
          "kind": "theorem",
          "line": 71,
          "module": "PhysicalMidpoint.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1624:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1624,
      "end_line": 1627,
      "labels": [
        "w4:eq:middle-flip"
      ],
      "parent_statement": "w4:lem:middle-flip",
      "text": "\\begin{equation}\\label{w4:eq:middle-flip}\nJ\\Phi_\\alpha(U)=\\Phi_\\alpha(U^\\dagger)U^\\top,\n\\qquad 0\\le\\alpha\\le\\frac12.\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Flip.J_unitary",
        "Paper2S123.fixed_flip",
        "Paper2Embedding.physicalExtension_unitary",
        "Paper2PhiFlip.actual_midpoint_flip",
        "Paper2PhiFlip.actual_seed_fixed"
      ],
      "note": "J Phi_alpha(U)=Phi_alpha(U-adjoint) U-transpose is proved for every real alpha and SU(3) U; the allowed interval additionally gives normalization. No covariance/seed/flip identity is assumed.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Flip.J_unitary",
          "kind": "theorem",
          "line": 71,
          "module": "Flip.lean"
        },
        {
          "name": "Paper2S123.fixed_flip",
          "kind": "theorem",
          "line": 139,
          "module": "Covariance.lean"
        },
        {
          "name": "Paper2Embedding.physicalExtension_unitary",
          "kind": "theorem",
          "line": 86,
          "module": "Embedding.lean"
        },
        {
          "name": "Paper2PhiFlip.actual_midpoint_flip",
          "kind": "theorem",
          "line": 76,
          "module": "PhiFlip.lean"
        },
        {
          "name": "Paper2PhiFlip.actual_seed_fixed",
          "kind": "theorem",
          "line": 98,
          "module": "PhiFlip.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1652:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1652,
      "end_line": 1656,
      "labels": [
        "w4:eq:reverse-circuit"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:reverse-circuit}\n\\mathcal E(U^\\dagger)^\\dagger\n=G_0^\\dagger(U_{\\mathsf S}\\otimes I_{\\mathsf A})\nG_1^\\dagger(U_{\\mathsf S}\\otimes I_{\\mathsf A})G_2^\\dagger,\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Lean.reverse_two_query_encoder"
      ],
      "note": "Adjointing the encoder at U-adjoint returns the displayed forward-query factorization.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Lean.reverse_two_query_encoder",
          "kind": "theorem",
          "line": 113,
          "module": "Closure.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1661:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1661,
      "end_line": 1667,
      "labels": [
        "w4:eq:third-query-before"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:third-query-before}\n\\frac1{\\sqrt5}(U^\\dagger\\otimes I_6)\n{\\Phi_{3,6}}(I)\n\\oplus\n(U_{\\mathsf S}^\\dagger\\otimes R(U^\\dagger)\\otimes I_{\\mathsf R})\n\\Xi.\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2ReverseQueryStages.beforeThird_formula",
        "Paper2ReverseQueryStages.actual_inverse_G2"
      ],
      "note": " The actual internally constructed full270-dimensional G2 inverse reaches the two literal third-query blocks at U†, with the right transpose canceled by SU unitarity.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2ReverseQueryStages.beforeThird_formula",
          "kind": "theorem",
          "line": 32,
          "module": "ReverseQueryStages.lean"
        },
        {
          "name": "Paper2ReverseQueryStages.actual_inverse_G2",
          "kind": "theorem",
          "line": 54,
          "module": "ReverseQueryStages.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1670:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1670,
      "end_line": 1675,
      "labels": [
        "w4:eq:third-query-after"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:third-query-after}\n\\frac1{\\sqrt5}{\\Phi_{3,6}}(I)\n\\oplus\n(I_{\\mathsf S}\\otimes R(U^\\dagger)\\otimes I_{\\mathsf R})\n\\Xi.\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2ReverseQueryStages.afterThird_formula",
        "Paper2ReverseQueryStages.third_query_cancellation"
      ],
      "note": " The actual ordinary third query cancels both leading U† factors and yields the displayed two representation blocks.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2ReverseQueryStages.afterThird_formula",
          "kind": "theorem",
          "line": 25,
          "module": "ReverseQueryStages.lean"
        },
        {
          "name": "Paper2ReverseQueryStages.third_query_cancellation",
          "kind": "theorem",
          "line": 45,
          "module": "ReverseQueryStages.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1678:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1678,
      "end_line": 1689,
      "labels": [
        "w4:eq:fourth-query-before"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:fourth-query-before}\n\\begin{aligned}\n&(U_{\\mathsf S}^\\dagger\\otimes U_{\\mathsf L}^\\top\\otimes I_{\\mathsf R})\n\\left(\\frac{v_1}{\\sqrt5}+\\frac{w_1}{\\sqrt{10}}\\right)\\\\\n&\\quad\\oplus\\frac1{\\sqrt5}\n(U_{\\mathsf S}^\\dagger\\otimes(\\operatorname{Sym}^2U^\\dagger)_{\\mathsf L}\\otimes I_{\\mathsf R})\n\\chi_6\\\\\n&\\quad\\oplus\\frac1{\\sqrt2}\n(U_{\\mathsf S}^\\dagger\\otimes\\overline{15}(U^\\dagger)_{\\mathsf L}\\otimes I_{\\mathsf R})\n\\chi_{\\overline{15}}.\n\\end{aligned}\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2ReverseFourthQuery.actual_inverse_G1",
        "Paper2FirstBeforeQuery.actual_before_covariance",
        "Paper2ReverseFourthFormula.beforeFourth_formula",
        "Paper2InitialWeightedFormula.actual_reverse_before",
        "Paper2InitialWeightedFormula.actual_initial_seed",
        "Paper2FirstBeforeQuery.memoryAction",
        "Paper2FirstTrajectoryLiteral.fourth_query_before"
      ],
      "note": "The actual reverse fourth-query input equals the same literal three rows evaluated at U-adjoint on both query and memory actions, with every source amplitude and normalized chi seed fixed.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2ReverseFourthQuery.actual_inverse_G1",
          "kind": "theorem",
          "line": 17,
          "module": "ReverseFourthQuery.lean"
        },
        {
          "name": "Paper2FirstBeforeQuery.actual_before_covariance",
          "kind": "theorem",
          "line": 89,
          "module": "FirstBeforeQuery.lean"
        },
        {
          "name": "Paper2ReverseFourthFormula.beforeFourth_formula",
          "kind": "theorem",
          "line": 17,
          "module": "ReverseFourthFormula.lean"
        },
        {
          "name": "Paper2InitialWeightedFormula.actual_reverse_before",
          "kind": "theorem",
          "line": 40,
          "module": "InitialWeightedFormula.lean"
        },
        {
          "name": "Paper2InitialWeightedFormula.actual_initial_seed",
          "kind": "theorem",
          "line": 24,
          "module": "InitialWeightedFormula.lean"
        },
        {
          "name": "Paper2FirstBeforeQuery.memoryAction",
          "kind": "def",
          "line": 32,
          "module": "FirstBeforeQuery.lean"
        },
        {
          "name": "Paper2FirstTrajectoryLiteral.fourth_query_before",
          "kind": "theorem",
          "line": 63,
          "module": "FirstTrajectoryLiteral.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1694:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1694,
      "end_line": 1707,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n\\begin{aligned}\n&(I_{\\mathsf S}\\otimes U_{\\mathsf L}^\\top\\otimes I_{\\mathsf R})\n\\left(\\frac{v_1}{\\sqrt5}+\\frac{w_1}{\\sqrt{10}}\\right)\\\\\n&\\quad\\oplus\\frac1{\\sqrt5}\n(I_{\\mathsf S}\\otimes(\\operatorname{Sym}^2U^\\dagger)_{\\mathsf L}\\otimes I_{\\mathsf R})\n\\chi_6\\\\\n&\\quad\\oplus\\frac1{\\sqrt2}\n(I_{\\mathsf S}\\otimes\\overline{15}(U^\\dagger)_{\\mathsf L}\\otimes I_{\\mathsf R})\n\\chi_{\\overline{15}}\\\\\n&=G_0\\bigl(U^\\top\n\\otimes|c_{4/5}(U^\\dagger)\\rangle_{\\mathsf A}\\bigr).\n\\end{aligned}\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2ReverseFourthQuery.fourth_query_cancellation",
        "Paper2ReverseFourthFormula.afterFourth_formula",
        "Paper2ReverseFourthQuery.actual_inverse_G0",
        "Paper2InitialWeightedFormula.actual_reverse_after",
        "Paper2InitialWeightedFormula.actual_initial_seed",
        "Paper2FirstTrajectoryLiteral.fourth_query_after"
      ],
      "note": "The actual fourth ordinary U query removes the U-adjoint query action and leaves the literal three normalized memory-action rows. No seed or coefficient identity is supplied as a premise.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2ReverseFourthQuery.fourth_query_cancellation",
          "kind": "theorem",
          "line": 34,
          "module": "ReverseFourthQuery.lean"
        },
        {
          "name": "Paper2ReverseFourthFormula.afterFourth_formula",
          "kind": "theorem",
          "line": 10,
          "module": "ReverseFourthFormula.lean"
        },
        {
          "name": "Paper2ReverseFourthQuery.actual_inverse_G0",
          "kind": "theorem",
          "line": 47,
          "module": "ReverseFourthQuery.lean"
        },
        {
          "name": "Paper2InitialWeightedFormula.actual_reverse_after",
          "kind": "theorem",
          "line": 36,
          "module": "InitialWeightedFormula.lean"
        },
        {
          "name": "Paper2InitialWeightedFormula.actual_initial_seed",
          "kind": "theorem",
          "line": 24,
          "module": "InitialWeightedFormula.lean"
        },
        {
          "name": "Paper2FirstTrajectoryLiteral.fourth_query_after",
          "kind": "theorem",
          "line": 68,
          "module": "FirstTrajectoryLiteral.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1718:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1718,
      "end_line": 1723,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n\\mathrm{SWAP}_{8,8}|R(U^\\dagger)\\rangle\\!\\rangle\n=\\sum_{r,s=0}^7R(U^\\dagger)_{rs}|s\\rangle\\otimes|r\\rangle\n=\\sum_{r,s=0}^7R(U)_{sr}|s\\rangle\\otimes|r\\rangle\n=|R(U)\\rangle\\!\\rangle.\n\\]",
      "status": "checked",
      "lean_theorems": [
        "Paper2Lean.swap_doubleKet",
        "Paper2CatalystRestoration.restoration_insert",
        "Paper2CatalystRestoration.memoryGate_unitary"
      ],
      "note": "The actual memory permutation exchanges the two adjoint indices, fixes the singlet and25 padded slots, and exactly restores every catalyst coefficient.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Lean.swap_doubleKet",
          "kind": "theorem",
          "line": 32,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2CatalystRestoration.restoration_insert",
          "kind": "theorem",
          "line": 30,
          "module": "CatalystRestoration.lean"
        },
        {
          "name": "Paper2CatalystRestoration.memoryGate_unitary",
          "kind": "theorem",
          "line": 17,
          "module": "CatalystRestoration.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1725:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1725,
      "end_line": 1735,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n\\begin{aligned}\nG_{\\mathrm{rest}}|c_{4/5}(U^\\dagger)\\rangle_{\\mathsf A}\n&=\\left(\\frac1{\\sqrt5}\\oplus\n\\frac1{\\sqrt{10}}\\mathrm{SWAP}_{8,8}\n|R(U^\\dagger)\\rangle\\!\\rangle\\right)\\oplus0_{25}\\\\\n&=\\left(\\frac1{\\sqrt5}\\oplus\n\\frac1{\\sqrt{10}}|R(U)\\rangle\\!\\rangle\\right)\\oplus0_{25}\n=|c_{4/5}(U)\\rangle_{\\mathsf A}.\n\\end{aligned}\n\\]",
      "status": "checked",
      "lean_theorems": [
        "Paper2Lean.restore_transposed_catalyst",
        "Paper2CatalystRestoration.restoration_insert",
        "Paper2CatalystRestoration.memoryGate_unitary"
      ],
      "note": "The actual memory permutation exchanges the two adjoint indices, fixes the singlet and25 padded slots, and exactly restores every catalyst coefficient.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Lean.restore_transposed_catalyst",
          "kind": "theorem",
          "line": 50,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2CatalystRestoration.restoration_insert",
          "kind": "theorem",
          "line": 30,
          "module": "CatalystRestoration.lean"
        },
        {
          "name": "Paper2CatalystRestoration.memoryGate_unitary",
          "kind": "theorem",
          "line": 17,
          "module": "CatalystRestoration.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1737:displayed_mathematics",
      "section": "S3",
      "kind": "displayed_mathematics",
      "file": "supplemental.tex",
      "line": 1737,
      "end_line": 1740,
      "labels": [
        "w4:eq:w4-circuit"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{w4:eq:w4-circuit}\n\\boxed{{C}_4(U)=(I_{\\mathsf S}\\otimes G_{\\mathrm{rest}})\n\\mathcal E(U^\\dagger)^\\dagger \\widehat J\\mathcal E(U).}\n\\end{equation}",
      "status": "checked",
      "lean_theorems": [
        "Paper2Lean.catalytic_closure",
        "Paper2ActualCatalyticClosure.word_is_closed_circuit",
        "Paper2FourQueryCatalyst.actual_four_query_catalyst",
        "Paper2FourQueryCatalyst.actual_four_query_joint_input"
      ],
      "note": "The actual four-forward-query word equals restoration times reversed encoder times physical flip times encoder, and the instantiated all-input endpoint is proved.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Lean.catalytic_closure",
          "kind": "theorem",
          "line": 93,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2ActualCatalyticClosure.word_is_closed_circuit",
          "kind": "theorem",
          "line": 67,
          "module": "ActualCatalyticClosure.lean"
        },
        {
          "name": "Paper2FourQueryCatalyst.actual_four_query_catalyst",
          "kind": "theorem",
          "line": 10,
          "module": "FourQueryCatalyst.lean"
        },
        {
          "name": "Paper2FourQueryCatalyst.actual_four_query_joint_input",
          "kind": "theorem",
          "line": 28,
          "module": "FourQueryCatalyst.lean"
        }
      ]
    },
    {
      "id": "supplemental.tex:1749:named_statement",
      "section": "S3",
      "kind": "named_statement",
      "file": "supplemental.tex",
      "line": 1749,
      "end_line": 1761,
      "labels": [
        "w4:rem:general-catalyst-family"
      ],
      "parent_statement": null,
      "text": "\\begin{wremark}\\label{w4:rem:general-catalyst-family}\nThe construction extends to every singlet--adjoint catalyst\n\\(|c_a(U)\\rangle_{\\mathsf P}\\) of Eq.~\\eqref{w4:eq:catalyst} with\n\\(4/5\\le a\\le1\\), retaining three forward queries for preparation\nand four forward queries for catalytic transposition.\nIn this continuous extension, the intermediate representation carrier\nhas dimension \\(450\\) for every \\(a>4/5\\), whereas the endpoint\n\\(a=4/5\\) reduces to the \\(45\\)-dimensional carrier used above.\nThe additional representation blocks follow the same two-query encoding,\nfixed flip, and reverse decoding, but make the detailed construction and proof\nsubstantially longer. We give the accompanying verification files in\nSec.~\\ref{sm:mathematica} and omit the expanded derivation here.\n\\end{wremark}",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2ThreeFifteenTen.rawTen_gram",
        "Paper2ThreeFifteenTen.rawTen_intertwining",
        "Paper2ThreeFifteenTen.lift_ten",
        "Paper2ThreeFifteenTen.ten_gram",
        "Paper2ThreeFifteenTen.ten_intertwining",
        "Paper2ThreeFifteenComplement.eight_ten_orthogonal",
        "Paper2ThreeFifteenComplement.eight_ten_twentyseven_complete",
        "Paper2ThreeFifteenComplement.cgAll_gram",
        "Paper2ThreeFifteenComplement.cgAll_complete",
        "Paper2TwentySeven.intertwining",
        "Paper2TwentySeven.unitary",
        "Paper2TwentySeven.rep_mul",
        "Paper2TwentySeven.action_decomposition",
        "Paper2FamilyFirstEncoding.actual_family_G0",
        "Paper2FamilyFirstEncoding.familyE1_gram",
        "Paper2FamilyFirstEncoding.actual_dimensions",
        "Paper2FamilyInitialState.actual_family_G0_decomposed",
        "Paper2FamilyInitialState.actual_initial_gram",
        "Paper2FamilyFifteenSeed.seed815_gram",
        "Paper2FamilyRacah.contraction_projectors",
        "Paper2FamilyRacah.contraction_fifteen",
        "Paper2FamilyFifteenMatch.extra_first_seed_match",
        "Paper2FamilyFirstQuery.extra_first_query",
        "Paper2FamilyEncodingTypes.second_dimensions",
        "Paper2FamilyRightSix.cg_gram",
        "Paper2FamilyRightSix.cg_complete",
        "Paper2FamilyRightSix.actual_decomposition",
        "Paper2FamilyRightSix.fifteen_partial_trace",
        "Paper2FamilyRightFifteen.six_gram",
        "Paper2FamilyRightFifteen.six_intertwining",
        "Paper2FamilyFifteenCoupling.coupling_table",
        "Paper2FamilyFifteenCoupling.coupling_metric_gram",
        "Paper2FamilyFifteenTensor.coupling_intertwining",
        "Paper2FamilyFifteenIsometry.fifteen_gram",
        "Paper2FamilyFifteenIsometry.fifteen_intertwining",
        "Paper2FamilyRightFifteenCG.six_fifteen_orthogonal",
        "Paper2FamilyRightFifteenCG.cg_gram",
        "Paper2FamilyAllocation.pq_normalized",
        "Paper2FamilyAllocation.rt_normalized",
        "Paper2FamilyAllocation.wz_normalized",
        "Paper2FamilyAllocation.rightSplit_gram",
        "Paper2FamilySecondEncoding.rightCG_gram",
        "Paper2FamilySecondEncoding.E2_gram",
        "Paper2FamilySecondEncoding.physicalE2_gram",
        "Paper2FamilyPhaseEncoding.physicalPhase_unitary",
        "Paper2FamilyPhaseEncoding.reflection_six",
        "Paper2FamilyPhaseEncoding.reflection_fifteen",
        "Paper2FamilyCanonicalEncoding.fifteenCG_intertwining",
        "Paper2FamilyCanonicalEncoding.physicalE2_gram",
        "Paper2FamilyRightSixRacah.projector_from_racah",
        "Paper2FamilyRightSixRacah.contraction_exact",
        "Paper2FamilyRightSixSeeds.rightFifteen_entry",
        "Paper2FamilyRightSixSeeds.trajectoryFifteen_contraction",
        "Paper2FamilyRightSixSeeds.trajectoryFifteen_exact",
        "Paper2FamilyRightSixCompression.actual_relative_racah",
        "Paper2FamilyRightSixGeometry.trajectoryThree_gram",
        "Paper2FamilyRightSixGeometry.trajectoryFifteen_gram",
        "Paper2FamilyRightSixGeometry.trajectories_orthogonal",
        "Paper2FamilyRightSixGeometry.six_absent",
        "Paper2FamilyRightSixRecoupling.seed156_gram",
        "Paper2FamilyRightSixRecoupling.first_racah_row",
        "Paper2FamilyRightSixRecoupling.second_racah_row",
        "Paper2FamilyFifteenRealCoordinates.tensorBasis_real",
        "Paper2FamilyFifteenRealCoordinates.tensorBasis_change",
        "Paper2FamilyFifteenRealCoordinates.tensorBasis_gram",
        "Paper2FamilyFifteenRealCoordinates.decodedFifteen_tensor",
        "Paper2FamilyFifteenRealCoordinates.realSeed156_gram",
        "Paper2FamilyFifteenRealCoordinates.realSeed156_tensor",
        "Paper2FamilyRightFifteenRaw.contraction_exact",
        "Paper2FamilyRightFifteenContraction.chosen_contraction_factorization",
        "Paper2FamilyRightFifteenContraction.chosen_contraction",
        "Paper2FamilyRightFifteenSeeds.trajectorySix_tensor",
        "Paper2FamilyRightFifteenSeeds.trajectoryFifteen_tensor",
        "Paper2FamilyRightFifteenSeeds.rightFifteen_reembedding",
        "Paper2FamilyRightFifteenProjection.six_source_extraction",
        "Paper2FamilyRightFifteenProjection.projectedSix_tensor",
        "Paper2FamilyRightFifteenProjection.actual_relative_racah",
        "Paper2FamilyRightFifteenGeometry.trajectorySix_gram",
        "Paper2FamilyRightFifteenGeometry.trajectoryFifteen_gram",
        "Paper2FamilyRightFifteenGeometry.trajectories_orthogonal",
        "Paper2FamilyRightFifteenGeometry.three_absent",
        "Paper2FamilyRightFifteenRecoupling.decodedSix_gram",
        "Paper2FamilyRightFifteenRecoupling.decodedFifteen_gram",
        "Paper2FamilyRightFifteenRecoupling.seed615_gram",
        "Paper2FamilyRightFifteenRecoupling.seed1515_gram",
        "Paper2FamilyRightFifteenRecoupling.first_racah_row",
        "Paper2FamilyRightFifteenRecoupling.second_racah_row",
        "Paper2FamilyFifteenFlipTensor.actual_common_basis_transport",
        "Paper2FamilyMixedSeedFlip.realSeed615_gram",
        "Paper2FamilyMixedSeedFlip.actual_mixed_seed_flip",
        "Paper2FamilyFifteenSeedFlip.decodedFifteen_tensor",
        "Paper2FamilyFifteenSeedFlip.realSeed1515_gram",
        "Paper2FamilyFifteenSeedFlip.actual_fifteen_seed_flip",
        "Paper2ConjugateFifteenComplexRep.embedding_gram",
        "Paper2ConjugateFifteenComplexRep.embedding_coordinates",
        "Paper2ConjugateFifteenComplexRep.extension_intertwining",
        "Paper2ConjugateFifteenComplexRep.compressed_mul",
        "Paper2ConjugateFifteenComplexRep.compressed_SU",
        "Paper2ConjugateFifteenHighestWeight.actual_coordinate",
        "Paper2ConjugateFifteenHighestWeight.highest_weight_two_one",
        "Paper2ConjugateFifteenIrreducible.actual_scalar_commutant",
        "Paper2ConjugateFifteenIrreducible.invariant_submodule_trivial",
        "Paper2ConjugateFifteenIrreducible.complex_invariant_submodule_trivial",
        "Paper2FamilyMixedSeedConstraint.leftFifteen_unitary",
        "Paper2FamilyMixedSeedConstraint.leftFifteen_adjoint",
        "Paper2FamilyMixedSeedConstraint.leftFifteen_eq_conjugate",
        "Paper2FamilyMixedSeedConstraint.seed156_reshape",
        "Paper2FamilyMixedSeedConstraint.seed156_constraint",
        "Paper2FamilyMixedSeedConstraint.realSeed156_constraint",
        "Paper2FamilyMidpointIntertwining.finalFifteen_intertwining",
        "Paper2FamilyMidpointIntertwining.source_intertwining",
        "Paper2FamilyMidpointIntertwining.allocation_intertwining",
        "Paper2FamilyMidpointIntertwining.coordinates_intertwining",
        "Paper2FamilyMidpointIntertwining.D_intertwining",
        "Paper2TwentySevenWeights.four_action_tables",
        "Paper2TwentySevenCommutant.scalar_commutant",
        "Paper2TwentySevenIrreducible.actual_scalar_commutant",
        "Paper2TwentySevenIrreducible.invariant_submodule_trivial",
        "Paper2TwentySevenIrreducible.complex_invariant_submodule_trivial",
        "Paper2FamilyMidpointSeed.seed_gram",
        "Paper2FamilyMidpointSeed.J_unitary",
        "Paper2FamilyMidpointSeed.actual_seed_fixed",
        "Paper2FamilyMidpointSeed.endpoint_seed_reduction",
        "Paper2FamilyMidpointCG.source_gram",
        "Paper2FamilyMidpointEmbedding.allocation_gram",
        "Paper2FamilyMidpointEmbedding.commonCoordinates_gram",
        "Paper2FamilyMidpointEmbedding.D_gram",
        "Paper2FamilyMidpointEmbedding.physicalD_gram",
        "Paper2FamilyRacahWeights.right_six",
        "Paper2FamilyRacahWeights.right_three",
        "Paper2FamilyRacahWeights.right_fifteen",
        "Paper2FamilyMidpointAssembly.common_seed",
        "Paper2FamilyMidpointAssembly.actual_identity_seed_match",
        "Paper2FamilyRealCoupling.realCoupling_change",
        "Paper2FamilyRealCoupling.actual_seed_reshape",
        "Paper2FamilyFifteenSeedConstraint.realSeed1515_constraint",
        "Paper2FamilyExtraPhi.phi615_reconstruction",
        "Paper2FamilyExtraPhi.phi156_exchange",
        "Paper2FamilyExtraPhi.phi615_exchange",
        "Paper2FamilyExtraPhi.phi1515_exchange",
        "Paper2FamilyPhi.phi_gram",
        "Paper2FamilyPhi.actual_midpoint_flip",
        "Paper2FamilyPhi.endpoint_carrier_reduction",
        "Paper2FamilyPhysicalPhi.physicalPhi_gram",
        "Paper2FamilyPhysicalPhi.actual_physical_flip",
        "Paper2FamilyPhysicalPhi.exact_endpoint_reduction",
        "Paper2FamilyPhiReconstruction.actual_reconstruction",
        "Paper2FamilySecondQuery.actual_block_endpoint",
        "Paper2FamilySecondQuery.actual_physical_query",
        "Paper2FamilySecondQuery.actual_second_query_endpoint",
        "Paper2FamilyPreparationGeometry.query_intertwining",
        "Paper2FamilyPreparationGeometry.fixed_reset_decoder",
        "Paper2FamilyPreparationGeometry.prepared_coordinates",
        "Paper2FamilyPreparationCircuit.word_route",
        "Paper2FamilyPreparationCircuit.actual_three_query_preparation",
        "Paper2FamilyCompleteProtocol.complete_three_plus_four_query_family",
        "Paper2FamilyCompleteProtocol.complete_three_plus_four_query_channel",
        "Paper2FamilyParameterContinuity.program_continuous",
        "Paper2FamilyParameterContinuity.stored_program_continuous",
        "Paper2FamilyParameterContinuity.midpoint_continuous",
        "Paper2FamilyParameterContinuity.physical_midpoint_continuous",
        "Paper2FamilyParameterContinuity.endpoint_limit",
        "Paper2FamilyActualClosure.G0_unitary",
        "Paper2FamilyActualClosure.G1_unitary",
        "Paper2FamilyActualClosure.actual_encoder_endpoint",
        "Paper2FamilyActualClosure.fixedGates_unitary",
        "Paper2FamilyActualClosure.actual_four_query_catalytic_endpoint",
        "Paper2FamilyActualClosure.actual_four_query_joint_input",
        "Paper2FamilyPhysicalMidpoint.actual_dimensions",
        "Paper2FamilyIdentityMatching.actual_identity_input_match",
        "Paper2FamilyActualChannel.actual_channel_with_reference"
      ],
      "note": "The complete actual continuous-family processor is internally constructed on the full594-dimensional data-memory space: all five fixed unitary gates, two-query encoder, fixed flip and four ordinary forward queries return the identical supplied198-memory catalyst, for every SU(3) oracle and arbitrary finite references/joint inputs. Actual450 carrier dimension and exact a=4/5 reduction to the earlier45 carrier are proved. No CG, seed, encoder, flip or supplied-gate premises occur in the final processor wrapper. The corresponding reference-preserving channel identity holds for every complex input operator, hence in particular every mixed or entangled density operator. The actual three-query preparation is now bridged on the same594-space port: exact query-qutrit reset, original65-program coordinates and zero133-padding. One final joint wrapper selects both fixed circuits before U, proving3+4 ordinary-query construction with arbitrary finite-reference vectors and mixed channel inputs.450/45 is a constructed representation-carrier count, not a minimal-workspace claim; no continuity in a of choice-selected gates is claimed.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2ThreeFifteenTen.rawTen_gram",
          "kind": "theorem",
          "line": 45,
          "module": "ThreeFifteenTen.lean"
        },
        {
          "name": "Paper2ThreeFifteenTen.rawTen_intertwining",
          "kind": "theorem",
          "line": 66,
          "module": "ThreeFifteenTen.lean"
        },
        {
          "name": "Paper2ThreeFifteenTen.lift_ten",
          "kind": "theorem",
          "line": 98,
          "module": "ThreeFifteenTen.lean"
        },
        {
          "name": "Paper2ThreeFifteenTen.ten_gram",
          "kind": "theorem",
          "line": 110,
          "module": "ThreeFifteenTen.lean"
        },
        {
          "name": "Paper2ThreeFifteenTen.ten_intertwining",
          "kind": "theorem",
          "line": 122,
          "module": "ThreeFifteenTen.lean"
        },
        {
          "name": "Paper2ThreeFifteenComplement.eight_ten_orthogonal",
          "kind": "theorem",
          "line": 41,
          "module": "ThreeFifteenComplement.lean"
        },
        {
          "name": "Paper2ThreeFifteenComplement.eight_ten_twentyseven_complete",
          "kind": "theorem",
          "line": 133,
          "module": "ThreeFifteenComplement.lean"
        },
        {
          "name": "Paper2ThreeFifteenComplement.cgAll_gram",
          "kind": "theorem",
          "line": 168,
          "module": "ThreeFifteenComplement.lean"
        },
        {
          "name": "Paper2ThreeFifteenComplement.cgAll_complete",
          "kind": "theorem",
          "line": 176,
          "module": "ThreeFifteenComplement.lean"
        },
        {
          "name": "Paper2TwentySeven.intertwining",
          "kind": "theorem",
          "line": 35,
          "module": "TwentySeven.lean"
        },
        {
          "name": "Paper2TwentySeven.unitary",
          "kind": "theorem",
          "line": 44,
          "module": "TwentySeven.lean"
        },
        {
          "name": "Paper2TwentySeven.rep_mul",
          "kind": "theorem",
          "line": 63,
          "module": "TwentySeven.lean"
        },
        {
          "name": "Paper2TwentySeven.action_decomposition",
          "kind": "theorem",
          "line": 80,
          "module": "TwentySeven.lean"
        },
        {
          "name": "Paper2FamilyFirstEncoding.actual_family_G0",
          "kind": "theorem",
          "line": 163,
          "module": "FamilyFirstEncoding.lean"
        },
        {
          "name": "Paper2FamilyFirstEncoding.familyE1_gram",
          "kind": "theorem",
          "line": 91,
          "module": "FamilyFirstEncoding.lean"
        },
        {
          "name": "Paper2FamilyFirstEncoding.actual_dimensions",
          "kind": "theorem",
          "line": 176,
          "module": "FamilyFirstEncoding.lean"
        },
        {
          "name": "Paper2FamilyInitialState.actual_family_G0_decomposed",
          "kind": "theorem",
          "line": 75,
          "module": "FamilyInitialState.lean"
        },
        {
          "name": "Paper2FamilyInitialState.actual_initial_gram",
          "kind": "theorem",
          "line": 35,
          "module": "FamilyInitialState.lean"
        },
        {
          "name": "Paper2FamilyFifteenSeed.seed815_gram",
          "kind": "theorem",
          "line": 38,
          "module": "FamilyFifteenSeed.lean"
        },
        {
          "name": "Paper2FamilyRacah.contraction_projectors",
          "kind": "theorem",
          "line": 15,
          "module": "FamilyRacah.lean"
        },
        {
          "name": "Paper2FamilyRacah.contraction_fifteen",
          "kind": "theorem",
          "line": 36,
          "module": "FamilyRacah.lean"
        },
        {
          "name": "Paper2FamilyFifteenMatch.extra_first_seed_match",
          "kind": "theorem",
          "line": 71,
          "module": "FamilyFifteenMatch.lean"
        },
        {
          "name": "Paper2FamilyFirstQuery.extra_first_query",
          "kind": "theorem",
          "line": 102,
          "module": "FamilyFirstQuery.lean"
        },
        {
          "name": "Paper2FamilyEncodingTypes.second_dimensions",
          "kind": "theorem",
          "line": 12,
          "module": "FamilyEncodingTypes.lean"
        },
        {
          "name": "Paper2FamilyRightSix.cg_gram",
          "kind": "theorem",
          "line": 130,
          "module": "FamilyRightSix.lean"
        },
        {
          "name": "Paper2FamilyRightSix.cg_complete",
          "kind": "theorem",
          "line": 137,
          "module": "FamilyRightSix.lean"
        },
        {
          "name": "Paper2FamilyRightSix.actual_decomposition",
          "kind": "theorem",
          "line": 200,
          "module": "FamilyRightSix.lean"
        },
        {
          "name": "Paper2FamilyRightSix.fifteen_partial_trace",
          "kind": "theorem",
          "line": 236,
          "module": "FamilyRightSix.lean"
        },
        {
          "name": "Paper2FamilyRightFifteen.six_gram",
          "kind": "theorem",
          "line": 64,
          "module": "FamilyRightFifteen.lean"
        },
        {
          "name": "Paper2FamilyRightFifteen.six_intertwining",
          "kind": "theorem",
          "line": 75,
          "module": "FamilyRightFifteen.lean"
        },
        {
          "name": "Paper2FamilyFifteenCoupling.coupling_table",
          "kind": "theorem",
          "line": 64,
          "module": "FamilyFifteenCoupling.lean"
        },
        {
          "name": "Paper2FamilyFifteenCoupling.coupling_metric_gram",
          "kind": "theorem",
          "line": 69,
          "module": "FamilyFifteenCoupling.lean"
        },
        {
          "name": "Paper2FamilyFifteenTensor.coupling_intertwining",
          "kind": "theorem",
          "line": 69,
          "module": "FamilyFifteenTensor.lean"
        },
        {
          "name": "Paper2FamilyFifteenIsometry.fifteen_gram",
          "kind": "theorem",
          "line": 84,
          "module": "FamilyFifteenIsometry.lean"
        },
        {
          "name": "Paper2FamilyFifteenIsometry.fifteen_intertwining",
          "kind": "theorem",
          "line": 94,
          "module": "FamilyFifteenIsometry.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenCG.six_fifteen_orthogonal",
          "kind": "theorem",
          "line": 61,
          "module": "FamilyRightFifteenCG.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenCG.cg_gram",
          "kind": "theorem",
          "line": 69,
          "module": "FamilyRightFifteenCG.lean"
        },
        {
          "name": "Paper2FamilyAllocation.pq_normalized",
          "kind": "theorem",
          "line": 28,
          "module": "FamilyAllocation.lean"
        },
        {
          "name": "Paper2FamilyAllocation.rt_normalized",
          "kind": "theorem",
          "line": 37,
          "module": "FamilyAllocation.lean"
        },
        {
          "name": "Paper2FamilyAllocation.wz_normalized",
          "kind": "theorem",
          "line": 46,
          "module": "FamilyAllocation.lean"
        },
        {
          "name": "Paper2FamilyAllocation.rightSplit_gram",
          "kind": "theorem",
          "line": 60,
          "module": "FamilyAllocation.lean"
        },
        {
          "name": "Paper2FamilySecondEncoding.rightCG_gram",
          "kind": "theorem",
          "line": 62,
          "module": "FamilySecondEncoding.lean"
        },
        {
          "name": "Paper2FamilySecondEncoding.E2_gram",
          "kind": "theorem",
          "line": 106,
          "module": "FamilySecondEncoding.lean"
        },
        {
          "name": "Paper2FamilySecondEncoding.physicalE2_gram",
          "kind": "theorem",
          "line": 126,
          "module": "FamilySecondEncoding.lean"
        },
        {
          "name": "Paper2FamilyPhaseEncoding.physicalPhase_unitary",
          "kind": "theorem",
          "line": 91,
          "module": "FamilyPhaseEncoding.lean"
        },
        {
          "name": "Paper2FamilyPhaseEncoding.reflection_six",
          "kind": "theorem",
          "line": 33,
          "module": "FamilyPhaseEncoding.lean"
        },
        {
          "name": "Paper2FamilyPhaseEncoding.reflection_fifteen",
          "kind": "theorem",
          "line": 37,
          "module": "FamilyPhaseEncoding.lean"
        },
        {
          "name": "Paper2FamilyCanonicalEncoding.fifteenCG_intertwining",
          "kind": "theorem",
          "line": 85,
          "module": "FamilyCanonicalEncoding.lean"
        },
        {
          "name": "Paper2FamilyCanonicalEncoding.physicalE2_gram",
          "kind": "theorem",
          "line": 126,
          "module": "FamilyCanonicalEncoding.lean"
        },
        {
          "name": "Paper2FamilyRightSixRacah.projector_from_racah",
          "kind": "theorem",
          "line": 13,
          "module": "FamilyRightSixRacah.lean"
        },
        {
          "name": "Paper2FamilyRightSixRacah.contraction_exact",
          "kind": "theorem",
          "line": 26,
          "module": "FamilyRightSixRacah.lean"
        },
        {
          "name": "Paper2FamilyRightSixSeeds.rightFifteen_entry",
          "kind": "theorem",
          "line": 14,
          "module": "FamilyRightSixSeeds.lean"
        },
        {
          "name": "Paper2FamilyRightSixSeeds.trajectoryFifteen_contraction",
          "kind": "theorem",
          "line": 29,
          "module": "FamilyRightSixSeeds.lean"
        },
        {
          "name": "Paper2FamilyRightSixSeeds.trajectoryFifteen_exact",
          "kind": "theorem",
          "line": 64,
          "module": "FamilyRightSixSeeds.lean"
        },
        {
          "name": "Paper2FamilyRightSixCompression.actual_relative_racah",
          "kind": "theorem",
          "line": 82,
          "module": "FamilyRightSixCompression.lean"
        },
        {
          "name": "Paper2FamilyRightSixGeometry.trajectoryThree_gram",
          "kind": "theorem",
          "line": 44,
          "module": "FamilyRightSixGeometry.lean"
        },
        {
          "name": "Paper2FamilyRightSixGeometry.trajectoryFifteen_gram",
          "kind": "theorem",
          "line": 54,
          "module": "FamilyRightSixGeometry.lean"
        },
        {
          "name": "Paper2FamilyRightSixGeometry.trajectories_orthogonal",
          "kind": "theorem",
          "line": 64,
          "module": "FamilyRightSixGeometry.lean"
        },
        {
          "name": "Paper2FamilyRightSixGeometry.six_absent",
          "kind": "theorem",
          "line": 77,
          "module": "FamilyRightSixGeometry.lean"
        },
        {
          "name": "Paper2FamilyRightSixRecoupling.seed156_gram",
          "kind": "theorem",
          "line": 75,
          "module": "FamilyRightSixRecoupling.lean"
        },
        {
          "name": "Paper2FamilyRightSixRecoupling.first_racah_row",
          "kind": "theorem",
          "line": 83,
          "module": "FamilyRightSixRecoupling.lean"
        },
        {
          "name": "Paper2FamilyRightSixRecoupling.second_racah_row",
          "kind": "theorem",
          "line": 129,
          "module": "FamilyRightSixRecoupling.lean"
        },
        {
          "name": "Paper2FamilyFifteenRealCoordinates.tensorBasis_real",
          "kind": "theorem",
          "line": 18,
          "module": "FamilyFifteenRealCoordinates.lean"
        },
        {
          "name": "Paper2FamilyFifteenRealCoordinates.tensorBasis_change",
          "kind": "theorem",
          "line": 25,
          "module": "FamilyFifteenRealCoordinates.lean"
        },
        {
          "name": "Paper2FamilyFifteenRealCoordinates.tensorBasis_gram",
          "kind": "theorem",
          "line": 30,
          "module": "FamilyFifteenRealCoordinates.lean"
        },
        {
          "name": "Paper2FamilyFifteenRealCoordinates.decodedFifteen_tensor",
          "kind": "theorem",
          "line": 35,
          "module": "FamilyFifteenRealCoordinates.lean"
        },
        {
          "name": "Paper2FamilyFifteenRealCoordinates.realSeed156_gram",
          "kind": "theorem",
          "line": 55,
          "module": "FamilyFifteenRealCoordinates.lean"
        },
        {
          "name": "Paper2FamilyFifteenRealCoordinates.realSeed156_tensor",
          "kind": "theorem",
          "line": 67,
          "module": "FamilyFifteenRealCoordinates.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenRaw.contraction_exact",
          "kind": "theorem",
          "line": 23,
          "module": "FamilyRightFifteenRaw.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenContraction.chosen_contraction_factorization",
          "kind": "theorem",
          "line": 40,
          "module": "FamilyRightFifteenContraction.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenContraction.chosen_contraction",
          "kind": "theorem",
          "line": 53,
          "module": "FamilyRightFifteenContraction.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenSeeds.trajectorySix_tensor",
          "kind": "theorem",
          "line": 88,
          "module": "FamilyRightFifteenSeeds.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenSeeds.trajectoryFifteen_tensor",
          "kind": "theorem",
          "line": 127,
          "module": "FamilyRightFifteenSeeds.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenSeeds.rightFifteen_reembedding",
          "kind": "theorem",
          "line": 157,
          "module": "FamilyRightFifteenSeeds.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenProjection.six_source_extraction",
          "kind": "theorem",
          "line": 57,
          "module": "FamilyRightFifteenProjection.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenProjection.projectedSix_tensor",
          "kind": "theorem",
          "line": 90,
          "module": "FamilyRightFifteenProjection.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenProjection.actual_relative_racah",
          "kind": "theorem",
          "line": 110,
          "module": "FamilyRightFifteenProjection.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenGeometry.trajectorySix_gram",
          "kind": "theorem",
          "line": 56,
          "module": "FamilyRightFifteenGeometry.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenGeometry.trajectoryFifteen_gram",
          "kind": "theorem",
          "line": 65,
          "module": "FamilyRightFifteenGeometry.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenGeometry.trajectories_orthogonal",
          "kind": "theorem",
          "line": 74,
          "module": "FamilyRightFifteenGeometry.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenGeometry.three_absent",
          "kind": "theorem",
          "line": 86,
          "module": "FamilyRightFifteenGeometry.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenRecoupling.decodedSix_gram",
          "kind": "theorem",
          "line": 55,
          "module": "FamilyRightFifteenRecoupling.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenRecoupling.decodedFifteen_gram",
          "kind": "theorem",
          "line": 106,
          "module": "FamilyRightFifteenRecoupling.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenRecoupling.seed615_gram",
          "kind": "theorem",
          "line": 126,
          "module": "FamilyRightFifteenRecoupling.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenRecoupling.seed1515_gram",
          "kind": "theorem",
          "line": 131,
          "module": "FamilyRightFifteenRecoupling.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenRecoupling.first_racah_row",
          "kind": "theorem",
          "line": 139,
          "module": "FamilyRightFifteenRecoupling.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenRecoupling.second_racah_row",
          "kind": "theorem",
          "line": 159,
          "module": "FamilyRightFifteenRecoupling.lean"
        },
        {
          "name": "Paper2FamilyFifteenFlipTensor.actual_common_basis_transport",
          "kind": "theorem",
          "line": 77,
          "module": "FamilyFifteenFlipTensor.lean"
        },
        {
          "name": "Paper2FamilyMixedSeedFlip.realSeed615_gram",
          "kind": "theorem",
          "line": 26,
          "module": "FamilyMixedSeedFlip.lean"
        },
        {
          "name": "Paper2FamilyMixedSeedFlip.actual_mixed_seed_flip",
          "kind": "theorem",
          "line": 80,
          "module": "FamilyMixedSeedFlip.lean"
        },
        {
          "name": "Paper2FamilyFifteenSeedFlip.decodedFifteen_tensor",
          "kind": "theorem",
          "line": 34,
          "module": "FamilyFifteenSeedFlip.lean"
        },
        {
          "name": "Paper2FamilyFifteenSeedFlip.realSeed1515_gram",
          "kind": "theorem",
          "line": 55,
          "module": "FamilyFifteenSeedFlip.lean"
        },
        {
          "name": "Paper2FamilyFifteenSeedFlip.actual_fifteen_seed_flip",
          "kind": "theorem",
          "line": 65,
          "module": "FamilyFifteenSeedFlip.lean"
        },
        {
          "name": "Paper2ConjugateFifteenComplexRep.embedding_gram",
          "kind": "theorem",
          "line": 20,
          "module": "ConjugateFifteenComplexRep.lean"
        },
        {
          "name": "Paper2ConjugateFifteenComplexRep.embedding_coordinates",
          "kind": "theorem",
          "line": 27,
          "module": "ConjugateFifteenComplexRep.lean"
        },
        {
          "name": "Paper2ConjugateFifteenComplexRep.extension_intertwining",
          "kind": "theorem",
          "line": 69,
          "module": "ConjugateFifteenComplexRep.lean"
        },
        {
          "name": "Paper2ConjugateFifteenComplexRep.compressed_mul",
          "kind": "theorem",
          "line": 92,
          "module": "ConjugateFifteenComplexRep.lean"
        },
        {
          "name": "Paper2ConjugateFifteenComplexRep.compressed_SU",
          "kind": "theorem",
          "line": 110,
          "module": "ConjugateFifteenComplexRep.lean"
        },
        {
          "name": "Paper2ConjugateFifteenHighestWeight.actual_coordinate",
          "kind": "theorem",
          "line": 30,
          "module": "ConjugateFifteenHighestWeight.lean"
        },
        {
          "name": "Paper2ConjugateFifteenHighestWeight.highest_weight_two_one",
          "kind": "theorem",
          "line": 80,
          "module": "ConjugateFifteenHighestWeight.lean"
        },
        {
          "name": "Paper2ConjugateFifteenIrreducible.actual_scalar_commutant",
          "kind": "theorem",
          "line": 28,
          "module": "ConjugateFifteenIrreducible.lean"
        },
        {
          "name": "Paper2ConjugateFifteenIrreducible.invariant_submodule_trivial",
          "kind": "theorem",
          "line": 45,
          "module": "ConjugateFifteenIrreducible.lean"
        },
        {
          "name": "Paper2ConjugateFifteenIrreducible.complex_invariant_submodule_trivial",
          "kind": "theorem",
          "line": 58,
          "module": "ConjugateFifteenIrreducible.lean"
        },
        {
          "name": "Paper2FamilyMixedSeedConstraint.leftFifteen_unitary",
          "kind": "theorem",
          "line": 53,
          "module": "FamilyMixedSeedConstraint.lean"
        },
        {
          "name": "Paper2FamilyMixedSeedConstraint.leftFifteen_adjoint",
          "kind": "theorem",
          "line": 72,
          "module": "FamilyMixedSeedConstraint.lean"
        },
        {
          "name": "Paper2FamilyMixedSeedConstraint.leftFifteen_eq_conjugate",
          "kind": "theorem",
          "line": 41,
          "module": "FamilyMixedSeedConstraint.lean"
        },
        {
          "name": "Paper2FamilyMixedSeedConstraint.seed156_reshape",
          "kind": "theorem",
          "line": 85,
          "module": "FamilyMixedSeedConstraint.lean"
        },
        {
          "name": "Paper2FamilyMixedSeedConstraint.seed156_constraint",
          "kind": "theorem",
          "line": 101,
          "module": "FamilyMixedSeedConstraint.lean"
        },
        {
          "name": "Paper2FamilyMixedSeedConstraint.realSeed156_constraint",
          "kind": "theorem",
          "line": 118,
          "module": "FamilyMixedSeedConstraint.lean"
        },
        {
          "name": "Paper2FamilyMidpointIntertwining.finalFifteen_intertwining",
          "kind": "theorem",
          "line": 71,
          "module": "FamilyMidpointIntertwining.lean"
        },
        {
          "name": "Paper2FamilyMidpointIntertwining.source_intertwining",
          "kind": "theorem",
          "line": 80,
          "module": "FamilyMidpointIntertwining.lean"
        },
        {
          "name": "Paper2FamilyMidpointIntertwining.allocation_intertwining",
          "kind": "theorem",
          "line": 109,
          "module": "FamilyMidpointIntertwining.lean"
        },
        {
          "name": "Paper2FamilyMidpointIntertwining.coordinates_intertwining",
          "kind": "theorem",
          "line": 117,
          "module": "FamilyMidpointIntertwining.lean"
        },
        {
          "name": "Paper2FamilyMidpointIntertwining.D_intertwining",
          "kind": "theorem",
          "line": 124,
          "module": "FamilyMidpointIntertwining.lean"
        },
        {
          "name": "Paper2TwentySevenWeights.four_action_tables",
          "kind": "theorem",
          "line": 11,
          "module": "TwentySevenWeights.lean"
        },
        {
          "name": "Paper2TwentySevenCommutant.scalar_commutant",
          "kind": "theorem",
          "line": 10,
          "module": "TwentySevenCommutant.lean"
        },
        {
          "name": "Paper2TwentySevenIrreducible.actual_scalar_commutant",
          "kind": "theorem",
          "line": 11,
          "module": "TwentySevenIrreducible.lean"
        },
        {
          "name": "Paper2TwentySevenIrreducible.invariant_submodule_trivial",
          "kind": "theorem",
          "line": 33,
          "module": "TwentySevenIrreducible.lean"
        },
        {
          "name": "Paper2TwentySevenIrreducible.complex_invariant_submodule_trivial",
          "kind": "theorem",
          "line": 45,
          "module": "TwentySevenIrreducible.lean"
        },
        {
          "name": "Paper2FamilyMidpointSeed.seed_gram",
          "kind": "theorem",
          "line": 26,
          "module": "FamilyMidpointSeed.lean"
        },
        {
          "name": "Paper2FamilyMidpointSeed.J_unitary",
          "kind": "theorem",
          "line": 95,
          "module": "FamilyMidpointSeed.lean"
        },
        {
          "name": "Paper2FamilyMidpointSeed.actual_seed_fixed",
          "kind": "theorem",
          "line": 99,
          "module": "FamilyMidpointSeed.lean"
        },
        {
          "name": "Paper2FamilyMidpointSeed.endpoint_seed_reduction",
          "kind": "theorem",
          "line": 124,
          "module": "FamilyMidpointSeed.lean"
        },
        {
          "name": "Paper2FamilyMidpointCG.source_gram",
          "kind": "theorem",
          "line": 83,
          "module": "FamilyMidpointCG.lean"
        },
        {
          "name": "Paper2FamilyMidpointEmbedding.allocation_gram",
          "kind": "theorem",
          "line": 47,
          "module": "FamilyMidpointEmbedding.lean"
        },
        {
          "name": "Paper2FamilyMidpointEmbedding.commonCoordinates_gram",
          "kind": "theorem",
          "line": 99,
          "module": "FamilyMidpointEmbedding.lean"
        },
        {
          "name": "Paper2FamilyMidpointEmbedding.D_gram",
          "kind": "theorem",
          "line": 111,
          "module": "FamilyMidpointEmbedding.lean"
        },
        {
          "name": "Paper2FamilyMidpointEmbedding.physicalD_gram",
          "kind": "theorem",
          "line": 119,
          "module": "FamilyMidpointEmbedding.lean"
        },
        {
          "name": "Paper2FamilyRacahWeights.right_six",
          "kind": "theorem",
          "line": 32,
          "module": "FamilyRacahWeights.lean"
        },
        {
          "name": "Paper2FamilyRacahWeights.right_three",
          "kind": "theorem",
          "line": 50,
          "module": "FamilyRacahWeights.lean"
        },
        {
          "name": "Paper2FamilyRacahWeights.right_fifteen",
          "kind": "theorem",
          "line": 63,
          "module": "FamilyRacahWeights.lean"
        },
        {
          "name": "Paper2FamilyMidpointAssembly.common_seed",
          "kind": "theorem",
          "line": 27,
          "module": "FamilyMidpointAssembly.lean"
        },
        {
          "name": "Paper2FamilyMidpointAssembly.actual_identity_seed_match",
          "kind": "theorem",
          "line": 99,
          "module": "FamilyMidpointAssembly.lean"
        },
        {
          "name": "Paper2FamilyRealCoupling.realCoupling_change",
          "kind": "theorem",
          "line": 34,
          "module": "FamilyRealCoupling.lean"
        },
        {
          "name": "Paper2FamilyRealCoupling.actual_seed_reshape",
          "kind": "theorem",
          "line": 65,
          "module": "FamilyRealCoupling.lean"
        },
        {
          "name": "Paper2FamilyFifteenSeedConstraint.realSeed1515_constraint",
          "kind": "theorem",
          "line": 75,
          "module": "FamilyFifteenSeedConstraint.lean"
        },
        {
          "name": "Paper2FamilyExtraPhi.phi615_reconstruction",
          "kind": "theorem",
          "line": 64,
          "module": "FamilyExtraPhi.lean"
        },
        {
          "name": "Paper2FamilyExtraPhi.phi156_exchange",
          "kind": "theorem",
          "line": 69,
          "module": "FamilyExtraPhi.lean"
        },
        {
          "name": "Paper2FamilyExtraPhi.phi615_exchange",
          "kind": "theorem",
          "line": 73,
          "module": "FamilyExtraPhi.lean"
        },
        {
          "name": "Paper2FamilyExtraPhi.phi1515_exchange",
          "kind": "theorem",
          "line": 80,
          "module": "FamilyExtraPhi.lean"
        },
        {
          "name": "Paper2FamilyPhi.phi_gram",
          "kind": "theorem",
          "line": 25,
          "module": "FamilyPhi.lean"
        },
        {
          "name": "Paper2FamilyPhi.actual_midpoint_flip",
          "kind": "theorem",
          "line": 47,
          "module": "FamilyPhi.lean"
        },
        {
          "name": "Paper2FamilyPhi.endpoint_carrier_reduction",
          "kind": "theorem",
          "line": 83,
          "module": "FamilyPhi.lean"
        },
        {
          "name": "Paper2FamilyPhysicalPhi.physicalPhi_gram",
          "kind": "theorem",
          "line": 19,
          "module": "FamilyPhysicalPhi.lean"
        },
        {
          "name": "Paper2FamilyPhysicalPhi.actual_physical_flip",
          "kind": "theorem",
          "line": 26,
          "module": "FamilyPhysicalPhi.lean"
        },
        {
          "name": "Paper2FamilyPhysicalPhi.exact_endpoint_reduction",
          "kind": "theorem",
          "line": 40,
          "module": "FamilyPhysicalPhi.lean"
        },
        {
          "name": "Paper2FamilyPhiReconstruction.actual_reconstruction",
          "kind": "theorem",
          "line": 16,
          "module": "FamilyPhiReconstruction.lean"
        },
        {
          "name": "Paper2FamilySecondQuery.actual_block_endpoint",
          "kind": "theorem",
          "line": 25,
          "module": "FamilySecondQuery.lean"
        },
        {
          "name": "Paper2FamilySecondQuery.actual_physical_query",
          "kind": "theorem",
          "line": 44,
          "module": "FamilySecondQuery.lean"
        },
        {
          "name": "Paper2FamilySecondQuery.actual_second_query_endpoint",
          "kind": "theorem",
          "line": 53,
          "module": "FamilySecondQuery.lean"
        },
        {
          "name": "Paper2FamilyPreparationGeometry.query_intertwining",
          "kind": "theorem",
          "line": 48,
          "module": "FamilyPreparationGeometry.lean"
        },
        {
          "name": "Paper2FamilyPreparationGeometry.fixed_reset_decoder",
          "kind": "theorem",
          "line": 87,
          "module": "FamilyPreparationGeometry.lean"
        },
        {
          "name": "Paper2FamilyPreparationGeometry.prepared_coordinates",
          "kind": "theorem",
          "line": 99,
          "module": "FamilyPreparationGeometry.lean"
        },
        {
          "name": "Paper2FamilyPreparationCircuit.word_route",
          "kind": "theorem",
          "line": 38,
          "module": "FamilyPreparationCircuit.lean"
        },
        {
          "name": "Paper2FamilyPreparationCircuit.actual_three_query_preparation",
          "kind": "theorem",
          "line": 79,
          "module": "FamilyPreparationCircuit.lean"
        },
        {
          "name": "Paper2FamilyCompleteProtocol.complete_three_plus_four_query_family",
          "kind": "theorem",
          "line": 14,
          "module": "FamilyCompleteProtocol.lean"
        },
        {
          "name": "Paper2FamilyCompleteProtocol.complete_three_plus_four_query_channel",
          "kind": "theorem",
          "line": 44,
          "module": "FamilyCompleteProtocol.lean"
        },
        {
          "name": "Paper2FamilyParameterContinuity.program_continuous",
          "kind": "theorem",
          "line": 14,
          "module": "FamilyParameterContinuity.lean"
        },
        {
          "name": "Paper2FamilyParameterContinuity.stored_program_continuous",
          "kind": "theorem",
          "line": 24,
          "module": "FamilyParameterContinuity.lean"
        },
        {
          "name": "Paper2FamilyParameterContinuity.midpoint_continuous",
          "kind": "theorem",
          "line": 32,
          "module": "FamilyParameterContinuity.lean"
        },
        {
          "name": "Paper2FamilyParameterContinuity.physical_midpoint_continuous",
          "kind": "theorem",
          "line": 46,
          "module": "FamilyParameterContinuity.lean"
        },
        {
          "name": "Paper2FamilyParameterContinuity.endpoint_limit",
          "kind": "theorem",
          "line": 50,
          "module": "FamilyParameterContinuity.lean"
        },
        {
          "name": "Paper2FamilyActualClosure.G0_unitary",
          "kind": "theorem",
          "line": 22,
          "module": "FamilyActualClosure.lean"
        },
        {
          "name": "Paper2FamilyActualClosure.G1_unitary",
          "kind": "theorem",
          "line": 27,
          "module": "FamilyActualClosure.lean"
        },
        {
          "name": "Paper2FamilyActualClosure.actual_encoder_endpoint",
          "kind": "theorem",
          "line": 32,
          "module": "FamilyActualClosure.lean"
        },
        {
          "name": "Paper2FamilyActualClosure.fixedGates_unitary",
          "kind": "theorem",
          "line": 49,
          "module": "FamilyActualClosure.lean"
        },
        {
          "name": "Paper2FamilyActualClosure.actual_four_query_catalytic_endpoint",
          "kind": "theorem",
          "line": 56,
          "module": "FamilyActualClosure.lean"
        },
        {
          "name": "Paper2FamilyActualClosure.actual_four_query_joint_input",
          "kind": "theorem",
          "line": 65,
          "module": "FamilyActualClosure.lean"
        },
        {
          "name": "Paper2FamilyPhysicalMidpoint.actual_dimensions",
          "kind": "theorem",
          "line": 41,
          "module": "FamilyPhysicalMidpoint.lean"
        },
        {
          "name": "Paper2FamilyIdentityMatching.actual_identity_input_match",
          "kind": "theorem",
          "line": 62,
          "module": "FamilyIdentityMatching.lean"
        },
        {
          "name": "Paper2FamilyActualChannel.actual_channel_with_reference",
          "kind": "theorem",
          "line": 11,
          "module": "FamilyActualChannel.lean"
        }
      ]
    },
    {
      "id": "prose-010",
      "section": "S3",
      "kind": "prose_obligation",
      "labels": [
        "w4:sec:branches"
      ],
      "text": "CG embeddings are isometric and equivariant; the projected 15-dimensional complement is irreducible.",
      "status": "checked",
      "lean_theorems": [
        "Paper2CGComplement.three_six_fifteen_complete",
        "Paper2CGComplement.cgAll_gram",
        "Paper2CGComplement.cgAll_complete",
        "Paper2CGFifteen.fifteen_intertwining",
        "Paper2CGFifteen.fifteen_unitary",
        "Paper2CGFifteen.fifteen_mul",
        "Paper2CGPartialTrace.three_partial_trace",
        "Paper2CGPartialTrace.six_partial_trace",
        "Paper2CGPartialTrace.fifteen_partial_trace",
        "Paper2CGSeedTrace.three_seed_trace",
        "Paper2CGSeedTrace.six_seed_trace",
        "Paper2CGSeedTrace.fifteen_seed_trace",
        "Paper2RationalFifteen.raw_gram",
        "Paper2RationalFifteen.vectorize_coordinates",
        "Paper2RationalFifteen.coordinates_recovery",
        "Paper2RationalFifteen.inverseChange_left",
        "Paper2RationalFifteen.inverseChange_right",
        "Paper2RationalFifteen.raw_intertwining",
        "Paper2FifteenCommutant.scalar_commutant",
        "Paper2FifteenIrreducible.actual_scalar_commutant",
        "Paper2FifteenIrreducible.invariant_submodule_trivial",
        "Paper2ExplicitFifteenCG.cg_gram",
        "Paper2ExplicitFifteenCG.cg_change",
        "Paper2ExplicitFifteenCG.cg_projector",
        "Paper2ExplicitFifteenCG.cg_intertwining",
        "Paper2ExplicitFifteenCG.representation_unitary",
        "Paper2FundamentalIrreducible.scalar_commutant",
        "Paper2FundamentalIrreducible.invariant_submodule_trivial",
        "Paper2FifteenSeparation.smaller_fifteen_intertwiner_zero",
        "Paper2FifteenSeparation.reverse_smaller_fifteen_intertwiner_zero",
        "Paper2InitialCommutant.three_scalar_commutant",
        "Paper2InitialCommutant.scalar_projectors_commute",
        "Paper2InitialCommutant.commutant_iff",
        "Paper2InitialCommutant.scalar_projectors_independent",
        "Paper2FifteenHighestWeight.extension_mul",
        "Paper2FifteenHighestWeight.extension_SU",
        "Paper2FifteenHighestWeight.actual_coordinate",
        "Paper2FifteenHighestWeight.coordinate_nonzero",
        "Paper2FifteenHighestWeight.upper_fixes",
        "Paper2FifteenHighestWeight.coroot1_weight",
        "Paper2FifteenHighestWeight.coroot2_weight",
        "Paper2FifteenHighestWeight.compressedExtension_SU",
        "Paper2FifteenHighestWeight.upper_coordinate",
        "Paper2FifteenHighestWeight.coroot1_coordinate",
        "Paper2FifteenHighestWeight.coroot2_coordinate",
        "Paper2IntrinsicFifteen.fifteen_recovery",
        "Paper2FifteenComplexRep.transformed_symmetric",
        "Paper2FifteenComplexRep.transformed_traceless",
        "Paper2FifteenComplexRep.extension_intertwining",
        "Paper2FifteenComplexRep.compressed_mul",
        "Paper2FifteenComplexRep.compressed_one",
        "Paper2FifteenHighestWeightLabel.complex_invariant_submodule_trivial",
        "Paper2FifteenHighestWeightLabel.highest_weight_one_two",
        "Paper2CGCoordinateEquivalence.coordinate_unitary",
        "Paper2CGCoordinateEquivalence.compression_intertwining",
        "Paper2CGCoordinateEquivalence.actual_fifteen_coordinates"
      ],
      "note": " The earlier actual initial CG projector, equivariance and fifteen irreducibility are complemented by the exact fixed-unitary equivalence of any two orthonormal bases of that same image. The manuscript defines bar15 by this actual complement. No independent canonical model or historical entrywise phase match is required for this obligation.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2CGComplement.three_six_fifteen_complete",
          "kind": "theorem",
          "line": 113,
          "module": "CGComplement.lean"
        },
        {
          "name": "Paper2CGComplement.cgAll_gram",
          "kind": "theorem",
          "line": 148,
          "module": "CGComplement.lean"
        },
        {
          "name": "Paper2CGComplement.cgAll_complete",
          "kind": "theorem",
          "line": 156,
          "module": "CGComplement.lean"
        },
        {
          "name": "Paper2CGFifteen.fifteen_intertwining",
          "kind": "theorem",
          "line": 45,
          "module": "CGFifteen.lean"
        },
        {
          "name": "Paper2CGFifteen.fifteen_unitary",
          "kind": "theorem",
          "line": 55,
          "module": "CGFifteen.lean"
        },
        {
          "name": "Paper2CGFifteen.fifteen_mul",
          "kind": "theorem",
          "line": 83,
          "module": "CGFifteen.lean"
        },
        {
          "name": "Paper2CGPartialTrace.three_partial_trace",
          "kind": "theorem",
          "line": 38,
          "module": "CGPartialTrace.lean"
        },
        {
          "name": "Paper2CGPartialTrace.six_partial_trace",
          "kind": "theorem",
          "line": 47,
          "module": "CGPartialTrace.lean"
        },
        {
          "name": "Paper2CGPartialTrace.fifteen_partial_trace",
          "kind": "theorem",
          "line": 72,
          "module": "CGPartialTrace.lean"
        },
        {
          "name": "Paper2CGSeedTrace.three_seed_trace",
          "kind": "theorem",
          "line": 15,
          "module": "CGSeedTrace.lean"
        },
        {
          "name": "Paper2CGSeedTrace.six_seed_trace",
          "kind": "theorem",
          "line": 25,
          "module": "CGSeedTrace.lean"
        },
        {
          "name": "Paper2CGSeedTrace.fifteen_seed_trace",
          "kind": "theorem",
          "line": 51,
          "module": "CGSeedTrace.lean"
        },
        {
          "name": "Paper2RationalFifteen.raw_gram",
          "kind": "theorem",
          "line": 54,
          "module": "RationalFifteen.lean"
        },
        {
          "name": "Paper2RationalFifteen.vectorize_coordinates",
          "kind": "theorem",
          "line": 69,
          "module": "RationalFifteen.lean"
        },
        {
          "name": "Paper2RationalFifteen.coordinates_recovery",
          "kind": "theorem",
          "line": 120,
          "module": "RationalFifteen.lean"
        },
        {
          "name": "Paper2RationalFifteen.inverseChange_left",
          "kind": "theorem",
          "line": 130,
          "module": "RationalFifteen.lean"
        },
        {
          "name": "Paper2RationalFifteen.inverseChange_right",
          "kind": "theorem",
          "line": 133,
          "module": "RationalFifteen.lean"
        },
        {
          "name": "Paper2RationalFifteen.raw_intertwining",
          "kind": "theorem",
          "line": 38,
          "module": "RationalFifteenRep.lean"
        },
        {
          "name": "Paper2FifteenCommutant.scalar_commutant",
          "kind": "theorem",
          "line": 38,
          "module": "FifteenCommutant.lean"
        },
        {
          "name": "Paper2FifteenIrreducible.actual_scalar_commutant",
          "kind": "theorem",
          "line": 10,
          "module": "FifteenIrreducible.lean"
        },
        {
          "name": "Paper2FifteenIrreducible.invariant_submodule_trivial",
          "kind": "theorem",
          "line": 32,
          "module": "FifteenIrreducible.lean"
        },
        {
          "name": "Paper2ExplicitFifteenCG.cg_gram",
          "kind": "theorem",
          "line": 27,
          "module": "ExplicitFifteenCG.lean"
        },
        {
          "name": "Paper2ExplicitFifteenCG.cg_change",
          "kind": "theorem",
          "line": 35,
          "module": "ExplicitFifteenCG.lean"
        },
        {
          "name": "Paper2ExplicitFifteenCG.cg_projector",
          "kind": "theorem",
          "line": 38,
          "module": "ExplicitFifteenCG.lean"
        },
        {
          "name": "Paper2ExplicitFifteenCG.cg_intertwining",
          "kind": "theorem",
          "line": 46,
          "module": "ExplicitFifteenCG.lean"
        },
        {
          "name": "Paper2ExplicitFifteenCG.representation_unitary",
          "kind": "theorem",
          "line": 57,
          "module": "ExplicitFifteenCG.lean"
        },
        {
          "name": "Paper2FundamentalIrreducible.scalar_commutant",
          "kind": "theorem",
          "line": 26,
          "module": "FundamentalIrreducible.lean"
        },
        {
          "name": "Paper2FundamentalIrreducible.invariant_submodule_trivial",
          "kind": "theorem",
          "line": 36,
          "module": "FundamentalIrreducible.lean"
        },
        {
          "name": "Paper2FifteenSeparation.smaller_fifteen_intertwiner_zero",
          "kind": "theorem",
          "line": 13,
          "module": "FifteenSeparation.lean"
        },
        {
          "name": "Paper2FifteenSeparation.reverse_smaller_fifteen_intertwiner_zero",
          "kind": "theorem",
          "line": 42,
          "module": "FifteenSeparation.lean"
        },
        {
          "name": "Paper2InitialCommutant.three_scalar_commutant",
          "kind": "theorem",
          "line": 28,
          "module": "InitialCommutant.lean"
        },
        {
          "name": "Paper2InitialCommutant.scalar_projectors_commute",
          "kind": "theorem",
          "line": 95,
          "module": "InitialCommutant.lean"
        },
        {
          "name": "Paper2InitialCommutant.commutant_iff",
          "kind": "theorem",
          "line": 104,
          "module": "InitialCommutant.lean"
        },
        {
          "name": "Paper2InitialCommutant.scalar_projectors_independent",
          "kind": "theorem",
          "line": 113,
          "module": "InitialCommutant.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.extension_mul",
          "kind": "theorem",
          "line": 17,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.extension_SU",
          "kind": "theorem",
          "line": 24,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.actual_coordinate",
          "kind": "theorem",
          "line": 45,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.coordinate_nonzero",
          "kind": "theorem",
          "line": 51,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.upper_fixes",
          "kind": "theorem",
          "line": 68,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.coroot1_weight",
          "kind": "theorem",
          "line": 80,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.coroot2_weight",
          "kind": "theorem",
          "line": 89,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.compressedExtension_SU",
          "kind": "theorem",
          "line": 104,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.upper_coordinate",
          "kind": "theorem",
          "line": 122,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.coroot1_coordinate",
          "kind": "theorem",
          "line": 126,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2FifteenHighestWeight.coroot2_coordinate",
          "kind": "theorem",
          "line": 130,
          "module": "FifteenHighestWeight.lean"
        },
        {
          "name": "Paper2IntrinsicFifteen.fifteen_recovery",
          "kind": "theorem",
          "line": 52,
          "module": "IntrinsicFifteen.lean"
        },
        {
          "name": "Paper2FifteenComplexRep.transformed_symmetric",
          "kind": "theorem",
          "line": 15,
          "module": "FifteenPolynomialShapes.lean"
        },
        {
          "name": "Paper2FifteenComplexRep.transformed_traceless",
          "kind": "theorem",
          "line": 22,
          "module": "FifteenPolynomialShapes.lean"
        },
        {
          "name": "Paper2FifteenComplexRep.extension_intertwining",
          "kind": "theorem",
          "line": 29,
          "module": "FifteenComplexRep.lean"
        },
        {
          "name": "Paper2FifteenComplexRep.compressed_mul",
          "kind": "theorem",
          "line": 39,
          "module": "FifteenComplexRep.lean"
        },
        {
          "name": "Paper2FifteenComplexRep.compressed_one",
          "kind": "theorem",
          "line": 46,
          "module": "FifteenComplexRep.lean"
        },
        {
          "name": "Paper2FifteenHighestWeightLabel.complex_invariant_submodule_trivial",
          "kind": "theorem",
          "line": 10,
          "module": "FifteenHighestWeightLabel.lean"
        },
        {
          "name": "Paper2FifteenHighestWeightLabel.highest_weight_one_two",
          "kind": "theorem",
          "line": 26,
          "module": "FifteenHighestWeightLabel.lean"
        },
        {
          "name": "Paper2CGCoordinateEquivalence.coordinate_unitary",
          "kind": "theorem",
          "line": 11,
          "module": "CGCoordinateEquivalence.lean"
        },
        {
          "name": "Paper2CGCoordinateEquivalence.compression_intertwining",
          "kind": "theorem",
          "line": 24,
          "module": "CGCoordinateEquivalence.lean"
        },
        {
          "name": "Paper2CGCoordinateEquivalence.actual_fifteen_coordinates",
          "kind": "theorem",
          "line": 37,
          "module": "CGCoordinateEquivalence.lean"
        }
      ]
    },
    {
      "id": "prose-011",
      "section": "S3",
      "kind": "prose_obligation",
      "labels": [
        "w4:eq:initial-weights"
      ],
      "text": "Partial traces of representation projectors determine all four initial amplitudes.",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2NormalizedInitialSeeds.unreshape_gram",
        "Paper2NormalizedInitialSeeds.baseSeed_gram",
        "Paper2NormalizedInitialSeeds.seedThree_gram",
        "Paper2NormalizedInitialSeeds.seedSix_gram",
        "Paper2NormalizedInitialSeeds.seedFifteen_gram",
        "Paper2InitialBranchWeights.three_weight",
        "Paper2InitialBranchWeights.six_weight",
        "Paper2InitialBranchWeights.fifteen_weight",
        "Paper2SmallFirstSeed.small_first_seed_match",
        "Paper2FirstDecomposition.actual_initial_decomposition",
        "Paper2FirstPairingSeed.actual_small_weighted_seed"
      ],
      "note": "Actual CG reduced projectors and exact Bell-dual Gram formulas determine the separated initial seed amplitudes. No external normalization or irreducibility premise is supplied.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2NormalizedInitialSeeds.unreshape_gram",
          "kind": "theorem",
          "line": 16,
          "module": "NormalizedInitialSeeds.lean"
        },
        {
          "name": "Paper2NormalizedInitialSeeds.baseSeed_gram",
          "kind": "theorem",
          "line": 25,
          "module": "NormalizedInitialSeeds.lean"
        },
        {
          "name": "Paper2NormalizedInitialSeeds.seedThree_gram",
          "kind": "theorem",
          "line": 57,
          "module": "NormalizedInitialSeeds.lean"
        },
        {
          "name": "Paper2NormalizedInitialSeeds.seedSix_gram",
          "kind": "theorem",
          "line": 60,
          "module": "NormalizedInitialSeeds.lean"
        },
        {
          "name": "Paper2NormalizedInitialSeeds.seedFifteen_gram",
          "kind": "theorem",
          "line": 63,
          "module": "NormalizedInitialSeeds.lean"
        },
        {
          "name": "Paper2InitialBranchWeights.three_weight",
          "kind": "theorem",
          "line": 13,
          "module": "InitialBranchWeights.lean"
        },
        {
          "name": "Paper2InitialBranchWeights.six_weight",
          "kind": "theorem",
          "line": 17,
          "module": "InitialBranchWeights.lean"
        },
        {
          "name": "Paper2InitialBranchWeights.fifteen_weight",
          "kind": "theorem",
          "line": 24,
          "module": "InitialBranchWeights.lean"
        },
        {
          "name": "Paper2SmallFirstSeed.small_first_seed_match",
          "kind": "theorem",
          "line": 111,
          "module": "SmallFirstSeed.lean"
        },
        {
          "name": "Paper2FirstDecomposition.actual_initial_decomposition",
          "kind": "theorem",
          "line": 25,
          "module": "FirstDecomposition.lean"
        },
        {
          "name": "Paper2FirstPairingSeed.actual_small_weighted_seed",
          "kind": "theorem",
          "line": 48,
          "module": "FirstPairingSeed.lean"
        }
      ]
    },
    {
      "id": "prose-012",
      "section": "S3",
      "kind": "prose_obligation",
      "labels": [
        "w4:lem:two-query"
      ],
      "text": "Every displayed branch trajectory follows the concrete CG embeddings and correct phases, for all U.",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2Complexify.firstW_complex_gram",
        "Paper2Complexify.second_pairings_complex_gram",
        "Paper2Complexify.secondSource_gram",
        "Paper2Complexify.secondTarget_gram",
        "Paper2Complexify.second_recoupling_unitary_matrix",
        "Paper2SecondFifteenExclusion.final_fifteen_intertwining",
        "Paper2SecondFifteenExclusion.final_fifteen_extraction",
        "Paper2SecondFifteenExclusion.smaller_fifteen_intertwiner_zero",
        "Paper2SecondFifteenExclusion.conjugate_pair_unitary",
        "Paper2SecondFifteenExclusion.reshaped_fifteen_zero",
        "Paper2SecondFifteenExclusion.actual_seed_fifteen_zero",
        "Paper2SecondFifteenExclusion.actual_branch_all_U_zero",
        "Paper2InitialWeightedFormula.actual_forward_before",
        "Paper2FirstQueryGeometry.full_query_covariance",
        "Paper2FirstDecoded.actual_decoded_output",
        "Paper2FirstDecoded.actual_first_query_merge",
        "Paper2SecondQuery.E2_one_query",
        "Paper2FinalTrajectory.actual_postQuery_endpoint",
        "Paper2TwoQueryEncoder.actual_two_query_endpoint",
        "Paper2InitialWeightedFormula.actual_reverse_before",
        "Paper2InitialWeightedFormula.actual_reverse_after"
      ],
      "note": "The concrete first-query branches, exact phase-corrected decoder, actual multiplicity merge, second-query branches, full270-dimensional two-query endpoint and reverse trajectories are all instantiated for every SU(3) U. The cited declarations use the concrete CG matrices and literal seed/amplitude objects. This covers the prose trajectory obligation; separate inventory items audit each displayed tensor-coordinate formula.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Complexify.firstW_complex_gram",
          "kind": "theorem",
          "line": 109,
          "module": "Complexify.lean"
        },
        {
          "name": "Paper2Complexify.second_pairings_complex_gram",
          "kind": "theorem",
          "line": 59,
          "module": "Complexify.lean"
        },
        {
          "name": "Paper2Complexify.secondSource_gram",
          "kind": "theorem",
          "line": 171,
          "module": "Complexify.lean"
        },
        {
          "name": "Paper2Complexify.secondTarget_gram",
          "kind": "theorem",
          "line": 175,
          "module": "Complexify.lean"
        },
        {
          "name": "Paper2Complexify.second_recoupling_unitary_matrix",
          "kind": "theorem",
          "line": 193,
          "module": "Complexify.lean"
        },
        {
          "name": "Paper2SecondFifteenExclusion.final_fifteen_intertwining",
          "kind": "theorem",
          "line": 23,
          "module": "SecondFifteenExclusion.lean"
        },
        {
          "name": "Paper2SecondFifteenExclusion.final_fifteen_extraction",
          "kind": "theorem",
          "line": 43,
          "module": "SecondFifteenExclusion.lean"
        },
        {
          "name": "Paper2SecondFifteenExclusion.smaller_fifteen_intertwiner_zero",
          "kind": "theorem",
          "line": 50,
          "module": "SecondFifteenExclusion.lean"
        },
        {
          "name": "Paper2SecondFifteenExclusion.conjugate_pair_unitary",
          "kind": "theorem",
          "line": 77,
          "module": "SecondFifteenExclusion.lean"
        },
        {
          "name": "Paper2SecondFifteenExclusion.reshaped_fifteen_zero",
          "kind": "theorem",
          "line": 82,
          "module": "SecondFifteenExclusion.lean"
        },
        {
          "name": "Paper2SecondFifteenExclusion.actual_seed_fifteen_zero",
          "kind": "theorem",
          "line": 92,
          "module": "SecondFifteenExclusion.lean"
        },
        {
          "name": "Paper2SecondFifteenExclusion.actual_branch_all_U_zero",
          "kind": "theorem",
          "line": 109,
          "module": "SecondFifteenExclusion.lean"
        },
        {
          "name": "Paper2InitialWeightedFormula.actual_forward_before",
          "kind": "theorem",
          "line": 32,
          "module": "InitialWeightedFormula.lean"
        },
        {
          "name": "Paper2FirstQueryGeometry.full_query_covariance",
          "kind": "theorem",
          "line": 79,
          "module": "FirstQueryGeometry.lean"
        },
        {
          "name": "Paper2FirstDecoded.actual_decoded_output",
          "kind": "theorem",
          "line": 51,
          "module": "FirstDecoded.lean"
        },
        {
          "name": "Paper2FirstDecoded.actual_first_query_merge",
          "kind": "theorem",
          "line": 89,
          "module": "FirstDecoded.lean"
        },
        {
          "name": "Paper2SecondQuery.E2_one_query",
          "kind": "theorem",
          "line": 91,
          "module": "SecondQuery.lean"
        },
        {
          "name": "Paper2FinalTrajectory.actual_postQuery_endpoint",
          "kind": "theorem",
          "line": 85,
          "module": "FinalTrajectory.lean"
        },
        {
          "name": "Paper2TwoQueryEncoder.actual_two_query_endpoint",
          "kind": "theorem",
          "line": 41,
          "module": "TwoQueryEncoder.lean"
        },
        {
          "name": "Paper2InitialWeightedFormula.actual_reverse_before",
          "kind": "theorem",
          "line": 40,
          "module": "InitialWeightedFormula.lean"
        },
        {
          "name": "Paper2InitialWeightedFormula.actual_reverse_after",
          "kind": "theorem",
          "line": 36,
          "module": "InitialWeightedFormula.lean"
        }
      ]
    },
    {
      "id": "prose-013",
      "section": "S3",
      "kind": "prose_obligation",
      "labels": [
        "w4:sec:fixed-gate-completion"
      ],
      "text": "G0/G1/G2 restrictions are isometries on their precisely stated domains, every trajectory remains in those domains, and completions have memory90.",
      "status": "checked",
      "lean_theorems": [
        "Paper2Completion.matrix_unitary_completion",
        "Paper2Complexify.second_recoupling_unitary_matrix",
        "Paper2TwoQueryEncoder.actual_two_query_endpoint",
        "Paper2FourQueryCatalyst.actual_four_query_catalyst",
        "Paper2FourQueryCatalyst.actual_four_query_joint_input"
      ],
      "note": "Actual fixed full-space G0/G1/G2 are constructed before quantification over the oracle. The physical four-query gates are all two-sided unitaries on the complete270-dimensional workspace.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Completion.matrix_unitary_completion",
          "kind": "theorem",
          "line": 84,
          "module": "Completion.lean"
        },
        {
          "name": "Paper2Complexify.second_recoupling_unitary_matrix",
          "kind": "theorem",
          "line": 193,
          "module": "Complexify.lean"
        },
        {
          "name": "Paper2TwoQueryEncoder.actual_two_query_endpoint",
          "kind": "theorem",
          "line": 41,
          "module": "TwoQueryEncoder.lean"
        },
        {
          "name": "Paper2FourQueryCatalyst.actual_four_query_catalyst",
          "kind": "theorem",
          "line": 10,
          "module": "FourQueryCatalyst.lean"
        },
        {
          "name": "Paper2FourQueryCatalyst.actual_four_query_joint_input",
          "kind": "theorem",
          "line": 28,
          "module": "FourQueryCatalyst.lean"
        }
      ]
    },
    {
      "id": "prose-014",
      "section": "S3",
      "kind": "prose_obligation",
      "labels": [
        "w4:lem:middle-flip"
      ],
      "text": "Concrete direct-sum flip is unitary, exchanges the actual representation, fixes the actual seed, and its physical extension is unitary.",
      "status": "checked",
      "lean_theorems": [
        "Paper2Flip.J_unitary",
        "Paper2Embedding.physicalExtension_unitary",
        "Paper2PhiCovariance.phi_covariant",
        "Paper2PhiFlip.actual_seed_fixed",
        "Paper2PhiFlip.actual_midpoint_flip",
        "Paper2PhysicalMidpoint.physicalJ_unitary",
        "Paper2MidpointRepresentation.flip_exchange",
        "Paper2MidpointRepresentation.rho_mul",
        "Paper2MidpointRepresentation.rho_two_sided_unitary",
        "Paper2SymmetricRepresentation.symRep_mul",
        "Paper2PhysicalMidpoint.physical_midpoint_identity",
        "Paper2FourQueryCatalyst.actual_four_query_catalyst",
        "Paper2FourQueryCatalyst.actual_four_query_joint_input"
      ],
      "note": "The actual physical midpoint flip is used in the instantiated circuit, with no abstract midpoint seed premise.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Flip.J_unitary",
          "kind": "theorem",
          "line": 71,
          "module": "Flip.lean"
        },
        {
          "name": "Paper2Embedding.physicalExtension_unitary",
          "kind": "theorem",
          "line": 86,
          "module": "Embedding.lean"
        },
        {
          "name": "Paper2PhiCovariance.phi_covariant",
          "kind": "theorem",
          "line": 147,
          "module": "PhiCovariance.lean"
        },
        {
          "name": "Paper2PhiFlip.actual_seed_fixed",
          "kind": "theorem",
          "line": 98,
          "module": "PhiFlip.lean"
        },
        {
          "name": "Paper2PhiFlip.actual_midpoint_flip",
          "kind": "theorem",
          "line": 76,
          "module": "PhiFlip.lean"
        },
        {
          "name": "Paper2PhysicalMidpoint.physicalJ_unitary",
          "kind": "theorem",
          "line": 63,
          "module": "PhysicalMidpoint.lean"
        },
        {
          "name": "Paper2MidpointRepresentation.flip_exchange",
          "kind": "theorem",
          "line": 48,
          "module": "MidpointRepresentation.lean"
        },
        {
          "name": "Paper2MidpointRepresentation.rho_mul",
          "kind": "theorem",
          "line": 24,
          "module": "MidpointRepresentation.lean"
        },
        {
          "name": "Paper2MidpointRepresentation.rho_two_sided_unitary",
          "kind": "theorem",
          "line": 62,
          "module": "MidpointRepresentation.lean"
        },
        {
          "name": "Paper2SymmetricRepresentation.symRep_mul",
          "kind": "theorem",
          "line": 14,
          "module": "SymmetricRepresentation.lean"
        },
        {
          "name": "Paper2PhysicalMidpoint.physical_midpoint_identity",
          "kind": "theorem",
          "line": 77,
          "module": "PhysicalMidpoint.lean"
        },
        {
          "name": "Paper2FourQueryCatalyst.actual_four_query_catalyst",
          "kind": "theorem",
          "line": 10,
          "module": "FourQueryCatalyst.lean"
        },
        {
          "name": "Paper2FourQueryCatalyst.actual_four_query_joint_input",
          "kind": "theorem",
          "line": 28,
          "module": "FourQueryCatalyst.lean"
        }
      ]
    },
    {
      "id": "prose-015",
      "section": "S3",
      "kind": "prose_obligation",
      "labels": [
        "w4:sec:four-query-closure"
      ],
      "text": "Concrete encoder assumptions of conditional closure are discharged and entangled-reference exactness follows.",
      "status": "checked",
      "lean_theorems": [
        "Paper2Lean.catalytic_closure",
        "Paper2Lean.endpoint_tensor_reference",
        "Paper2Lean.endpoint_on_joint_input",
        "Paper2Catalyst.storedC4_normalized",
        "Paper2Catalyst.storedC4_restoration",
        "Paper2Preparation.three_query_c4_encoded",
        "Paper2PreparationCircuit.deterministic_three_query_c4",
        "Paper2PhiCovariance.phi_covariant",
        "Paper2Phi.phi_gram",
        "Paper2PhysicalMidpoint.actual_midpoint_one_fifth",
        "Paper2FirstDecomposition.fixed_G0_actual_input",
        "Paper2FirstDecoder.D1_cogram",
        "Paper2FirstQueryGeometry.fixed_G0_first_query",
        "Paper2FirstQueryGeometry.physical_query_placement",
        "Paper2TwoQueryEncoder.actual_fixed_G1_first_query",
        "Paper2TwoQueryEncoder.actual_two_query_endpoint",
        "Paper2FourQueryCatalyst.actual_four_query_catalyst",
        "Paper2FourQueryCatalyst.actual_four_query_joint_input"
      ],
      "note": "The complete physical endpoint construction now has all195 input columns,99 decoded coordinates,75 second-query inputs and45 midpoint coordinates instantiated on the same270-dimensional workspace. Every fixed gate is a conclusion, with oracle-independent choice. The actual fixed270-dimensional four-query processor is constructed internally from the complete two-query encoder. It returns the same storedC4 and transposes all data columns, with arbitrary finite reference and joint input. Independent deterministic three-query preparation has fixed gates and reset auxiliaries. No encoder endpoint, CG, physical gate or Kraus premise remains in the processor theorem.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2Lean.catalytic_closure",
          "kind": "theorem",
          "line": 93,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2Lean.endpoint_tensor_reference",
          "kind": "theorem",
          "line": 119,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2Lean.endpoint_on_joint_input",
          "kind": "theorem",
          "line": 132,
          "module": "Closure.lean"
        },
        {
          "name": "Paper2Catalyst.storedC4_normalized",
          "kind": "theorem",
          "line": 64,
          "module": "Catalyst.lean"
        },
        {
          "name": "Paper2Catalyst.storedC4_restoration",
          "kind": "theorem",
          "line": 71,
          "module": "Catalyst.lean"
        },
        {
          "name": "Paper2Preparation.three_query_c4_encoded",
          "kind": "theorem",
          "line": 154,
          "module": "Preparation.lean"
        },
        {
          "name": "Paper2PreparationCircuit.deterministic_three_query_c4",
          "kind": "theorem",
          "line": 121,
          "module": "PreparationCircuit.lean"
        },
        {
          "name": "Paper2PhiCovariance.phi_covariant",
          "kind": "theorem",
          "line": 147,
          "module": "PhiCovariance.lean"
        },
        {
          "name": "Paper2Phi.phi_gram",
          "kind": "theorem",
          "line": 94,
          "module": "Phi.lean"
        },
        {
          "name": "Paper2PhysicalMidpoint.actual_midpoint_one_fifth",
          "kind": "theorem",
          "line": 85,
          "module": "PhysicalMidpoint.lean"
        },
        {
          "name": "Paper2FirstDecomposition.fixed_G0_actual_input",
          "kind": "theorem",
          "line": 50,
          "module": "FirstDecomposition.lean"
        },
        {
          "name": "Paper2FirstDecoder.D1_cogram",
          "kind": "theorem",
          "line": 90,
          "module": "FirstDecoder.lean"
        },
        {
          "name": "Paper2FirstQueryGeometry.fixed_G0_first_query",
          "kind": "theorem",
          "line": 136,
          "module": "FirstQueryGeometry.lean"
        },
        {
          "name": "Paper2FirstQueryGeometry.physical_query_placement",
          "kind": "theorem",
          "line": 110,
          "module": "FirstQueryGeometry.lean"
        },
        {
          "name": "Paper2TwoQueryEncoder.actual_fixed_G1_first_query",
          "kind": "theorem",
          "line": 29,
          "module": "TwoQueryEncoder.lean"
        },
        {
          "name": "Paper2TwoQueryEncoder.actual_two_query_endpoint",
          "kind": "theorem",
          "line": 41,
          "module": "TwoQueryEncoder.lean"
        },
        {
          "name": "Paper2FourQueryCatalyst.actual_four_query_catalyst",
          "kind": "theorem",
          "line": 10,
          "module": "FourQueryCatalyst.lean"
        },
        {
          "name": "Paper2FourQueryCatalyst.actual_four_query_joint_input",
          "kind": "theorem",
          "line": 28,
          "module": "FourQueryCatalyst.lean"
        }
      ]
    },
    {
      "id": "prose-016",
      "section": "S3",
      "kind": "prose_obligation",
      "labels": [
        "w4:rem:general-catalyst-family"
      ],
      "text": "Continuous a in [4/5,1] admits the claimed complete circuit; dimensions450/45 are representation-carrier counts.",
      "status": "kernel_checked",
      "lean_theorems": [
        "Paper2FamilyFirstEncoding.actual_family_G0",
        "Paper2FamilyFirstEncoding.familyE1_gram",
        "Paper2FamilyFirstEncoding.actual_dimensions",
        "Paper2FamilyInitialState.actual_family_G0_decomposed",
        "Paper2FamilyInitialState.actual_initial_gram",
        "Paper2FamilyFifteenSeed.seed815_gram",
        "Paper2FamilyRacah.contraction_projectors",
        "Paper2FamilyRacah.contraction_fifteen",
        "Paper2FamilyFifteenMatch.extra_first_seed_match",
        "Paper2FamilyFirstQuery.extra_first_query",
        "Paper2FamilyEncodingTypes.second_dimensions",
        "Paper2FamilyRightSix.cg_gram",
        "Paper2FamilyRightSix.cg_complete",
        "Paper2FamilyRightSix.actual_decomposition",
        "Paper2FamilyRightSix.fifteen_partial_trace",
        "Paper2FamilyRightFifteen.six_gram",
        "Paper2FamilyRightFifteen.six_intertwining",
        "Paper2FamilyFifteenCoupling.coupling_table",
        "Paper2FamilyFifteenCoupling.coupling_metric_gram",
        "Paper2FamilyFifteenTensor.coupling_intertwining",
        "Paper2FamilyFifteenIsometry.fifteen_gram",
        "Paper2FamilyFifteenIsometry.fifteen_intertwining",
        "Paper2FamilyRightFifteenCG.six_fifteen_orthogonal",
        "Paper2FamilyRightFifteenCG.cg_gram",
        "Paper2FamilyAllocation.pq_normalized",
        "Paper2FamilyAllocation.rt_normalized",
        "Paper2FamilyAllocation.wz_normalized",
        "Paper2FamilyAllocation.rightSplit_gram",
        "Paper2FamilySecondEncoding.rightCG_gram",
        "Paper2FamilySecondEncoding.E2_gram",
        "Paper2FamilySecondEncoding.physicalE2_gram",
        "Paper2FamilyPhaseEncoding.physicalPhase_unitary",
        "Paper2FamilyPhaseEncoding.reflection_six",
        "Paper2FamilyPhaseEncoding.reflection_fifteen",
        "Paper2FamilyCanonicalEncoding.fifteenCG_intertwining",
        "Paper2FamilyCanonicalEncoding.physicalE2_gram",
        "Paper2FamilyRightSixRacah.projector_from_racah",
        "Paper2FamilyRightSixRacah.contraction_exact",
        "Paper2FamilyRightSixSeeds.rightFifteen_entry",
        "Paper2FamilyRightSixSeeds.trajectoryFifteen_contraction",
        "Paper2FamilyRightSixSeeds.trajectoryFifteen_exact",
        "Paper2FamilyRightSixCompression.actual_relative_racah",
        "Paper2FamilyRightSixGeometry.trajectoryThree_gram",
        "Paper2FamilyRightSixGeometry.trajectoryFifteen_gram",
        "Paper2FamilyRightSixGeometry.trajectories_orthogonal",
        "Paper2FamilyRightSixGeometry.six_absent",
        "Paper2FamilyRightSixRecoupling.seed156_gram",
        "Paper2FamilyRightSixRecoupling.first_racah_row",
        "Paper2FamilyRightSixRecoupling.second_racah_row",
        "Paper2FamilyFifteenRealCoordinates.tensorBasis_real",
        "Paper2FamilyFifteenRealCoordinates.tensorBasis_change",
        "Paper2FamilyFifteenRealCoordinates.tensorBasis_gram",
        "Paper2FamilyFifteenRealCoordinates.decodedFifteen_tensor",
        "Paper2FamilyFifteenRealCoordinates.realSeed156_gram",
        "Paper2FamilyFifteenRealCoordinates.realSeed156_tensor",
        "Paper2FamilyRightFifteenRaw.contraction_exact",
        "Paper2FamilyRightFifteenContraction.chosen_contraction_factorization",
        "Paper2FamilyRightFifteenContraction.chosen_contraction",
        "Paper2FamilyRightFifteenSeeds.trajectorySix_tensor",
        "Paper2FamilyRightFifteenSeeds.trajectoryFifteen_tensor",
        "Paper2FamilyRightFifteenSeeds.rightFifteen_reembedding",
        "Paper2FamilyRightFifteenProjection.six_source_extraction",
        "Paper2FamilyRightFifteenProjection.projectedSix_tensor",
        "Paper2FamilyRightFifteenProjection.actual_relative_racah",
        "Paper2FamilyRightFifteenGeometry.trajectorySix_gram",
        "Paper2FamilyRightFifteenGeometry.trajectoryFifteen_gram",
        "Paper2FamilyRightFifteenGeometry.trajectories_orthogonal",
        "Paper2FamilyRightFifteenGeometry.three_absent",
        "Paper2FamilyRightFifteenRecoupling.decodedSix_gram",
        "Paper2FamilyRightFifteenRecoupling.decodedFifteen_gram",
        "Paper2FamilyRightFifteenRecoupling.seed615_gram",
        "Paper2FamilyRightFifteenRecoupling.seed1515_gram",
        "Paper2FamilyRightFifteenRecoupling.first_racah_row",
        "Paper2FamilyRightFifteenRecoupling.second_racah_row",
        "Paper2FamilyFifteenFlipTensor.actual_common_basis_transport",
        "Paper2FamilyMixedSeedFlip.realSeed615_gram",
        "Paper2FamilyMixedSeedFlip.actual_mixed_seed_flip",
        "Paper2FamilyFifteenSeedFlip.decodedFifteen_tensor",
        "Paper2FamilyFifteenSeedFlip.realSeed1515_gram",
        "Paper2FamilyFifteenSeedFlip.actual_fifteen_seed_flip",
        "Paper2IntrinsicTwentySeven.twentyseven_recovery",
        "Paper2RationalTwentySeven.coordinates_recovery",
        "Paper2TwentySevenComplexRep.extension_intertwining",
        "Paper2TwentySevenComplexRep.compressed_mul",
        "Paper2TwentySevenComplexRep.compressed_SU",
        "Paper2TwentySevenHighestWeight.highest_weight_two_two",
        "Paper2CGCoordinateEquivalence.actual_twentyseven_coordinates",
        "Paper2TwentySevenCommutant.offweight",
        "Paper2FamilyPhysicalMidpoint.place_injective",
        "Paper2FamilyPhysicalMidpoint.inclusion_gram",
        "Paper2FamilyPhysicalMidpoint.actual_dimensions",
        "Paper2FamilyMidpointCompletion.fixed_G2_family",
        "Paper2FamilyRestoration.restoration_insert",
        "Paper2FamilyMixedSeedConstraint.leftFifteen_unitary",
        "Paper2FamilyMixedSeedConstraint.leftFifteen_adjoint",
        "Paper2FamilyMixedSeedConstraint.leftFifteen_eq_conjugate",
        "Paper2FamilyMixedSeedConstraint.seed156_reshape",
        "Paper2FamilyMixedSeedConstraint.seed156_constraint",
        "Paper2FamilyMixedSeedConstraint.realSeed156_constraint",
        "Paper2FamilyMidpointIntertwining.finalFifteen_intertwining",
        "Paper2FamilyMidpointIntertwining.source_intertwining",
        "Paper2FamilyMidpointIntertwining.allocation_intertwining",
        "Paper2FamilyMidpointIntertwining.coordinates_intertwining",
        "Paper2FamilyMidpointIntertwining.D_intertwining",
        "Paper2TwentySevenWeights.four_action_tables",
        "Paper2TwentySevenCommutant.scalar_commutant",
        "Paper2TwentySevenIrreducible.actual_scalar_commutant",
        "Paper2TwentySevenIrreducible.invariant_submodule_trivial",
        "Paper2TwentySevenIrreducible.complex_invariant_submodule_trivial",
        "Paper2FamilyMidpointSeed.seed_gram",
        "Paper2FamilyMidpointSeed.J_unitary",
        "Paper2FamilyMidpointSeed.actual_seed_fixed",
        "Paper2FamilyMidpointSeed.endpoint_seed_reduction",
        "Paper2FamilyMidpointCG.source_gram",
        "Paper2FamilyMidpointEmbedding.allocation_gram",
        "Paper2FamilyMidpointEmbedding.commonCoordinates_gram",
        "Paper2FamilyMidpointEmbedding.D_gram",
        "Paper2FamilyMidpointEmbedding.physicalD_gram",
        "Paper2FamilyRacahWeights.right_six",
        "Paper2FamilyRacahWeights.right_three",
        "Paper2FamilyRacahWeights.right_fifteen",
        "Paper2FamilyMidpointAssembly.common_seed",
        "Paper2FamilyMidpointAssembly.actual_identity_seed_match",
        "Paper2FamilyRealCoupling.realCoupling_change",
        "Paper2FamilyRealCoupling.actual_seed_reshape",
        "Paper2FamilyFifteenSeedConstraint.realSeed1515_constraint",
        "Paper2FamilyExtraPhi.phi615_reconstruction",
        "Paper2FamilyExtraPhi.phi156_exchange",
        "Paper2FamilyExtraPhi.phi615_exchange",
        "Paper2FamilyExtraPhi.phi1515_exchange",
        "Paper2FamilyPhi.phi_gram",
        "Paper2FamilyPhi.actual_midpoint_flip",
        "Paper2FamilyPhi.endpoint_carrier_reduction",
        "Paper2FamilyPhysicalPhi.physicalPhi_gram",
        "Paper2FamilyPhysicalPhi.actual_physical_flip",
        "Paper2FamilyPhysicalPhi.exact_endpoint_reduction",
        "Paper2FamilyPhiReconstruction.actual_reconstruction",
        "Paper2FamilySecondQuery.actual_block_endpoint",
        "Paper2FamilySecondQuery.actual_physical_query",
        "Paper2FamilySecondQuery.actual_second_query_endpoint",
        "Paper2FamilyPreparationGeometry.query_intertwining",
        "Paper2FamilyPreparationGeometry.fixed_reset_decoder",
        "Paper2FamilyPreparationGeometry.prepared_coordinates",
        "Paper2FamilyPreparationCircuit.word_route",
        "Paper2FamilyPreparationCircuit.actual_three_query_preparation",
        "Paper2FamilyCompleteProtocol.complete_three_plus_four_query_family",
        "Paper2FamilyCompleteProtocol.complete_three_plus_four_query_channel",
        "Paper2FamilyParameterContinuity.program_continuous",
        "Paper2FamilyParameterContinuity.stored_program_continuous",
        "Paper2FamilyParameterContinuity.midpoint_continuous",
        "Paper2FamilyParameterContinuity.physical_midpoint_continuous",
        "Paper2FamilyParameterContinuity.endpoint_limit",
        "Paper2FamilyActualClosure.G0_unitary",
        "Paper2FamilyActualClosure.G1_unitary",
        "Paper2FamilyActualClosure.actual_encoder_endpoint",
        "Paper2FamilyActualClosure.fixedGates_unitary",
        "Paper2FamilyActualClosure.actual_four_query_catalytic_endpoint",
        "Paper2FamilyActualClosure.actual_four_query_joint_input",
        "Paper2FamilyIdentityMatching.actual_identity_input_match",
        "Paper2FamilyActualChannel.actual_channel_with_reference"
      ],
      "note": "The complete actual continuous-family processor is internally constructed on the full594-dimensional data-memory space: all five fixed unitary gates, two-query encoder, fixed flip and four ordinary forward queries return the identical supplied198-memory catalyst, for every SU(3) oracle and arbitrary finite references/joint inputs. Actual450 carrier dimension and exact a=4/5 reduction to the earlier45 carrier are proved. No CG, seed, encoder, flip or supplied-gate premises occur in the final processor wrapper. The corresponding reference-preserving channel identity holds for every complex input operator, hence in particular every mixed or entangled density operator. The actual three-query preparation is now bridged on the same594-space port: exact query-qutrit reset, original65-program coordinates and zero133-padding. One final joint wrapper selects both fixed circuits before U, proving3+4 ordinary-query construction with arbitrary finite-reference vectors and mixed channel inputs.450/45 is a constructed representation-carrier count, not a minimal-workspace claim; no continuity in a of choice-selected gates is claimed.",
      "remaining_gap": "",
      "lean_declarations": [
        {
          "name": "Paper2FamilyFirstEncoding.actual_family_G0",
          "kind": "theorem",
          "line": 163,
          "module": "FamilyFirstEncoding.lean"
        },
        {
          "name": "Paper2FamilyFirstEncoding.familyE1_gram",
          "kind": "theorem",
          "line": 91,
          "module": "FamilyFirstEncoding.lean"
        },
        {
          "name": "Paper2FamilyFirstEncoding.actual_dimensions",
          "kind": "theorem",
          "line": 176,
          "module": "FamilyFirstEncoding.lean"
        },
        {
          "name": "Paper2FamilyInitialState.actual_family_G0_decomposed",
          "kind": "theorem",
          "line": 75,
          "module": "FamilyInitialState.lean"
        },
        {
          "name": "Paper2FamilyInitialState.actual_initial_gram",
          "kind": "theorem",
          "line": 35,
          "module": "FamilyInitialState.lean"
        },
        {
          "name": "Paper2FamilyFifteenSeed.seed815_gram",
          "kind": "theorem",
          "line": 38,
          "module": "FamilyFifteenSeed.lean"
        },
        {
          "name": "Paper2FamilyRacah.contraction_projectors",
          "kind": "theorem",
          "line": 15,
          "module": "FamilyRacah.lean"
        },
        {
          "name": "Paper2FamilyRacah.contraction_fifteen",
          "kind": "theorem",
          "line": 36,
          "module": "FamilyRacah.lean"
        },
        {
          "name": "Paper2FamilyFifteenMatch.extra_first_seed_match",
          "kind": "theorem",
          "line": 71,
          "module": "FamilyFifteenMatch.lean"
        },
        {
          "name": "Paper2FamilyFirstQuery.extra_first_query",
          "kind": "theorem",
          "line": 102,
          "module": "FamilyFirstQuery.lean"
        },
        {
          "name": "Paper2FamilyEncodingTypes.second_dimensions",
          "kind": "theorem",
          "line": 12,
          "module": "FamilyEncodingTypes.lean"
        },
        {
          "name": "Paper2FamilyRightSix.cg_gram",
          "kind": "theorem",
          "line": 130,
          "module": "FamilyRightSix.lean"
        },
        {
          "name": "Paper2FamilyRightSix.cg_complete",
          "kind": "theorem",
          "line": 137,
          "module": "FamilyRightSix.lean"
        },
        {
          "name": "Paper2FamilyRightSix.actual_decomposition",
          "kind": "theorem",
          "line": 200,
          "module": "FamilyRightSix.lean"
        },
        {
          "name": "Paper2FamilyRightSix.fifteen_partial_trace",
          "kind": "theorem",
          "line": 236,
          "module": "FamilyRightSix.lean"
        },
        {
          "name": "Paper2FamilyRightFifteen.six_gram",
          "kind": "theorem",
          "line": 64,
          "module": "FamilyRightFifteen.lean"
        },
        {
          "name": "Paper2FamilyRightFifteen.six_intertwining",
          "kind": "theorem",
          "line": 75,
          "module": "FamilyRightFifteen.lean"
        },
        {
          "name": "Paper2FamilyFifteenCoupling.coupling_table",
          "kind": "theorem",
          "line": 64,
          "module": "FamilyFifteenCoupling.lean"
        },
        {
          "name": "Paper2FamilyFifteenCoupling.coupling_metric_gram",
          "kind": "theorem",
          "line": 69,
          "module": "FamilyFifteenCoupling.lean"
        },
        {
          "name": "Paper2FamilyFifteenTensor.coupling_intertwining",
          "kind": "theorem",
          "line": 69,
          "module": "FamilyFifteenTensor.lean"
        },
        {
          "name": "Paper2FamilyFifteenIsometry.fifteen_gram",
          "kind": "theorem",
          "line": 84,
          "module": "FamilyFifteenIsometry.lean"
        },
        {
          "name": "Paper2FamilyFifteenIsometry.fifteen_intertwining",
          "kind": "theorem",
          "line": 94,
          "module": "FamilyFifteenIsometry.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenCG.six_fifteen_orthogonal",
          "kind": "theorem",
          "line": 61,
          "module": "FamilyRightFifteenCG.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenCG.cg_gram",
          "kind": "theorem",
          "line": 69,
          "module": "FamilyRightFifteenCG.lean"
        },
        {
          "name": "Paper2FamilyAllocation.pq_normalized",
          "kind": "theorem",
          "line": 28,
          "module": "FamilyAllocation.lean"
        },
        {
          "name": "Paper2FamilyAllocation.rt_normalized",
          "kind": "theorem",
          "line": 37,
          "module": "FamilyAllocation.lean"
        },
        {
          "name": "Paper2FamilyAllocation.wz_normalized",
          "kind": "theorem",
          "line": 46,
          "module": "FamilyAllocation.lean"
        },
        {
          "name": "Paper2FamilyAllocation.rightSplit_gram",
          "kind": "theorem",
          "line": 60,
          "module": "FamilyAllocation.lean"
        },
        {
          "name": "Paper2FamilySecondEncoding.rightCG_gram",
          "kind": "theorem",
          "line": 62,
          "module": "FamilySecondEncoding.lean"
        },
        {
          "name": "Paper2FamilySecondEncoding.E2_gram",
          "kind": "theorem",
          "line": 106,
          "module": "FamilySecondEncoding.lean"
        },
        {
          "name": "Paper2FamilySecondEncoding.physicalE2_gram",
          "kind": "theorem",
          "line": 126,
          "module": "FamilySecondEncoding.lean"
        },
        {
          "name": "Paper2FamilyPhaseEncoding.physicalPhase_unitary",
          "kind": "theorem",
          "line": 91,
          "module": "FamilyPhaseEncoding.lean"
        },
        {
          "name": "Paper2FamilyPhaseEncoding.reflection_six",
          "kind": "theorem",
          "line": 33,
          "module": "FamilyPhaseEncoding.lean"
        },
        {
          "name": "Paper2FamilyPhaseEncoding.reflection_fifteen",
          "kind": "theorem",
          "line": 37,
          "module": "FamilyPhaseEncoding.lean"
        },
        {
          "name": "Paper2FamilyCanonicalEncoding.fifteenCG_intertwining",
          "kind": "theorem",
          "line": 85,
          "module": "FamilyCanonicalEncoding.lean"
        },
        {
          "name": "Paper2FamilyCanonicalEncoding.physicalE2_gram",
          "kind": "theorem",
          "line": 126,
          "module": "FamilyCanonicalEncoding.lean"
        },
        {
          "name": "Paper2FamilyRightSixRacah.projector_from_racah",
          "kind": "theorem",
          "line": 13,
          "module": "FamilyRightSixRacah.lean"
        },
        {
          "name": "Paper2FamilyRightSixRacah.contraction_exact",
          "kind": "theorem",
          "line": 26,
          "module": "FamilyRightSixRacah.lean"
        },
        {
          "name": "Paper2FamilyRightSixSeeds.rightFifteen_entry",
          "kind": "theorem",
          "line": 14,
          "module": "FamilyRightSixSeeds.lean"
        },
        {
          "name": "Paper2FamilyRightSixSeeds.trajectoryFifteen_contraction",
          "kind": "theorem",
          "line": 29,
          "module": "FamilyRightSixSeeds.lean"
        },
        {
          "name": "Paper2FamilyRightSixSeeds.trajectoryFifteen_exact",
          "kind": "theorem",
          "line": 64,
          "module": "FamilyRightSixSeeds.lean"
        },
        {
          "name": "Paper2FamilyRightSixCompression.actual_relative_racah",
          "kind": "theorem",
          "line": 82,
          "module": "FamilyRightSixCompression.lean"
        },
        {
          "name": "Paper2FamilyRightSixGeometry.trajectoryThree_gram",
          "kind": "theorem",
          "line": 44,
          "module": "FamilyRightSixGeometry.lean"
        },
        {
          "name": "Paper2FamilyRightSixGeometry.trajectoryFifteen_gram",
          "kind": "theorem",
          "line": 54,
          "module": "FamilyRightSixGeometry.lean"
        },
        {
          "name": "Paper2FamilyRightSixGeometry.trajectories_orthogonal",
          "kind": "theorem",
          "line": 64,
          "module": "FamilyRightSixGeometry.lean"
        },
        {
          "name": "Paper2FamilyRightSixGeometry.six_absent",
          "kind": "theorem",
          "line": 77,
          "module": "FamilyRightSixGeometry.lean"
        },
        {
          "name": "Paper2FamilyRightSixRecoupling.seed156_gram",
          "kind": "theorem",
          "line": 75,
          "module": "FamilyRightSixRecoupling.lean"
        },
        {
          "name": "Paper2FamilyRightSixRecoupling.first_racah_row",
          "kind": "theorem",
          "line": 83,
          "module": "FamilyRightSixRecoupling.lean"
        },
        {
          "name": "Paper2FamilyRightSixRecoupling.second_racah_row",
          "kind": "theorem",
          "line": 129,
          "module": "FamilyRightSixRecoupling.lean"
        },
        {
          "name": "Paper2FamilyFifteenRealCoordinates.tensorBasis_real",
          "kind": "theorem",
          "line": 18,
          "module": "FamilyFifteenRealCoordinates.lean"
        },
        {
          "name": "Paper2FamilyFifteenRealCoordinates.tensorBasis_change",
          "kind": "theorem",
          "line": 25,
          "module": "FamilyFifteenRealCoordinates.lean"
        },
        {
          "name": "Paper2FamilyFifteenRealCoordinates.tensorBasis_gram",
          "kind": "theorem",
          "line": 30,
          "module": "FamilyFifteenRealCoordinates.lean"
        },
        {
          "name": "Paper2FamilyFifteenRealCoordinates.decodedFifteen_tensor",
          "kind": "theorem",
          "line": 35,
          "module": "FamilyFifteenRealCoordinates.lean"
        },
        {
          "name": "Paper2FamilyFifteenRealCoordinates.realSeed156_gram",
          "kind": "theorem",
          "line": 55,
          "module": "FamilyFifteenRealCoordinates.lean"
        },
        {
          "name": "Paper2FamilyFifteenRealCoordinates.realSeed156_tensor",
          "kind": "theorem",
          "line": 67,
          "module": "FamilyFifteenRealCoordinates.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenRaw.contraction_exact",
          "kind": "theorem",
          "line": 23,
          "module": "FamilyRightFifteenRaw.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenContraction.chosen_contraction_factorization",
          "kind": "theorem",
          "line": 40,
          "module": "FamilyRightFifteenContraction.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenContraction.chosen_contraction",
          "kind": "theorem",
          "line": 53,
          "module": "FamilyRightFifteenContraction.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenSeeds.trajectorySix_tensor",
          "kind": "theorem",
          "line": 88,
          "module": "FamilyRightFifteenSeeds.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenSeeds.trajectoryFifteen_tensor",
          "kind": "theorem",
          "line": 127,
          "module": "FamilyRightFifteenSeeds.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenSeeds.rightFifteen_reembedding",
          "kind": "theorem",
          "line": 157,
          "module": "FamilyRightFifteenSeeds.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenProjection.six_source_extraction",
          "kind": "theorem",
          "line": 57,
          "module": "FamilyRightFifteenProjection.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenProjection.projectedSix_tensor",
          "kind": "theorem",
          "line": 90,
          "module": "FamilyRightFifteenProjection.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenProjection.actual_relative_racah",
          "kind": "theorem",
          "line": 110,
          "module": "FamilyRightFifteenProjection.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenGeometry.trajectorySix_gram",
          "kind": "theorem",
          "line": 56,
          "module": "FamilyRightFifteenGeometry.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenGeometry.trajectoryFifteen_gram",
          "kind": "theorem",
          "line": 65,
          "module": "FamilyRightFifteenGeometry.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenGeometry.trajectories_orthogonal",
          "kind": "theorem",
          "line": 74,
          "module": "FamilyRightFifteenGeometry.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenGeometry.three_absent",
          "kind": "theorem",
          "line": 86,
          "module": "FamilyRightFifteenGeometry.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenRecoupling.decodedSix_gram",
          "kind": "theorem",
          "line": 55,
          "module": "FamilyRightFifteenRecoupling.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenRecoupling.decodedFifteen_gram",
          "kind": "theorem",
          "line": 106,
          "module": "FamilyRightFifteenRecoupling.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenRecoupling.seed615_gram",
          "kind": "theorem",
          "line": 126,
          "module": "FamilyRightFifteenRecoupling.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenRecoupling.seed1515_gram",
          "kind": "theorem",
          "line": 131,
          "module": "FamilyRightFifteenRecoupling.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenRecoupling.first_racah_row",
          "kind": "theorem",
          "line": 139,
          "module": "FamilyRightFifteenRecoupling.lean"
        },
        {
          "name": "Paper2FamilyRightFifteenRecoupling.second_racah_row",
          "kind": "theorem",
          "line": 159,
          "module": "FamilyRightFifteenRecoupling.lean"
        },
        {
          "name": "Paper2FamilyFifteenFlipTensor.actual_common_basis_transport",
          "kind": "theorem",
          "line": 77,
          "module": "FamilyFifteenFlipTensor.lean"
        },
        {
          "name": "Paper2FamilyMixedSeedFlip.realSeed615_gram",
          "kind": "theorem",
          "line": 26,
          "module": "FamilyMixedSeedFlip.lean"
        },
        {
          "name": "Paper2FamilyMixedSeedFlip.actual_mixed_seed_flip",
          "kind": "theorem",
          "line": 80,
          "module": "FamilyMixedSeedFlip.lean"
        },
        {
          "name": "Paper2FamilyFifteenSeedFlip.decodedFifteen_tensor",
          "kind": "theorem",
          "line": 34,
          "module": "FamilyFifteenSeedFlip.lean"
        },
        {
          "name": "Paper2FamilyFifteenSeedFlip.realSeed1515_gram",
          "kind": "theorem",
          "line": 55,
          "module": "FamilyFifteenSeedFlip.lean"
        },
        {
          "name": "Paper2FamilyFifteenSeedFlip.actual_fifteen_seed_flip",
          "kind": "theorem",
          "line": 65,
          "module": "FamilyFifteenSeedFlip.lean"
        },
        {
          "name": "Paper2IntrinsicTwentySeven.twentyseven_recovery",
          "kind": "theorem",
          "line": 118,
          "module": "IntrinsicTwentySeven.lean"
        },
        {
          "name": "Paper2RationalTwentySeven.coordinates_recovery",
          "kind": "theorem",
          "line": 19,
          "module": "RationalTwentySevenRep.lean"
        },
        {
          "name": "Paper2TwentySevenComplexRep.extension_intertwining",
          "kind": "theorem",
          "line": 26,
          "module": "TwentySevenComplexRep.lean"
        },
        {
          "name": "Paper2TwentySevenComplexRep.compressed_mul",
          "kind": "theorem",
          "line": 38,
          "module": "TwentySevenComplexRep.lean"
        },
        {
          "name": "Paper2TwentySevenComplexRep.compressed_SU",
          "kind": "theorem",
          "line": 47,
          "module": "TwentySevenComplexRep.lean"
        },
        {
          "name": "Paper2TwentySevenHighestWeight.highest_weight_two_two",
          "kind": "theorem",
          "line": 78,
          "module": "TwentySevenHighestWeight.lean"
        },
        {
          "name": "Paper2CGCoordinateEquivalence.actual_twentyseven_coordinates",
          "kind": "theorem",
          "line": 52,
          "module": "CGCoordinateEquivalence.lean"
        },
        {
          "name": "Paper2TwentySevenCommutant.offweight",
          "kind": "theorem",
          "line": 22,
          "module": "TwentySevenOffWeight.lean"
        },
        {
          "name": "Paper2FamilyPhysicalMidpoint.place_injective",
          "kind": "theorem",
          "line": 29,
          "module": "FamilyPhysicalMidpoint.lean"
        },
        {
          "name": "Paper2FamilyPhysicalMidpoint.inclusion_gram",
          "kind": "theorem",
          "line": 38,
          "module": "FamilyPhysicalMidpoint.lean"
        },
        {
          "name": "Paper2FamilyPhysicalMidpoint.actual_dimensions",
          "kind": "theorem",
          "line": 41,
          "module": "FamilyPhysicalMidpoint.lean"
        },
        {
          "name": "Paper2FamilyMidpointCompletion.fixed_G2_family",
          "kind": "theorem",
          "line": 30,
          "module": "FamilyMidpointCompletion.lean"
        },
        {
          "name": "Paper2FamilyRestoration.restoration_insert",
          "kind": "theorem",
          "line": 29,
          "module": "FamilyRestoration.lean"
        },
        {
          "name": "Paper2FamilyMixedSeedConstraint.leftFifteen_unitary",
          "kind": "theorem",
          "line": 53,
          "module": "FamilyMixedSeedConstraint.lean"
        },
        {
          "name": "Paper2FamilyMixedSeedConstraint.leftFifteen_adjoint",
          "kind": "theorem",
          "line": 72,
          "module": "FamilyMixedSeedConstraint.lean"
        },
        {
          "name": "Paper2FamilyMixedSeedConstraint.leftFifteen_eq_conjugate",
          "kind": "theorem",
          "line": 41,
          "module": "FamilyMixedSeedConstraint.lean"
        },
        {
          "name": "Paper2FamilyMixedSeedConstraint.seed156_reshape",
          "kind": "theorem",
          "line": 85,
          "module": "FamilyMixedSeedConstraint.lean"
        },
        {
          "name": "Paper2FamilyMixedSeedConstraint.seed156_constraint",
          "kind": "theorem",
          "line": 101,
          "module": "FamilyMixedSeedConstraint.lean"
        },
        {
          "name": "Paper2FamilyMixedSeedConstraint.realSeed156_constraint",
          "kind": "theorem",
          "line": 118,
          "module": "FamilyMixedSeedConstraint.lean"
        },
        {
          "name": "Paper2FamilyMidpointIntertwining.finalFifteen_intertwining",
          "kind": "theorem",
          "line": 71,
          "module": "FamilyMidpointIntertwining.lean"
        },
        {
          "name": "Paper2FamilyMidpointIntertwining.source_intertwining",
          "kind": "theorem",
          "line": 80,
          "module": "FamilyMidpointIntertwining.lean"
        },
        {
          "name": "Paper2FamilyMidpointIntertwining.allocation_intertwining",
          "kind": "theorem",
          "line": 109,
          "module": "FamilyMidpointIntertwining.lean"
        },
        {
          "name": "Paper2FamilyMidpointIntertwining.coordinates_intertwining",
          "kind": "theorem",
          "line": 117,
          "module": "FamilyMidpointIntertwining.lean"
        },
        {
          "name": "Paper2FamilyMidpointIntertwining.D_intertwining",
          "kind": "theorem",
          "line": 124,
          "module": "FamilyMidpointIntertwining.lean"
        },
        {
          "name": "Paper2TwentySevenWeights.four_action_tables",
          "kind": "theorem",
          "line": 11,
          "module": "TwentySevenWeights.lean"
        },
        {
          "name": "Paper2TwentySevenCommutant.scalar_commutant",
          "kind": "theorem",
          "line": 10,
          "module": "TwentySevenCommutant.lean"
        },
        {
          "name": "Paper2TwentySevenIrreducible.actual_scalar_commutant",
          "kind": "theorem",
          "line": 11,
          "module": "TwentySevenIrreducible.lean"
        },
        {
          "name": "Paper2TwentySevenIrreducible.invariant_submodule_trivial",
          "kind": "theorem",
          "line": 33,
          "module": "TwentySevenIrreducible.lean"
        },
        {
          "name": "Paper2TwentySevenIrreducible.complex_invariant_submodule_trivial",
          "kind": "theorem",
          "line": 45,
          "module": "TwentySevenIrreducible.lean"
        },
        {
          "name": "Paper2FamilyMidpointSeed.seed_gram",
          "kind": "theorem",
          "line": 26,
          "module": "FamilyMidpointSeed.lean"
        },
        {
          "name": "Paper2FamilyMidpointSeed.J_unitary",
          "kind": "theorem",
          "line": 95,
          "module": "FamilyMidpointSeed.lean"
        },
        {
          "name": "Paper2FamilyMidpointSeed.actual_seed_fixed",
          "kind": "theorem",
          "line": 99,
          "module": "FamilyMidpointSeed.lean"
        },
        {
          "name": "Paper2FamilyMidpointSeed.endpoint_seed_reduction",
          "kind": "theorem",
          "line": 124,
          "module": "FamilyMidpointSeed.lean"
        },
        {
          "name": "Paper2FamilyMidpointCG.source_gram",
          "kind": "theorem",
          "line": 83,
          "module": "FamilyMidpointCG.lean"
        },
        {
          "name": "Paper2FamilyMidpointEmbedding.allocation_gram",
          "kind": "theorem",
          "line": 47,
          "module": "FamilyMidpointEmbedding.lean"
        },
        {
          "name": "Paper2FamilyMidpointEmbedding.commonCoordinates_gram",
          "kind": "theorem",
          "line": 99,
          "module": "FamilyMidpointEmbedding.lean"
        },
        {
          "name": "Paper2FamilyMidpointEmbedding.D_gram",
          "kind": "theorem",
          "line": 111,
          "module": "FamilyMidpointEmbedding.lean"
        },
        {
          "name": "Paper2FamilyMidpointEmbedding.physicalD_gram",
          "kind": "theorem",
          "line": 119,
          "module": "FamilyMidpointEmbedding.lean"
        },
        {
          "name": "Paper2FamilyRacahWeights.right_six",
          "kind": "theorem",
          "line": 32,
          "module": "FamilyRacahWeights.lean"
        },
        {
          "name": "Paper2FamilyRacahWeights.right_three",
          "kind": "theorem",
          "line": 50,
          "module": "FamilyRacahWeights.lean"
        },
        {
          "name": "Paper2FamilyRacahWeights.right_fifteen",
          "kind": "theorem",
          "line": 63,
          "module": "FamilyRacahWeights.lean"
        },
        {
          "name": "Paper2FamilyMidpointAssembly.common_seed",
          "kind": "theorem",
          "line": 27,
          "module": "FamilyMidpointAssembly.lean"
        },
        {
          "name": "Paper2FamilyMidpointAssembly.actual_identity_seed_match",
          "kind": "theorem",
          "line": 99,
          "module": "FamilyMidpointAssembly.lean"
        },
        {
          "name": "Paper2FamilyRealCoupling.realCoupling_change",
          "kind": "theorem",
          "line": 34,
          "module": "FamilyRealCoupling.lean"
        },
        {
          "name": "Paper2FamilyRealCoupling.actual_seed_reshape",
          "kind": "theorem",
          "line": 65,
          "module": "FamilyRealCoupling.lean"
        },
        {
          "name": "Paper2FamilyFifteenSeedConstraint.realSeed1515_constraint",
          "kind": "theorem",
          "line": 75,
          "module": "FamilyFifteenSeedConstraint.lean"
        },
        {
          "name": "Paper2FamilyExtraPhi.phi615_reconstruction",
          "kind": "theorem",
          "line": 64,
          "module": "FamilyExtraPhi.lean"
        },
        {
          "name": "Paper2FamilyExtraPhi.phi156_exchange",
          "kind": "theorem",
          "line": 69,
          "module": "FamilyExtraPhi.lean"
        },
        {
          "name": "Paper2FamilyExtraPhi.phi615_exchange",
          "kind": "theorem",
          "line": 73,
          "module": "FamilyExtraPhi.lean"
        },
        {
          "name": "Paper2FamilyExtraPhi.phi1515_exchange",
          "kind": "theorem",
          "line": 80,
          "module": "FamilyExtraPhi.lean"
        },
        {
          "name": "Paper2FamilyPhi.phi_gram",
          "kind": "theorem",
          "line": 25,
          "module": "FamilyPhi.lean"
        },
        {
          "name": "Paper2FamilyPhi.actual_midpoint_flip",
          "kind": "theorem",
          "line": 47,
          "module": "FamilyPhi.lean"
        },
        {
          "name": "Paper2FamilyPhi.endpoint_carrier_reduction",
          "kind": "theorem",
          "line": 83,
          "module": "FamilyPhi.lean"
        },
        {
          "name": "Paper2FamilyPhysicalPhi.physicalPhi_gram",
          "kind": "theorem",
          "line": 19,
          "module": "FamilyPhysicalPhi.lean"
        },
        {
          "name": "Paper2FamilyPhysicalPhi.actual_physical_flip",
          "kind": "theorem",
          "line": 26,
          "module": "FamilyPhysicalPhi.lean"
        },
        {
          "name": "Paper2FamilyPhysicalPhi.exact_endpoint_reduction",
          "kind": "theorem",
          "line": 40,
          "module": "FamilyPhysicalPhi.lean"
        },
        {
          "name": "Paper2FamilyPhiReconstruction.actual_reconstruction",
          "kind": "theorem",
          "line": 16,
          "module": "FamilyPhiReconstruction.lean"
        },
        {
          "name": "Paper2FamilySecondQuery.actual_block_endpoint",
          "kind": "theorem",
          "line": 25,
          "module": "FamilySecondQuery.lean"
        },
        {
          "name": "Paper2FamilySecondQuery.actual_physical_query",
          "kind": "theorem",
          "line": 44,
          "module": "FamilySecondQuery.lean"
        },
        {
          "name": "Paper2FamilySecondQuery.actual_second_query_endpoint",
          "kind": "theorem",
          "line": 53,
          "module": "FamilySecondQuery.lean"
        },
        {
          "name": "Paper2FamilyPreparationGeometry.query_intertwining",
          "kind": "theorem",
          "line": 48,
          "module": "FamilyPreparationGeometry.lean"
        },
        {
          "name": "Paper2FamilyPreparationGeometry.fixed_reset_decoder",
          "kind": "theorem",
          "line": 87,
          "module": "FamilyPreparationGeometry.lean"
        },
        {
          "name": "Paper2FamilyPreparationGeometry.prepared_coordinates",
          "kind": "theorem",
          "line": 99,
          "module": "FamilyPreparationGeometry.lean"
        },
        {
          "name": "Paper2FamilyPreparationCircuit.word_route",
          "kind": "theorem",
          "line": 38,
          "module": "FamilyPreparationCircuit.lean"
        },
        {
          "name": "Paper2FamilyPreparationCircuit.actual_three_query_preparation",
          "kind": "theorem",
          "line": 79,
          "module": "FamilyPreparationCircuit.lean"
        },
        {
          "name": "Paper2FamilyCompleteProtocol.complete_three_plus_four_query_family",
          "kind": "theorem",
          "line": 14,
          "module": "FamilyCompleteProtocol.lean"
        },
        {
          "name": "Paper2FamilyCompleteProtocol.complete_three_plus_four_query_channel",
          "kind": "theorem",
          "line": 44,
          "module": "FamilyCompleteProtocol.lean"
        },
        {
          "name": "Paper2FamilyParameterContinuity.program_continuous",
          "kind": "theorem",
          "line": 14,
          "module": "FamilyParameterContinuity.lean"
        },
        {
          "name": "Paper2FamilyParameterContinuity.stored_program_continuous",
          "kind": "theorem",
          "line": 24,
          "module": "FamilyParameterContinuity.lean"
        },
        {
          "name": "Paper2FamilyParameterContinuity.midpoint_continuous",
          "kind": "theorem",
          "line": 32,
          "module": "FamilyParameterContinuity.lean"
        },
        {
          "name": "Paper2FamilyParameterContinuity.physical_midpoint_continuous",
          "kind": "theorem",
          "line": 46,
          "module": "FamilyParameterContinuity.lean"
        },
        {
          "name": "Paper2FamilyParameterContinuity.endpoint_limit",
          "kind": "theorem",
          "line": 50,
          "module": "FamilyParameterContinuity.lean"
        },
        {
          "name": "Paper2FamilyActualClosure.G0_unitary",
          "kind": "theorem",
          "line": 22,
          "module": "FamilyActualClosure.lean"
        },
        {
          "name": "Paper2FamilyActualClosure.G1_unitary",
          "kind": "theorem",
          "line": 27,
          "module": "FamilyActualClosure.lean"
        },
        {
          "name": "Paper2FamilyActualClosure.actual_encoder_endpoint",
          "kind": "theorem",
          "line": 32,
          "module": "FamilyActualClosure.lean"
        },
        {
          "name": "Paper2FamilyActualClosure.fixedGates_unitary",
          "kind": "theorem",
          "line": 49,
          "module": "FamilyActualClosure.lean"
        },
        {
          "name": "Paper2FamilyActualClosure.actual_four_query_catalytic_endpoint",
          "kind": "theorem",
          "line": 56,
          "module": "FamilyActualClosure.lean"
        },
        {
          "name": "Paper2FamilyActualClosure.actual_four_query_joint_input",
          "kind": "theorem",
          "line": 65,
          "module": "FamilyActualClosure.lean"
        },
        {
          "name": "Paper2FamilyIdentityMatching.actual_identity_input_match",
          "kind": "theorem",
          "line": 62,
          "module": "FamilyIdentityMatching.lean"
        },
        {
          "name": "Paper2FamilyActualChannel.actual_channel_with_reference",
          "kind": "theorem",
          "line": 11,
          "module": "FamilyActualChannel.lean"
        }
      ]
    },
    {
      "id": "supplemental_storage.tex:11:named_statement",
      "section": "S4",
      "kind": "named_statement",
      "file": "supplemental_storage.tex",
      "line": 11,
      "end_line": 38,
      "labels": [
        "sm:thm:consumed",
        "sm:consumedidentity",
        "sm:consumedbounds"
      ],
      "parent_statement": null,
      "text": "\\begin{corollary}\\label{sm:thm:consumed}\nLet $d\\ge2$, $\\dim\\mathcal H_{\\mathsf S}=d$,\nand let $\\mathcal H_{\\mathsf P}$ be any finite-dimensional program space.\nLet $\\mathrm{Pre}(U)_{\\mathsf P}$ be a $p$-query quantum circuit on\n$\\mathcal H_{\\mathsf P}$ that prepares the program state\n\\[\n |c_{\\mathrm{in}}(U)\\rangle_{\\mathsf P}\n =\\mathrm{Pre}(U)_{\\mathsf P}|0\\rangle_{\\mathsf P}{.}\n\\]\nSuppose the data are processed by\na $q$-query quantum circuit ${C_q(U)}$ on\n$\\mathcal H_{\\mathsf S}\\otimes\\mathcal H_{\\mathsf P}$,\nwhose joint output satisfies\n\\begin{equation}\\label{sm:consumedidentity}\n {C_q(U)}\\bigl(I_{\\mathsf S}\\otimes\n |c_{\\mathrm{in}}(U)\\rangle_{\\mathsf P}\\bigr)\n =f(U)\\otimes\n |c_{\\mathrm{out}}(U)\\rangle_{\\mathsf P},\n\\end{equation}\nfor every $U\\in SU(d)$, where\n$f(U)=U^\\top$ or $U^\\dagger$\nand $|c_{\\mathrm{out}}(U)\\rangle_{\\mathsf P}$ is the resulting program state.\nThen the processing query counts satisfy\n\\begin{equation}\\label{sm:consumedbounds}\n q_\\top\\ge d+1,\\qquad q_{{\\dagger}}\\ge d^2-1,\n\\end{equation}\nfor transposition and inversion, respectively, independently of $p$.\n\\end{corollary}",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4ExactBounds.exact_transpose_query_bound",
        "S4ExactBounds.exact_inversion_query_bound",
        "S4ExactBounds.transpose_bound_of_pointwise_program",
        "S4ExactBounds.inversion_bound_of_pointwise_program",
        "S4RoutedBounds.routed_transpose_query_bound",
        "S4RoutedBounds.routed_inversion_query_bound",
        "S4RoutedBounds.tensor_port_transpose_query_bound",
        "S4RoutedBounds.tensor_port_inversion_query_bound",
        "FinitePure.routed_channel_transpose_bound",
        "FinitePure.routed_channel_inversion_bound",
        "FinitePure.adaptive_query_unitary_word",
        "Paper2NormalizedChannelBounds.normalized_transpose_bound",
        "Paper2NormalizedChannelBounds.normalized_inversion_bound",
        "Paper2NormalizedChannels.factor_of_normalized_pure",
        "Paper2PureStateTomography.linear_eq_of_normalized_pure_eq",
        "FinitePure.adaptive_transpose_query_bound",
        "FinitePure.adaptive_inversion_query_bound",
        "Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving",
        "Paper2ChoiInstrument.kraus_of_finite_instrument",
        "Paper2MixedStatePurification.normalized_purification",
        "FinitePure.mixed_transpose_query_bound",
        "FinitePure.mixed_inversion_query_bound",
        "FinitePure.cp_mixed_transpose_query_bound",
        "FinitePure.cp_mixed_inversion_query_bound",
        "FinitePure.stopped_preparation_transpose_query_bound",
        "FinitePure.stopped_preparation_inversion_query_bound",
        "FinitePure.both_stopped_transpose_query_bound",
        "FinitePure.both_stopped_inversion_query_bound",
        "FinitePure.cp_both_stopped_transpose_query_bound",
        "FinitePure.cp_both_stopped_inversion_query_bound",
        "FinitePure.cp_mixed_initial_transpose_query_bound",
        "FinitePure.cp_mixed_initial_inversion_query_bound",
        "FinitePure.cp_tree_transpose_query_bound",
        "FinitePure.cp_tree_inversion_query_bound",
        "FinitePure.cp_rectangular_transpose_query_bound",
        "FinitePure.cp_rectangular_inversion_query_bound",
        "FinitePure.routed_cp_rectangular_transpose_query_bound",
        "FinitePure.routed_cp_rectangular_inversion_query_bound",
        "FinitePure.cp_native_transpose_query_bound",
        "FinitePure.cp_native_inversion_query_bound"
      ],
      "note": "Actual native finite CP circuits with arbitrary initial/program/final dimensions, branch-varying finite spaces, fixed tensor-port unitary coordinates, mixed initial states and actual maximum branch budgets. The weaker normalized pure-data correctness premise implies the source bound under its stronger joint endpoint. See source_scope_review_native.md for source-based model comparison.",
      "lean_declarations": [
        {
          "name": "S4ExactBounds.exact_transpose_query_bound",
          "kind": "theorem",
          "line": 82,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4ExactBounds.exact_inversion_query_bound",
          "kind": "theorem",
          "line": 100,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4ExactBounds.transpose_bound_of_pointwise_program",
          "kind": "theorem",
          "line": 119,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4ExactBounds.inversion_bound_of_pointwise_program",
          "kind": "theorem",
          "line": 144,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4RoutedBounds.routed_transpose_query_bound",
          "kind": "theorem",
          "line": 16,
          "module": "RoutedBounds.lean"
        },
        {
          "name": "S4RoutedBounds.routed_inversion_query_bound",
          "kind": "theorem",
          "line": 35,
          "module": "RoutedBounds.lean"
        },
        {
          "name": "S4RoutedBounds.tensor_port_transpose_query_bound",
          "kind": "theorem",
          "line": 56,
          "module": "RoutedBounds.lean"
        },
        {
          "name": "S4RoutedBounds.tensor_port_inversion_query_bound",
          "kind": "theorem",
          "line": 76,
          "module": "RoutedBounds.lean"
        },
        {
          "name": "FinitePure.routed_channel_transpose_bound",
          "kind": "theorem",
          "line": 24,
          "module": "ChannelBounds.lean"
        },
        {
          "name": "FinitePure.routed_channel_inversion_bound",
          "kind": "theorem",
          "line": 43,
          "module": "ChannelBounds.lean"
        },
        {
          "name": "FinitePure.adaptive_query_unitary_word",
          "kind": "theorem",
          "line": 115,
          "module": "AdaptiveQuery.lean"
        },
        {
          "name": "Paper2NormalizedChannelBounds.normalized_transpose_bound",
          "kind": "theorem",
          "line": 12,
          "module": "NormalizedChannelBounds.lean"
        },
        {
          "name": "Paper2NormalizedChannelBounds.normalized_inversion_bound",
          "kind": "theorem",
          "line": 29,
          "module": "NormalizedChannelBounds.lean"
        },
        {
          "name": "Paper2NormalizedChannels.factor_of_normalized_pure",
          "kind": "theorem",
          "line": 49,
          "module": "NormalizedChannels.lean"
        },
        {
          "name": "Paper2PureStateTomography.linear_eq_of_normalized_pure_eq",
          "kind": "theorem",
          "line": 70,
          "module": "PureStateTomography.lean"
        },
        {
          "name": "FinitePure.adaptive_transpose_query_bound",
          "kind": "theorem",
          "line": 21,
          "module": "AdaptiveBounds.lean"
        },
        {
          "name": "FinitePure.adaptive_inversion_query_bound",
          "kind": "theorem",
          "line": 42,
          "module": "AdaptiveBounds.lean"
        },
        {
          "name": "Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving",
          "kind": "theorem",
          "line": 114,
          "module": "ChoiKraus.lean"
        },
        {
          "name": "Paper2ChoiInstrument.kraus_of_finite_instrument",
          "kind": "theorem",
          "line": 21,
          "module": "ChoiInstrument.lean"
        },
        {
          "name": "Paper2MixedStatePurification.normalized_purification",
          "kind": "theorem",
          "line": 31,
          "module": "MixedStatePurification.lean"
        },
        {
          "name": "FinitePure.mixed_transpose_query_bound",
          "kind": "theorem",
          "line": 21,
          "module": "MixedBounds.lean"
        },
        {
          "name": "FinitePure.mixed_inversion_query_bound",
          "kind": "theorem",
          "line": 41,
          "module": "MixedBounds.lean"
        },
        {
          "name": "FinitePure.cp_mixed_transpose_query_bound",
          "kind": "theorem",
          "line": 71,
          "module": "CPMixedBounds.lean"
        },
        {
          "name": "FinitePure.cp_mixed_inversion_query_bound",
          "kind": "theorem",
          "line": 94,
          "module": "CPMixedBounds.lean"
        },
        {
          "name": "FinitePure.stopped_preparation_transpose_query_bound",
          "kind": "theorem",
          "line": 33,
          "module": "StoppedPreparationBounds.lean"
        },
        {
          "name": "FinitePure.stopped_preparation_inversion_query_bound",
          "kind": "theorem",
          "line": 62,
          "module": "StoppedPreparationBounds.lean"
        },
        {
          "name": "FinitePure.both_stopped_transpose_query_bound",
          "kind": "theorem",
          "line": 34,
          "module": "BothStoppedBounds.lean"
        },
        {
          "name": "FinitePure.both_stopped_inversion_query_bound",
          "kind": "theorem",
          "line": 64,
          "module": "BothStoppedBounds.lean"
        },
        {
          "name": "FinitePure.cp_both_stopped_transpose_query_bound",
          "kind": "theorem",
          "line": 73,
          "module": "CPBothStoppedBounds.lean"
        },
        {
          "name": "FinitePure.cp_both_stopped_inversion_query_bound",
          "kind": "theorem",
          "line": 100,
          "module": "CPBothStoppedBounds.lean"
        },
        {
          "name": "FinitePure.cp_mixed_initial_transpose_query_bound",
          "kind": "theorem",
          "line": 73,
          "module": "CPMixedInitialBounds.lean"
        },
        {
          "name": "FinitePure.cp_mixed_initial_inversion_query_bound",
          "kind": "theorem",
          "line": 100,
          "module": "CPMixedInitialBounds.lean"
        },
        {
          "name": "FinitePure.cp_tree_transpose_query_bound",
          "kind": "theorem",
          "line": 21,
          "module": "CPTreeBounds.lean"
        },
        {
          "name": "FinitePure.cp_tree_inversion_query_bound",
          "kind": "theorem",
          "line": 36,
          "module": "CPTreeBounds.lean"
        },
        {
          "name": "FinitePure.cp_rectangular_transpose_query_bound",
          "kind": "theorem",
          "line": 20,
          "module": "CPRectTreeBounds.lean"
        },
        {
          "name": "FinitePure.cp_rectangular_inversion_query_bound",
          "kind": "theorem",
          "line": 35,
          "module": "CPRectTreeBounds.lean"
        },
        {
          "name": "FinitePure.routed_cp_rectangular_transpose_query_bound",
          "kind": "theorem",
          "line": 20,
          "module": "RoutedCPRectBounds.lean"
        },
        {
          "name": "FinitePure.routed_cp_rectangular_inversion_query_bound",
          "kind": "theorem",
          "line": 35,
          "module": "RoutedCPRectBounds.lean"
        },
        {
          "name": "FinitePure.cp_native_transpose_query_bound",
          "kind": "theorem",
          "line": 21,
          "module": "CPNativeTreeBounds.lean"
        },
        {
          "name": "FinitePure.cp_native_inversion_query_bound",
          "kind": "theorem",
          "line": 36,
          "module": "CPNativeTreeBounds.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:16:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 16,
      "end_line": 19,
      "labels": [],
      "parent_statement": "sm:thm:consumed",
      "text": "\\[\n |c_{\\mathrm{in}}(U)\\rangle_{\\mathsf P}\n =\\mathrm{Pre}(U)_{\\mathsf P}|0\\rangle_{\\mathsf P}{.}\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Analytic.prepared_vector_derivative",
        "S4Analytic.prepared_vector_normalized",
        "S4Analytic.finite_protocol_response",
        "S4SpecialCurve.exists_special_unitary_curve",
        "S4GlobalProtocol.transpose_direction",
        "S4GlobalProtocol.inversion_direction",
        "S4Routing.compile_routed_word",
        "S4TensorPorts.portWord_normal_form",
        "FinitePure.coherentRun_eq_dilation",
        "FinitePure.coherentRun_isometry",
        "FinitePure.adaptive_query_unitary_word",
        "FinitePure.adaptive_preparation_word",
        "FinitePure.two_stage_instrument_word",
        "FinitePure.native_two_stage_compilation",
        "FinitePure.CPNativeOracleTree.common_workspace",
        "FinitePure.cp_native_transpose_query_bound",
        "FinitePure.cp_native_inversion_query_bound"
      ],
      "note": "Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
      "lean_declarations": [
        {
          "name": "S4Analytic.prepared_vector_derivative",
          "kind": "theorem",
          "line": 93,
          "module": "AnalyticWord.lean"
        },
        {
          "name": "S4Analytic.prepared_vector_normalized",
          "kind": "theorem",
          "line": 30,
          "module": "AnalyticProtocol.lean"
        },
        {
          "name": "S4Analytic.finite_protocol_response",
          "kind": "theorem",
          "line": 82,
          "module": "AnalyticProtocol.lean"
        },
        {
          "name": "S4SpecialCurve.exists_special_unitary_curve",
          "kind": "theorem",
          "line": 127,
          "module": "SpecialCurve.lean"
        },
        {
          "name": "S4GlobalProtocol.transpose_direction",
          "kind": "theorem",
          "line": 17,
          "module": "GlobalProtocol.lean"
        },
        {
          "name": "S4GlobalProtocol.inversion_direction",
          "kind": "theorem",
          "line": 41,
          "module": "GlobalProtocol.lean"
        },
        {
          "name": "S4Routing.compile_routed_word",
          "kind": "theorem",
          "line": 56,
          "module": "RoutedWord.lean"
        },
        {
          "name": "S4TensorPorts.portWord_normal_form",
          "kind": "theorem",
          "line": 64,
          "module": "TensorPorts.lean"
        },
        {
          "name": "FinitePure.coherentRun_eq_dilation",
          "kind": "theorem",
          "line": 61,
          "module": "FiniteAdaptive.lean"
        },
        {
          "name": "FinitePure.coherentRun_isometry",
          "kind": "theorem",
          "line": 71,
          "module": "FiniteAdaptive.lean"
        },
        {
          "name": "FinitePure.adaptive_query_unitary_word",
          "kind": "theorem",
          "line": 115,
          "module": "AdaptiveQuery.lean"
        },
        {
          "name": "FinitePure.adaptive_preparation_word",
          "kind": "theorem",
          "line": 59,
          "module": "AdaptiveInterface.lean"
        },
        {
          "name": "FinitePure.two_stage_instrument_word",
          "kind": "theorem",
          "line": 70,
          "module": "TwoStageProtocol.lean"
        },
        {
          "name": "FinitePure.native_two_stage_compilation",
          "kind": "theorem",
          "line": 24,
          "module": "NativeTwoStage.lean"
        },
        {
          "name": "FinitePure.CPNativeOracleTree.common_workspace",
          "kind": "theorem",
          "line": 96,
          "module": "CPNativeOracleTree.lean"
        },
        {
          "name": "FinitePure.cp_native_transpose_query_bound",
          "kind": "theorem",
          "line": 21,
          "module": "CPNativeTreeBounds.lean"
        },
        {
          "name": "FinitePure.cp_native_inversion_query_bound",
          "kind": "theorem",
          "line": 36,
          "module": "CPNativeTreeBounds.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:24:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 24,
      "end_line": 29,
      "labels": [
        "sm:consumedidentity"
      ],
      "parent_statement": "sm:thm:consumed",
      "text": "\\begin{equation}\\label{sm:consumedidentity}\n {C_q(U)}\\bigl(I_{\\mathsf S}\\otimes\n |c_{\\mathrm{in}}(U)\\rangle_{\\mathsf P}\\bigr)\n =f(U)\\otimes\n |c_{\\mathrm{out}}(U)\\rangle_{\\mathsf P},\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "FinitePure.unitary_channel_kraus_factor",
        "FinitePure.exact_reduced_channel_factor",
        "FinitePure.two_stage_instrument_word",
        "FinitePure.mixed_two_stage_word",
        "FinitePure.recorded_two_stage_channel",
        "FinitePure.native_two_stage_compilation",
        "FinitePure.CPNativeOracleTree.common_workspace",
        "FinitePure.cp_native_transpose_query_bound",
        "FinitePure.cp_native_inversion_query_bound"
      ],
      "note": "Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
      "lean_declarations": [
        {
          "name": "FinitePure.unitary_channel_kraus_factor",
          "kind": "theorem",
          "line": 65,
          "module": "EndpointFactorization.lean"
        },
        {
          "name": "FinitePure.exact_reduced_channel_factor",
          "kind": "theorem",
          "line": 101,
          "module": "EndpointFactorization.lean"
        },
        {
          "name": "FinitePure.two_stage_instrument_word",
          "kind": "theorem",
          "line": 70,
          "module": "TwoStageProtocol.lean"
        },
        {
          "name": "FinitePure.mixed_two_stage_word",
          "kind": "theorem",
          "line": 60,
          "module": "MixedProtocol.lean"
        },
        {
          "name": "FinitePure.recorded_two_stage_channel",
          "kind": "theorem",
          "line": 208,
          "module": "EnvironmentChannels.lean"
        },
        {
          "name": "FinitePure.native_two_stage_compilation",
          "kind": "theorem",
          "line": 24,
          "module": "NativeTwoStage.lean"
        },
        {
          "name": "FinitePure.CPNativeOracleTree.common_workspace",
          "kind": "theorem",
          "line": 96,
          "module": "CPNativeOracleTree.lean"
        },
        {
          "name": "FinitePure.cp_native_transpose_query_bound",
          "kind": "theorem",
          "line": 21,
          "module": "CPNativeTreeBounds.lean"
        },
        {
          "name": "FinitePure.cp_native_inversion_query_bound",
          "kind": "theorem",
          "line": 36,
          "module": "CPNativeTreeBounds.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:34:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 34,
      "end_line": 36,
      "labels": [
        "sm:consumedbounds"
      ],
      "parent_statement": "sm:thm:consumed",
      "text": "\\begin{equation}\\label{sm:consumedbounds}\n q_\\top\\ge d+1,\\qquad q_{{\\dagger}}\\ge d^2-1,\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Budget.physical_transpose_bound_of_response_formula",
        "S4Budget.physical_inversion_bound_of_response_formula",
        "S4ExactBounds.exact_transpose_query_bound",
        "S4ExactBounds.exact_inversion_query_bound",
        "S4ExactBounds.transpose_bound_of_pointwise_program",
        "S4ExactBounds.inversion_bound_of_pointwise_program",
        "S4RoutedBounds.routed_transpose_query_bound",
        "S4RoutedBounds.routed_inversion_query_bound",
        "S4RoutedBounds.tensor_port_transpose_query_bound",
        "S4RoutedBounds.tensor_port_inversion_query_bound",
        "FinitePure.routed_channel_transpose_bound",
        "FinitePure.routed_channel_inversion_bound",
        "Paper2NormalizedChannelBounds.normalized_transpose_bound",
        "Paper2NormalizedChannelBounds.normalized_inversion_bound",
        "Paper2NormalizedChannels.factor_of_normalized_pure",
        "Paper2PureStateTomography.linear_eq_of_normalized_pure_eq",
        "FinitePure.adaptive_transpose_query_bound",
        "FinitePure.adaptive_inversion_query_bound",
        "Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving",
        "Paper2ChoiInstrument.kraus_of_finite_instrument",
        "Paper2MixedStatePurification.normalized_purification",
        "FinitePure.native_two_stage_compilation",
        "FinitePure.CPNativeOracleTree.common_workspace",
        "FinitePure.cp_native_transpose_query_bound",
        "FinitePure.cp_native_inversion_query_bound"
      ],
      "note": "Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
      "lean_declarations": [
        {
          "name": "S4Budget.physical_transpose_bound_of_response_formula",
          "kind": "theorem",
          "line": 50,
          "module": "Budget.lean"
        },
        {
          "name": "S4Budget.physical_inversion_bound_of_response_formula",
          "kind": "theorem",
          "line": 68,
          "module": "Budget.lean"
        },
        {
          "name": "S4ExactBounds.exact_transpose_query_bound",
          "kind": "theorem",
          "line": 82,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4ExactBounds.exact_inversion_query_bound",
          "kind": "theorem",
          "line": 100,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4ExactBounds.transpose_bound_of_pointwise_program",
          "kind": "theorem",
          "line": 119,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4ExactBounds.inversion_bound_of_pointwise_program",
          "kind": "theorem",
          "line": 144,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4RoutedBounds.routed_transpose_query_bound",
          "kind": "theorem",
          "line": 16,
          "module": "RoutedBounds.lean"
        },
        {
          "name": "S4RoutedBounds.routed_inversion_query_bound",
          "kind": "theorem",
          "line": 35,
          "module": "RoutedBounds.lean"
        },
        {
          "name": "S4RoutedBounds.tensor_port_transpose_query_bound",
          "kind": "theorem",
          "line": 56,
          "module": "RoutedBounds.lean"
        },
        {
          "name": "S4RoutedBounds.tensor_port_inversion_query_bound",
          "kind": "theorem",
          "line": 76,
          "module": "RoutedBounds.lean"
        },
        {
          "name": "FinitePure.routed_channel_transpose_bound",
          "kind": "theorem",
          "line": 24,
          "module": "ChannelBounds.lean"
        },
        {
          "name": "FinitePure.routed_channel_inversion_bound",
          "kind": "theorem",
          "line": 43,
          "module": "ChannelBounds.lean"
        },
        {
          "name": "Paper2NormalizedChannelBounds.normalized_transpose_bound",
          "kind": "theorem",
          "line": 12,
          "module": "NormalizedChannelBounds.lean"
        },
        {
          "name": "Paper2NormalizedChannelBounds.normalized_inversion_bound",
          "kind": "theorem",
          "line": 29,
          "module": "NormalizedChannelBounds.lean"
        },
        {
          "name": "Paper2NormalizedChannels.factor_of_normalized_pure",
          "kind": "theorem",
          "line": 49,
          "module": "NormalizedChannels.lean"
        },
        {
          "name": "Paper2PureStateTomography.linear_eq_of_normalized_pure_eq",
          "kind": "theorem",
          "line": 70,
          "module": "PureStateTomography.lean"
        },
        {
          "name": "FinitePure.adaptive_transpose_query_bound",
          "kind": "theorem",
          "line": 21,
          "module": "AdaptiveBounds.lean"
        },
        {
          "name": "FinitePure.adaptive_inversion_query_bound",
          "kind": "theorem",
          "line": 42,
          "module": "AdaptiveBounds.lean"
        },
        {
          "name": "Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving",
          "kind": "theorem",
          "line": 114,
          "module": "ChoiKraus.lean"
        },
        {
          "name": "Paper2ChoiInstrument.kraus_of_finite_instrument",
          "kind": "theorem",
          "line": 21,
          "module": "ChoiInstrument.lean"
        },
        {
          "name": "Paper2MixedStatePurification.normalized_purification",
          "kind": "theorem",
          "line": 31,
          "module": "MixedStatePurification.lean"
        },
        {
          "name": "FinitePure.native_two_stage_compilation",
          "kind": "theorem",
          "line": 24,
          "module": "NativeTwoStage.lean"
        },
        {
          "name": "FinitePure.CPNativeOracleTree.common_workspace",
          "kind": "theorem",
          "line": 96,
          "module": "CPNativeOracleTree.lean"
        },
        {
          "name": "FinitePure.cp_native_transpose_query_bound",
          "kind": "theorem",
          "line": 21,
          "module": "CPNativeTreeBounds.lean"
        },
        {
          "name": "FinitePure.cp_native_inversion_query_bound",
          "kind": "theorem",
          "line": 36,
          "module": "CPNativeTreeBounds.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:49:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 49,
      "end_line": 54,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n |c_{\\mathrm{out}}(U)\\rangle_{\\mathsf P}\n =\\bigl(\\langle0|_{\\mathsf S}f(U)^\\dagger\\otimes I_{\\mathsf P}\\bigr)\n {C(U)}\\bigl(|0\\rangle_{\\mathsf S}\\otimes\n |c_{\\mathrm{in}}(U)\\rangle_{\\mathsf P}\\bigr).\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Analytic.extract_eq_output",
        "S4Analytic.extract_derivative",
        "S4Analytic.output_program_derivative",
        "S4GlobalPolynomial.eval_transposeOutputPolynomial",
        "S4GlobalPolynomial.eval_inversionOutputPolynomial",
        "S4GlobalPolynomial.transpose_output_polynomial",
        "S4GlobalPolynomial.inversion_output_polynomial"
      ],
      "note": " The actual output extraction formula is identified with explicit global multivariate polynomials for both targets. The exact endpoint and target isometry determine the output.",
      "lean_declarations": [
        {
          "name": "S4Analytic.extract_eq_output",
          "kind": "theorem",
          "line": 64,
          "module": "AnalyticProgram.lean"
        },
        {
          "name": "S4Analytic.extract_derivative",
          "kind": "theorem",
          "line": 88,
          "module": "AnalyticProgram.lean"
        },
        {
          "name": "S4Analytic.output_program_derivative",
          "kind": "theorem",
          "line": 104,
          "module": "AnalyticProgram.lean"
        },
        {
          "name": "S4GlobalPolynomial.eval_transposeOutputPolynomial",
          "kind": "theorem",
          "line": 44,
          "module": "OutputPolynomial.lean"
        },
        {
          "name": "S4GlobalPolynomial.eval_inversionOutputPolynomial",
          "kind": "theorem",
          "line": 54,
          "module": "OutputPolynomial.lean"
        },
        {
          "name": "S4GlobalPolynomial.transpose_output_polynomial",
          "kind": "theorem",
          "line": 64,
          "module": "OutputPolynomial.lean"
        },
        {
          "name": "S4GlobalPolynomial.inversion_output_polynomial",
          "kind": "theorem",
          "line": 77,
          "module": "OutputPolynomial.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:60:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 60,
      "end_line": 63,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n {C(U)}=G_q(U\\otimes I_{\\mathsf P})G_{q-1}\n \\cdots(U\\otimes I_{\\mathsf P})G_0,\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Word.word",
        "S4Analytic.word_derivative",
        "S4Routing.compile_routed_word",
        "S4Routing.compiledGates_isometry",
        "S4TensorPorts.portQuery_routing",
        "S4TensorPorts.portWord_normal_form",
        "S4TensorPorts.port_compiled_gates_isometry",
        "FinitePure.rectangularWord_compilation",
        "FinitePure.adaptive_query_rectangular_word",
        "FinitePure.adaptive_query_unitary_word",
        "FinitePure.two_word_program_alignment",
        "FinitePure.two_stage_instrument_word",
        "FinitePure.native_two_stage_compilation",
        "FinitePure.CPNativeOracleTree.common_workspace",
        "FinitePure.cp_native_transpose_query_bound",
        "FinitePure.cp_native_inversion_query_bound"
      ],
      "note": "Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
      "lean_declarations": [
        {
          "name": "S4Word.word",
          "kind": "def",
          "line": 22,
          "module": "Word.lean"
        },
        {
          "name": "S4Analytic.word_derivative",
          "kind": "theorem",
          "line": 81,
          "module": "AnalyticWord.lean"
        },
        {
          "name": "S4Routing.compile_routed_word",
          "kind": "theorem",
          "line": 56,
          "module": "RoutedWord.lean"
        },
        {
          "name": "S4Routing.compiledGates_isometry",
          "kind": "theorem",
          "line": 82,
          "module": "RoutedWord.lean"
        },
        {
          "name": "S4TensorPorts.portQuery_routing",
          "kind": "theorem",
          "line": 42,
          "module": "TensorPorts.lean"
        },
        {
          "name": "S4TensorPorts.portWord_normal_form",
          "kind": "theorem",
          "line": 64,
          "module": "TensorPorts.lean"
        },
        {
          "name": "S4TensorPorts.port_compiled_gates_isometry",
          "kind": "theorem",
          "line": 70,
          "module": "TensorPorts.lean"
        },
        {
          "name": "FinitePure.rectangularWord_compilation",
          "kind": "theorem",
          "line": 73,
          "module": "RectangularWord.lean"
        },
        {
          "name": "FinitePure.adaptive_query_rectangular_word",
          "kind": "theorem",
          "line": 79,
          "module": "AdaptiveQuery.lean"
        },
        {
          "name": "FinitePure.adaptive_query_unitary_word",
          "kind": "theorem",
          "line": 115,
          "module": "AdaptiveQuery.lean"
        },
        {
          "name": "FinitePure.two_word_program_alignment",
          "kind": "theorem",
          "line": 57,
          "module": "ProgramAlignment.lean"
        },
        {
          "name": "FinitePure.two_stage_instrument_word",
          "kind": "theorem",
          "line": 70,
          "module": "TwoStageProtocol.lean"
        },
        {
          "name": "FinitePure.native_two_stage_compilation",
          "kind": "theorem",
          "line": 24,
          "module": "NativeTwoStage.lean"
        },
        {
          "name": "FinitePure.CPNativeOracleTree.common_workspace",
          "kind": "theorem",
          "line": 96,
          "module": "CPNativeOracleTree.lean"
        },
        {
          "name": "FinitePure.cp_native_transpose_query_bound",
          "kind": "theorem",
          "line": 21,
          "module": "CPNativeTreeBounds.lean"
        },
        {
          "name": "FinitePure.cp_native_inversion_query_bound",
          "kind": "theorem",
          "line": 36,
          "module": "CPNativeTreeBounds.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:71:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 71,
      "end_line": 75,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n \\left.\\frac{d\\bigl(U_\\epsilon\\otimes I_{\\mathsf P}\\bigr)}\n {d\\epsilon}\\right|_{\\epsilon=0}\n =i(H\\otimes I_{\\mathsf P})(U\\otimes I_{\\mathsf P}).\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Analytic.matrix_tensor_const",
        "S4Analytic.lifted_direction",
        "S4SpecialCurve.exists_special_unitary_curve",
        "S4GlobalProtocol.transpose_direction",
        "S4GlobalProtocol.inversion_direction",
        "S4Routing.compile_routed_word",
        "S4TensorPorts.portWord_normal_form",
        "FinitePure.native_two_stage_compilation",
        "FinitePure.CPNativeOracleTree.common_workspace",
        "FinitePure.cp_native_transpose_query_bound",
        "FinitePure.cp_native_inversion_query_bound"
      ],
      "note": "Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
      "lean_declarations": [
        {
          "name": "S4Analytic.matrix_tensor_const",
          "kind": "theorem",
          "line": 58,
          "module": "AnalyticWord.lean"
        },
        {
          "name": "S4Analytic.lifted_direction",
          "kind": "theorem",
          "line": 15,
          "module": "AnalyticProtocol.lean"
        },
        {
          "name": "S4SpecialCurve.exists_special_unitary_curve",
          "kind": "theorem",
          "line": 127,
          "module": "SpecialCurve.lean"
        },
        {
          "name": "S4GlobalProtocol.transpose_direction",
          "kind": "theorem",
          "line": 17,
          "module": "GlobalProtocol.lean"
        },
        {
          "name": "S4GlobalProtocol.inversion_direction",
          "kind": "theorem",
          "line": 41,
          "module": "GlobalProtocol.lean"
        },
        {
          "name": "S4Routing.compile_routed_word",
          "kind": "theorem",
          "line": 56,
          "module": "RoutedWord.lean"
        },
        {
          "name": "S4TensorPorts.portWord_normal_form",
          "kind": "theorem",
          "line": 64,
          "module": "TensorPorts.lean"
        },
        {
          "name": "FinitePure.native_two_stage_compilation",
          "kind": "theorem",
          "line": 24,
          "module": "NativeTwoStage.lean"
        },
        {
          "name": "FinitePure.CPNativeOracleTree.common_workspace",
          "kind": "theorem",
          "line": 96,
          "module": "CPNativeOracleTree.lean"
        },
        {
          "name": "FinitePure.cp_native_transpose_query_bound",
          "kind": "theorem",
          "line": 21,
          "module": "CPNativeTreeBounds.lean"
        },
        {
          "name": "FinitePure.cp_native_inversion_query_bound",
          "kind": "theorem",
          "line": 36,
          "module": "CPNativeTreeBounds.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:83:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 83,
      "end_line": 87,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n \\mathcal V_j(U)=(U\\otimes I_{\\mathsf P})G_{j-1}\n \\cdots(U\\otimes I_{\\mathsf P})G_0\n \\bigl(I_{\\mathsf S}\\otimes|c_{\\mathrm{in}}(U)\\rangle_{\\mathsf P}\\bigr).\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Word.prefix_isometry",
        "S4Response.inserted_prefix_isometry",
        "S4Program.normalized_insert"
      ],
      "note": "Prefixes are built from the actual oracle word. Gate/oracle unitarity and the program normalization imply every data-to-joint-system prefix is isometric.",
      "lean_declarations": [
        {
          "name": "S4Word.prefix_isometry",
          "kind": "theorem",
          "line": 112,
          "module": "Word.lean"
        },
        {
          "name": "S4Response.inserted_prefix_isometry",
          "kind": "theorem",
          "line": 47,
          "module": "Response.lean"
        },
        {
          "name": "S4Program.normalized_insert",
          "kind": "theorem",
          "line": 33,
          "module": "Program.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:89:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 89,
      "end_line": 92,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n \\Lambda_{f}(U,H)=\\sum_{j=1}^{q}\\mathcal V_j(U)^\\dagger\n (H\\otimes I_{\\mathsf P})\\mathcal V_j(U).\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Word.word_variation_response",
        "S4Response.compressed_eq_sum",
        "S4Response.slice_response",
        "S4Response.physical_response_is_kraus",
        "S4Response.physical_response_choi_positive",
        "S4Analytic.finite_protocol_response"
      ],
      "note": "The actual differentiable finite protocol has the previously derived prefix Kraus response and Choi positivity, now connected to endpoint differentiation.",
      "lean_declarations": [
        {
          "name": "S4Word.word_variation_response",
          "kind": "theorem",
          "line": 120,
          "module": "Word.lean"
        },
        {
          "name": "S4Response.compressed_eq_sum",
          "kind": "theorem",
          "line": 31,
          "module": "Response.lean"
        },
        {
          "name": "S4Response.slice_response",
          "kind": "theorem",
          "line": 65,
          "module": "Response.lean"
        },
        {
          "name": "S4Response.physical_response_is_kraus",
          "kind": "theorem",
          "line": 81,
          "module": "Response.lean"
        },
        {
          "name": "S4Response.physical_response_choi_positive",
          "kind": "theorem",
          "line": 93,
          "module": "Response.lean"
        },
        {
          "name": "S4Analytic.finite_protocol_response",
          "kind": "theorem",
          "line": 82,
          "module": "AnalyticProtocol.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:95:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 95,
      "end_line": 97,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n \\Lambda_{f}(U,I)=qI.\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Word.response_one",
        "S4Response.compressed_one",
        "S4Response.physical_response_one",
        "S4Analytic.finite_protocol_response"
      ],
      "note": "The qI budget is derived from actual finite preparation normalization and processing gate isometry; preparation query count does not enter it.",
      "lean_declarations": [
        {
          "name": "S4Word.response_one",
          "kind": "theorem",
          "line": 138,
          "module": "Word.lean"
        },
        {
          "name": "S4Response.compressed_one",
          "kind": "theorem",
          "line": 39,
          "module": "Response.lean"
        },
        {
          "name": "S4Response.physical_response_one",
          "kind": "theorem",
          "line": 105,
          "module": "Response.lean"
        },
        {
          "name": "S4Analytic.finite_protocol_response",
          "kind": "theorem",
          "line": 82,
          "module": "AnalyticProtocol.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:99:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 99,
      "end_line": 104,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n -i\\bigl(I_{\\mathsf S}\\otimes\\langle c_{\\mathrm{in}}(U)|_{\\mathsf P}\\bigr)\n {C(U)}^\\dagger {C'_H(U)}\n \\bigl(I_{\\mathsf S}\\otimes|c_{\\mathrm{in}}(U)\\rangle_{\\mathsf P}\\bigr)\n =\\Lambda_{f}(U,H).\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Word.polynomial_word_coeff_one",
        "S4Word.polynomial_word_derivative_at_zero",
        "S4Word.word_i_variation_response",
        "S4Response.compressed_variation",
        "S4Analytic.word_derivative",
        "S4Analytic.response_of_differentiable_endpoint",
        "S4Analytic.finite_protocol_response",
        "S4SpecialCurve.exists_special_unitary_curve",
        "S4GlobalProtocol.transpose_direction",
        "S4GlobalProtocol.inversion_direction",
        "S4Routing.compile_routed_word",
        "S4TensorPorts.portWord_normal_form",
        "FinitePure.native_two_stage_compilation",
        "FinitePure.CPNativeOracleTree.common_workspace",
        "FinitePure.cp_native_transpose_query_bound",
        "FinitePure.cp_native_inversion_query_bound"
      ],
      "note": "Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
      "lean_declarations": [
        {
          "name": "S4Word.polynomial_word_coeff_one",
          "kind": "theorem",
          "line": 85,
          "module": "Word.lean"
        },
        {
          "name": "S4Word.polynomial_word_derivative_at_zero",
          "kind": "theorem",
          "line": 147,
          "module": "Word.lean"
        },
        {
          "name": "S4Word.word_i_variation_response",
          "kind": "theorem",
          "line": 163,
          "module": "Word.lean"
        },
        {
          "name": "S4Response.compressed_variation",
          "kind": "theorem",
          "line": 24,
          "module": "Response.lean"
        },
        {
          "name": "S4Analytic.word_derivative",
          "kind": "theorem",
          "line": 81,
          "module": "AnalyticWord.lean"
        },
        {
          "name": "S4Analytic.response_of_differentiable_endpoint",
          "kind": "theorem",
          "line": 38,
          "module": "AnalyticProtocol.lean"
        },
        {
          "name": "S4Analytic.finite_protocol_response",
          "kind": "theorem",
          "line": 82,
          "module": "AnalyticProtocol.lean"
        },
        {
          "name": "S4SpecialCurve.exists_special_unitary_curve",
          "kind": "theorem",
          "line": 127,
          "module": "SpecialCurve.lean"
        },
        {
          "name": "S4GlobalProtocol.transpose_direction",
          "kind": "theorem",
          "line": 17,
          "module": "GlobalProtocol.lean"
        },
        {
          "name": "S4GlobalProtocol.inversion_direction",
          "kind": "theorem",
          "line": 41,
          "module": "GlobalProtocol.lean"
        },
        {
          "name": "S4Routing.compile_routed_word",
          "kind": "theorem",
          "line": 56,
          "module": "RoutedWord.lean"
        },
        {
          "name": "S4TensorPorts.portWord_normal_form",
          "kind": "theorem",
          "line": 64,
          "module": "TensorPorts.lean"
        },
        {
          "name": "FinitePure.native_two_stage_compilation",
          "kind": "theorem",
          "line": 24,
          "module": "NativeTwoStage.lean"
        },
        {
          "name": "FinitePure.CPNativeOracleTree.common_workspace",
          "kind": "theorem",
          "line": 96,
          "module": "CPNativeOracleTree.lean"
        },
        {
          "name": "FinitePure.cp_native_transpose_query_bound",
          "kind": "theorem",
          "line": 21,
          "module": "CPNativeTreeBounds.lean"
        },
        {
          "name": "FinitePure.cp_native_inversion_query_bound",
          "kind": "theorem",
          "line": 36,
          "module": "CPNativeTreeBounds.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:110:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 110,
      "end_line": 117,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n g_U(H):=-i f(U)^\\dagger\n \\left.\\frac{df(U_\\epsilon)}{d\\epsilon}\\right|_{\\epsilon=0}\n =\\begin{cases}\n H^\\top,& f(U)=U^\\top,\\\\\n -H,& f(U)=U^\\dagger.\n \\end{cases}\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Analytic.transpose_target_derivative",
        "S4Analytic.inversion_target_derivative",
        "S4Analytic.transpose_logarithmic_response",
        "S4Analytic.adjoint_logarithmic_response",
        "S4SpecialCurve.exists_special_unitary_curve",
        "S4GlobalProtocol.transpose_direction",
        "S4GlobalProtocol.inversion_direction",
        "S4Routing.compile_routed_word",
        "S4TensorPorts.portWord_normal_form",
        "FinitePure.native_two_stage_compilation",
        "FinitePure.CPNativeOracleTree.common_workspace",
        "FinitePure.cp_native_transpose_query_bound",
        "FinitePure.cp_native_inversion_query_bound"
      ],
      "note": "Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
      "lean_declarations": [
        {
          "name": "S4Analytic.transpose_target_derivative",
          "kind": "theorem",
          "line": 38,
          "module": "AnalyticTargets.lean"
        },
        {
          "name": "S4Analytic.inversion_target_derivative",
          "kind": "theorem",
          "line": 46,
          "module": "AnalyticTargets.lean"
        },
        {
          "name": "S4Analytic.transpose_logarithmic_response",
          "kind": "theorem",
          "line": 24,
          "module": "AnalyticTargets.lean"
        },
        {
          "name": "S4Analytic.adjoint_logarithmic_response",
          "kind": "theorem",
          "line": 30,
          "module": "AnalyticTargets.lean"
        },
        {
          "name": "S4SpecialCurve.exists_special_unitary_curve",
          "kind": "theorem",
          "line": 127,
          "module": "SpecialCurve.lean"
        },
        {
          "name": "S4GlobalProtocol.transpose_direction",
          "kind": "theorem",
          "line": 17,
          "module": "GlobalProtocol.lean"
        },
        {
          "name": "S4GlobalProtocol.inversion_direction",
          "kind": "theorem",
          "line": 41,
          "module": "GlobalProtocol.lean"
        },
        {
          "name": "S4Routing.compile_routed_word",
          "kind": "theorem",
          "line": 56,
          "module": "RoutedWord.lean"
        },
        {
          "name": "S4TensorPorts.portWord_normal_form",
          "kind": "theorem",
          "line": 64,
          "module": "TensorPorts.lean"
        },
        {
          "name": "FinitePure.native_two_stage_compilation",
          "kind": "theorem",
          "line": 24,
          "module": "NativeTwoStage.lean"
        },
        {
          "name": "FinitePure.CPNativeOracleTree.common_workspace",
          "kind": "theorem",
          "line": 96,
          "module": "CPNativeOracleTree.lean"
        },
        {
          "name": "FinitePure.cp_native_transpose_query_bound",
          "kind": "theorem",
          "line": 21,
          "module": "CPNativeTreeBounds.lean"
        },
        {
          "name": "FinitePure.cp_native_inversion_query_bound",
          "kind": "theorem",
          "line": 36,
          "module": "CPNativeTreeBounds.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:124:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 124,
      "end_line": 128,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n \\bigl(I_{\\mathsf S}\\otimes\\langle c_{\\mathrm{in}}(U)|_{\\mathsf P}\\bigr)\n {C(U)}^\\dagger\n =\\bigl(f(U)\\otimes|c_{\\mathrm{out}}(U)\\rangle\\bigr)^\\dagger.\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Program.two_program_variations",
        "S4ExactBounds.transpose_protocol_full_response",
        "S4ExactBounds.inversion_protocol_full_response"
      ],
      "note": "The existing adjoint/normalization algebra is now supplied an actual endpoint and actual first variations by the analytic/global protocol chain. Its former first-variation premise is discharged in the full finite-word response theorem.",
      "lean_declarations": [
        {
          "name": "S4Program.two_program_variations",
          "kind": "theorem",
          "line": 38,
          "module": "Program.lean"
        },
        {
          "name": "S4ExactBounds.transpose_protocol_full_response",
          "kind": "theorem",
          "line": 18,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4ExactBounds.inversion_protocol_full_response",
          "kind": "theorem",
          "line": 50,
          "module": "ExactBounds.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:131:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 131,
      "end_line": 136,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n i\\Lambda_{f}(U,H)+\n \\langle c_{\\mathrm{in}}|c'_{\\mathrm{in}}[H]\\rangle I\n =ig_U(H)+\n \\langle c_{\\mathrm{out}}|c'_{\\mathrm{out}}[H]\\rangle I.\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Program.two_program_variations",
        "S4Program.physical_two_program_response",
        "S4Analytic.endpoint_derivative",
        "S4Analytic.finite_protocol_response",
        "S4ExactBounds.transpose_protocol_full_response",
        "S4ExactBounds.inversion_protocol_full_response"
      ],
      "note": "The all-SU protocol endpoints now yield the complete response via constructed curves and the two actual program derivatives; no differentiated endpoint premise survives in these final interfaces.",
      "lean_declarations": [
        {
          "name": "S4Program.two_program_variations",
          "kind": "theorem",
          "line": 38,
          "module": "Program.lean"
        },
        {
          "name": "S4Program.physical_two_program_response",
          "kind": "theorem",
          "line": 78,
          "module": "Program.lean"
        },
        {
          "name": "S4Analytic.endpoint_derivative",
          "kind": "theorem",
          "line": 39,
          "module": "AnalyticProgram.lean"
        },
        {
          "name": "S4Analytic.finite_protocol_response",
          "kind": "theorem",
          "line": 82,
          "module": "AnalyticProtocol.lean"
        },
        {
          "name": "S4ExactBounds.transpose_protocol_full_response",
          "kind": "theorem",
          "line": 18,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4ExactBounds.inversion_protocol_full_response",
          "kind": "theorem",
          "line": 50,
          "module": "ExactBounds.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:141:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 141,
      "end_line": 143,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n \\Lambda_{f}(U,H)=g_U(H)+\\alpha_U(H)I,\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Program.two_program_logarithmic_variations",
        "S4Program.physical_two_program_response",
        "S4Analytic.response_of_differentiable_endpoint",
        "S4Analytic.finite_transpose_response",
        "S4Analytic.finite_inversion_response",
        "S4ExactBounds.transpose_protocol_full_response",
        "S4ExactBounds.inversion_protocol_full_response",
        "S4Scalar.directional_scalar_unique"
      ],
      "note": "The physical response is a target plus a uniquely determined scalar map, simultaneously for all directions and extended to all complex matrices.",
      "lean_declarations": [
        {
          "name": "S4Program.two_program_logarithmic_variations",
          "kind": "theorem",
          "line": 65,
          "module": "Program.lean"
        },
        {
          "name": "S4Program.physical_two_program_response",
          "kind": "theorem",
          "line": 78,
          "module": "Program.lean"
        },
        {
          "name": "S4Analytic.response_of_differentiable_endpoint",
          "kind": "theorem",
          "line": 38,
          "module": "AnalyticProtocol.lean"
        },
        {
          "name": "S4Analytic.finite_transpose_response",
          "kind": "theorem",
          "line": 57,
          "module": "AnalyticTargets.lean"
        },
        {
          "name": "S4Analytic.finite_inversion_response",
          "kind": "theorem",
          "line": 81,
          "module": "AnalyticTargets.lean"
        },
        {
          "name": "S4ExactBounds.transpose_protocol_full_response",
          "kind": "theorem",
          "line": 18,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4ExactBounds.inversion_protocol_full_response",
          "kind": "theorem",
          "line": 50,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4Scalar.directional_scalar_unique",
          "kind": "theorem",
          "line": 137,
          "module": "ScalarRepresentation.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:145:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 145,
      "end_line": 150,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n \\alpha_U(H)=-i\\!\\left(\n \\langle c_{\\mathrm{out}}|c'_{\\mathrm{out}}[H]\\rangle\n -\\langle c_{\\mathrm{in}}|c'_{\\mathrm{in}}[H]\\rangle\n \\right).\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Program.bracket_swap",
        "S4Program.normalized_variation_bracket_real_zero",
        "S4Program.two_program_shift_real",
        "S4Analytic.bracket_derivative",
        "S4Analytic.normalization_derivative",
        "S4Analytic.finite_protocol_response",
        "S4Scalar.realScalarFunctional",
        "S4Scalar.scalarFunctional_real_on_hermitian",
        "S4Scalar.directional_scalar_unique"
      ],
      "note": "An explicit real-linear scalar functional is constructed from a fixed diagonal entry of the actual response difference. It agrees with every directional bracket scalar and is real on Hermitian inputs.",
      "lean_declarations": [
        {
          "name": "S4Program.bracket_swap",
          "kind": "theorem",
          "line": 103,
          "module": "Program.lean"
        },
        {
          "name": "S4Program.normalized_variation_bracket_real_zero",
          "kind": "theorem",
          "line": 107,
          "module": "Program.lean"
        },
        {
          "name": "S4Program.two_program_shift_real",
          "kind": "theorem",
          "line": 115,
          "module": "Program.lean"
        },
        {
          "name": "S4Analytic.bracket_derivative",
          "kind": "theorem",
          "line": 22,
          "module": "AnalyticProgram.lean"
        },
        {
          "name": "S4Analytic.normalization_derivative",
          "kind": "theorem",
          "line": 30,
          "module": "AnalyticProgram.lean"
        },
        {
          "name": "S4Analytic.finite_protocol_response",
          "kind": "theorem",
          "line": 82,
          "module": "AnalyticProtocol.lean"
        },
        {
          "name": "S4Scalar.realScalarFunctional",
          "kind": "def",
          "line": 115,
          "module": "ScalarRepresentation.lean"
        },
        {
          "name": "S4Scalar.scalarFunctional_real_on_hermitian",
          "kind": "theorem",
          "line": 123,
          "module": "ScalarRepresentation.lean"
        },
        {
          "name": "S4Scalar.directional_scalar_unique",
          "kind": "theorem",
          "line": 137,
          "module": "ScalarRepresentation.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:163:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 163,
      "end_line": 168,
      "labels": [
        "sm:generalET",
        "sm:generalEI"
      ],
      "parent_statement": null,
      "text": "\\begin{align}\n \\Lambda_{\\top}(U,M)&=M^\\top+\\operatorname{Tr}(F_{\\top}M)I,\n &\\operatorname{Tr}F_{\\top}&=q_\\top-1,\\label{sm:generalET}\\\\\n \\Lambda_{{\\dagger}}(U,M)&=-M+\\operatorname{Tr}(F_{{\\dagger}}M)I,\n &\\operatorname{Tr}F_{{\\dagger}}&=q_{{\\dagger}}+1.\\label{sm:generalEI}\n\\end{align}",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Budget.transpose_trace_budget",
        "S4Budget.inversion_trace_budget",
        "S4Scalar.hermitian_trace_representation",
        "S4FullResponse.transpose_full_response",
        "S4FullResponse.inversion_full_response",
        "S4ExactBounds.transpose_protocol_full_response",
        "S4ExactBounds.inversion_protocol_full_response"
      ],
      "note": "An explicit Hermitian F is constructed from matrix units; the full complex-matrix formulas and Tr F=q-1 or q+1 are derived, not assumed. The final physical interfaces discharge all directional premises.",
      "lean_declarations": [
        {
          "name": "S4Budget.transpose_trace_budget",
          "kind": "theorem",
          "line": 22,
          "module": "Budget.lean"
        },
        {
          "name": "S4Budget.inversion_trace_budget",
          "kind": "theorem",
          "line": 35,
          "module": "Budget.lean"
        },
        {
          "name": "S4Scalar.hermitian_trace_representation",
          "kind": "theorem",
          "line": 150,
          "module": "ScalarRepresentation.lean"
        },
        {
          "name": "S4FullResponse.transpose_full_response",
          "kind": "theorem",
          "line": 50,
          "module": "FullResponse.lean"
        },
        {
          "name": "S4FullResponse.inversion_full_response",
          "kind": "theorem",
          "line": 80,
          "module": "FullResponse.lean"
        },
        {
          "name": "S4ExactBounds.transpose_protocol_full_response",
          "kind": "theorem",
          "line": 18,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4ExactBounds.inversion_protocol_full_response",
          "kind": "theorem",
          "line": 50,
          "module": "ExactBounds.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:171:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 171,
      "end_line": 174,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n \\operatorname{Choi}(\\Lambda_{f})=\\sum_{j,k}|j\\rangle\\langle k|\\otimes\n \\Lambda_{f}(U,|j\\rangle\\langle k|)\n\\]",
      "status": "standard_definition",
      "lean_theorems": [
        "S45.choi"
      ],
      "note": "The coordinate definition has query-copy-first indices: Choi(Phi)[(a,b),(c,d)]=Phi(E_ac)[b,d].",
      "lean_declarations": [
        {
          "name": "S45.choi",
          "kind": "def",
          "line": 125,
          "module": "Choi.lean"
        }
      ],
      "remaining_gap": null
    },
    {
      "id": "supplemental_storage.tex:176:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 176,
      "end_line": 179,
      "labels": [],
      "parent_statement": null,
      "text": "\\begin{align*}\n \\operatorname{Choi}(\\Lambda_{\\top})&=\\mathrm{SWAP}_{{d,d}}+F_{\\top}^\\top\\otimes I\\succeq0,\\\\\n \\operatorname{Choi}(\\Lambda_{{\\dagger}})&=F_{{\\dagger}}^\\top\\otimes I-|I_{{d}}\\rangle\\!\\rangle\\langle\\!\\langle I_{{d}}|\\succeq0,\n\\end{align*}",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Response.physical_response_choi_positive",
        "S4Budget.physical_transpose_bound_of_response_formula",
        "S4Budget.physical_inversion_bound_of_response_formula",
        "S4ExactBounds.transpose_protocol_full_response",
        "S4ExactBounds.inversion_protocol_full_response"
      ],
      "note": "The Choi response formulas now have full physical exactness-to-F inputs, with Choi positivity supplied by the actual processor prefix Kraus family.",
      "lean_declarations": [
        {
          "name": "S4Response.physical_response_choi_positive",
          "kind": "theorem",
          "line": 93,
          "module": "Response.lean"
        },
        {
          "name": "S4Budget.physical_transpose_bound_of_response_formula",
          "kind": "theorem",
          "line": 50,
          "module": "Budget.lean"
        },
        {
          "name": "S4Budget.physical_inversion_bound_of_response_formula",
          "kind": "theorem",
          "line": 68,
          "module": "Budget.lean"
        },
        {
          "name": "S4ExactBounds.transpose_protocol_full_response",
          "kind": "theorem",
          "line": 18,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4ExactBounds.inversion_protocol_full_response",
          "kind": "theorem",
          "line": 50,
          "module": "ExactBounds.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:182:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 182,
      "end_line": 185,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n 0\\le\\operatorname{Tr}\\!\\left[(I-\\mathrm{SWAP}_{{d,d}})\\operatorname{Choi}(\\Lambda_\\top)\\right]\n =(d-1)(\\operatorname{Tr}F_\\top-d).\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "S45.choiTop_antisymmetric",
        "S45.antisymmetric_sum_identity",
        "S45.transpose_trace_bound",
        "Paper2AntisymmetricTrace.antisymmetric_hermitian",
        "Paper2AntisymmetricTrace.antisymmetric_square",
        "Paper2AntisymmetricTrace.antisymmetric_posSemidef",
        "Paper2AntisymmetricTrace.antisymmetric_trace_nonneg",
        "Paper2AntisymmetricTrace.swap_mul_apply",
        "Paper2AntisymmetricTrace.transpose_choi_trace",
        "Paper2AntisymmetricTrace.swap_transpose_choi_trace",
        "Paper2AntisymmetricTrace.antisymmetric_choi_trace",
        "Paper2AntisymmetricTrace.source_transpose_trace_inequality"
      ],
      "note": "The literal source product-trace identity is proved for the actual SWAP and S45.choiTop F. I-SWAP is shown PSD from its Gram identity; positivity of the product trace uses PSD congruence plus trace cyclicity, without assuming commuting matrices. Actual protocol Choi positivity is independently supplied by the already checked Response/ExactBounds chain.",
      "lean_declarations": [
        {
          "name": "S45.choiTop_antisymmetric",
          "kind": "theorem",
          "line": 41,
          "module": "Choi.lean"
        },
        {
          "name": "S45.antisymmetric_sum_identity",
          "kind": "theorem",
          "line": 167,
          "module": "Choi.lean"
        },
        {
          "name": "S45.transpose_trace_bound",
          "kind": "theorem",
          "line": 83,
          "module": "Choi.lean"
        },
        {
          "name": "Paper2AntisymmetricTrace.antisymmetric_hermitian",
          "kind": "theorem",
          "line": 16,
          "module": "AntisymmetricTrace.lean"
        },
        {
          "name": "Paper2AntisymmetricTrace.antisymmetric_square",
          "kind": "theorem",
          "line": 19,
          "module": "AntisymmetricTrace.lean"
        },
        {
          "name": "Paper2AntisymmetricTrace.antisymmetric_posSemidef",
          "kind": "theorem",
          "line": 25,
          "module": "AntisymmetricTrace.lean"
        },
        {
          "name": "Paper2AntisymmetricTrace.antisymmetric_trace_nonneg",
          "kind": "theorem",
          "line": 32,
          "module": "AntisymmetricTrace.lean"
        },
        {
          "name": "Paper2AntisymmetricTrace.swap_mul_apply",
          "kind": "theorem",
          "line": 43,
          "module": "AntisymmetricTrace.lean"
        },
        {
          "name": "Paper2AntisymmetricTrace.transpose_choi_trace",
          "kind": "theorem",
          "line": 48,
          "module": "AntisymmetricTrace.lean"
        },
        {
          "name": "Paper2AntisymmetricTrace.swap_transpose_choi_trace",
          "kind": "theorem",
          "line": 54,
          "module": "AntisymmetricTrace.lean"
        },
        {
          "name": "Paper2AntisymmetricTrace.antisymmetric_choi_trace",
          "kind": "theorem",
          "line": 59,
          "module": "AntisymmetricTrace.lean"
        },
        {
          "name": "Paper2AntisymmetricTrace.source_transpose_trace_inequality",
          "kind": "theorem",
          "line": 66,
          "module": "AntisymmetricTrace.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:189:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 189,
      "end_line": 192,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\n 0\\le\\langle\\!\\langle I_{{d}}|\\operatorname{Choi}(\\Lambda_{{\\dagger}})|I_{{d}}\\rangle\\!\\rangle\n =\\operatorname{Tr}F_{{\\dagger}}-d^2.\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "S45.choiInv_bell",
        "S45.inversion_trace_bound"
      ],
      "note": "For the displayed inversion Choi matrix, the Bell-vector evaluation and resulting lower bound follow from actual Matrix.PosSemidef in every finite dimension.",
      "lean_declarations": [
        {
          "name": "S45.choiInv_bell",
          "kind": "theorem",
          "line": 52,
          "module": "Choi.lean"
        },
        {
          "name": "S45.inversion_trace_bound",
          "kind": "theorem",
          "line": 97,
          "module": "Choi.lean"
        }
      ],
      "remaining_gap": null
    },
    {
      "id": "supplemental_storage.tex:199:named_statement",
      "section": "S4",
      "kind": "named_statement",
      "file": "supplemental_storage.tex",
      "line": 199,
      "end_line": 236,
      "labels": [
        "sm:rem:unrestricted-approximation"
      ],
      "parent_statement": null,
      "text": "\\begin{wremark}[Approximation with unrestricted programs]\\label{sm:rem:unrestricted-approximation}\n\\normalfont\n{For every $\\epsilon>0$, arbitrary $U$-dependent program states of unrestricted finite dimension permit zero-query transposition and inversion with worst-case joint-output fidelity at least $1-\\epsilon$ and exact program return.}\n\nIndeed, fix $\\epsilon>0$ and choose\n$0<\\delta<\\min\\{1,\\sqrt{\\epsilon}\\}$.\nThere is a finite operator-norm $\\delta$-net\n$\\{V_1,\\ldots,V_N\\}\\subset SU(d)$.\nFor each $U$, select $k(U)$ such that\n$\\|U-V_{k(U)}\\|_{\\mathrm{op}}\\le\\delta$, and set\n\\[\n |c_{\\mathrm{in}}(U)\\rangle\n =|c_{\\mathrm{out}}(U)\\rangle\n =|k(U)\\rangle,\n \\qquad\n C_0=\\sum_{k=1}^{N}f(V_k)\\otimes|k\\rangle\\langle k|.\n\\]\nThe processor $C_0$ is a fixed known unitary and uses no oracle queries.\nFor either $f(U)=U^\\top$ or $f(U)=U^\\dagger$, it satisfies, uniformly over\nall $U$ and normalized data states $|\\psi\\rangle$,\n\\[\n \\begin{aligned}\n 1-\\Bigl|\n &\\bigl(\\langle\\psi|f(U)^\\dagger\n \\otimes\\langle c_{\\mathrm{out}}(U)|\\bigr)\\,\n C_0\\,\n \\bigl(|\\psi\\rangle\\otimes|c_{\\mathrm{in}}(U)\\rangle\\bigr)\n \\Bigr|^2\n \\le\\delta^2<\\epsilon.\n \\end{aligned}\n\\]\nMoreover, the program is returned exactly. Thus, even a worst-case\njoint-output fidelity requirement permits zero-query processing.\nConsequently, no positive processing-query lower bound depending only on\n$d$ and $\\epsilon$ can hold in this unrestricted program model; a\nnontrivial approximate formulation must also constrain the information\nsupplied by the program.\n\\end{wremark}",
      "status": "checked_alternative_proof",
      "lean_theorems": [
        "UnrestrictedPrograms.special_unitary_compact",
        "UnrestrictedPrograms.finite_special_unitary_net",
        "UnrestrictedPrograms.controlled_as_sum",
        "UnrestrictedPrograms.controlled_unitary",
        "UnrestrictedPrograms.ket_normalized",
        "UnrestrictedPrograms.controlled_endpoint",
        "UnrestrictedPrograms.joint_norm",
        "UnrestrictedPrograms.joint_fidelity_bound",
        "UnrestrictedPrograms.unrestricted_time_reversal",
        "UnrestrictedPrograms.reversalTarget_transpose",
        "UnrestrictedPrograms.reversalTarget_inverse"
      ],
      "note": "The complete unrestricted-program approximation conclusion is kernel proved: finite SU(d) operator-norm nets, a fixed finite controlled unitary, normalized basis programs, exact program return and worst-case joint fidelity loss <epsilon for both transpose/inversion. A single net of target matrices supplies one common processor for both targets; this is equivalent to, and stronger than, selecting separate f(V_k) nets. The actual word has zero queries. No finite-query preparation of the supplied labels is asserted.",
      "lean_declarations": [
        {
          "name": "UnrestrictedPrograms.special_unitary_compact",
          "kind": "theorem",
          "line": 21,
          "module": "CompactPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.finite_special_unitary_net",
          "kind": "theorem",
          "line": 29,
          "module": "CompactPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.controlled_as_sum",
          "kind": "theorem",
          "line": 51,
          "module": "ControlledPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.controlled_unitary",
          "kind": "theorem",
          "line": 45,
          "module": "ControlledPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.ket_normalized",
          "kind": "theorem",
          "line": 18,
          "module": "ControlledPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.controlled_endpoint",
          "kind": "theorem",
          "line": 60,
          "module": "ControlledPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.joint_norm",
          "kind": "theorem",
          "line": 19,
          "module": "ApproximatePrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.joint_fidelity_bound",
          "kind": "theorem",
          "line": 37,
          "module": "ApproximatePrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.unrestricted_time_reversal",
          "kind": "theorem",
          "line": 98,
          "module": "ApproximatePrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.reversalTarget_transpose",
          "kind": "theorem",
          "line": 91,
          "module": "ApproximatePrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.reversalTarget_inverse",
          "kind": "theorem",
          "line": 93,
          "module": "ApproximatePrograms.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:209:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 209,
      "end_line": 215,
      "labels": [],
      "parent_statement": "sm:rem:unrestricted-approximation",
      "text": "\\[\n |c_{\\mathrm{in}}(U)\\rangle\n =|c_{\\mathrm{out}}(U)\\rangle\n =|k(U)\\rangle,\n \\qquad\n C_0=\\sum_{k=1}^{N}f(V_k)\\otimes|k\\rangle\\langle k|.\n\\]",
      "status": "checked_alternative_proof",
      "lean_theorems": [
        "UnrestrictedPrograms.special_unitary_compact",
        "UnrestrictedPrograms.finite_special_unitary_net",
        "UnrestrictedPrograms.controlled_as_sum",
        "UnrestrictedPrograms.controlled_unitary",
        "UnrestrictedPrograms.ket_normalized",
        "UnrestrictedPrograms.controlled_endpoint",
        "UnrestrictedPrograms.joint_norm",
        "UnrestrictedPrograms.joint_fidelity_bound",
        "UnrestrictedPrograms.unrestricted_time_reversal",
        "UnrestrictedPrograms.reversalTarget_transpose",
        "UnrestrictedPrograms.reversalTarget_inverse"
      ],
      "note": "The complete unrestricted-program approximation conclusion is kernel proved: finite SU(d) operator-norm nets, a fixed finite controlled unitary, normalized basis programs, exact program return and worst-case joint fidelity loss <epsilon for both transpose/inversion. A single net of target matrices supplies one common processor for both targets; this is equivalent to, and stronger than, selecting separate f(V_k) nets. The actual word has zero queries. No finite-query preparation of the supplied labels is asserted.",
      "lean_declarations": [
        {
          "name": "UnrestrictedPrograms.special_unitary_compact",
          "kind": "theorem",
          "line": 21,
          "module": "CompactPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.finite_special_unitary_net",
          "kind": "theorem",
          "line": 29,
          "module": "CompactPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.controlled_as_sum",
          "kind": "theorem",
          "line": 51,
          "module": "ControlledPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.controlled_unitary",
          "kind": "theorem",
          "line": 45,
          "module": "ControlledPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.ket_normalized",
          "kind": "theorem",
          "line": 18,
          "module": "ControlledPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.controlled_endpoint",
          "kind": "theorem",
          "line": 60,
          "module": "ControlledPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.joint_norm",
          "kind": "theorem",
          "line": 19,
          "module": "ApproximatePrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.joint_fidelity_bound",
          "kind": "theorem",
          "line": 37,
          "module": "ApproximatePrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.unrestricted_time_reversal",
          "kind": "theorem",
          "line": 98,
          "module": "ApproximatePrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.reversalTarget_transpose",
          "kind": "theorem",
          "line": 91,
          "module": "ApproximatePrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.reversalTarget_inverse",
          "kind": "theorem",
          "line": 93,
          "module": "ApproximatePrograms.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:219:displayed_mathematics",
      "section": "S4",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 219,
      "end_line": 229,
      "labels": [],
      "parent_statement": "sm:rem:unrestricted-approximation",
      "text": "\\[\n \\begin{aligned}\n 1-\\Bigl|\n &\\bigl(\\langle\\psi|f(U)^\\dagger\n \\otimes\\langle c_{\\mathrm{out}}(U)|\\bigr)\\,\n C_0\\,\n \\bigl(|\\psi\\rangle\\otimes|c_{\\mathrm{in}}(U)\\rangle\\bigr)\n \\Bigr|^2\n \\le\\delta^2<\\epsilon.\n \\end{aligned}\n\\]",
      "status": "checked_alternative_proof",
      "lean_theorems": [
        "UnrestrictedPrograms.special_unitary_compact",
        "UnrestrictedPrograms.finite_special_unitary_net",
        "UnrestrictedPrograms.controlled_as_sum",
        "UnrestrictedPrograms.controlled_unitary",
        "UnrestrictedPrograms.ket_normalized",
        "UnrestrictedPrograms.controlled_endpoint",
        "UnrestrictedPrograms.joint_norm",
        "UnrestrictedPrograms.joint_fidelity_bound",
        "UnrestrictedPrograms.unrestricted_time_reversal",
        "UnrestrictedPrograms.reversalTarget_transpose",
        "UnrestrictedPrograms.reversalTarget_inverse"
      ],
      "note": "The complete unrestricted-program approximation conclusion is kernel proved: finite SU(d) operator-norm nets, a fixed finite controlled unitary, normalized basis programs, exact program return and worst-case joint fidelity loss <epsilon for both transpose/inversion. A single net of target matrices supplies one common processor for both targets; this is equivalent to, and stronger than, selecting separate f(V_k) nets. The actual word has zero queries. No finite-query preparation of the supplied labels is asserted.",
      "lean_declarations": [
        {
          "name": "UnrestrictedPrograms.special_unitary_compact",
          "kind": "theorem",
          "line": 21,
          "module": "CompactPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.finite_special_unitary_net",
          "kind": "theorem",
          "line": 29,
          "module": "CompactPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.controlled_as_sum",
          "kind": "theorem",
          "line": 51,
          "module": "ControlledPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.controlled_unitary",
          "kind": "theorem",
          "line": 45,
          "module": "ControlledPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.ket_normalized",
          "kind": "theorem",
          "line": 18,
          "module": "ControlledPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.controlled_endpoint",
          "kind": "theorem",
          "line": 60,
          "module": "ControlledPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.joint_norm",
          "kind": "theorem",
          "line": 19,
          "module": "ApproximatePrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.joint_fidelity_bound",
          "kind": "theorem",
          "line": 37,
          "module": "ApproximatePrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.unrestricted_time_reversal",
          "kind": "theorem",
          "line": 98,
          "module": "ApproximatePrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.reversalTarget_transpose",
          "kind": "theorem",
          "line": 91,
          "module": "ApproximatePrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.reversalTarget_inverse",
          "kind": "theorem",
          "line": 93,
          "module": "ApproximatePrograms.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "prose-017",
      "section": "S4",
      "kind": "prose_obligation",
      "labels": [
        "sm:thm:consumed"
      ],
      "text": "Purification and routing preserve finite memory and query counts; finite-query circuits and both program states are smooth on SU(d).",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Word.polynomial_word_coeff_zero",
        "S4Word.polynomial_word_coeff_one",
        "S4Word.polynomial_word_derivative_at_zero",
        "S4Analytic.prepared_vector_derivative",
        "S4Analytic.output_program_derivative",
        "S4Analytic.finite_protocol_response",
        "S4ExactBounds.transpose_bound_of_pointwise_program",
        "S4ExactBounds.inversion_bound_of_pointwise_program",
        "S4Routing.compile_routed_word",
        "S4Routing.compiledGates_isometry",
        "S4TensorPorts.portQuery_routing",
        "S4TensorPorts.portWord_normal_form",
        "S4TensorPorts.port_compiled_gates_isometry",
        "S4Routing.compiled_endpoint",
        "FinitePure.dilation_isometry",
        "FinitePure.partialTrace_dilation",
        "FinitePure.deferred_instrument_channel",
        "FinitePure.coherentRun_channel",
        "FinitePure.rectangularWord_compilation",
        "FinitePure.adaptive_query_unitary_word",
        "FinitePure.exact_reduced_channel_factor",
        "Paper2NormalizedChannelBounds.normalized_transpose_bound",
        "Paper2NormalizedChannelBounds.normalized_inversion_bound",
        "Paper2NormalizedChannels.factor_of_normalized_pure",
        "Paper2PureStateTomography.linear_eq_of_normalized_pure_eq",
        "FinitePure.adaptive_preparation_word",
        "FinitePure.adaptive_processing_word",
        "FinitePure.two_stage_instrument_word",
        "Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving",
        "Paper2ChoiInstrument.kraus_of_finite_instrument",
        "Paper2MixedStatePurification.normalized_purification",
        "FinitePure.dummy_power_query_word",
        "FinitePure.stopped_padding_kraus_branch",
        "FinitePure.stopping_time_padding_channel",
        "FinitePure.paddedInstruments_complete",
        "FinitePure.padded_trajectory",
        "FinitePure.selective_padding_channel",
        "FinitePure.selective_padding_exists",
        "FinitePure.carryEnvironment_query",
        "FinitePure.environment_trajectory",
        "FinitePure.mixed_two_stage_word",
        "FinitePure.cp_query_network_kraus",
        "FinitePure.observed_trajectory_branch",
        "FinitePure.cp_mixed_protocol_kraus",
        "FinitePure.discardedEnvironment_trajectory",
        "FinitePure.discardedEnvironment_channel",
        "FinitePure.padded_preparation_density",
        "FinitePure.stopped_processing_word",
        "FinitePure.processing_dummy_endpoint_channel",
        "FinitePure.discardedEnvironment_selective_channel",
        "FinitePure.cp_selective_network_kraus",
        "FinitePure.cp_both_stopped_protocol_kraus",
        "FinitePure.mixed_initial_preparation",
        "FinitePure.cp_mixed_initial_protocol_kraus",
        "FinitePure.paddedDiscard_reduction",
        "FinitePure.CPOracleTree.kraus_tree",
        "FinitePure.OracleTree.scheduled_channel_exact",
        "FinitePure.OracleTree.query_slot_compilation",
        "FinitePure.tree_mixed_channel_compilation",
        "FinitePure.heterogeneous_instrument_kraus",
        "FinitePure.RectOracleTree.common_workspace",
        "FinitePure.CPRectOracleTree.common_workspace",
        "FinitePure.rectangular_two_stage_compilation",
        "FinitePure.program_embedding_completion",
        "FinitePure.encoded_tree_channel_compilation",
        "FinitePure.partialTrace_memory_isometry",
        "FinitePure.RoutedCPRectTree.kraus_tree",
        "FinitePure.RectOracleTree.fixedGate_evaluate",
        "FinitePure.RectOracleTree.fixedGate_budget",
        "FinitePure.CPNativeOracleTree.kraus_tree",
        "FinitePure.CPNativeOracleTree.common_workspace",
        "FinitePure.native_query_embedding",
        "FinitePure.native_two_stage_compilation",
        "FinitePure.OracleTree.appendGate_budget",
        "S4GlobalPolynomial.conjugate_is_cofactor",
        "S4GlobalPolynomial.eval_circuitPolynomial",
        "S4GlobalPolynomial.eval_preparedPolynomial",
        "S4GlobalPolynomial.circuit_contDiff",
        "S4GlobalPolynomial.prepared_contDiff",
        "S4GlobalPolynomial.transpose_output_polynomial",
        "S4GlobalPolynomial.inversion_output_polynomial",
        "S4GlobalPolynomial.transpose_output_contDiffOn",
        "S4GlobalPolynomial.inversion_output_contDiffOn"
      ],
      "note": " The remaining global polynomial/cofactor/smoothness clause is now directly proven for actual finite gate words and exact joint endpoints on SU. Combined with the previously frozen native CP-tree physical reduction evidence for this multi-clause item, no gap remains in the actual finite-circuit source scope. No smoothness or polynomial-output premise is introduced.",
      "lean_declarations": [
        {
          "name": "S4Word.polynomial_word_coeff_zero",
          "kind": "theorem",
          "line": 75,
          "module": "Word.lean"
        },
        {
          "name": "S4Word.polynomial_word_coeff_one",
          "kind": "theorem",
          "line": 85,
          "module": "Word.lean"
        },
        {
          "name": "S4Word.polynomial_word_derivative_at_zero",
          "kind": "theorem",
          "line": 147,
          "module": "Word.lean"
        },
        {
          "name": "S4Analytic.prepared_vector_derivative",
          "kind": "theorem",
          "line": 93,
          "module": "AnalyticWord.lean"
        },
        {
          "name": "S4Analytic.output_program_derivative",
          "kind": "theorem",
          "line": 104,
          "module": "AnalyticProgram.lean"
        },
        {
          "name": "S4Analytic.finite_protocol_response",
          "kind": "theorem",
          "line": 82,
          "module": "AnalyticProtocol.lean"
        },
        {
          "name": "S4ExactBounds.transpose_bound_of_pointwise_program",
          "kind": "theorem",
          "line": 119,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4ExactBounds.inversion_bound_of_pointwise_program",
          "kind": "theorem",
          "line": 144,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4Routing.compile_routed_word",
          "kind": "theorem",
          "line": 56,
          "module": "RoutedWord.lean"
        },
        {
          "name": "S4Routing.compiledGates_isometry",
          "kind": "theorem",
          "line": 82,
          "module": "RoutedWord.lean"
        },
        {
          "name": "S4TensorPorts.portQuery_routing",
          "kind": "theorem",
          "line": 42,
          "module": "TensorPorts.lean"
        },
        {
          "name": "S4TensorPorts.portWord_normal_form",
          "kind": "theorem",
          "line": 64,
          "module": "TensorPorts.lean"
        },
        {
          "name": "S4TensorPorts.port_compiled_gates_isometry",
          "kind": "theorem",
          "line": 70,
          "module": "TensorPorts.lean"
        },
        {
          "name": "S4Routing.compiled_endpoint",
          "kind": "theorem",
          "line": 97,
          "module": "RoutedWord.lean"
        },
        {
          "name": "FinitePure.dilation_isometry",
          "kind": "theorem",
          "line": 32,
          "module": "FiniteStinespring.lean"
        },
        {
          "name": "FinitePure.partialTrace_dilation",
          "kind": "theorem",
          "line": 43,
          "module": "FiniteStinespring.lean"
        },
        {
          "name": "FinitePure.deferred_instrument_channel",
          "kind": "theorem",
          "line": 76,
          "module": "DeferredInstrument.lean"
        },
        {
          "name": "FinitePure.coherentRun_channel",
          "kind": "theorem",
          "line": 80,
          "module": "FiniteAdaptive.lean"
        },
        {
          "name": "FinitePure.rectangularWord_compilation",
          "kind": "theorem",
          "line": 73,
          "module": "RectangularWord.lean"
        },
        {
          "name": "FinitePure.adaptive_query_unitary_word",
          "kind": "theorem",
          "line": 115,
          "module": "AdaptiveQuery.lean"
        },
        {
          "name": "FinitePure.exact_reduced_channel_factor",
          "kind": "theorem",
          "line": 101,
          "module": "EndpointFactorization.lean"
        },
        {
          "name": "Paper2NormalizedChannelBounds.normalized_transpose_bound",
          "kind": "theorem",
          "line": 12,
          "module": "NormalizedChannelBounds.lean"
        },
        {
          "name": "Paper2NormalizedChannelBounds.normalized_inversion_bound",
          "kind": "theorem",
          "line": 29,
          "module": "NormalizedChannelBounds.lean"
        },
        {
          "name": "Paper2NormalizedChannels.factor_of_normalized_pure",
          "kind": "theorem",
          "line": 49,
          "module": "NormalizedChannels.lean"
        },
        {
          "name": "Paper2PureStateTomography.linear_eq_of_normalized_pure_eq",
          "kind": "theorem",
          "line": 70,
          "module": "PureStateTomography.lean"
        },
        {
          "name": "FinitePure.adaptive_preparation_word",
          "kind": "theorem",
          "line": 59,
          "module": "AdaptiveInterface.lean"
        },
        {
          "name": "FinitePure.adaptive_processing_word",
          "kind": "theorem",
          "line": 84,
          "module": "AdaptiveInterface.lean"
        },
        {
          "name": "FinitePure.two_stage_instrument_word",
          "kind": "theorem",
          "line": 70,
          "module": "TwoStageProtocol.lean"
        },
        {
          "name": "Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving",
          "kind": "theorem",
          "line": 114,
          "module": "ChoiKraus.lean"
        },
        {
          "name": "Paper2ChoiInstrument.kraus_of_finite_instrument",
          "kind": "theorem",
          "line": 21,
          "module": "ChoiInstrument.lean"
        },
        {
          "name": "Paper2MixedStatePurification.normalized_purification",
          "kind": "theorem",
          "line": 31,
          "module": "MixedStatePurification.lean"
        },
        {
          "name": "FinitePure.dummy_power_query_word",
          "kind": "theorem",
          "line": 54,
          "module": "DummyRouting.lean"
        },
        {
          "name": "FinitePure.stopped_padding_kraus_branch",
          "kind": "theorem",
          "line": 150,
          "module": "DummyRouting.lean"
        },
        {
          "name": "FinitePure.stopping_time_padding_channel",
          "kind": "theorem",
          "line": 172,
          "module": "DummyRouting.lean"
        },
        {
          "name": "FinitePure.paddedInstruments_complete",
          "kind": "theorem",
          "line": 82,
          "module": "SelectiveSlots.lean"
        },
        {
          "name": "FinitePure.padded_trajectory",
          "kind": "theorem",
          "line": 79,
          "module": "StoppingTrajectory.lean"
        },
        {
          "name": "FinitePure.selective_padding_channel",
          "kind": "theorem",
          "line": 59,
          "module": "StoppingChannel.lean"
        },
        {
          "name": "FinitePure.selective_padding_exists",
          "kind": "theorem",
          "line": 78,
          "module": "StoppingChannel.lean"
        },
        {
          "name": "FinitePure.carryEnvironment_query",
          "kind": "theorem",
          "line": 111,
          "module": "EnvironmentChannels.lean"
        },
        {
          "name": "FinitePure.environment_trajectory",
          "kind": "theorem",
          "line": 56,
          "module": "EnvironmentTrajectory.lean"
        },
        {
          "name": "FinitePure.mixed_two_stage_word",
          "kind": "theorem",
          "line": 60,
          "module": "MixedProtocol.lean"
        },
        {
          "name": "FinitePure.cp_query_network_kraus",
          "kind": "theorem",
          "line": 62,
          "module": "CPQuery.lean"
        },
        {
          "name": "FinitePure.observed_trajectory_branch",
          "kind": "theorem",
          "line": 42,
          "module": "CPAdaptive.lean"
        },
        {
          "name": "FinitePure.cp_mixed_protocol_kraus",
          "kind": "theorem",
          "line": 38,
          "module": "CPMixedBounds.lean"
        },
        {
          "name": "FinitePure.discardedEnvironment_trajectory",
          "kind": "theorem",
          "line": 86,
          "module": "DiscardedEnvironment.lean"
        },
        {
          "name": "FinitePure.discardedEnvironment_channel",
          "kind": "theorem",
          "line": 110,
          "module": "DiscardedEnvironment.lean"
        },
        {
          "name": "FinitePure.padded_preparation_density",
          "kind": "theorem",
          "line": 81,
          "module": "StoppedPreparation.lean"
        },
        {
          "name": "FinitePure.stopped_processing_word",
          "kind": "theorem",
          "line": 42,
          "module": "StoppedProcessingProtocol.lean"
        },
        {
          "name": "FinitePure.processing_dummy_endpoint_channel",
          "kind": "theorem",
          "line": 81,
          "module": "ProcessingDummy.lean"
        },
        {
          "name": "FinitePure.discardedEnvironment_selective_channel",
          "kind": "theorem",
          "line": 46,
          "module": "SelectiveDiscardedEnvironment.lean"
        },
        {
          "name": "FinitePure.cp_selective_network_kraus",
          "kind": "theorem",
          "line": 65,
          "module": "CPSelective.lean"
        },
        {
          "name": "FinitePure.cp_both_stopped_protocol_kraus",
          "kind": "theorem",
          "line": 37,
          "module": "CPBothStoppedBounds.lean"
        },
        {
          "name": "FinitePure.mixed_initial_preparation",
          "kind": "theorem",
          "line": 52,
          "module": "InitialReference.lean"
        },
        {
          "name": "FinitePure.cp_mixed_initial_protocol_kraus",
          "kind": "theorem",
          "line": 37,
          "module": "CPMixedInitialBounds.lean"
        },
        {
          "name": "FinitePure.paddedDiscard_reduction",
          "kind": "theorem",
          "line": 20,
          "module": "CombinedDiscarded.lean"
        },
        {
          "name": "FinitePure.CPOracleTree.kraus_tree",
          "kind": "theorem",
          "line": 55,
          "module": "CPOracleTree.lean"
        },
        {
          "name": "FinitePure.OracleTree.scheduled_channel_exact",
          "kind": "theorem",
          "line": 103,
          "module": "TreeSlots.lean"
        },
        {
          "name": "FinitePure.OracleTree.query_slot_compilation",
          "kind": "theorem",
          "line": 31,
          "module": "TreeQueryPorts.lean"
        },
        {
          "name": "FinitePure.tree_mixed_channel_compilation",
          "kind": "theorem",
          "line": 22,
          "module": "TreeBounds.lean"
        },
        {
          "name": "FinitePure.heterogeneous_instrument_kraus",
          "kind": "theorem",
          "line": 14,
          "module": "CPRectOracleTree.lean"
        },
        {
          "name": "FinitePure.RectOracleTree.common_workspace",
          "kind": "theorem",
          "line": 70,
          "module": "RectOracleTree.lean"
        },
        {
          "name": "FinitePure.CPRectOracleTree.common_workspace",
          "kind": "theorem",
          "line": 117,
          "module": "CPRectOracleTree.lean"
        },
        {
          "name": "FinitePure.rectangular_two_stage_compilation",
          "kind": "theorem",
          "line": 23,
          "module": "RectTwoStage.lean"
        },
        {
          "name": "FinitePure.program_embedding_completion",
          "kind": "theorem",
          "line": 15,
          "module": "RectProgram.lean"
        },
        {
          "name": "FinitePure.encoded_tree_channel_compilation",
          "kind": "theorem",
          "line": 67,
          "module": "EncodedTree.lean"
        },
        {
          "name": "FinitePure.partialTrace_memory_isometry",
          "kind": "theorem",
          "line": 40,
          "module": "RectProgram.lean"
        },
        {
          "name": "FinitePure.RoutedCPRectTree.kraus_tree",
          "kind": "theorem",
          "line": 63,
          "module": "RoutedCPRectTree.lean"
        },
        {
          "name": "FinitePure.RectOracleTree.fixedGate_evaluate",
          "kind": "theorem",
          "line": 28,
          "module": "RoutedCPRectTree.lean"
        },
        {
          "name": "FinitePure.RectOracleTree.fixedGate_budget",
          "kind": "theorem",
          "line": 23,
          "module": "RoutedCPRectTree.lean"
        },
        {
          "name": "FinitePure.CPNativeOracleTree.kraus_tree",
          "kind": "theorem",
          "line": 57,
          "module": "CPNativeOracleTree.lean"
        },
        {
          "name": "FinitePure.CPNativeOracleTree.common_workspace",
          "kind": "theorem",
          "line": 96,
          "module": "CPNativeOracleTree.lean"
        },
        {
          "name": "FinitePure.native_query_embedding",
          "kind": "theorem",
          "line": 23,
          "module": "NativeQueryEmbedding.lean"
        },
        {
          "name": "FinitePure.native_two_stage_compilation",
          "kind": "theorem",
          "line": 24,
          "module": "NativeTwoStage.lean"
        },
        {
          "name": "FinitePure.OracleTree.appendGate_budget",
          "kind": "theorem",
          "line": 18,
          "module": "NativeOutput.lean"
        },
        {
          "name": "S4GlobalPolynomial.conjugate_is_cofactor",
          "kind": "theorem",
          "line": 33,
          "module": "GlobalPolynomial.lean"
        },
        {
          "name": "S4GlobalPolynomial.eval_circuitPolynomial",
          "kind": "theorem",
          "line": 62,
          "module": "GlobalPolynomial.lean"
        },
        {
          "name": "S4GlobalPolynomial.eval_preparedPolynomial",
          "kind": "theorem",
          "line": 81,
          "module": "GlobalPolynomial.lean"
        },
        {
          "name": "S4GlobalPolynomial.circuit_contDiff",
          "kind": "theorem",
          "line": 108,
          "module": "GlobalPolynomial.lean"
        },
        {
          "name": "S4GlobalPolynomial.prepared_contDiff",
          "kind": "theorem",
          "line": 112,
          "module": "GlobalPolynomial.lean"
        },
        {
          "name": "S4GlobalPolynomial.transpose_output_polynomial",
          "kind": "theorem",
          "line": 64,
          "module": "OutputPolynomial.lean"
        },
        {
          "name": "S4GlobalPolynomial.inversion_output_polynomial",
          "kind": "theorem",
          "line": 77,
          "module": "OutputPolynomial.lean"
        },
        {
          "name": "S4GlobalPolynomial.transpose_output_contDiffOn",
          "kind": "theorem",
          "line": 90,
          "module": "OutputPolynomial.lean"
        },
        {
          "name": "S4GlobalPolynomial.inversion_output_contDiffOn",
          "kind": "theorem",
          "line": 106,
          "module": "OutputPolynomial.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "prose-018",
      "section": "S4",
      "kind": "prose_obligation",
      "labels": [
        "sm:thm:consumed"
      ],
      "text": "Product differentiation yields the actual prefix CP response and q-unitality, including q=0.",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Word.word_variation_response",
        "S4Word.word_i_variation_response",
        "S4Response.physical_response_is_kraus",
        "S4Response.physical_response_choi_positive",
        "S4Response.physical_response_one",
        "S4Analytic.word_derivative",
        "S4Analytic.finite_protocol_response",
        "S4ExactBounds.transpose_protocol_full_response",
        "S4ExactBounds.inversion_protocol_full_response",
        "S4Routing.compile_routed_word",
        "S4Routing.compiled_endpoint",
        "Paper2CommonWorkspace.word_intertwines",
        "Paper2CommonWorkspace.endpoint_embeds",
        "Paper2CommonWorkspace.liftGate_unitary",
        "Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving",
        "Paper2ChoiInstrument.kraus_of_finite_instrument",
        "Paper2MixedStatePurification.normalized_purification",
        "FinitePure.native_two_stage_compilation",
        "FinitePure.CPNativeOracleTree.common_workspace",
        "FinitePure.cp_native_transpose_query_bound",
        "FinitePure.cp_native_inversion_query_bound"
      ],
      "note": "Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
      "lean_declarations": [
        {
          "name": "S4Word.word_variation_response",
          "kind": "theorem",
          "line": 120,
          "module": "Word.lean"
        },
        {
          "name": "S4Word.word_i_variation_response",
          "kind": "theorem",
          "line": 163,
          "module": "Word.lean"
        },
        {
          "name": "S4Response.physical_response_is_kraus",
          "kind": "theorem",
          "line": 81,
          "module": "Response.lean"
        },
        {
          "name": "S4Response.physical_response_choi_positive",
          "kind": "theorem",
          "line": 93,
          "module": "Response.lean"
        },
        {
          "name": "S4Response.physical_response_one",
          "kind": "theorem",
          "line": 105,
          "module": "Response.lean"
        },
        {
          "name": "S4Analytic.word_derivative",
          "kind": "theorem",
          "line": 81,
          "module": "AnalyticWord.lean"
        },
        {
          "name": "S4Analytic.finite_protocol_response",
          "kind": "theorem",
          "line": 82,
          "module": "AnalyticProtocol.lean"
        },
        {
          "name": "S4ExactBounds.transpose_protocol_full_response",
          "kind": "theorem",
          "line": 18,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4ExactBounds.inversion_protocol_full_response",
          "kind": "theorem",
          "line": 50,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4Routing.compile_routed_word",
          "kind": "theorem",
          "line": 56,
          "module": "RoutedWord.lean"
        },
        {
          "name": "S4Routing.compiled_endpoint",
          "kind": "theorem",
          "line": 97,
          "module": "RoutedWord.lean"
        },
        {
          "name": "Paper2CommonWorkspace.word_intertwines",
          "kind": "theorem",
          "line": 48,
          "module": "CommonWorkspace.lean"
        },
        {
          "name": "Paper2CommonWorkspace.endpoint_embeds",
          "kind": "theorem",
          "line": 79,
          "module": "CommonWorkspace.lean"
        },
        {
          "name": "Paper2CommonWorkspace.liftGate_unitary",
          "kind": "theorem",
          "line": 43,
          "module": "CommonWorkspace.lean"
        },
        {
          "name": "Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving",
          "kind": "theorem",
          "line": 114,
          "module": "ChoiKraus.lean"
        },
        {
          "name": "Paper2ChoiInstrument.kraus_of_finite_instrument",
          "kind": "theorem",
          "line": 21,
          "module": "ChoiInstrument.lean"
        },
        {
          "name": "Paper2MixedStatePurification.normalized_purification",
          "kind": "theorem",
          "line": 31,
          "module": "MixedStatePurification.lean"
        },
        {
          "name": "FinitePure.native_two_stage_compilation",
          "kind": "theorem",
          "line": 24,
          "module": "NativeTwoStage.lean"
        },
        {
          "name": "FinitePure.CPNativeOracleTree.common_workspace",
          "kind": "theorem",
          "line": 96,
          "module": "CPNativeOracleTree.lean"
        },
        {
          "name": "FinitePure.cp_native_transpose_query_bound",
          "kind": "theorem",
          "line": 21,
          "module": "CPNativeTreeBounds.lean"
        },
        {
          "name": "FinitePure.cp_native_inversion_query_bound",
          "kind": "theorem",
          "line": 36,
          "module": "CPNativeTreeBounds.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "prose-019",
      "section": "S4",
      "kind": "prose_obligation",
      "labels": [
        "sm:thm:consumed"
      ],
      "text": "Both program derivatives produce a real-linear scalar functional, representable by Hermitian F and extended complex-linearly.",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Program.physical_two_program_response",
        "S4Program.two_program_shift_real",
        "S4Budget.transpose_trace_budget",
        "S4Budget.inversion_trace_budget",
        "S4Analytic.endpoint_derivative",
        "S4Analytic.normalization_derivative",
        "S4Analytic.finite_protocol_response",
        "S4Scalar.linear_zero_of_traceless_hermitian",
        "S4Scalar.hermitian_trace_representation",
        "S4Scalar.realScalarFunctional",
        "S4Scalar.scalarFunctional_real_on_hermitian",
        "S4Scalar.directional_scalar_unique",
        "Paper2TraceRepresentativeUniqueness.trace_zero_and_directions_zero",
        "Paper2TraceRepresentativeUniqueness.annihilator_is_scalar",
        "Paper2TraceRepresentativeUniqueness.representatives_differ_by_scalar",
        "Paper2TraceRepresentativeUniqueness.hermitian_representatives_differ_by_real_scalar",
        "Paper2TraceRepresentativeUniqueness.trace_budget_fixes_representative"
      ],
      "note": "Literal representative freedom is now proved: any complex matrix annihilating traceless Hermitian trace pairings is a scalar identity; two Hermitian representatives differ by a real scalar identity; equal trace budgets make them equal. This augments the existing actual-program derivative, real-linearity and Hermitian-F construction, without assuming a spanning or trace-duality conclusion.",
      "lean_declarations": [
        {
          "name": "S4Program.physical_two_program_response",
          "kind": "theorem",
          "line": 78,
          "module": "Program.lean"
        },
        {
          "name": "S4Program.two_program_shift_real",
          "kind": "theorem",
          "line": 115,
          "module": "Program.lean"
        },
        {
          "name": "S4Budget.transpose_trace_budget",
          "kind": "theorem",
          "line": 22,
          "module": "Budget.lean"
        },
        {
          "name": "S4Budget.inversion_trace_budget",
          "kind": "theorem",
          "line": 35,
          "module": "Budget.lean"
        },
        {
          "name": "S4Analytic.endpoint_derivative",
          "kind": "theorem",
          "line": 39,
          "module": "AnalyticProgram.lean"
        },
        {
          "name": "S4Analytic.normalization_derivative",
          "kind": "theorem",
          "line": 30,
          "module": "AnalyticProgram.lean"
        },
        {
          "name": "S4Analytic.finite_protocol_response",
          "kind": "theorem",
          "line": 82,
          "module": "AnalyticProtocol.lean"
        },
        {
          "name": "S4Scalar.linear_zero_of_traceless_hermitian",
          "kind": "theorem",
          "line": 31,
          "module": "ScalarRepresentation.lean"
        },
        {
          "name": "S4Scalar.hermitian_trace_representation",
          "kind": "theorem",
          "line": 150,
          "module": "ScalarRepresentation.lean"
        },
        {
          "name": "S4Scalar.realScalarFunctional",
          "kind": "def",
          "line": 115,
          "module": "ScalarRepresentation.lean"
        },
        {
          "name": "S4Scalar.scalarFunctional_real_on_hermitian",
          "kind": "theorem",
          "line": 123,
          "module": "ScalarRepresentation.lean"
        },
        {
          "name": "S4Scalar.directional_scalar_unique",
          "kind": "theorem",
          "line": 137,
          "module": "ScalarRepresentation.lean"
        },
        {
          "name": "Paper2TraceRepresentativeUniqueness.trace_zero_and_directions_zero",
          "kind": "theorem",
          "line": 17,
          "module": "TraceRepresentativeUniqueness.lean"
        },
        {
          "name": "Paper2TraceRepresentativeUniqueness.annihilator_is_scalar",
          "kind": "theorem",
          "line": 30,
          "module": "TraceRepresentativeUniqueness.lean"
        },
        {
          "name": "Paper2TraceRepresentativeUniqueness.representatives_differ_by_scalar",
          "kind": "theorem",
          "line": 40,
          "module": "TraceRepresentativeUniqueness.lean"
        },
        {
          "name": "Paper2TraceRepresentativeUniqueness.hermitian_representatives_differ_by_real_scalar",
          "kind": "theorem",
          "line": 47,
          "module": "TraceRepresentativeUniqueness.lean"
        },
        {
          "name": "Paper2TraceRepresentativeUniqueness.trace_budget_fixes_representative",
          "kind": "theorem",
          "line": 66,
          "module": "TraceRepresentativeUniqueness.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "prose-020",
      "section": "S4",
      "kind": "prose_obligation",
      "labels": [
        "sm:generalET"
      ],
      "text": "The exact protocol implies the transpose response and its positive Choi matrix.",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Budget.physical_transpose_bound_of_response_formula",
        "S4Analytic.finite_transpose_response",
        "S4ExactBounds.transpose_protocol_full_response",
        "S4ExactBounds.exact_transpose_query_bound",
        "S4RoutedBounds.routed_transpose_query_bound",
        "S4RoutedBounds.tensor_port_transpose_query_bound",
        "FinitePure.routed_channel_transpose_bound",
        "Paper2NormalizedChannelBounds.normalized_transpose_bound",
        "Paper2NormalizedChannelBounds.normalized_inversion_bound",
        "Paper2NormalizedChannels.factor_of_normalized_pure",
        "Paper2PureStateTomography.linear_eq_of_normalized_pure_eq",
        "Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving",
        "Paper2ChoiInstrument.kraus_of_finite_instrument",
        "Paper2MixedStatePurification.normalized_purification",
        "FinitePure.native_two_stage_compilation",
        "FinitePure.CPNativeOracleTree.common_workspace",
        "FinitePure.cp_native_transpose_query_bound",
        "FinitePure.cp_native_inversion_query_bound"
      ],
      "note": "Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
      "lean_declarations": [
        {
          "name": "S4Budget.physical_transpose_bound_of_response_formula",
          "kind": "theorem",
          "line": 50,
          "module": "Budget.lean"
        },
        {
          "name": "S4Analytic.finite_transpose_response",
          "kind": "theorem",
          "line": 57,
          "module": "AnalyticTargets.lean"
        },
        {
          "name": "S4ExactBounds.transpose_protocol_full_response",
          "kind": "theorem",
          "line": 18,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4ExactBounds.exact_transpose_query_bound",
          "kind": "theorem",
          "line": 82,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4RoutedBounds.routed_transpose_query_bound",
          "kind": "theorem",
          "line": 16,
          "module": "RoutedBounds.lean"
        },
        {
          "name": "S4RoutedBounds.tensor_port_transpose_query_bound",
          "kind": "theorem",
          "line": 56,
          "module": "RoutedBounds.lean"
        },
        {
          "name": "FinitePure.routed_channel_transpose_bound",
          "kind": "theorem",
          "line": 24,
          "module": "ChannelBounds.lean"
        },
        {
          "name": "Paper2NormalizedChannelBounds.normalized_transpose_bound",
          "kind": "theorem",
          "line": 12,
          "module": "NormalizedChannelBounds.lean"
        },
        {
          "name": "Paper2NormalizedChannelBounds.normalized_inversion_bound",
          "kind": "theorem",
          "line": 29,
          "module": "NormalizedChannelBounds.lean"
        },
        {
          "name": "Paper2NormalizedChannels.factor_of_normalized_pure",
          "kind": "theorem",
          "line": 49,
          "module": "NormalizedChannels.lean"
        },
        {
          "name": "Paper2PureStateTomography.linear_eq_of_normalized_pure_eq",
          "kind": "theorem",
          "line": 70,
          "module": "PureStateTomography.lean"
        },
        {
          "name": "Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving",
          "kind": "theorem",
          "line": 114,
          "module": "ChoiKraus.lean"
        },
        {
          "name": "Paper2ChoiInstrument.kraus_of_finite_instrument",
          "kind": "theorem",
          "line": 21,
          "module": "ChoiInstrument.lean"
        },
        {
          "name": "Paper2MixedStatePurification.normalized_purification",
          "kind": "theorem",
          "line": 31,
          "module": "MixedStatePurification.lean"
        },
        {
          "name": "FinitePure.native_two_stage_compilation",
          "kind": "theorem",
          "line": 24,
          "module": "NativeTwoStage.lean"
        },
        {
          "name": "FinitePure.CPNativeOracleTree.common_workspace",
          "kind": "theorem",
          "line": 96,
          "module": "CPNativeOracleTree.lean"
        },
        {
          "name": "FinitePure.cp_native_transpose_query_bound",
          "kind": "theorem",
          "line": 21,
          "module": "CPNativeTreeBounds.lean"
        },
        {
          "name": "FinitePure.cp_native_inversion_query_bound",
          "kind": "theorem",
          "line": 36,
          "module": "CPNativeTreeBounds.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "prose-021",
      "section": "S4",
      "kind": "prose_obligation",
      "labels": [
        "sm:generalEI"
      ],
      "text": "The exact protocol implies the inversion response and its positive Choi matrix.",
      "status": "kernel_checked",
      "lean_theorems": [
        "S4Budget.physical_inversion_bound_of_response_formula",
        "S4Analytic.finite_inversion_response",
        "S4ExactBounds.inversion_protocol_full_response",
        "S4ExactBounds.exact_inversion_query_bound",
        "S4RoutedBounds.routed_inversion_query_bound",
        "S4RoutedBounds.tensor_port_inversion_query_bound",
        "FinitePure.routed_channel_inversion_bound",
        "Paper2NormalizedChannelBounds.normalized_transpose_bound",
        "Paper2NormalizedChannelBounds.normalized_inversion_bound",
        "Paper2NormalizedChannels.factor_of_normalized_pure",
        "Paper2PureStateTomography.linear_eq_of_normalized_pure_eq",
        "Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving",
        "Paper2ChoiInstrument.kraus_of_finite_instrument",
        "Paper2MixedStatePurification.normalized_purification",
        "FinitePure.native_two_stage_compilation",
        "FinitePure.CPNativeOracleTree.common_workspace",
        "FinitePure.cp_native_transpose_query_bound",
        "FinitePure.cp_native_inversion_query_bound"
      ],
      "note": "Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
      "lean_declarations": [
        {
          "name": "S4Budget.physical_inversion_bound_of_response_formula",
          "kind": "theorem",
          "line": 68,
          "module": "Budget.lean"
        },
        {
          "name": "S4Analytic.finite_inversion_response",
          "kind": "theorem",
          "line": 81,
          "module": "AnalyticTargets.lean"
        },
        {
          "name": "S4ExactBounds.inversion_protocol_full_response",
          "kind": "theorem",
          "line": 50,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4ExactBounds.exact_inversion_query_bound",
          "kind": "theorem",
          "line": 100,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S4RoutedBounds.routed_inversion_query_bound",
          "kind": "theorem",
          "line": 35,
          "module": "RoutedBounds.lean"
        },
        {
          "name": "S4RoutedBounds.tensor_port_inversion_query_bound",
          "kind": "theorem",
          "line": 76,
          "module": "RoutedBounds.lean"
        },
        {
          "name": "FinitePure.routed_channel_inversion_bound",
          "kind": "theorem",
          "line": 43,
          "module": "ChannelBounds.lean"
        },
        {
          "name": "Paper2NormalizedChannelBounds.normalized_transpose_bound",
          "kind": "theorem",
          "line": 12,
          "module": "NormalizedChannelBounds.lean"
        },
        {
          "name": "Paper2NormalizedChannelBounds.normalized_inversion_bound",
          "kind": "theorem",
          "line": 29,
          "module": "NormalizedChannelBounds.lean"
        },
        {
          "name": "Paper2NormalizedChannels.factor_of_normalized_pure",
          "kind": "theorem",
          "line": 49,
          "module": "NormalizedChannels.lean"
        },
        {
          "name": "Paper2PureStateTomography.linear_eq_of_normalized_pure_eq",
          "kind": "theorem",
          "line": 70,
          "module": "PureStateTomography.lean"
        },
        {
          "name": "Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving",
          "kind": "theorem",
          "line": 114,
          "module": "ChoiKraus.lean"
        },
        {
          "name": "Paper2ChoiInstrument.kraus_of_finite_instrument",
          "kind": "theorem",
          "line": 21,
          "module": "ChoiInstrument.lean"
        },
        {
          "name": "Paper2MixedStatePurification.normalized_purification",
          "kind": "theorem",
          "line": 31,
          "module": "MixedStatePurification.lean"
        },
        {
          "name": "FinitePure.native_two_stage_compilation",
          "kind": "theorem",
          "line": 24,
          "module": "NativeTwoStage.lean"
        },
        {
          "name": "FinitePure.CPNativeOracleTree.common_workspace",
          "kind": "theorem",
          "line": 96,
          "module": "CPNativeOracleTree.lean"
        },
        {
          "name": "FinitePure.cp_native_transpose_query_bound",
          "kind": "theorem",
          "line": 21,
          "module": "CPNativeTreeBounds.lean"
        },
        {
          "name": "FinitePure.cp_native_inversion_query_bound",
          "kind": "theorem",
          "line": 36,
          "module": "CPNativeTreeBounds.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "prose-022",
      "section": "S4",
      "kind": "prose_obligation",
      "labels": [
        "sm:rem:unrestricted-approximation"
      ],
      "text": "Compactness gives a finite operator-norm net, its controlled target is unitary, and the full fidelity bound and program return hold.",
      "status": "checked_alternative_proof",
      "lean_theorems": [
        "UnrestrictedPrograms.special_unitary_compact",
        "UnrestrictedPrograms.finite_special_unitary_net",
        "UnrestrictedPrograms.controlled_as_sum",
        "UnrestrictedPrograms.controlled_unitary",
        "UnrestrictedPrograms.ket_normalized",
        "UnrestrictedPrograms.controlled_endpoint",
        "UnrestrictedPrograms.joint_norm",
        "UnrestrictedPrograms.joint_fidelity_bound",
        "UnrestrictedPrograms.unrestricted_time_reversal",
        "UnrestrictedPrograms.reversalTarget_transpose",
        "UnrestrictedPrograms.reversalTarget_inverse"
      ],
      "note": "The complete unrestricted-program approximation conclusion is kernel proved: finite SU(d) operator-norm nets, a fixed finite controlled unitary, normalized basis programs, exact program return and worst-case joint fidelity loss <epsilon for both transpose/inversion. A single net of target matrices supplies one common processor for both targets; this is equivalent to, and stronger than, selecting separate f(V_k) nets. The actual word has zero queries. No finite-query preparation of the supplied labels is asserted.",
      "lean_declarations": [
        {
          "name": "UnrestrictedPrograms.special_unitary_compact",
          "kind": "theorem",
          "line": 21,
          "module": "CompactPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.finite_special_unitary_net",
          "kind": "theorem",
          "line": 29,
          "module": "CompactPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.controlled_as_sum",
          "kind": "theorem",
          "line": 51,
          "module": "ControlledPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.controlled_unitary",
          "kind": "theorem",
          "line": 45,
          "module": "ControlledPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.ket_normalized",
          "kind": "theorem",
          "line": 18,
          "module": "ControlledPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.controlled_endpoint",
          "kind": "theorem",
          "line": 60,
          "module": "ControlledPrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.joint_norm",
          "kind": "theorem",
          "line": 19,
          "module": "ApproximatePrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.joint_fidelity_bound",
          "kind": "theorem",
          "line": 37,
          "module": "ApproximatePrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.unrestricted_time_reversal",
          "kind": "theorem",
          "line": 98,
          "module": "ApproximatePrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.reversalTarget_transpose",
          "kind": "theorem",
          "line": 91,
          "module": "ApproximatePrograms.lean"
        },
        {
          "name": "UnrestrictedPrograms.reversalTarget_inverse",
          "kind": "theorem",
          "line": 93,
          "module": "ApproximatePrograms.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:246:named_statement",
      "section": "S5",
      "kind": "named_statement",
      "file": "supplemental_storage.tex",
      "line": 246,
      "end_line": 264,
      "labels": [
        "sm:thm:generalstorage",
        "sm:storageidentity"
      ],
      "parent_statement": null,
      "text": "\\begin{theorem}\n\n\\label{sm:thm:generalstorage}\n\n{In the model of Corollary~\\ref{sm:thm:consumed}, suppose }\n{that}\n{\\begin{equation}\n C_q(U)\\bigl(I_{\\mathsf S}\\otimes\n \\ket{c_{\\mathrm{in}}(U)}_{\\mathsf P}\\bigr)\n =U^\\top\\otimes\n \\ket{c_{\\mathrm{out}}(U)}_{\\mathsf P}\n \\label{sm:storageidentity}\n\\end{equation}}\n{holds for $q=4$ and every $U\\in\\SU(3)$,\non an arbitrary finite-dimensional program space $\\mathcal H_{\\mathsf P}$.\nThen preparing the program family\n$\\ket{c_{\\mathrm{in}}(U)}_{\\mathsf P}$ requires at least 3 forward queries.}\n\n\\end{theorem}",
      "status": "kernel_checked",
      "lean_theorems": [
        "S5ExactStorage.no_two_preparation_four_processing",
        "S5ExactStorage.no_two_four_of_pointwise_program",
        "S5LowPreparation.no_zero_preparation_four_processing",
        "S5LowPreparation.no_one_preparation_four_processing",
        "S5LowPreparation.preparation_query_bound",
        "S5LowPreparation.preparation_bound_of_pointwise_program",
        "S5RoutedStorage.routed_preparation_bound",
        "S5RoutedStorage.tensor_port_preparation_bound",
        "Paper2NormalizedStorage.normalized_preparation_bound",
        "FinitePure.adaptive_preparation_bound",
        "Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving",
        "Paper2ChoiInstrument.kraus_of_finite_instrument",
        "Paper2MixedStatePurification.normalized_purification",
        "FinitePure.mixed_preparation_bound",
        "FinitePure.cp_mixed_preparation_bound",
        "FinitePure.stopped_preparation_bound",
        "FinitePure.both_stopped_preparation_bound",
        "FinitePure.cp_both_stopped_preparation_bound",
        "FinitePure.cp_mixed_initial_preparation_bound",
        "FinitePure.cp_tree_preparation_bound",
        "FinitePure.cp_rectangular_preparation_bound",
        "FinitePure.routed_cp_rectangular_preparation_bound",
        "FinitePure.cp_native_preparation_bound"
      ],
      "note": "Actual native finite CP two-stage circuits; arbitrary program dimension; qutrit processing maximum branch q<=4 implies preparation maximum branch p>=3. All source finite-circuit physical interfaces are constructed.",
      "lean_declarations": [
        {
          "name": "S5ExactStorage.no_two_preparation_four_processing",
          "kind": "theorem",
          "line": 20,
          "module": "ExactStorage.lean"
        },
        {
          "name": "S5ExactStorage.no_two_four_of_pointwise_program",
          "kind": "theorem",
          "line": 65,
          "module": "ExactStorage.lean"
        },
        {
          "name": "S5LowPreparation.no_zero_preparation_four_processing",
          "kind": "theorem",
          "line": 49,
          "module": "LowPreparation.lean"
        },
        {
          "name": "S5LowPreparation.no_one_preparation_four_processing",
          "kind": "theorem",
          "line": 65,
          "module": "LowPreparation.lean"
        },
        {
          "name": "S5LowPreparation.preparation_query_bound",
          "kind": "theorem",
          "line": 87,
          "module": "LowPreparation.lean"
        },
        {
          "name": "S5LowPreparation.preparation_bound_of_pointwise_program",
          "kind": "theorem",
          "line": 105,
          "module": "LowPreparation.lean"
        },
        {
          "name": "S5RoutedStorage.routed_preparation_bound",
          "kind": "theorem",
          "line": 15,
          "module": "RoutedStorage.lean"
        },
        {
          "name": "S5RoutedStorage.tensor_port_preparation_bound",
          "kind": "theorem",
          "line": 34,
          "module": "RoutedStorage.lean"
        },
        {
          "name": "Paper2NormalizedStorage.normalized_preparation_bound",
          "kind": "theorem",
          "line": 14,
          "module": "NormalizedStorage.lean"
        },
        {
          "name": "FinitePure.adaptive_preparation_bound",
          "kind": "theorem",
          "line": 73,
          "module": "AdaptiveBounds.lean"
        },
        {
          "name": "Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving",
          "kind": "theorem",
          "line": 114,
          "module": "ChoiKraus.lean"
        },
        {
          "name": "Paper2ChoiInstrument.kraus_of_finite_instrument",
          "kind": "theorem",
          "line": 21,
          "module": "ChoiInstrument.lean"
        },
        {
          "name": "Paper2MixedStatePurification.normalized_purification",
          "kind": "theorem",
          "line": 31,
          "module": "MixedStatePurification.lean"
        },
        {
          "name": "FinitePure.mixed_preparation_bound",
          "kind": "theorem",
          "line": 71,
          "module": "MixedBounds.lean"
        },
        {
          "name": "FinitePure.cp_mixed_preparation_bound",
          "kind": "theorem",
          "line": 127,
          "module": "CPMixedBounds.lean"
        },
        {
          "name": "FinitePure.stopped_preparation_bound",
          "kind": "theorem",
          "line": 101,
          "module": "StoppedPreparationBounds.lean"
        },
        {
          "name": "FinitePure.both_stopped_preparation_bound",
          "kind": "theorem",
          "line": 104,
          "module": "BothStoppedBounds.lean"
        },
        {
          "name": "FinitePure.cp_both_stopped_preparation_bound",
          "kind": "theorem",
          "line": 137,
          "module": "CPBothStoppedBounds.lean"
        },
        {
          "name": "FinitePure.cp_mixed_initial_preparation_bound",
          "kind": "theorem",
          "line": 137,
          "module": "CPMixedInitialBounds.lean"
        },
        {
          "name": "FinitePure.cp_tree_preparation_bound",
          "kind": "theorem",
          "line": 59,
          "module": "CPTreeBounds.lean"
        },
        {
          "name": "FinitePure.cp_rectangular_preparation_bound",
          "kind": "theorem",
          "line": 58,
          "module": "CPRectTreeBounds.lean"
        },
        {
          "name": "FinitePure.routed_cp_rectangular_preparation_bound",
          "kind": "theorem",
          "line": 58,
          "module": "RoutedCPRectBounds.lean"
        },
        {
          "name": "FinitePure.cp_native_preparation_bound",
          "kind": "theorem",
          "line": 59,
          "module": "CPNativeTreeBounds.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:252:displayed_mathematics",
      "section": "S5",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 252,
      "end_line": 258,
      "labels": [
        "sm:storageidentity"
      ],
      "parent_statement": "sm:thm:generalstorage",
      "text": "\\begin{equation}\n C_q(U)\\bigl(I_{\\mathsf S}\\otimes\n \\ket{c_{\\mathrm{in}}(U)}_{\\mathsf P}\\bigr)\n =U^\\top\\otimes\n \\ket{c_{\\mathrm{out}}(U)}_{\\mathsf P}\n \\label{sm:storageidentity}\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "S5ExactStorage.no_two_preparation_four_processing",
        "S5ExactStorage.no_two_four_of_pointwise_program",
        "S5LowPreparation.preparation_query_bound",
        "S5LowPreparation.preparation_bound_of_pointwise_program",
        "S5RoutedStorage.routed_preparation_bound",
        "S5RoutedStorage.tensor_port_preparation_bound",
        "Paper2NormalizedStorage.normalized_preparation_bound",
        "Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving",
        "Paper2ChoiInstrument.kraus_of_finite_instrument",
        "Paper2MixedStatePurification.normalized_purification",
        "FinitePure.native_two_stage_compilation",
        "FinitePure.CPNativeOracleTree.common_workspace",
        "FinitePure.cp_native_preparation_bound"
      ],
      "note": "Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
      "lean_declarations": [
        {
          "name": "S5ExactStorage.no_two_preparation_four_processing",
          "kind": "theorem",
          "line": 20,
          "module": "ExactStorage.lean"
        },
        {
          "name": "S5ExactStorage.no_two_four_of_pointwise_program",
          "kind": "theorem",
          "line": 65,
          "module": "ExactStorage.lean"
        },
        {
          "name": "S5LowPreparation.preparation_query_bound",
          "kind": "theorem",
          "line": 87,
          "module": "LowPreparation.lean"
        },
        {
          "name": "S5LowPreparation.preparation_bound_of_pointwise_program",
          "kind": "theorem",
          "line": 105,
          "module": "LowPreparation.lean"
        },
        {
          "name": "S5RoutedStorage.routed_preparation_bound",
          "kind": "theorem",
          "line": 15,
          "module": "RoutedStorage.lean"
        },
        {
          "name": "S5RoutedStorage.tensor_port_preparation_bound",
          "kind": "theorem",
          "line": 34,
          "module": "RoutedStorage.lean"
        },
        {
          "name": "Paper2NormalizedStorage.normalized_preparation_bound",
          "kind": "theorem",
          "line": 14,
          "module": "NormalizedStorage.lean"
        },
        {
          "name": "Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving",
          "kind": "theorem",
          "line": 114,
          "module": "ChoiKraus.lean"
        },
        {
          "name": "Paper2ChoiInstrument.kraus_of_finite_instrument",
          "kind": "theorem",
          "line": 21,
          "module": "ChoiInstrument.lean"
        },
        {
          "name": "Paper2MixedStatePurification.normalized_purification",
          "kind": "theorem",
          "line": 31,
          "module": "MixedStatePurification.lean"
        },
        {
          "name": "FinitePure.native_two_stage_compilation",
          "kind": "theorem",
          "line": 24,
          "module": "NativeTwoStage.lean"
        },
        {
          "name": "FinitePure.CPNativeOracleTree.common_workspace",
          "kind": "theorem",
          "line": 96,
          "module": "CPNativeOracleTree.lean"
        },
        {
          "name": "FinitePure.cp_native_preparation_bound",
          "kind": "theorem",
          "line": 59,
          "module": "CPNativeTreeBounds.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:271:displayed_mathematics",
      "section": "S5",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 271,
      "end_line": 274,
      "labels": [
        "sm:encodingslices"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{sm:encodingslices}\nL_j(M)=(I_{\\mathsf S}\\otimes\\langle j\\rvert_{\\mathsf P})G_0\n\\bigl(I_{\\mathsf S}\\otimes\\lvert c_{\\mathrm{in}}(M)\\rangle_{\\mathsf P}\\bigr).\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "S5SliceGram.encodingSlice_entries",
        "S5TwoQuery.preparation_slice_coefficients",
        "S5SaturatedPrefix.two_query_word",
        "S5SaturatedPrefix.first_wordKraus"
      ],
      "note": "The actual two-query word is identified with the C/B/v preparation network and the processor first Kraus slice with U times its encoding slice. General circuit routing remains outside this typed model.",
      "lean_declarations": [
        {
          "name": "S5SliceGram.encodingSlice_entries",
          "kind": "theorem",
          "line": 50,
          "module": "SliceGram.lean"
        },
        {
          "name": "S5TwoQuery.preparation_slice_coefficients",
          "kind": "theorem",
          "line": 141,
          "module": "TwoQuery.lean"
        },
        {
          "name": "S5SaturatedPrefix.two_query_word",
          "kind": "theorem",
          "line": 21,
          "module": "SaturatedPrefix.lean"
        },
        {
          "name": "S5SaturatedPrefix.first_wordKraus",
          "kind": "theorem",
          "line": 12,
          "module": "SaturatedPrefix.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:281:displayed_mathematics",
      "section": "S5",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 281,
      "end_line": 283,
      "labels": [
        "sm:generalsymmetry"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{sm:generalsymmetry}\nML_j(M)=[ML_j(M)]^\\top{.}\n\\end{equation}",
      "status": "checked_alternative_proof",
      "lean_theorems": [
        "S45.saturated_kraus_symmetric",
        "S5PolyUnitary.quadratic_symmetry_SU_to_unitary",
        "S5HermitianExtension.quadratic_symmetry_unitary_to_all",
        "S5HermitianExtension.quadratic_symmetry_SU_to_all",
        "S5ExactPrefix.protocol_first_slice_symmetric",
        "S5ExactStorage.no_two_preparation_four_processing"
      ],
      "note": "The complete SU(3)-to-all-complex-matrices extension is proved for the actual complete 45-coefficient quadratic slices. The proof uses exact polynomial lifts, an injective infinite unit-circle parametrization, three successive diagonal-coordinate interpolations, the Hermitian spectral theorem, and the decomposition M=H+iK. Singular matrices are included; no density, SVD, or all-M symmetry premise is assumed. In the ExactStorage proof, physical saturated first-slice symmetry is derived from the exact four-query endpoint and extended to all complex matrices for the actual quadratic coefficients. The polynomial/Hermitian spectral route replaces SVD; singular matrices are included. Both formerly external inputs are discharged.",
      "lean_declarations": [
        {
          "name": "S45.saturated_kraus_symmetric",
          "kind": "theorem",
          "line": 221,
          "module": "Choi.lean"
        },
        {
          "name": "S5PolyUnitary.quadratic_symmetry_SU_to_unitary",
          "kind": "theorem",
          "line": 64,
          "module": "PolyUnitary.lean"
        },
        {
          "name": "S5HermitianExtension.quadratic_symmetry_unitary_to_all",
          "kind": "theorem",
          "line": 78,
          "module": "HermitianExtension.lean"
        },
        {
          "name": "S5HermitianExtension.quadratic_symmetry_SU_to_all",
          "kind": "theorem",
          "line": 89,
          "module": "HermitianExtension.lean"
        },
        {
          "name": "S5ExactPrefix.protocol_first_slice_symmetric",
          "kind": "theorem",
          "line": 13,
          "module": "ExactPrefix.lean"
        },
        {
          "name": "S5ExactStorage.no_two_preparation_four_processing",
          "kind": "theorem",
          "line": 20,
          "module": "ExactStorage.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:286:displayed_mathematics",
      "section": "S5",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 286,
      "end_line": 288,
      "labels": [
        "sm:encodingisometry"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{sm:encodingisometry}\n\\sum_j L_j(M)^\\dagger L_j(M) {=(I_{\\mathsf S}\\otimes\\langle c_{\\mathrm{in}}(M)\\rvert) G_0^\\dagger G_0 (I_{\\mathsf S}\\otimes\\lvert c_{\\mathrm{in}}(M)\\rangle)} =\\bigl\\|\\lvert c_{\\mathrm{in}}(M)\\rangle\\bigr\\|^2I_{\\mathsf S}.\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "S45Kernel.common_kernel_slices_zero",
        "S5SliceGram.slice_gram",
        "S5SliceGram.physical_slice_gram",
        "S5SliceGram.bracket_squared_norm",
        "S5SliceGram.physical_slice_norm_gram"
      ],
      "note": "Program-basis completeness and G0ᴴG0=I directly imply the all-program-vector Gram identity. The scalar is also identified with the finite sum of squared complex coordinate norms; no scalar-Gram hypothesis is assumed.",
      "lean_declarations": [
        {
          "name": "S45Kernel.common_kernel_slices_zero",
          "kind": "theorem",
          "line": 68,
          "module": "Kernel.lean"
        },
        {
          "name": "S5SliceGram.slice_gram",
          "kind": "theorem",
          "line": 19,
          "module": "SliceGram.lean"
        },
        {
          "name": "S5SliceGram.physical_slice_gram",
          "kind": "theorem",
          "line": 29,
          "module": "SliceGram.lean"
        },
        {
          "name": "S5SliceGram.bracket_squared_norm",
          "kind": "theorem",
          "line": 38,
          "module": "SliceGram.lean"
        },
        {
          "name": "S5SliceGram.physical_slice_norm_gram",
          "kind": "theorem",
          "line": 43,
          "module": "SliceGram.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:294:displayed_mathematics",
      "section": "S5",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 294,
      "end_line": 296,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\nL_j(M)=\\widetilde L_j(M^\\dagger),\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "S45QuadraticKernel.symmetry_gram_adjugate_factorization",
        "S45Minors.matrix_quadratic_adjugate_factorization",
        "S5SliceGram.physical_adjugate_factorization",
        "S5TwoQuery.preparation_adjugate_factorization",
        "S5ExactPrefix.protocol_first_slice_symmetric",
        "S5HermitianExtension.quadratic_symmetry_SU_to_all",
        "S5ExactStorage.no_two_preparation_four_processing"
      ],
      "note": "The previously checked algebraic implication is now supplied the actual physical all-matrix symmetry inside ExactStorage. Together with the isometric G0 slice Gram and actual two-query coefficients, this closes the step in the finite-word (2,4) chain. The existing referenced lemmas state the intermediate identity explicitly.",
      "lean_declarations": [
        {
          "name": "S45QuadraticKernel.symmetry_gram_adjugate_factorization",
          "kind": "theorem",
          "line": 140,
          "module": "QuadraticKernel.lean"
        },
        {
          "name": "S45Minors.matrix_quadratic_adjugate_factorization",
          "kind": "theorem",
          "line": 212,
          "module": "Minors.lean"
        },
        {
          "name": "S5SliceGram.physical_adjugate_factorization",
          "kind": "theorem",
          "line": 98,
          "module": "SliceGram.lean"
        },
        {
          "name": "S5TwoQuery.preparation_adjugate_factorization",
          "kind": "theorem",
          "line": 165,
          "module": "TwoQuery.lean"
        },
        {
          "name": "S5ExactPrefix.protocol_first_slice_symmetric",
          "kind": "theorem",
          "line": 13,
          "module": "ExactPrefix.lean"
        },
        {
          "name": "S5HermitianExtension.quadratic_symmetry_SU_to_all",
          "kind": "theorem",
          "line": 89,
          "module": "HermitianExtension.lean"
        },
        {
          "name": "S5ExactStorage.no_two_preparation_four_processing",
          "kind": "theorem",
          "line": 20,
          "module": "ExactStorage.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:300:displayed_mathematics",
      "section": "S5",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 300,
      "end_line": 303,
      "labels": [],
      "parent_statement": null,
      "text": "\\[\nM\\widetilde L_j(M)^\\top=\\widetilde L_j(M)M^\\top\n\\qquad(M\\in\\mathbb C^{3\\times3}).\n\\]",
      "status": "kernel_checked",
      "lean_theorems": [
        "S5AdjugateBridge.adjugate_symmetry_linear",
        "S5ExactPrefix.protocol_first_slice_symmetric",
        "S5HermitianExtension.quadratic_symmetry_SU_to_all",
        "S5ExactStorage.no_two_preparation_four_processing"
      ],
      "note": "The previously checked algebraic implication is now supplied the actual physical all-matrix symmetry inside ExactStorage. Together with the isometric G0 slice Gram and actual two-query coefficients, this closes the step in the finite-word (2,4) chain. The existing referenced lemmas state the intermediate identity explicitly.",
      "lean_declarations": [
        {
          "name": "S5AdjugateBridge.adjugate_symmetry_linear",
          "kind": "theorem",
          "line": 60,
          "module": "AdjugateBridge.lean"
        },
        {
          "name": "S5ExactPrefix.protocol_first_slice_symmetric",
          "kind": "theorem",
          "line": 13,
          "module": "ExactPrefix.lean"
        },
        {
          "name": "S5HermitianExtension.quadratic_symmetry_SU_to_all",
          "kind": "theorem",
          "line": 89,
          "module": "HermitianExtension.lean"
        },
        {
          "name": "S5ExactStorage.no_two_preparation_four_processing",
          "kind": "theorem",
          "line": 20,
          "module": "ExactStorage.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:307:displayed_mathematics",
      "section": "S5",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 307,
      "end_line": 309,
      "labels": [
        "sm:encodingfactorization"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{sm:encodingfactorization}\nL_j(M)=M^\\dagger L_j(I).\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "S45QuadraticKernel.symmetry_gram_adjugate_factorization",
        "S45LinearSymmetry.symmetry_value_at_one",
        "S5PhysicalPrefix.preparation_encoding_factorization",
        "S5ExactPrefix.protocol_first_slice_symmetric",
        "S5HermitianExtension.quadratic_symmetry_SU_to_all",
        "S5ExactStorage.no_two_preparation_four_processing"
      ],
      "note": "The previously checked algebraic implication is now supplied the actual physical all-matrix symmetry inside ExactStorage. Together with the isometric G0 slice Gram and actual two-query coefficients, this closes the step in the finite-word (2,4) chain. The existing referenced lemmas state the intermediate identity explicitly.",
      "lean_declarations": [
        {
          "name": "S45QuadraticKernel.symmetry_gram_adjugate_factorization",
          "kind": "theorem",
          "line": 140,
          "module": "QuadraticKernel.lean"
        },
        {
          "name": "S45LinearSymmetry.symmetry_value_at_one",
          "kind": "theorem",
          "line": 91,
          "module": "LinearSymmetry.lean"
        },
        {
          "name": "S5PhysicalPrefix.preparation_encoding_factorization",
          "kind": "theorem",
          "line": 31,
          "module": "PhysicalPrefix.lean"
        },
        {
          "name": "S5ExactPrefix.protocol_first_slice_symmetric",
          "kind": "theorem",
          "line": 13,
          "module": "ExactPrefix.lean"
        },
        {
          "name": "S5HermitianExtension.quadratic_symmetry_SU_to_all",
          "kind": "theorem",
          "line": 89,
          "module": "HermitianExtension.lean"
        },
        {
          "name": "S5ExactStorage.no_two_preparation_four_processing",
          "kind": "theorem",
          "line": 20,
          "module": "ExactStorage.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "supplemental_storage.tex:313:displayed_mathematics",
      "section": "S5",
      "kind": "displayed_mathematics",
      "file": "supplemental_storage.tex",
      "line": 313,
      "end_line": 317,
      "labels": [
        "sm:firstquery-fixed"
      ],
      "parent_statement": null,
      "text": "\\begin{equation}\\label{sm:firstquery-fixed}\n(U\\otimes I_{\\mathsf P})G_0\n\\bigl(I_{\\mathsf S}\\otimes\\lvert c_{\\mathrm{in}}(U)\\rangle_{\\mathsf P}\\bigr)\n=G_0\\bigl(I_{\\mathsf S}\\otimes\\lvert c_{\\mathrm{in}}(I)\\rangle_{\\mathsf P}\\bigr).\n\\end{equation}",
      "status": "kernel_checked",
      "lean_theorems": [
        "S45.adjugate_first_query_fixed",
        "S5PhysicalPrefix.preparation_slice_fixed",
        "S5PhysicalPrefix.preparation_prefix_fixed",
        "S5ExactPrefix.protocol_first_slice_symmetric",
        "S5HermitianExtension.quadratic_symmetry_SU_to_all",
        "S5ExactStorage.no_two_preparation_four_processing"
      ],
      "note": "The previously checked algebraic implication is now supplied the actual physical all-matrix symmetry inside ExactStorage. Together with the isometric G0 slice Gram and actual two-query coefficients, this closes the step in the finite-word (2,4) chain. The existing referenced lemmas state the intermediate identity explicitly.",
      "lean_declarations": [
        {
          "name": "S45.adjugate_first_query_fixed",
          "kind": "theorem",
          "line": 94,
          "module": "Preserver.lean"
        },
        {
          "name": "S5PhysicalPrefix.preparation_slice_fixed",
          "kind": "theorem",
          "line": 52,
          "module": "PhysicalPrefix.lean"
        },
        {
          "name": "S5PhysicalPrefix.preparation_prefix_fixed",
          "kind": "theorem",
          "line": 76,
          "module": "PhysicalPrefix.lean"
        },
        {
          "name": "S5ExactPrefix.protocol_first_slice_symmetric",
          "kind": "theorem",
          "line": 13,
          "module": "ExactPrefix.lean"
        },
        {
          "name": "S5HermitianExtension.quadratic_symmetry_SU_to_all",
          "kind": "theorem",
          "line": 89,
          "module": "HermitianExtension.lean"
        },
        {
          "name": "S5ExactStorage.no_two_preparation_four_processing",
          "kind": "theorem",
          "line": 20,
          "module": "ExactStorage.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "prose-023",
      "section": "S5",
      "kind": "prose_obligation",
      "labels": [
        "sm:thm:generalstorage"
      ],
      "text": "Padding p<2 preserves the finite-program model and reduces the impossibility proof to homogeneous quadratic preparation.",
      "status": "kernel_checked",
      "lean_theorems": [
        "S5TwoQuery.ordered_to_canonical",
        "S5TwoQuery.preparation_ordered",
        "S5TwoQuery.preparation_quadratic",
        "S5SaturatedPrefix.two_query_word",
        "S5ExactStorage.no_two_preparation_four_processing",
        "S5LowDegree.lifted_program_identity",
        "S5LowDegree.linear_diagonal_slices_zero",
        "S5LowDegree.no_normalized_linear_program",
        "S5LowPreparation.no_normalized_constant_program",
        "S5LowPreparation.one_query_word",
        "S5LowPreparation.no_zero_preparation_four_processing",
        "S5LowPreparation.no_one_preparation_four_processing",
        "Paper2PreparationPadding.paddedGates_isometry",
        "Paper2PreparationPadding.prepared_program",
        "Paper2RetainedDummyProgram.padding_transform",
        "Paper2RetainedDummyProgram.two_query_preparation_padding",
        "Paper2RetainedDummyProgram.retained_output_normalized"
      ],
      "note": "Literal source padding is now constructed: fixed gates and normalized seed are selected before U; p preparation queries become p+t by routing ordinary U calls to a retained dummy; processing remains exactly q queries and acts as identity on that dummy. The exact auxiliary factor U^t v is retained in both input/output programs. For p<=2 the direct wrapper constructs exactly two preparation calls. Together with the already verified source-scope finite-circuit reduction this justifies the stated reduction; LowPreparation remains an independent alternative proof.",
      "lean_declarations": [
        {
          "name": "S5TwoQuery.ordered_to_canonical",
          "kind": "theorem",
          "line": 77,
          "module": "TwoQuery.lean"
        },
        {
          "name": "S5TwoQuery.preparation_ordered",
          "kind": "theorem",
          "line": 91,
          "module": "TwoQuery.lean"
        },
        {
          "name": "S5TwoQuery.preparation_quadratic",
          "kind": "theorem",
          "line": 133,
          "module": "TwoQuery.lean"
        },
        {
          "name": "S5SaturatedPrefix.two_query_word",
          "kind": "theorem",
          "line": 21,
          "module": "SaturatedPrefix.lean"
        },
        {
          "name": "S5ExactStorage.no_two_preparation_four_processing",
          "kind": "theorem",
          "line": 20,
          "module": "ExactStorage.lean"
        },
        {
          "name": "S5LowDegree.lifted_program_identity",
          "kind": "theorem",
          "line": 26,
          "module": "LowDegree.lean"
        },
        {
          "name": "S5LowDegree.linear_diagonal_slices_zero",
          "kind": "theorem",
          "line": 73,
          "module": "LowDegree.lean"
        },
        {
          "name": "S5LowDegree.no_normalized_linear_program",
          "kind": "theorem",
          "line": 105,
          "module": "LowDegree.lean"
        },
        {
          "name": "S5LowPreparation.no_normalized_constant_program",
          "kind": "theorem",
          "line": 22,
          "module": "LowPreparation.lean"
        },
        {
          "name": "S5LowPreparation.one_query_word",
          "kind": "theorem",
          "line": 42,
          "module": "LowPreparation.lean"
        },
        {
          "name": "S5LowPreparation.no_zero_preparation_four_processing",
          "kind": "theorem",
          "line": 49,
          "module": "LowPreparation.lean"
        },
        {
          "name": "S5LowPreparation.no_one_preparation_four_processing",
          "kind": "theorem",
          "line": 65,
          "module": "LowPreparation.lean"
        },
        {
          "name": "Paper2PreparationPadding.paddedGates_isometry",
          "kind": "theorem",
          "line": 32,
          "module": "PreparationPadding.lean"
        },
        {
          "name": "Paper2PreparationPadding.prepared_program",
          "kind": "theorem",
          "line": 91,
          "module": "PreparationPadding.lean"
        },
        {
          "name": "Paper2RetainedDummyProgram.padding_transform",
          "kind": "theorem",
          "line": 54,
          "module": "RetainedDummyProgram.lean"
        },
        {
          "name": "Paper2RetainedDummyProgram.two_query_preparation_padding",
          "kind": "theorem",
          "line": 92,
          "module": "RetainedDummyProgram.lean"
        },
        {
          "name": "Paper2RetainedDummyProgram.retained_output_normalized",
          "kind": "theorem",
          "line": 84,
          "module": "RetainedDummyProgram.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "prose-024",
      "section": "S5",
      "kind": "prose_obligation",
      "labels": [
        "sm:generalsymmetry"
      ],
      "text": "Saturated PSD Choi trace forces all first Kraus slices symmetric; homogeneity plus SVD and polynomial uniqueness extends SU(3) to all matrices.",
      "status": "checked_alternative_proof",
      "lean_theorems": [
        "S45.saturated_kraus_symmetric",
        "S5PolyUnitary.quad_smul",
        "S5PolyUnitary.quadMatrix_smul",
        "S5PolyUnitary.cubic_smul",
        "S5PolyUnitary.unitary_phase",
        "S5PolyUnitary.quadratic_symmetry_SU_to_unitary",
        "S5PhasePolynomial.polynomial_zero_on_phases",
        "S5PolynomialLine.line_defect_eval",
        "S5DiagonalExtension.defect_diagonal_conjugate",
        "S5HermitianExtension.defect_hermitian",
        "S5HermitianExtension.defect_unitary_to_all",
        "S5HermitianExtension.quadratic_symmetry_SU_to_all",
        "S5ExactPrefix.protocol_first_slice_symmetric",
        "S5ExactStorage.no_two_preparation_four_processing"
      ],
      "note": "The previously unproved homogeneity/SVD/polynomial-extension segment is now completely kernel proved by an alternative route that avoids SVD: the existing homogeneous phase rescaling gives U(3), diagonal phase interpolation gives every Hermitian matrix after unitary diagonalization, and real-line polynomial uniqueness gives every complex matrix. The 45-term polynomial lift is proved to evaluate to the original slice defect. In the ExactStorage proof, physical saturated first-slice symmetry is derived from the exact four-query endpoint and extended to all complex matrices for the actual quadratic coefficients. The polynomial/Hermitian spectral route replaces SVD; singular matrices are included. Both formerly external inputs are discharged.",
      "lean_declarations": [
        {
          "name": "S45.saturated_kraus_symmetric",
          "kind": "theorem",
          "line": 221,
          "module": "Choi.lean"
        },
        {
          "name": "S5PolyUnitary.quad_smul",
          "kind": "theorem",
          "line": 14,
          "module": "PolyUnitary.lean"
        },
        {
          "name": "S5PolyUnitary.quadMatrix_smul",
          "kind": "theorem",
          "line": 19,
          "module": "PolyUnitary.lean"
        },
        {
          "name": "S5PolyUnitary.cubic_smul",
          "kind": "theorem",
          "line": 24,
          "module": "PolyUnitary.lean"
        },
        {
          "name": "S5PolyUnitary.unitary_phase",
          "kind": "theorem",
          "line": 31,
          "module": "PolyUnitary.lean"
        },
        {
          "name": "S5PolyUnitary.quadratic_symmetry_SU_to_unitary",
          "kind": "theorem",
          "line": 64,
          "module": "PolyUnitary.lean"
        },
        {
          "name": "S5PhasePolynomial.polynomial_zero_on_phases",
          "kind": "theorem",
          "line": 38,
          "module": "PhasePolynomial.lean"
        },
        {
          "name": "S5PolynomialLine.line_defect_eval",
          "kind": "theorem",
          "line": 90,
          "module": "PolynomialLine.lean"
        },
        {
          "name": "S5DiagonalExtension.defect_diagonal_conjugate",
          "kind": "theorem",
          "line": 67,
          "module": "DiagonalExtension.lean"
        },
        {
          "name": "S5HermitianExtension.defect_hermitian",
          "kind": "theorem",
          "line": 14,
          "module": "HermitianExtension.lean"
        },
        {
          "name": "S5HermitianExtension.defect_unitary_to_all",
          "kind": "theorem",
          "line": 68,
          "module": "HermitianExtension.lean"
        },
        {
          "name": "S5HermitianExtension.quadratic_symmetry_SU_to_all",
          "kind": "theorem",
          "line": 89,
          "module": "HermitianExtension.lean"
        },
        {
          "name": "S5ExactPrefix.protocol_first_slice_symmetric",
          "kind": "theorem",
          "line": 13,
          "module": "ExactPrefix.lean"
        },
        {
          "name": "S5ExactStorage.no_two_preparation_four_processing",
          "kind": "theorem",
          "line": 20,
          "module": "ExactStorage.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "prose-025",
      "section": "S5",
      "kind": "prose_obligation",
      "labels": [
        "sm:encodingisometry"
      ],
      "text": "Program-basis completeness plus fixed G0 unitarity yields the all-M norm identity.",
      "status": "kernel_checked",
      "lean_theorems": [
        "S5SliceGram.slice_gram",
        "S5SliceGram.physical_slice_norm_gram"
      ],
      "note": "The complete program-basis sum reconstructs VᴴV; inserting an arbitrary program and applying fixed G0 isometry gives the all-M norm identity as a conclusion.",
      "lean_declarations": [
        {
          "name": "S5SliceGram.slice_gram",
          "kind": "theorem",
          "line": 19,
          "module": "SliceGram.lean"
        },
        {
          "name": "S5SliceGram.physical_slice_norm_gram",
          "kind": "theorem",
          "line": 43,
          "module": "SliceGram.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "prose-026",
      "section": "S5",
      "kind": "prose_obligation",
      "labels": [
        "sm:encodingfactorization"
      ],
      "text": "Differentiated rank-one symmetry gives a common two-dimensional kernel; the norm identity forces every slice to vanish there.",
      "status": "kernel_checked",
      "lean_theorems": [
        "S45QuadraticKernel.quadratic_parallelogram",
        "S45QuadraticKernel.projected_polarization",
        "S45QuadraticKernel.rank_one_annihilator",
        "S45QuadraticKernel.projected_common_kernel",
        "S45QuadraticKernel.rank_one_slices_zero",
        "S5SliceGram.physical_rank_one_slices_zero",
        "S5TwoQuery.preparation_rank_one_slices_zero",
        "S5ExactPrefix.protocol_first_slice_symmetric",
        "S5HermitianExtension.quadratic_symmetry_SU_to_all",
        "S5ExactStorage.no_two_preparation_four_processing"
      ],
      "note": "The previously checked algebraic implication is now supplied the actual physical all-matrix symmetry inside ExactStorage. Together with the isometric G0 slice Gram and actual two-query coefficients, this closes the step in the finite-word (2,4) chain. The existing referenced lemmas state the intermediate identity explicitly.",
      "lean_declarations": [
        {
          "name": "S45QuadraticKernel.quadratic_parallelogram",
          "kind": "theorem",
          "line": 21,
          "module": "QuadraticKernel.lean"
        },
        {
          "name": "S45QuadraticKernel.projected_polarization",
          "kind": "theorem",
          "line": 38,
          "module": "QuadraticKernel.lean"
        },
        {
          "name": "S45QuadraticKernel.rank_one_annihilator",
          "kind": "theorem",
          "line": 76,
          "module": "QuadraticKernel.lean"
        },
        {
          "name": "S45QuadraticKernel.projected_common_kernel",
          "kind": "theorem",
          "line": 64,
          "module": "QuadraticKernel.lean"
        },
        {
          "name": "S45QuadraticKernel.rank_one_slices_zero",
          "kind": "theorem",
          "line": 117,
          "module": "QuadraticKernel.lean"
        },
        {
          "name": "S5SliceGram.physical_rank_one_slices_zero",
          "kind": "theorem",
          "line": 84,
          "module": "SliceGram.lean"
        },
        {
          "name": "S5TwoQuery.preparation_rank_one_slices_zero",
          "kind": "theorem",
          "line": 151,
          "module": "TwoQuery.lean"
        },
        {
          "name": "S5ExactPrefix.protocol_first_slice_symmetric",
          "kind": "theorem",
          "line": 13,
          "module": "ExactPrefix.lean"
        },
        {
          "name": "S5HermitianExtension.quadratic_symmetry_SU_to_all",
          "kind": "theorem",
          "line": 89,
          "module": "HermitianExtension.lean"
        },
        {
          "name": "S5ExactStorage.no_two_preparation_four_processing",
          "kind": "theorem",
          "line": 20,
          "module": "ExactStorage.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "prose-027",
      "section": "S5",
      "kind": "prose_obligation",
      "labels": [
        "sm:encodingfactorization"
      ],
      "text": "Quadratic rank-one vanishing implies a linear combination of the nine 2x2 minors.",
      "status": "kernel_checked",
      "lean_theorems": [
        "S45Minors.quadratic_rank_one_vanishing",
        "S45Minors.quadratic_adjugate_factorization",
        "S45Minors.matrix_quadratic_adjugate_factorization"
      ],
      "note": "Complete qutrit homogeneous-degree-two coefficient proof: 45 canonical monomials, 36 exact rank-one evaluations, 27 zero coefficients, nine opposite-coefficient relations, nine minors, explicit linear adjugate factorization. No polynomial-rank certificate or numerical solver is assumed.",
      "lean_declarations": [
        {
          "name": "S45Minors.quadratic_rank_one_vanishing",
          "kind": "theorem",
          "line": 77,
          "module": "Minors.lean"
        },
        {
          "name": "S45Minors.quadratic_adjugate_factorization",
          "kind": "theorem",
          "line": 196,
          "module": "Minors.lean"
        },
        {
          "name": "S45Minors.matrix_quadratic_adjugate_factorization",
          "kind": "theorem",
          "line": 212,
          "module": "Minors.lean"
        }
      ],
      "remaining_gap": null
    },
    {
      "id": "prose-028",
      "section": "S5",
      "kind": "prose_obligation",
      "labels": [
        "sm:encodingfactorization"
      ],
      "text": "Adjugate surjectivity on invertibles, density, and polynomiality yield the linearized symmetry relation.",
      "status": "kernel_checked",
      "lean_theorems": [
        "S5AdjugateBridge.polynomial_zero_off_roots",
        "S5AdjugateBridge.defect_shift",
        "S5AdjugateBridge.linear_symmetry_from_invertible",
        "S5AdjugateBridge.adjugate_symmetry_linear",
        "S5ExactPrefix.protocol_first_slice_symmetric",
        "S5HermitianExtension.quadratic_symmetry_SU_to_all",
        "S5ExactStorage.no_two_preparation_four_processing",
        "Paper2AdjugateSurjectivity.adjugate_sqrt_inverse",
        "Paper2AdjugateSurjectivity.preimage_determinant",
        "Paper2AdjugateSurjectivity.invertible_adjugate_preimage"
      ],
      "note": "The literal square-root adjugate preimage is now proved: for every invertible 3x3 complex M and every z with z^2=det M, adj(z M^-1)=M and det(z M^-1)=z. Algebraic closedness constructs such z. Thus either square root works and the preimage is invertible. The earlier polynomial-uniqueness argument independently removes the invertibility restriction and proves the full linearized symmetry, without a density premise.",
      "lean_declarations": [
        {
          "name": "S5AdjugateBridge.polynomial_zero_off_roots",
          "kind": "theorem",
          "line": 12,
          "module": "AdjugateBridge.lean"
        },
        {
          "name": "S5AdjugateBridge.defect_shift",
          "kind": "theorem",
          "line": 26,
          "module": "AdjugateBridge.lean"
        },
        {
          "name": "S5AdjugateBridge.linear_symmetry_from_invertible",
          "kind": "theorem",
          "line": 37,
          "module": "AdjugateBridge.lean"
        },
        {
          "name": "S5AdjugateBridge.adjugate_symmetry_linear",
          "kind": "theorem",
          "line": 60,
          "module": "AdjugateBridge.lean"
        },
        {
          "name": "S5ExactPrefix.protocol_first_slice_symmetric",
          "kind": "theorem",
          "line": 13,
          "module": "ExactPrefix.lean"
        },
        {
          "name": "S5HermitianExtension.quadratic_symmetry_SU_to_all",
          "kind": "theorem",
          "line": 89,
          "module": "HermitianExtension.lean"
        },
        {
          "name": "S5ExactStorage.no_two_preparation_four_processing",
          "kind": "theorem",
          "line": 20,
          "module": "ExactStorage.lean"
        },
        {
          "name": "Paper2AdjugateSurjectivity.adjugate_sqrt_inverse",
          "kind": "theorem",
          "line": 11,
          "module": "AdjugateSurjectivity.lean"
        },
        {
          "name": "Paper2AdjugateSurjectivity.preimage_determinant",
          "kind": "theorem",
          "line": 22,
          "module": "AdjugateSurjectivity.lean"
        },
        {
          "name": "Paper2AdjugateSurjectivity.invertible_adjugate_preimage",
          "kind": "theorem",
          "line": 29,
          "module": "AdjugateSurjectivity.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "prose-029",
      "section": "S5",
      "kind": "prose_obligation",
      "labels": [
        "sm:encodingfactorization"
      ],
      "text": "Rank-one column preservation of the linear map forces right multiplication by a fixed matrix.",
      "status": "kernel_checked",
      "lean_theorems": [
        "S45LinearSymmetry.polarization",
        "S45LinearSymmetry.single_image_support",
        "S45LinearSymmetry.row_agreement",
        "S45LinearSymmetry.symmetry_preserves_left_factor",
        "S45LinearSymmetry.symmetry_value_at_one",
        "S5PhysicalPrefix.preparation_encoding_factorization",
        "S5AdjugateBridge.adjugate_symmetry_linear",
        "S5AdjugateBridge.quadratic_fixed_prefix",
        "S5ExactPrefix.protocol_first_slice_symmetric",
        "S5HermitianExtension.quadratic_symmetry_SU_to_all",
        "S5ExactStorage.no_two_preparation_four_processing"
      ],
      "note": "The previously checked algebraic implication is now supplied the actual physical all-matrix symmetry inside ExactStorage. Together with the isometric G0 slice Gram and actual two-query coefficients, this closes the step in the finite-word (2,4) chain. The existing referenced lemmas state the intermediate identity explicitly.",
      "lean_declarations": [
        {
          "name": "S45LinearSymmetry.polarization",
          "kind": "theorem",
          "line": 21,
          "module": "LinearSymmetry.lean"
        },
        {
          "name": "S45LinearSymmetry.single_image_support",
          "kind": "theorem",
          "line": 41,
          "module": "LinearSymmetry.lean"
        },
        {
          "name": "S45LinearSymmetry.row_agreement",
          "kind": "theorem",
          "line": 60,
          "module": "LinearSymmetry.lean"
        },
        {
          "name": "S45LinearSymmetry.symmetry_preserves_left_factor",
          "kind": "theorem",
          "line": 99,
          "module": "LinearSymmetry.lean"
        },
        {
          "name": "S45LinearSymmetry.symmetry_value_at_one",
          "kind": "theorem",
          "line": 91,
          "module": "LinearSymmetry.lean"
        },
        {
          "name": "S5PhysicalPrefix.preparation_encoding_factorization",
          "kind": "theorem",
          "line": 31,
          "module": "PhysicalPrefix.lean"
        },
        {
          "name": "S5AdjugateBridge.adjugate_symmetry_linear",
          "kind": "theorem",
          "line": 60,
          "module": "AdjugateBridge.lean"
        },
        {
          "name": "S5AdjugateBridge.quadratic_fixed_prefix",
          "kind": "theorem",
          "line": 82,
          "module": "AdjugateBridge.lean"
        },
        {
          "name": "S5ExactPrefix.protocol_first_slice_symmetric",
          "kind": "theorem",
          "line": 13,
          "module": "ExactPrefix.lean"
        },
        {
          "name": "S5HermitianExtension.quadratic_symmetry_SU_to_all",
          "kind": "theorem",
          "line": 89,
          "module": "HermitianExtension.lean"
        },
        {
          "name": "S5ExactStorage.no_two_preparation_four_processing",
          "kind": "theorem",
          "line": 20,
          "module": "ExactStorage.lean"
        }
      ],
      "remaining_gap": ""
    },
    {
      "id": "prose-030",
      "section": "S5",
      "kind": "prose_obligation",
      "labels": [
        "sm:firstquery-fixed"
      ],
      "text": "Matrix-slice reconstruction replaces the first prefix by a fixed encoding and contradicts the complete S4 three-query impossibility.",
      "status": "kernel_checked",
      "lean_theorems": [
        "S45.adjugate_first_query_fixed",
        "S5PhysicalPrefix.preparation_prefix_fixed",
        "S5QueryRemoval.word_first_query",
        "S5QueryRemoval.reduced_word",
        "S5QueryRemoval.reduced_gates_isometry",
        "S5QueryRemoval.fixed_program_normalized",
        "S5QueryRemoval.actual_query_removal",
        "S5QueryRemoval.actual_query_removal_isometric",
        "S5ExactStorage.no_two_preparation_four_processing",
        "S5ExactStorage.no_two_four_of_pointwise_program",
        "S4ExactBounds.exact_transpose_query_bound",
        "S5RoutedStorage.routed_preparation_bound",
        "S5RoutedStorage.tensor_port_preparation_bound",
        "FinitePure.adaptive_preparation_bound",
        "Paper2PurificationEvolution.purification_evolution",
        "FinitePure.native_two_stage_compilation",
        "FinitePure.CPNativeOracleTree.common_workspace",
        "FinitePure.cp_native_preparation_bound"
      ],
      "note": "Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source.",
      "lean_declarations": [
        {
          "name": "S45.adjugate_first_query_fixed",
          "kind": "theorem",
          "line": 94,
          "module": "Preserver.lean"
        },
        {
          "name": "S5PhysicalPrefix.preparation_prefix_fixed",
          "kind": "theorem",
          "line": 76,
          "module": "PhysicalPrefix.lean"
        },
        {
          "name": "S5QueryRemoval.word_first_query",
          "kind": "theorem",
          "line": 14,
          "module": "QueryRemoval.lean"
        },
        {
          "name": "S5QueryRemoval.reduced_word",
          "kind": "theorem",
          "line": 29,
          "module": "QueryRemoval.lean"
        },
        {
          "name": "S5QueryRemoval.reduced_gates_isometry",
          "kind": "theorem",
          "line": 37,
          "module": "QueryRemoval.lean"
        },
        {
          "name": "S5QueryRemoval.fixed_program_normalized",
          "kind": "theorem",
          "line": 60,
          "module": "QueryRemoval.lean"
        },
        {
          "name": "S5QueryRemoval.actual_query_removal",
          "kind": "theorem",
          "line": 70,
          "module": "QueryRemoval.lean"
        },
        {
          "name": "S5QueryRemoval.actual_query_removal_isometric",
          "kind": "theorem",
          "line": 87,
          "module": "QueryRemoval.lean"
        },
        {
          "name": "S5ExactStorage.no_two_preparation_four_processing",
          "kind": "theorem",
          "line": 20,
          "module": "ExactStorage.lean"
        },
        {
          "name": "S5ExactStorage.no_two_four_of_pointwise_program",
          "kind": "theorem",
          "line": 65,
          "module": "ExactStorage.lean"
        },
        {
          "name": "S4ExactBounds.exact_transpose_query_bound",
          "kind": "theorem",
          "line": 82,
          "module": "ExactBounds.lean"
        },
        {
          "name": "S5RoutedStorage.routed_preparation_bound",
          "kind": "theorem",
          "line": 15,
          "module": "RoutedStorage.lean"
        },
        {
          "name": "S5RoutedStorage.tensor_port_preparation_bound",
          "kind": "theorem",
          "line": 34,
          "module": "RoutedStorage.lean"
        },
        {
          "name": "FinitePure.adaptive_preparation_bound",
          "kind": "theorem",
          "line": 73,
          "module": "AdaptiveBounds.lean"
        },
        {
          "name": "Paper2PurificationEvolution.purification_evolution",
          "kind": "theorem",
          "line": 27,
          "module": "PurificationEvolution.lean"
        },
        {
          "name": "FinitePure.native_two_stage_compilation",
          "kind": "theorem",
          "line": 24,
          "module": "NativeTwoStage.lean"
        },
        {
          "name": "FinitePure.CPNativeOracleTree.common_workspace",
          "kind": "theorem",
          "line": 96,
          "module": "CPNativeOracleTree.lean"
        },
        {
          "name": "FinitePure.cp_native_preparation_bound",
          "kind": "theorem",
          "line": 59,
          "module": "CPNativeTreeBounds.lean"
        }
      ],
      "remaining_gap": ""
    }
  ],
  "prior_source_hashes": {
    "supplemental.tex": "c375fe7372af827a425630058d88c093421d7080912bf3e902a22bff97499985",
    "supplemental_storage.tex": "4618930779a8978ac557409d89679ed5cba6e38fe449fd45a4464b5c7de41b6a"
  },
  "additional_source_scope": [
    {
      "file": "supplemental.tex",
      "lines": [
        1147,
        1166
      ],
      "stable_id_policy": "The displayed selection-table27 irreducibility/universal-third-row clause has no separate stable207 row. Keep all207 IDs unchanged and append this explicit source-scope record.",
      "status": "source_reviewed_and_unified_kernel_checked",
      "claim": "The actual CG27 carrier has the whole symmetric trace-free (2,2) image and is irreducible for arbitrary complex invariant submodules. Every compatible third first-query seed and its all-SU reconstructed family is supported exactly in the actual eight image; actual conjugate-ten and27 projections vanish.",
      "lean_theorems": [
        "Paper2ActualTwentySevenImage.actual_image_iff",
        "Paper2TwentySevenHighestWeight.highest_weight_two_two",
        "Paper2TwentySevenCommutant.scalar_commutant",
        "Paper2TwentySevenIrreducible.actual_scalar_commutant",
        "Paper2TwentySevenIrreducible.invariant_submodule_trivial",
        "Paper2TwentySevenIrreducible.complex_invariant_submodule_trivial",
        "Paper2ThreeFifteenSeedExclusion.actual_seed_supported_in_eight",
        "Paper2ThreeFifteenSeedExclusion.actual_seed_projection",
        "Paper2ThreeFifteenSeedExclusion.actual_family_projection",
        "Paper2ThreeFifteenSeedExclusion.actual_unwanted_branches_zero"
      ],
      "note": "This updates the explicitly pending nonrow item in the historical S4 source_exact_207_assessment_v2 review; it does not change that frozen review or infer whole-space irreducibility from a highest-weight line alone.",
      "lean_declarations": [
        {
          "name": "Paper2ActualTwentySevenImage.actual_image_iff",
          "kind": "theorem",
          "line": 38,
          "module": "ActualTwentySevenImage.lean"
        },
        {
          "name": "Paper2TwentySevenHighestWeight.highest_weight_two_two",
          "kind": "theorem",
          "line": 78,
          "module": "TwentySevenHighestWeight.lean"
        },
        {
          "name": "Paper2TwentySevenCommutant.scalar_commutant",
          "kind": "theorem",
          "line": 10,
          "module": "TwentySevenCommutant.lean"
        },
        {
          "name": "Paper2TwentySevenIrreducible.actual_scalar_commutant",
          "kind": "theorem",
          "line": 11,
          "module": "TwentySevenIrreducible.lean"
        },
        {
          "name": "Paper2TwentySevenIrreducible.invariant_submodule_trivial",
          "kind": "theorem",
          "line": 33,
          "module": "TwentySevenIrreducible.lean"
        },
        {
          "name": "Paper2TwentySevenIrreducible.complex_invariant_submodule_trivial",
          "kind": "theorem",
          "line": 45,
          "module": "TwentySevenIrreducible.lean"
        },
        {
          "name": "Paper2ThreeFifteenSeedExclusion.actual_seed_supported_in_eight",
          "kind": "theorem",
          "line": 69,
          "module": "ThreeFifteenSeedExclusion.lean"
        },
        {
          "name": "Paper2ThreeFifteenSeedExclusion.actual_seed_projection",
          "kind": "theorem",
          "line": 79,
          "module": "ThreeFifteenSeedExclusion.lean"
        },
        {
          "name": "Paper2ThreeFifteenSeedExclusion.actual_family_projection",
          "kind": "theorem",
          "line": 89,
          "module": "ThreeFifteenSeedExclusion.lean"
        },
        {
          "name": "Paper2ThreeFifteenSeedExclusion.actual_unwanted_branches_zero",
          "kind": "theorem",
          "line": 117,
          "module": "ThreeFifteenSeedExclusion.lean"
        }
      ]
    }
  ],
  "full_S1_S5_formalization": true,
  "additional_main_scope": {
    "completed_scope": "S1–S5 exact mathematical source, plus explicit main reuse consequences",
    "reviewed_claims": [
      {
        "source": "main.tex",
        "lines": [
          165,
          179
        ],
        "labels": [
          "thm:construction",
          "eq:catalytic"
        ],
        "checked": "Three actual preparation queries produce the same normalized stored catalyst; for each finite known sequence a fixed ordinary-query processor realizes k transpositions using exactly4k oracle factors. Its gates are chosen before U.",
        "lean_theorems": [
          "Paper2ReusableCatalyst.complete_repeated_transpose",
          "Paper2CatalyticComposition.reusable_word"
        ]
      },
      {
        "source": "main.tex",
        "lines": [
          322,
          328
        ],
        "checked": "Repeated calls compose with arbitrary known unitaries on the accessible logical/workspace registers, including SWAP delivery of different data registers. The logical target is the interleaved sequence, not merely a matrix power.",
        "lean_theorems": [
          "Paper2QueryComposition.word_append",
          "Paper2CatalyticComposition.composable_endpoint",
          "Paper2CatalyticComposition.repeated_realization"
        ]
      },
      {
        "source": "main.tex",
        "lines": [
          330,
          350
        ],
        "labels": [
          "thm:inversion",
          "eq:inverse"
        ],
        "checked": "Two uses of the same four-query transpose processor act on the antisymmetrically encoded qutrit pair. Fixed full-space encoding/decoding and SWAPs give eight ordinary forward-U queries, return the original90-dimensional catalyst and reset the added qutrit. Actual preparation lifts from270 to810 with the same three-query budget.",
        "lean_theorems": [
          "Paper2CatalyticInverse.transpose_pair_inverse",
          "Paper2CatalyticInverse.eight_query_inverse",
          "Paper2ReusablePreparation.actual_three_query_inverse_program",
          "Paper2ReusableCatalyst.actual_same_workspace_inverse",
          "Paper2ReusableCatalyst.complete_repeated_inverse"
        ]
      },
      {
        "source": "main.tex",
        "lines": [
          390,
          396
        ],
        "labels": [
          "fig:inverse"
        ],
        "checked": "The linear endpoint and arbitrary input-operator channel identity preserve the program as a product for mixed and correlated inputs. The truly inaccessible external reference is acted on by identity; arbitrary known interleavings act only on accessible registers.",
        "lean_theorems": [
          "Paper2ReusableCatalyst.endpoint_channel",
          "Paper2ReusableCatalyst.word_external_reference",
          "Paper2ReusableCatalyst.reusable_word_channel"
        ]
      }
    ],
    "lean_theorems": [
      "Paper2QueryComposition.word_append",
      "Paper2QueryComposition.append_isometry",
      "Paper2QueryComposition.realizes_word",
      "Paper2QueryComposition.realizes_fixed",
      "Paper2QueryComposition.realizes_mul",
      "Paper2CatalyticComposition.lift_mul",
      "Paper2CatalyticComposition.lift_adjoint",
      "Paper2CatalyticComposition.lift_one",
      "Paper2CatalyticComposition.lift_isometry",
      "Paper2CatalyticComposition.lift_word",
      "Paper2CatalyticComposition.insert_coordinates",
      "Paper2CatalyticComposition.lift_endpoint",
      "Paper2CatalyticComposition.known_data_endpoint",
      "Paper2CatalyticComposition.composable_endpoint",
      "Paper2CatalyticComposition.repeated_realization",
      "Paper2CatalyticComposition.portInput_gram",
      "Paper2CatalyticComposition.port_query",
      "Paper2CatalyticComposition.port_word",
      "Paper2CatalyticComposition.reusable_word",
      "Paper2CatalyticInverse.fresh_gram",
      "Paper2CatalyticInverse.swap_gram",
      "Paper2CatalyticInverse.swap_adjoint",
      "Paper2CatalyticInverse.swap_conjugate",
      "Paper2CatalyticInverse.transpose_pair_inverse",
      "Paper2CatalyticInverse.inverse_endpoint",
      "Paper2CatalyticInverse.circuit_realization",
      "Paper2CatalyticInverse.program_normalized",
      "Paper2CatalyticInverse.program_coordinates",
      "Paper2CatalyticInverse.query_coordinates",
      "Paper2CatalyticInverse.word_coordinates",
      "Paper2CatalyticInverse.eight_query_inverse",
      "Paper2ReusablePreparation.clean_gram",
      "Paper2ReusablePreparation.cleanLift_isometry",
      "Paper2ReusablePreparation.cleanLift_image",
      "Paper2ReusablePreparation.clean_word",
      "Paper2ReusablePreparation.initial_gram",
      "Paper2ReusablePreparation.prepared_coordinates",
      "Paper2ReusablePreparation.actual_three_query_inverse_program",
      "Paper2ReusablePreparation.inverse_program_normalized",
      "Paper2ReusableCatalyst.endpoint_channel",
      "Paper2ReusableCatalyst.word_spectator",
      "Paper2ReusableCatalyst.word_external_reference",
      "Paper2ReusableCatalyst.actual_same_workspace_inverse",
      "Paper2ReusableCatalyst.complete_repeated_transpose",
      "Paper2ReusableCatalyst.complete_repeated_inverse",
      "Paper2ReusableCatalyst.reusable_word_channel"
    ],
    "review_path": "checks/main_reuse_source_review.json",
    "review_sha256": "abe4921abadfc57d38119293a2bc34802cbfc6f4429318bd8c4920d37d35b765",
    "actual_audit_results_sha256": "970a97b3f4649670df484f1fb9469e805e3ea40a7b4cc461cfa202e981fff329",
    "full_manuscript_formalization": false,
    "original_review_sha256": "315cdcb585c130ebd17a90906d9570c9b3a3a50a7969df81a05a6f87d4546373",
    "original_actual_audit_results_sha256": "8153f4377aac6248724b154dfd9b2b478489f7e44848ab548f8d015ec2d6741a"
  },
  "original_lean_results_sha256": "8153f4377aac6248724b154dfd9b2b478489f7e44848ab548f8d015ec2d6741a",
  "public_packaging": {
    "original_record_sha256": "3e34bb11ec1d71e240a585488aa228d478a7c1c4ddc06fb6e79089a9a2cb455d",
    "scientific_execution": "Previously recorded run; no scientific execution was performed for this repackaging.",
    "normalization": "All 207 entries and their statement/declaration mappings remain unchanged. Obsolete integration descriptions are omitted and public record references are updated."
  }
}


==> anc/lean/coverage.md <==
# S1–S5 source-scoped formal verification

The selected 396-module snapshot has completed actual kernel/public/generated auditing. The reviewed 391-module base was rebuilt from an empty local build directory; the 5 appended modules were freshly compiled against exactly those verified base objects. No development cache was imported. The packaged replay.py independently rebuilds all final modules from empty. The207 IDs overlap and are not independent theorem counts. Additional unnumbered27 scope and physical conditions are explicit in source_scope_review.json.

| Source | Stable ID | Status | Lean declarations | Checked scope |
|---|---|---|---|---|
| supplemental.tex:128 | supplemental.tex:128:displayed_mathematics | formalized_definition | [Paper2Lean.doubleKet](Closure.lean), [Paper2Adjoint.R](Adjoint.lean), [Paper2Catalyst.c4](Catalyst.lean), [Paper2Catalyst.adjoint_frobenius](Catalyst.lean) | Vectorization now uses the actual proved eight-by-eight adjoint matrix; its full squared Frobenius norm is eight for every unitary oracle. |
| supplemental.tex:134 | supplemental.tex:134:displayed_mathematics | formalized_definition | [Paper2Catalyst.Program](Catalyst.lean), [Paper2Catalyst.Memory](Catalyst.lean), [Paper2Catalyst.storedC4](Catalyst.lean) | The program and memory are represented by their concrete Unit+(Fin8 times Fin8) and program+Fin25 coordinate index types, with explicit zero padding. |
| supplemental.tex:140 | supplemental.tex:140:displayed_mathematics | checked | [Paper2Lean.catalystCoordinates](Closure.lean), [Paper2Catalyst.c4](Catalyst.lean), [Paper2Catalyst.c4_normalized](Catalyst.lean), [Paper2Catalyst.storedC4_normalized](Catalyst.lean) | The actual coefficients 1/sqrt(5) and 1/sqrt(10), with actual R(U), give squared norm one on all 65 program and all 90 memory coordinates; no orthogonality premise about an unspecified R is assumed. |
| supplemental.tex:150 | supplemental.tex:150:named_statement | kernel_checked | [Paper2Lean.catalytic_closure](Closure.lean), [Paper2Lean.endpoint_tensor_reference](Closure.lean), [Paper2Lean.endpoint_on_joint_input](Closure.lean), [Paper2Catalyst.storedC4_normalized](Catalyst.lean), [Paper2Catalyst.storedC4_restoration](Catalyst.lean), [Paper2Preparation.three_query_c4_encoded](Preparation.lean), [Paper2PreparationCircuit.deterministic_three_query_c4](PreparationCircuit.lean), [Paper2FullPreparation.decoded_coordinates](FullPreparation.lean), [Paper2PhiCovariance.phi_covariant](PhiCovariance.lean), [Paper2Phi.phi_gram](Phi.lean), [Paper2PhysicalMidpoint.actual_midpoint_one_fifth](PhysicalMidpoint.lean), [Paper2C4PreparationGeometry.query_intertwining](C4PreparationGeometry.lean), [Paper2C4PreparationGeometry.fixed_reset_decoder](C4PreparationGeometry.lean), [Paper2C4PreparationGeometry.prepared_coordinates](C4PreparationGeometry.lean), [Paper2C4PreparationCircuit.initial_gram](C4PreparationCircuit.lean), [Paper2C4PreparationCircuit.gates_unitary](C4PreparationCircuit.lean), [Paper2C4PreparationCircuit.actual_three_query_preparation](C4PreparationCircuit.lean), [Paper2C4PreparationCircuit.actual_same_workspace_endpoints](C4PreparationCircuit.lean), [Paper2FourQueryCatalyst.actual_four_query_joint_input](FourQueryCatalyst.lean) | The actual270-dimensional construction now has both preparation and processing circuits on the identical90-memory coordinates, with the same storedC4 program. All fixed gates precede the SU oracle quantifier. Exactly three ordinary queries prepare the program and reset the query qutrit/all padding; exactly four processing queries realize U-transpose and return the same program. Arbitrary finite-reference joint inputs are covered. This removes the old uninstantiated195/75/G0/G1/G2/flip gap; the actual encoder is internally constructed. |
| supplemental.tex:153 | supplemental.tex:153:displayed_mathematics | kernel_checked | [Paper2Lean.catalytic_closure](Closure.lean), [Paper2Lean.endpoint_tensor_reference](Closure.lean), [Paper2Lean.endpoint_on_joint_input](Closure.lean), [Paper2Catalyst.storedC4_normalized](Catalyst.lean), [Paper2Catalyst.storedC4_restoration](Catalyst.lean), [Paper2Preparation.three_query_c4_encoded](Preparation.lean), [Paper2PreparationCircuit.deterministic_three_query_c4](PreparationCircuit.lean), [Paper2PhiCovariance.phi_covariant](PhiCovariance.lean), [Paper2Phi.phi_gram](Phi.lean), [Paper2PhysicalMidpoint.actual_midpoint_one_fifth](PhysicalMidpoint.lean), [Paper2C4PreparationGeometry.query_intertwining](C4PreparationGeometry.lean), [Paper2C4PreparationGeometry.fixed_reset_decoder](C4PreparationGeometry.lean), [Paper2C4PreparationGeometry.prepared_coordinates](C4PreparationGeometry.lean), [Paper2C4PreparationCircuit.initial_gram](C4PreparationCircuit.lean), [Paper2C4PreparationCircuit.gates_unitary](C4PreparationCircuit.lean), [Paper2C4PreparationCircuit.actual_three_query_preparation](C4PreparationCircuit.lean), [Paper2C4PreparationCircuit.actual_same_workspace_endpoints](C4PreparationCircuit.lean), [Paper2FourQueryCatalyst.actual_four_query_joint_input](FourQueryCatalyst.lean) | The actual270-dimensional construction now has both preparation and processing circuits on the identical90-memory coordinates, with the same storedC4 program. All fixed gates precede the SU oracle quantifier. Exactly three ordinary queries prepare the program and reset the query qutrit/all padding; exactly four processing queries realize U-transpose and return the same program. Arbitrary finite-reference joint inputs are covered. This removes the old uninstantiated195/75/G0/G1/G2/flip gap; the actual encoder is internally constructed. |
| supplemental.tex:174 | supplemental.tex:174:displayed_mathematics | kernel_checked | [Paper2Lean.doubleKet](Closure.lean), [Paper2MatrixKetConvention.bra_ket_trace](MatrixKetConvention.lean), [Paper2MatrixKetHilbert.inner_trace](MatrixKetHilbert.lean), [Paper2MatrixKetHilbert.norm_sq_trace](MatrixKetHilbert.lean) |  Literal rectangular matrix ket and adjoint bra are constructed. Their actual complex Euclidean Hilbert inner product equals trace(M†N), with norm squared equal to the real trace(M†M), for arbitrary finite dimensions. |
| supplemental.tex:193 | supplemental.tex:193:displayed_mathematics | checked | [Paper2Adjoint.T](Adjoint.lean), [Paper2Adjoint.inclusion_gram](Adjoint.lean), [Paper2Adjoint.R](Adjoint.lean), [Paper2Adjoint.R_entries](Adjoint.lean), [Paper2Adjoint.realR_ofReal](Adjoint.lean), [Paper2Adjoint.realR_orthogonal](Adjoint.lean), [Paper2Adjoint.realR_adjoint_parameter](Adjoint.lean) | The actual nine-by-eight inclusion consists of two diagonal and six symmetric/antisymmetric normalized Hermitian matrices. The compression equals the stated trace coefficients; its entries are real and the literal real matrix is orthogonal with the required adjoint-parameter transpose identity. |
| supplemental.tex:207 | supplemental.tex:207:displayed_mathematics | checked | [Paper2PhysicalMidpoint.Processing](PhysicalMidpoint.lean), [Paper2PhysicalMidpoint.memoryFin](PhysicalMidpoint.lean), [Paper2PhysicalMidpoint.processing_card](PhysicalMidpoint.lean) | The processing workspace is concretely Q times the existing 65+25 memory; the memory is explicitly equivalent to Fin90 and the full coordinate count is proved to be 270. |
| supplemental.tex:222 | supplemental.tex:222:displayed_mathematics | kernel_checked | [Paper2Lean.swapCoordinates](Closure.lean), [Paper2Lean.swapCoordinates_involutive](Closure.lean), [Paper2Lean.swap_doubleKet](Closure.lean), [Paper2MatrixKetConvention.swap_adjoint](MatrixKetConvention.lean), [Paper2MatrixKetConvention.swap_unitary](MatrixKetConvention.lean), [Paper2MatrixKetConvention.swap_tensor](MatrixKetConvention.lean) |  The actual unequal-factor permutation matrix maps m×n into n×m, exchanges every pure tensor, has the reversed exchange as its adjoint and satisfies both unitary identities. |
| supplemental.tex:236 | supplemental.tex:236:displayed_mathematics | checked | [Paper2Symmetric.sym](Symmetric.lean), [Paper2Symmetric.sym_gram](Symmetric.lean), [Paper2Symmetric.sym_projector](Symmetric.lean), [Paper2PhiCovariance.symRep](PhiCovariance.lean) | All six normalized symmetric columns, their Gram, the (I+SWAP)/2 projector, and the actual compressed Sym^2 matrix are constructed in the stated real basis. |
| supplemental.tex:248 | supplemental.tex:248:displayed_mathematics | formalized_definition | [Qura.Wedge.iota](Wedge.lean) | Exact displayed Levi-Civita coefficients and normalization. |
| supplemental.tex:254 | supplemental.tex:254:displayed_mathematics | checked | [Qura.Wedge.iota_isometry](Wedge.lean), [Qura.Wedge.iota_swap](Wedge.lean), [Qura.Wedge.two_query_conjugate](Wedge.lean) | The actual normalized 9 by 3 Levi-Civita matrix; all input columns and arbitrary SU(3) entries. |
| supplemental.tex:261 | supplemental.tex:261:displayed_mathematics | formalized_definition | [Paper2Symmetric.sym](Symmetric.lean), [Paper2Symmetric.sym_real](Symmetric.lean), [Paper2Flip.Mid](Flip.lean), [Paper2PhysicalMidpoint.middleFin](PhysicalMidpoint.lean) | The carrier has the stated 18+18+9 natural factor order, with actual real symmetric basis columns and an explicit equivalence to Fin45. |
| supplemental.tex:274 | supplemental.tex:274:displayed_mathematics | checked | [Paper2Phi.phiOne_bell_formula](Phi.lean), [Paper2Phi.phiTwo_bell_formula](Phi.lean), [Paper2Phi.phiThree](Phi.lean), [Paper2Symmetric.sym_real](Symmetric.lean) | The actual three Phi matrices agree with the displayed unnormalized Bell, conjugate symmetric CG, and Levi-Civita coefficient formulas. No isometry or covariance premise is assumed. |
| supplemental.tex:287 | supplemental.tex:287:displayed_mathematics | checked | [Paper2Phi.phi](Phi.lean), [Paper2Phi.phi_gram](Phi.lean) | The literal weighted direct sum is defined in the actual 45 coordinates and has Gram I for every alpha in [0,1/2] and every SU(3) oracle. |
| supplemental.tex:296 | supplemental.tex:296:displayed_mathematics | checked_alternative_proof | [Paper2Phi.seedOne_bell_formula](Phi.lean), [Paper2Symmetric.sym_projector](Symmetric.lean), [Paper2Symmetric.seedOne_gram](Symmetric.lean), [Paper2Phi.phiOne_identity](Phi.lean) | The same seed Gram is proved by exact coefficient contraction; the Bell-CG formula and symmetric projector are also checked. The proof uses finite coefficients rather than reproducing each displayed intermediate partial contraction. |
| supplemental.tex:319 | supplemental.tex:319:displayed_mathematics | checked | [Paper2Lean.catalystCoordinates](Closure.lean), [Paper2Catalyst.c4](Catalyst.lean), [Paper2Catalyst.c4_normalized](Catalyst.lean), [Paper2Catalyst.adjoint_frobenius](Catalyst.lean), [Paper2CatalystFamily.family](CatalystFamily.lean), [Paper2CatalystFamily.family_normalized](CatalystFamily.lean) | The literal sqrt(1-a) plus sqrt(a/8) vec(R(U)) family is defined and its squared norm one proved for every a in [0,1] and unitary U, using the actual proved adjoint representation. |
| supplemental.tex:328 | supplemental.tex:328:named_statement | checked | [Qura.Wedge.two_query_conjugate](Wedge.lean), [Qura.Wedge.conjugate_compression](Wedge.lean), [Paper2Preparation.threeEncode_gram](Preparation.lean), [Paper2Preparation.three_query_factorization](Preparation.lean), [Paper2Preparation.three_query_c4_encoded](Preparation.lean), [Paper2Preparation.prepared_is_catalyst](Preparation.lean), [Paper2Preparation.seed_normalized](Preparation.lean), [Paper2CatalystFamily.deterministic_three_query_family](CatalystFamily.lean), [Paper2CatalystFamily.decoded_family_coordinates](CatalystFamily.lean), [Paper2CatalystFamily.zero_query_zero_weight](CatalystFamily.lean) | For every known real a in [0,1], actual square-root coefficients and actual R(U) are prepared by fixed two-sided unitary gates, from a computational initial state, with exactly three calls to one designated qutrit oracle port. The full 216-coordinate result has the 65 program coordinates, seven zero padding slots and a reset temporary qutrit. Gates are quantified before every SU(3) oracle. The a=0 endpoint also has a zero-query construction. |
| supplemental.tex:336 | supplemental.tex:336:displayed_mathematics | checked | [Paper2Preparation.schur](Preparation.lean), [Paper2Preparation.schur_gram](Preparation.lean), [Paper2Preparation.schur_cogram](Preparation.lean), [Paper2Preparation.preparation_decomposition](Preparation.lean) | The singlet column and all eight actual adjoint columns give a two-sided unitary nine-column change of basis, and its conjugation of U tensor U-star equals the literal 1+R(U) block action. |
| supplemental.tex:340 | supplemental.tex:340:displayed_mathematics | checked | [Paper2Lean.catalystCoordinates](Closure.lean), [Paper2Preparation.c4Seed72](Preparation.lean), [Paper2Preparation.seed_is_catalyst_identity](Preparation.lean), [Paper2Preparation.seed_normalized](Preparation.lean), [Paper2CatalystFamily.family_seed_formula](CatalystFamily.lean), [Paper2CatalystFamily.family_seed_gram](CatalystFamily.lean), [Paper2CatalystFamily.fixed_unitary_family_preparation](CatalystFamily.lean) | The actual family at I has the displayed Bell-diagonal coefficient formula, is normalized for every allowed a, and is produced from the fixed computational initial column by a full-workspace unitary completion. |
| supplemental.tex:347 | supplemental.tex:347:displayed_mathematics | checked | [Paper2Preparation.preparation_action](Preparation.lean), [Paper2Preparation.prepared_is_catalyst](Preparation.lean), [Paper2Preparation.seed_is_catalyst_identity](Preparation.lean), [Paper2CatalystFamily.programAction](CatalystFamily.lean), [Paper2CatalystFamily.program_family_action](CatalystFamily.lean), [Paper2CatalystFamily.family_preparation_action](CatalystFamily.lean) | The literal 65-dimensional 1 plus R(U) tensor I8 action maps the actual general-a seed to the actual general-a catalyst. The same identity is also established in the 72-dimensional typed placement. |
| supplemental.tex:355 | supplemental.tex:355:displayed_mathematics | checked | [Paper2Preparation.packProgram](Preparation.lean), [Paper2Preparation.unpack_pack](Preparation.lean), [Paper2Preparation.pack_inner](Preparation.lean), [Paper2Preparation.unused_singlet_zero](Preparation.lean), [Paper2Placement.placement](Placement.lean), [Paper2Placement.placement_gram](Placement.lean), [Paper2Placement.placement_cogram](Placement.lean), [Paper2CatalystFamily.paddedAction](CatalystFamily.lean), [Paper2CatalystFamily.placement_full_action](CatalystFamily.lean) | The complete 72-by-72 basis permutation covers all 65 program and seven unused coordinates. Its two-sided unitarity and conjugation of (1 plus R(U)) tensor I8 to the displayed program block plus I7 are proved on every matrix entry. |
| : | prose-001 | checked | [Paper2Adjoint.T_hermitian](Adjoint.lean), [Paper2Adjoint.T_traceless](Adjoint.lean), [Paper2Adjoint.inclusion_gram](Adjoint.lean), [Paper2Adjoint.inclusion_projector](Adjoint.lean), [Paper2Adjoint.traceless_reconstruction](Adjoint.lean), [Paper2Adjoint.realR_orthogonal](Adjoint.lean), [Paper2Adjoint.realR_adjoint_parameter](Adjoint.lean), [Paper2Adjoint.R_mul](Adjoint.lean) | All parts of this obligation are established for one explicit admissible fixed Hermitian basis: orthonormality, traceless completeness, the actual conjugation representation, real orthogonality and R(U-dagger)=R(U)-transpose. |
| : | prose-002 | checked | [Paper2Phi.phiOne_gram](Phi.lean), [Paper2Phi.phiTwo_gram](Phi.lean), [Paper2Phi.phiThree_gram](Phi.lean), [Paper2Phi.phi_gram](Phi.lean) | Every actual component is an isometry and the weighted direct sum is normalized on every complex input column for the full alpha interval. |
| : | prose-003 | checked | [Qura.Wedge.conjugate_compression](Wedge.lean), [Paper2Preparation.three_query_factorization](Preparation.lean), [Paper2Preparation.three_query_c4_encoded](Preparation.lean), [Paper2Preparation.seed_normalized](Preparation.lean), [Paper2Preparation.pack_inner](Preparation.lean), [Paper2Preparation.unused_singlet_zero](Preparation.lean), [Paper2CatalystFamily.fixed_unitary_family_preparation](CatalystFamily.lean), [Paper2CatalystFamily.deterministic_three_query_family](CatalystFamily.lean), [Paper2CatalystFamily.decoded_family_coordinates](CatalystFamily.lean), [Paper2PreparationCircuit.common_port_three_queries](PreparationCircuit.lean), [Paper2CatalystFamily.placement_full_action](CatalystFamily.lean) | Known-state preparation, actual 72=65+7 placement, full-workspace encoding/decoding, three forward calls through the same port, and coherent reset are connected in a single preparation theorem for every allowed a. |
| : | prose-004 | kernel_checked | [Paper2Catalyst.storedC4_normalized](Catalyst.lean), [Paper2Catalyst.storedC4_restoration](Catalyst.lean), [Paper2Preparation.three_query_c4_encoded](Preparation.lean), [Paper2PreparationCircuit.deterministic_three_query_c4](PreparationCircuit.lean), [Paper2CatalystFamily.deterministic_three_query_family](CatalystFamily.lean), [Paper2PhiCovariance.phi_covariant](PhiCovariance.lean), [Paper2Phi.phi_gram](Phi.lean), [Paper2PhysicalMidpoint.actual_midpoint_one_fifth](PhysicalMidpoint.lean), [Paper2C4PreparationGeometry.query_intertwining](C4PreparationGeometry.lean), [Paper2C4PreparationGeometry.fixed_reset_decoder](C4PreparationGeometry.lean), [Paper2C4PreparationGeometry.prepared_coordinates](C4PreparationGeometry.lean), [Paper2C4PreparationCircuit.initial_gram](C4PreparationCircuit.lean), [Paper2C4PreparationCircuit.gates_unitary](C4PreparationCircuit.lean), [Paper2C4PreparationCircuit.actual_three_query_preparation](C4PreparationCircuit.lean), [Paper2C4PreparationCircuit.actual_same_workspace_endpoints](C4PreparationCircuit.lean), [Paper2FourQueryCatalyst.actual_four_query_joint_input](FourQueryCatalyst.lean) | The actual270-dimensional construction now has both preparation and processing circuits on the identical90-memory coordinates, with the same storedC4 program. All fixed gates precede the SU oracle quantifier. Exactly three ordinary queries prepare the program and reset the query qutrit/all padding; exactly four processing queries realize U-transpose and return the same program. Arbitrary finite-reference joint inputs are covered. This removes the old uninstantiated195/75/G0/G1/G2/flip gap; the actual encoder is internally constructed. |
| supplemental.tex:380 | supplemental.tex:380:displayed_mathematics | checked | [Paper2S123.transpose_target_covariant](Covariance.lean) | The actual matrix transpose covariance follows from SU(d) unitarity. |
| supplemental.tex:390 | supplemental.tex:390:named_statement | formalized_definition | [Paper2S123.SpecialUnitary](Covariance.lean), [Paper2S123.TransposeCovariant](Covariance.lean) | The displayed SU(d) covariance equation is formalized on finite complex matrices; group homomorphism and output unitarity are separate when needed. |
| supplemental.tex:392 | supplemental.tex:392:displayed_mathematics | formalized_definition | [Paper2S123.SpecialUnitary](Covariance.lean), [Paper2S123.TransposeCovariant](Covariance.lean) | The displayed SU(d) covariance equation is formalized on finite complex matrices; group homomorphism and output unitarity are separate when needed. |
| supplemental.tex:403 | supplemental.tex:403:named_statement | checked | [Paper2PhiCovariance.phiOne_covariant](PhiCovariance.lean), [Paper2PhiCovariance.phiTwo_covariant](PhiCovariance.lean), [Paper2PhiCovariance.phiThree_covariant](PhiCovariance.lean), [Paper2PhiCovariance.phi_covariant](PhiCovariance.lean) | All three actual component covariance equations and the weighted direct-sum covariance are proved from the explicit symmetric CG matrices, Bell reshaping and Levi-Civita identity. |
| supplemental.tex:405 | supplemental.tex:405:displayed_mathematics | checked | [Paper2PhiCovariance.symRep](PhiCovariance.lean), [Paper2PhiCovariance.rho](PhiCovariance.lean), [Paper2PhiCovariance.phi_covariant](PhiCovariance.lean) | The actual output actions are the displayed g tensor Sym^2 h, Sym^2(g*) tensor h*, and g tensor h*, combined in their fixed direct-sum order. |
| supplemental.tex:420 | supplemental.tex:420:displayed_mathematics | proved | [Qura.Wedge.two_query_conjugate](Wedge.lean), [Paper2PhiCovariance.swap_tensor_square](PhiCovariance.lean), [Paper2Symmetric.sym_projector](Symmetric.lean), [Paper2PhiCovariance.sym_compression](PhiCovariance.lean), [Paper2BellIdentities.transpose_trick](BellIdentities.lean), [Paper2BellIdentities.bilateral_bell](BellIdentities.lean) | The literal unnormalized Bell transpose trick is now exported for arbitrary finite complex matrices, alongside the already checked actual symmetric and antisymmetric CG identities. |
| supplemental.tex:432 | supplemental.tex:432:displayed_mathematics | checked_alternative_proof | [Paper2PhiCovariance.phiOne_covariant](PhiCovariance.lean) | The exact all-SU(3) component covariance equality is established by the actual CG/seed coefficient bridge and matrix algebra; the proof need not follow the display line breaks. |
| supplemental.tex:443 | supplemental.tex:443:displayed_mathematics | checked_alternative_proof | [Paper2PhiCovariance.phiTwo_covariant](PhiCovariance.lean) | The exact all-SU(3) component covariance equality is established by the actual CG/seed coefficient bridge and matrix algebra; the proof need not follow the display line breaks. |
| supplemental.tex:454 | supplemental.tex:454:displayed_mathematics | checked_alternative_proof | [Paper2PhiCovariance.phiThree_covariant](PhiCovariance.lean) | The exact all-SU(3) component covariance equality is established by the actual CG/seed coefficient bridge and matrix algebra; the proof need not follow the display line breaks. |
| supplemental.tex:470 | supplemental.tex:470:named_statement | checked | [Paper2S123.seed_reconstruction](Covariance.lean), [Paper2S123.seed_constraint](Covariance.lean), [Paper2S123.seed_uniqueness](Covariance.lean) | All three conclusions follow from the exact covariance definition without additional core assumptions. |
| supplemental.tex:472 | supplemental.tex:472:displayed_mathematics | checked | [Paper2S123.seed_reconstruction](Covariance.lean) | The displayed identities are steps in the kernel-checked reconstruction proof. |
| supplemental.tex:477 | supplemental.tex:477:displayed_mathematics | checked | [Paper2S123.seed_constraint](Covariance.lean) | The conjugate SU(d) stabilizer is derived from covariance. |
| supplemental.tex:486 | supplemental.tex:486:displayed_mathematics | checked | [Paper2S123.seed_reconstruction](Covariance.lean) | The displayed identities are steps in the kernel-checked reconstruction proof. |
| supplemental.tex:491 | supplemental.tex:491:displayed_mathematics | checked | [Paper2S123.seed_reconstruction](Covariance.lean) | The displayed identities are steps in the kernel-checked reconstruction proof. |
| supplemental.tex:499 | supplemental.tex:499:displayed_mathematics | checked | [Paper2S123.seed_constraint](Covariance.lean) | Repeated seed constraint. |
| supplemental.tex:507 | supplemental.tex:507:named_statement | checked | [Paper2S123.uniform_normalization_qutrit](Covariance.lean) | For qutrit input, covariance plus output unitarity imply one real nonnegative scalar for every SU(3) parameter; no Schur conclusion is assumed. |
| supplemental.tex:509 | supplemental.tex:509:displayed_mathematics | checked | [Paper2S123.uniform_normalization_qutrit](Covariance.lean) | For qutrit input, covariance plus output unitarity imply one real nonnegative scalar for every SU(3) parameter; no Schur conclusion is assumed. |
| supplemental.tex:518 | supplemental.tex:518:displayed_mathematics | checked | [Paper2S123.seed_gram_invariant](Covariance.lean), [Paper2S123.seed_gram_commutes](Covariance.lean) | The Gram-invariance and commutation steps are proved from the seed constraint. |
| supplemental.tex:528 | supplemental.tex:528:displayed_mathematics | checked | [Paper2S123.gram_propagation](Covariance.lean), [Paper2S123.uniform_normalization_qutrit](Covariance.lean) | Scalar seed normalization propagates by reconstruction. |
| supplemental.tex:544 | supplemental.tex:544:named_statement | kernel_checked | [Paper2RepresentationBlocks.BlockCertificate](RepresentationBlocks.lean), [Paper2MidpointBlocks.IrreducibleBlock](MidpointBlockTypes.lean), [Paper2RepresentationBlocks.image_invariant](RepresentationBlocks.lean), [Paper2RepresentationBlocks.coordinate_action](RepresentationBlocks.lean), [Paper2RepresentationBlocks.block_dimension](RepresentationBlocks.lean), [Paper2TensorBlockDecomposition.TensorBlock](TensorBlockDecomposition.lean), [Paper2TensorBlockDecomposition.block_of_joint_irreducible](TensorBlockDecomposition.lean), [Paper2TensorBlockDecomposition.product_representation_decomposition](TensorBlockRepresentations.lean), [Paper2TensorBlockDecomposition.TensorBlock.leftRepresentation](TensorBlockRepresentations.lean), [Paper2TensorBlockDecomposition.TensorBlock.rightRepresentation](TensorBlockRepresentations.lean) |  Faithful finite-coordinate block data, with a separate irreducible/unitary refinement; actual invariant image, restricted tensor action and product dimension proved. This definition does not assume that every general product-group representation already has a block decomposition. The source block definition now has a general existence theorem from the actual product representation. Fixed factor dimensions are positive; factors satisfy their true representation laws, unitary equations and invariant-submodule irreducibility. The embedding image equals the chosen orthogonal subspace, and the subspace supremum is the entire carrier. |
| supplemental.tex:548 | supplemental.tex:548:displayed_mathematics | kernel_checked | [Paper2RepresentationBlocks.embedding_injective](RepresentationBlocks.lean), [Paper2RepresentationBlocks.coordinateEquiv](RepresentationBlocks.lean), [Paper2MidpointBlocks.firstIrreducibleBlock](MidpointBlockTypes.lean), [Paper2MidpointBlocks.secondIrreducibleBlock](MidpointBlockTypes.lean), [Paper2MidpointBlocks.thirdIrreducibleBlock](MidpointBlockTypes.lean), [Paper2TensorBlockDecomposition.TensorBlock](TensorBlockDecomposition.lean), [Paper2TensorBlockDecomposition.block_of_joint_irreducible](TensorBlockDecomposition.lean), [Paper2TensorBlockDecomposition.product_representation_decomposition](TensorBlockRepresentations.lean), [Paper2TensorBlockDecomposition.TensorBlock.leftRepresentation](TensorBlockRepresentations.lean), [Paper2TensorBlockDecomposition.TensorBlock.rightRepresentation](TensorBlockRepresentations.lean) |  The fixed isometric embedding is a field of the source definition and is constructed explicitly in all three midpoint examples. The source block definition now has a general existence theorem from the actual product representation. Fixed factor dimensions are positive; factors satisfy their true representation laws, unitary equations and invariant-submodule irreducibility. The embedding image equals the chosen orthogonal subspace, and the subspace supremum is the entire carrier. |
| supplemental.tex:554 | supplemental.tex:554:displayed_mathematics | kernel_checked | [Paper2RepresentationBlocks.coordinate_action](RepresentationBlocks.lean), [Paper2RepresentationBlocks.image_invariant](RepresentationBlocks.lean), [Paper2MidpointBlocks.first_intertwines](MidpointBlocks.lean), [Paper2MidpointBlocks.second_intertwines](MidpointBlocks.lean), [Paper2MidpointBlocks.third_intertwines](MidpointBlocks.lean), [Paper2TensorBlockDecomposition.TensorBlock](TensorBlockDecomposition.lean), [Paper2TensorBlockDecomposition.block_of_joint_irreducible](TensorBlockDecomposition.lean), [Paper2TensorBlockDecomposition.product_representation_decomposition](TensorBlockRepresentations.lean), [Paper2TensorBlockDecomposition.TensorBlock.leftRepresentation](TensorBlockRepresentations.lean), [Paper2TensorBlockDecomposition.TensorBlock.rightRepresentation](TensorBlockRepresentations.lean) |  The block-intertwining definition and its invariant-image consequence; three actual identities proved for all complex g,h. The source block definition now has a general existence theorem from the actual product representation. Fixed factor dimensions are positive; factors satisfy their true representation laws, unitary equations and invariant-submodule irreducibility. The embedding image equals the chosen orthogonal subspace, and the subspace supremum is the entire carrier. |
| supplemental.tex:574 | supplemental.tex:574:named_statement | kernel_checked | [Paper2MidpointBlocks.firstIrreducibleBlock](MidpointBlockTypes.lean), [Paper2MidpointBlocks.secondIrreducibleBlock](MidpointBlockTypes.lean), [Paper2MidpointBlocks.thirdIrreducibleBlock](MidpointBlockTypes.lean), [Paper2MidpointBlocks.blocks_complete](MidpointBlocks.lean), [Paper2MidpointBlocks.blocks_orthogonal](MidpointBlocks.lean), [Paper2MidpointBlocks.midpoint_block_dimensions](MidpointBlockTypes.lean) |  Actual (3,6), (bar6,bar3), (3,bar3) midpoint blocks, including unitarity and irreducibility of every factor, orthogonal completeness and dimensions 18+18+9. |
| supplemental.tex:580 | supplemental.tex:580:named_statement | kernel_checked | [Paper2Embedding.block_extraction](Embedding.lean), [Paper2Embedding.block_seed](Embedding.lean), [Paper2SchurEquivalent.intertwiner_scalar_equivalence](SchurEquivalent.lean), [Paper2SeedCopies.actual_irreducible_copies](SeedMultiplicityClosure.lean), [Paper2SeedCopies.zero_multiplicity](SeedMultiplicityClosure.lean), [Paper2SeedCopies.one_multiplicity](SeedMultiplicityClosure.lean), [Paper2SeedCopies.qutrit_seed_multiplicity](QutritSeedMultiplicity.lean) |  Completes the general multiplicity, independent coefficients, and zero/one cases. The prior proved block_seed and covariance reconstruction supply the statement block-constraint and vanishing-family clauses. Concrete tensor labels are separate inventory entries. |
| supplemental.tex:582 | supplemental.tex:582:displayed_mathematics | checked | [Paper2Embedding.block_seed](Embedding.lean) | The component seed constraint follows from unitary block extraction and the global seed constraint. |
| supplemental.tex:591 | supplemental.tex:591:displayed_mathematics | checked | [Paper2Embedding.block_extraction](Embedding.lean) | The adjoint intertwining relation follows from the stated unitary representations. |
| supplemental.tex:601 | supplemental.tex:601:displayed_mathematics | kernel_checked | [Paper2SeedMultiplicity.expansion](SeedMultiplicity.lean), [Paper2SeedMultiplicity.coefficients_independent](SeedMultiplicity.lean), [Paper2SeedMultiplicity.sum_intertwines](SeedMultiplicity.lean), [Paper2SeedCopies.copyMatrix_spans](SeedCopies.lean), [Paper2SeedCopies.actual_seed_copies](ActualSeedCopies.lean), [Paper2SeedCopies.qutrit_seed_multiplicity](QutritSeedMultiplicity.lean) |  Every actual allowed seed has a unique expansion in constructed mutually orthogonal isometric copies; no hcomplete or no-seed remainder premise is required. |
| supplemental.tex:609 | supplemental.tex:609:named_statement | kernel_checked | [Qura.Wedge.two_query_conjugate](Wedge.lean), [Qura.Wedge.iota_swap](Wedge.lean), [Paper2AntisymmetricSeed.symmetric_antisymmetric_complete](AntisymmetricSeed.lean), [Paper2AntisymmetricSeed.symmetric_component_zero](AntisymmetricSeed.lean), [Paper2AntisymmetricSeed.antisymmetric_seed_unique](AntisymmetricSeed.lean), [Paper2AntisymmetricSeed.antisymmetric_seed_negative_exchange](AntisymmetricSeed.lean) |  Every actual SU3 seed satisfying S U*= (U tensor U) S is uniquely b*iota. The six-dimensional component vanishes by actual irreducibility and different dimensions; the remaining scalar follows from Schur. Negative exchange preserves this seed. |
| supplemental.tex:611 | supplemental.tex:611:displayed_mathematics | kernel_checked | [Qura.Wedge.two_query_conjugate](Wedge.lean), [Qura.Wedge.iota_swap](Wedge.lean), [Paper2AntisymmetricSeed.symmetric_antisymmetric_complete](AntisymmetricSeed.lean), [Paper2AntisymmetricSeed.symmetric_component_zero](AntisymmetricSeed.lean), [Paper2AntisymmetricSeed.antisymmetric_seed_unique](AntisymmetricSeed.lean), [Paper2AntisymmetricSeed.antisymmetric_seed_negative_exchange](AntisymmetricSeed.lean) |  Every actual SU3 seed satisfying S U*= (U tensor U) S is uniquely b*iota. The six-dimensional component vanishes by actual irreducibility and different dimensions; the remaining scalar follows from Schur. Negative exchange preserves this seed. |
| supplemental.tex:623 | supplemental.tex:623:displayed_mathematics | kernel_checked | [Paper2TensorHom.reshaped_intertwining_iff](TensorHom.lean), [Paper2CompatibleBasis.Compatible](CompatibleBasis.lean), [Paper2CompatibleBasis.fundamental_compatible](CompatibleBasis.lean), [Paper2CompatibleBasis.conjugate_fundamental_compatible](CompatibleBasis.lean), [Paper2CompatibleBasis.symmetric_compatible](CompatibleBasis.lean), [Paper2CompatibleBasis.conjugate_symmetric_compatible](CompatibleBasis.lean) | Source-exact scope: line 622 explicitly chooses a basis satisfying this equation; generic Tensor-Hom and query-selection theorems retain exactly that stated condition. Lines 1032-1036 name the actually needed right memories 3, bar6, 6, bar3, whose computational or normalized symmetric-tensor bases are all explicitly proved compatible. This does not assert that arbitrary coordinates of every abstract irrep automatically satisfy the equation. No universal compatible-basis existence theorem is claimed or needed for these source applications. |
| supplemental.tex:630 | supplemental.tex:630:displayed_mathematics | kernel_checked | [Paper2TensorHom.reshaped_intertwining_iff](TensorHom.lean), [Paper2CompatibleBasis.compatible_seed_constraint](CompatibleBasis.lean), [Paper2CompatibleBasis.compatible_bell_correspondence](CompatibleBasis.lean) |  The displayed rewrite and its reshaped equivalence hold under exactly the source-stated compatible-basis condition; actual midpoint labels satisfy that condition. |
| supplemental.tex:636 | supplemental.tex:636:displayed_mathematics | kernel_checked | [Paper2TensorHom.reshape](TensorHom.lean), [Paper2TensorHom.unreshape](TensorHom.lean), [Paper2TensorHom.unreshape_reshape](TensorHom.lean), [Paper2TensorHom.reshape_unreshape](TensorHom.lean), [Paper2TensorHom.reshape_linear](TensorHom.lean), [Paper2BellContraction.bell_reshaping](BellContraction.lean), [Paper2BellContraction.bell_pairing_invariant](BellContraction.lean), [Paper2BellContraction.bell_contraction_inverse](BellContraction.lean), [Paper2AbstractBell.abstract_bell_reshaping](AbstractBell.lean), [Paper2AbstractBell.evaluation_matrix](AbstractBell.lean), [Paper2AbstractBell.coevaluation_matrix](AbstractBell.lean), [Paper2AbstractBell.bellBra_basis](AbstractBell.lean) |  Explicit unnormalized Bell bra contraction of the actual Kronecker S tensor identity equals reshape S, with stated tensor associativity and no coefficient conjugation. Actual Mathlib TensorProduct.map/assoc/rid maps, actual Bell ket sum and bilinear Bell bra, and canonical-basis matrices prove the literal abstract Bell correspondence. This closes the abstract TensorProduct gap left in the previous nine-source selection freeze. |
| supplemental.tex:643 | supplemental.tex:643:displayed_mathematics | kernel_checked | [Paper2TensorHom.reshape](TensorHom.lean), [Paper2TensorHom.unreshape](TensorHom.lean), [Paper2TensorHom.unreshape_reshape](TensorHom.lean), [Paper2TensorHom.reshape_unreshape](TensorHom.lean), [Paper2TensorHom.reshape_linear](TensorHom.lean), [Paper2BellContraction.bell_inverse_reshaping](BellContraction.lean), [Paper2BellContraction.bell_insertion_inverse](BellContraction.lean), [Paper2AbstractBell.abstract_bell_inverse_reshaping](AbstractBell.lean), [Paper2AbstractBell.evaluation_matrix](AbstractBell.lean), [Paper2AbstractBell.coevaluation_matrix](AbstractBell.lean), [Paper2AbstractBell.bellBra_basis](AbstractBell.lean) |  Actual unnormalized Bell ket insertion and inverse matrix identity, with both contractions proved. Actual Mathlib TensorProduct.map/assoc/rid maps, actual Bell ket sum and bilinear Bell bra, and canonical-basis matrices prove the literal abstract Bell correspondence. This closes the abstract TensorProduct gap left in the previous nine-source selection freeze. |
| supplemental.tex:649 | supplemental.tex:649:displayed_mathematics | checked | [Paper2TensorHom.reshaped_intertwining_iff](TensorHom.lean) | The equivalence of the two finite complex-matrix intertwining equations is proved, using both unitary identities of the right factor. |
| supplemental.tex:665 | supplemental.tex:665:displayed_mathematics | kernel_checked | [Paper2QuerySelection.query_selection_intersection](QuerySelection.lean), [Paper2QuerySelection.qutrit_query_selection](QuerySelection.lean), [Paper2QuerySelection.absent_right_type_forces_seed_zero](QuerySelection.lean) |  A nonzero seed constructs an isometric occurrence of the output irreducible in bar3 tensor mu through reshaping, adjoint and actual Hom-copy construction. The left occurrence is the chosen query decomposition block; the conclusion proves both occurrence witnesses. No complete circuit sufficiency is claimed. |
| supplemental.tex:672 | supplemental.tex:672:named_statement | kernel_checked | [Paper2SymmetricCube.cube_gram](SymmetricCube.lean), [Paper2SymmetricCube.cube_complete_on_symmetric](SymmetricCubeRep.lean), [Paper2SymmetricCube.cube_intertwining](SymmetricCubeRep.lean), [Paper2SymmetricCube.repTen_mul](SymmetricCubeRep.lean), [Paper2SymmetricCube.repTen_unitary](SymmetricCubeRep.lean), [Paper2TenCharacter.ten_not_equivalent_conjugate](TenCharacter.lean), [Paper2TenCommutant.scalar_commutant](TenCommutant.lean), [Paper2TenSeparation.ten_conjugate_intertwiner_zero](TenSeparation.lean), [Paper2TenSeparation.conjugate_ten_intertwiner_zero](TenSeparation.lean), [Paper2TenIrreducible.invariant_submodule_trivial](TenIrreducible.lean), [Paper2TenIrreducible.conjugate_invariant_submodule_trivial](TenIrreducible.lean), [Paper2ThreeSixDecomposition.cg_gram](ThreeSixDecomposition.lean), [Paper2ThreeSixDecomposition.cg_complete](ThreeSixDecomposition.lean), [Paper2ThreeSixDecomposition.action_decomposition](ThreeSixDecomposition.lean), [Paper2TenDimensionSeparation.smaller_ten_intertwiner_zero](TenDimensionSeparation.lean), [Paper2TenDimensionSeparation.adjoint_conjugate_ten_intertwiner_zero](TenDimensionSeparation.lean), [Paper2ThreeSixExclusion.conjugate_ten_from_three_six_zero](ThreeSixExclusion.lean), [Paper2ThreeSixExclusion.three_six_from_conjugate_ten_zero](ThreeSixExclusion.lean), [Paper2TenSeedExclusion.ten_bar_six_seed_zero](TenSeedExclusion.lean), [Paper2TenSeedExclusion.ten_bar_six_family_zero](TenSeedExclusion.lean), [Paper2RationalAdjoint.raw_gram](RationalAdjoint.lean), [Paper2RationalAdjoint.coordinates_recovery](RationalAdjoint.lean), [Paper2RationalAdjoint.inverseChange_left](RationalAdjoint.lean), [Paper2RationalAdjoint.inverseChange_right](RationalAdjoint.lean), [Paper2RationalAdjoint.ratAction_basisChange](RationalAdjoint.lean), [Paper2AdjointCommutant.scalar_commutant](AdjointCommutant.lean), [Paper2AdjointIrreducible.actual_scalar_commutant](AdjointIrreducible.lean), [Paper2AdjointIrreducible.invariant_submodule_trivial](AdjointIrreducible.lean), [Paper2QuerySelection.qutrit_query_selection](QuerySelection.lean), [Paper2FirstEncoding.sixEncoding_gram](FirstEncoding.lean), [Paper2FirstQueryCovariance.six_first_query_covariance](FirstQueryCovariance.lean), [Paper2FirstSixMatch.six_first_seed_match](FirstSixMatch.lean) | The source example states the actual 3 tensor 6 and conjugate decompositions, excludes the ten seed and reconstructs the zero family; these are proved using the actual eight/ten irreducible representations. The contextual last sentence is supplied by the actual sixEncoding isometry, all-SU query covariance and explicit first-six seed match, not by a numerical notebook comparison. Full circuit details reside in S3 as the source explicitly cross-references; no historical basis-phase equality is an extra premise of this example. |
| supplemental.tex:690 | supplemental.tex:690:named_statement | checked | [Paper2S123.fixed_encoding_covariant](Covariance.lean) | The general encoding lemma is proved under exactly the stipulated intertwiner premise. |
| supplemental.tex:696 | supplemental.tex:696:displayed_mathematics | formalized_hypothesis | [Paper2S123.fixed_encoding_covariant](Covariance.lean) | This displayed equation is a premise of the general encoding lemma; no concrete E is inferred from it. |
| supplemental.tex:709 | supplemental.tex:709:displayed_mathematics | checked | [Paper2S123.fixed_encoding_covariant](Covariance.lean) | The general encoding lemma is proved under exactly the stipulated intertwiner premise. |
| supplemental.tex:716 | supplemental.tex:716:named_statement | checked | [Paper2S123.query_update_covariant](Covariance.lean) | The oracle factor updates the actual Kronecker-product action from conjugate h to g. |
| supplemental.tex:729 | supplemental.tex:729:displayed_mathematics | formalized_hypothesis | [Paper2S123.query_update_covariant](Covariance.lean) | This is precisely the before-query covariance premise of the general query-update lemma. |
| supplemental.tex:737 | supplemental.tex:737:displayed_mathematics | checked | [Paper2S123.query_update_covariant](Covariance.lean) | The oracle factor updates the actual Kronecker-product action from conjugate h to g. |
| supplemental.tex:763 | supplemental.tex:763:named_statement | checked | [Paper2S123.fixed_flip](Covariance.lean) | The abstract criterion is proved from covariance, exchange, and seed invariance; it does not assume an involution or the desired endpoint. |
| supplemental.tex:768 | supplemental.tex:768:displayed_mathematics | formalized_hypothesis | [Paper2S123.fixed_flip](Covariance.lean) | These are explicit premises of the abstract criterion, not checked facts about the concrete Phi representation. |
| supplemental.tex:773 | supplemental.tex:773:displayed_mathematics | formalized_hypothesis | [Paper2S123.fixed_flip](Covariance.lean) | These are explicit premises of the abstract criterion, not checked facts about the concrete Phi representation. |
| supplemental.tex:778 | supplemental.tex:778:displayed_mathematics | checked | [Paper2S123.fixed_flip](Covariance.lean) | The abstract criterion is proved from covariance, exchange, and seed invariance; it does not assume an involution or the desired endpoint. |
| supplemental.tex:786 | supplemental.tex:786:displayed_mathematics | checked | [Paper2S123.fixed_flip](Covariance.lean) | The abstract criterion is proved from covariance, exchange, and seed invariance; it does not assume an involution or the desired endpoint. |
| supplemental.tex:791 | supplemental.tex:791:displayed_mathematics | checked | [Paper2S123.adjoint_parameter](Covariance.lean) | The h-transpose identity is the covariance specialization inside this proof. |
| supplemental.tex:795 | supplemental.tex:795:displayed_mathematics | checked | [Paper2S123.adjoint_parameter](Covariance.lean) | The adjoint-parameter identity is derived from covariance. |
| : | prose-005 | checked_alternative_proof | [Paper2S123.qutrit_scalar_commutant](Covariance.lean), [Paper2S123.uniform_normalization_qutrit](Covariance.lean) | The same scalar/nonnegative conclusion is proved using three explicit SU(3) elements. This is an alternative to a separate abstract irreducibility/Schur formalization. |
| : | prose-006 | kernel_checked | [Paper2SchurEquivalent.intertwiner_scalar_equivalence](SchurEquivalent.lean), [Paper2SchurMultiplicity.coefficientEquiv](SchurMultiplicity.lean), [Paper2SchurMultiplicity.intertwiner_dimension](SchurMultiplicity.lean), [Paper2SeedMultiplicity.expansion](SeedMultiplicity.lean), [Paper2SeedMultiplicity.coefficients_independent](SeedMultiplicity.lean), [Paper2SeedMultiplicity.sum_intertwines](SeedMultiplicity.lean), [Paper2SeedMultiplicity.seed_dimension](SeedMultiplicity.lean), [Paper2IrreducibleSchur.scalar_commutant](IrreducibleSchur.lean), [Paper2IrreducibleSchur.scalar_commutant_euclidean](IrreducibleSchur.lean), [Paper2IrreducibleSeparation.different_dimensions_zero](IrreducibleSeparation.lean), [Paper2UnitaryDecomposition.unitary_matrix_decomposition](MatrixDecomposition.lean), [Paper2UnitaryDecomposition.unitary_family_decomposition](UnitaryDecomposition.lean), [Paper2SeedCopies.actual_seed_copies](ActualSeedCopies.lean), [Paper2SeedCopies.actual_irreducible_copies](SeedMultiplicityClosure.lean), [Paper2SeedCopies.isometricCopyEquiv_intertwines](SeedCopyIrreducible.lean), [Paper2SeedCopies.qutrit_seed_multiplicity](QutritSeedMultiplicity.lean), [Paper2SubspaceCompression.exists_irreducible_matrix_copy](SubspaceCompression.lean), [Paper2IsotypicTensor.tensor_coordinates_from_left_type](IsotypicTensor.lean), [Paper2IsotypicTensor.multiplicity_irreducible](IsotypicIrreducible.lean), [Paper2TensorBlockDecomposition.orthogonal_tensor_block_decomposition](TensorBlockDecomposition.lean), [Paper2TensorBlockDecomposition.product_representation_decomposition](TensorBlockRepresentations.lean) |  Constructed finite orthogonal irreducible decomposition and complete actual isometric copy basis with unique coefficients. Schur derives from actual irreducibility. The identity-minus-copy projector has no remaining seed by full Hom-space basis expansion. The SU(3) input irreducibility is instantiated, not assumed. In addition to the previous actual Hom-copy/seed decomposition, this closes the general product-representation tensor-factor step: a finite unitary representation of any product monoid yields a finite orthogonal exhaustive collection of blocks with constructed irreducible unitary left and right representations, actual MonoidHom laws, and isometric embeddings. No decomposition, equivalent-copy, remainder, or tensor-factorization premises are inputs. |
| : | prose-007 | kernel_checked | [Paper2TensorHom.reshape_linear](TensorHom.lean), [Paper2TensorHom.reshaped_intertwining_iff](TensorHom.lean), [Paper2TensorHomMultiplicity.reshapeSeedEquiv](TensorHomMultiplicity.lean), [Paper2TensorHomMultiplicity.reciprocal_hom_dimension](TensorHomMultiplicity.lean), [Paper2TensorHomMultiplicity.adjointSeedEquiv](TensorHomMultiplicity.lean), [Paper2TensorHomMultiplicity.adjoint_hom_dimension](TensorHomMultiplicity.lean), [Paper2QuerySelection.reciprocal_multiplicity_dimension](QuerySelection.lean), [Paper2SeedCopies.maximal_orthogonal_copies](SeedOccurrence.lean) |  Actual complex-linear Tensor-Hom equivalence, correct conjugate-semilinear adjoint reversal and reciprocal complex Hom dimension; multiplicity is independently proved to be the maximal number of orthogonal isometric copies. |
| : | prose-008 | kernel_checked | [Paper2SymmetricCube.cube_gram](SymmetricCube.lean), [Paper2SymmetricCube.cube_complete_on_symmetric](SymmetricCubeRep.lean), [Paper2SymmetricCube.cube_intertwining](SymmetricCubeRep.lean), [Paper2SymmetricCube.repTen_mul](SymmetricCubeRep.lean), [Paper2SymmetricCube.repTen_unitary](SymmetricCubeRep.lean), [Paper2TenCharacter.ten_not_equivalent_conjugate](TenCharacter.lean), [Paper2TenCommutant.scalar_commutant](TenCommutant.lean), [Paper2TenSeparation.ten_conjugate_intertwiner_zero](TenSeparation.lean), [Paper2TenSeparation.conjugate_ten_intertwiner_zero](TenSeparation.lean), [Paper2TenIrreducible.invariant_submodule_trivial](TenIrreducible.lean), [Paper2TenIrreducible.conjugate_invariant_submodule_trivial](TenIrreducible.lean), [Paper2ThreeSixDecomposition.cg_gram](ThreeSixDecomposition.lean), [Paper2ThreeSixDecomposition.cg_complete](ThreeSixDecomposition.lean), [Paper2ThreeSixDecomposition.action_decomposition](ThreeSixDecomposition.lean), [Paper2TenDimensionSeparation.smaller_ten_intertwiner_zero](TenDimensionSeparation.lean), [Paper2TenDimensionSeparation.adjoint_conjugate_ten_intertwiner_zero](TenDimensionSeparation.lean), [Paper2ThreeSixExclusion.conjugate_ten_from_three_six_zero](ThreeSixExclusion.lean), [Paper2ThreeSixExclusion.three_six_from_conjugate_ten_zero](ThreeSixExclusion.lean), [Paper2TenSeedExclusion.ten_bar_six_seed_zero](TenSeedExclusion.lean), [Paper2TenSeedExclusion.ten_bar_six_family_zero](TenSeedExclusion.lean), [Paper2RationalAdjoint.raw_gram](RationalAdjoint.lean), [Paper2RationalAdjoint.coordinates_recovery](RationalAdjoint.lean), [Paper2RationalAdjoint.inverseChange_left](RationalAdjoint.lean), [Paper2RationalAdjoint.inverseChange_right](RationalAdjoint.lean), [Paper2RationalAdjoint.ratAction_basisChange](RationalAdjoint.lean), [Paper2AdjointCommutant.scalar_commutant](AdjointCommutant.lean), [Paper2AdjointIrreducible.actual_scalar_commutant](AdjointIrreducible.lean), [Paper2AdjointIrreducible.invariant_submodule_trivial](AdjointIrreducible.lean), [Paper2TwentySevenRotationAction.rotation_mul_entry](TwentySevenRotationAction.lean), [Paper2TwentySevenLinearCertificate.scalar_commutant](TwentySevenLinearCertificate.lean), [Paper2ThreeFifteenSeedExclusion.smaller_twentyseven_intertwiner_zero](ThreeFifteenSeedExclusion.lean), [Paper2ThreeFifteenSeedExclusion.reshaped_seed_supported_in_eight](ThreeFifteenSeedExclusion.lean), [Paper2ThreeFifteenSeedExclusion.actual_seed_supported_in_eight](ThreeFifteenSeedExclusion.lean), [Paper2ThreeFifteenSeedExclusion.actual_seed_projection](ThreeFifteenSeedExclusion.lean), [Paper2ThreeFifteenSeedExclusion.actual_family_projection](ThreeFifteenSeedExclusion.lean), [Paper2ThreeFifteenSeedExclusion.actual_unwanted_branches_zero](ThreeFifteenSeedExclusion.lean), [Paper2QuerySelection.qutrit_query_selection](QuerySelection.lean), [Paper2FirstEncoding.sixEncoding_gram](FirstEncoding.lean), [Paper2FirstQueryCovariance.six_first_query_covariance](FirstQueryCovariance.lean), [Paper2FirstSixMatch.six_first_seed_match](FirstSixMatch.lean) | The source example states the actual 3 tensor 6 and conjugate decompositions, excludes the ten seed and reconstructs the zero family; these are proved using the actual eight/ten irreducible representations. The contextual last sentence is supplied by the actual sixEncoding isometry, all-SU query covariance and explicit first-six seed match, not by a numerical notebook comparison. Full circuit details reside in S3 as the source explicitly cross-references; no historical basis-phase equality is an extra premise of this example. |
| : | prose-009 | checked | [Paper2Completion.prescribed_subspace_unitary](Completion.lean), [Paper2Completion.unitary_between_embeddings](Completion.lean), [Paper2Completion.unitary_between_parameterized_embeddings](Completion.lean), [Paper2Completion.matrix_unitary_completion](Completion.lean) | The general finite-dimensional complex isometry-extension claim is proved using Mathlib's orthogonal-complement extension. A single unitary is chosen before the parameterized input, and literal matrix completion concludes both U-adjoint-U=I and U-U-adjoint=I together with U A=B from the two Gram certificates. |
| supplemental.tex:817 | supplemental.tex:817:displayed_mathematics | kernel_checked | [Paper2AdjointMatrixSpace.image_iff_traceless](AdjointMatrixSpace.lean), [Paper2MatrixKetHilbert.inner_trace](MatrixKetHilbert.lean) |  The image of the actual eight T-basis columns is exactly the complex traceless matrix space; the coordinate matrix-ket Hilbert inner product is the stated Hilbert-Schmidt trace. |
| supplemental.tex:822 | supplemental.tex:822:displayed_mathematics | kernel_checked | [Paper2AdjointMatrixSpace.action_vectorize](AdjointMatrixSpace.lean) |  The literal U tensor conjugate-U action on vectorized X equals vectorized UXU† for every complex matrix U and X. |
| supplemental.tex:829 | supplemental.tex:829:displayed_mathematics | kernel_checked | [Paper2AdjointMatrixSpace.image_iff_traceless](AdjointMatrixSpace.lean), [Paper2Adjoint.inclusion_gram](Adjoint.lean), [Paper2Adjoint.traceless_reconstruction](Adjoint.lean) |  The constructed eight T-basis vectorization columns form the stated fixed isometric coordinate reconstruction, with exactly traceless image. |
| supplemental.tex:858 | supplemental.tex:858:displayed_mathematics | checked | [Paper2CGComplement.three_six_fifteen_complete](CGComplement.lean), [Paper2CGComplement.cgAll_gram](CGComplement.lean), [Paper2CGComplement.cgAll_complete](CGComplement.lean), [Paper2CGFifteen.fifteen_intertwining](CGFifteen.lean), [Paper2CGFifteen.fifteen_unitary](CGFifteen.lean), [Paper2CGFifteen.fifteen_mul](CGFifteen.lean), [Paper2RationalFifteen.raw_gram](RationalFifteen.lean), [Paper2RationalFifteen.vectorize_coordinates](RationalFifteen.lean), [Paper2RationalFifteen.coordinates_recovery](RationalFifteen.lean), [Paper2RationalFifteen.inverseChange_left](RationalFifteen.lean), [Paper2RationalFifteen.inverseChange_right](RationalFifteen.lean), [Paper2RationalFifteen.raw_intertwining](RationalFifteenRep.lean), [Paper2FifteenCommutant.scalar_commutant](FifteenCommutant.lean), [Paper2FifteenIrreducible.actual_scalar_commutant](FifteenIrreducible.lean), [Paper2FifteenIrreducible.invariant_submodule_trivial](FifteenIrreducible.lean), [Paper2ExplicitFifteenCG.cg_gram](ExplicitFifteenCG.lean), [Paper2ExplicitFifteenCG.cg_change](ExplicitFifteenCG.lean), [Paper2ExplicitFifteenCG.cg_projector](ExplicitFifteenCG.lean), [Paper2ExplicitFifteenCG.cg_intertwining](ExplicitFifteenCG.lean), [Paper2ExplicitFifteenCG.representation_unitary](ExplicitFifteenCG.lean), [Paper2FundamentalIrreducible.scalar_commutant](FundamentalIrreducible.lean), [Paper2FundamentalIrreducible.invariant_submodule_trivial](FundamentalIrreducible.lean), [Paper2FifteenSeparation.smaller_fifteen_intertwiner_zero](FifteenSeparation.lean), [Paper2FifteenSeparation.reverse_smaller_fifteen_intertwiner_zero](FifteenSeparation.lean), [Paper2InitialCommutant.three_scalar_commutant](InitialCommutant.lean), [Paper2InitialCommutant.scalar_projectors_commute](InitialCommutant.lean), [Paper2InitialCommutant.commutant_iff](InitialCommutant.lean), [Paper2InitialCommutant.scalar_projectors_independent](InitialCommutant.lean), [Paper2FifteenHighestWeight.extension_mul](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.extension_SU](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.actual_coordinate](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.coordinate_nonzero](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.upper_fixes](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.coroot1_weight](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.coroot2_weight](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.compressedExtension_SU](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.upper_coordinate](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.coroot1_coordinate](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.coroot2_coordinate](FifteenHighestWeight.lean), [Paper2IntrinsicFifteen.fifteen_recovery](IntrinsicFifteen.lean), [Paper2FifteenComplexRep.transformed_symmetric](FifteenPolynomialShapes.lean), [Paper2FifteenComplexRep.transformed_traceless](FifteenPolynomialShapes.lean), [Paper2FifteenComplexRep.extension_intertwining](FifteenComplexRep.lean), [Paper2FifteenComplexRep.compressed_mul](FifteenComplexRep.lean), [Paper2FifteenComplexRep.compressed_one](FifteenComplexRep.lean), [Paper2FifteenHighestWeightLabel.complex_invariant_submodule_trivial](FifteenHighestWeightLabel.lean), [Paper2FifteenHighestWeightLabel.highest_weight_one_two](FifteenHighestWeightLabel.lean), [Paper2CGCoordinateEquivalence.actual_fifteen_coordinates](CGCoordinateEquivalence.lean) |  The earlier actual complete four-block encoding and initial CG decomposition establish this direct-sum identity. The actual fifteen source definition and fixed same-projector coordinate equivalence resolve the previously recorded label/basis caveat. |
| supplemental.tex:888 | supplemental.tex:888:displayed_mathematics | checked | [Paper2InitialCG.rawThree](InitialCG.lean), [Paper2InitialCG.rawSix](InitialCG.lean), [Paper2InitialCG.vectorize_three](InitialCG.lean), [Paper2InitialCG.vectorize_six](InitialCG.lean) | Actual intrinsic 24-by-3 and 24-by-6 embeddings are constructed by compression of the exact displayed traceless tensor coefficients. Vectorization recovers those coefficients. |
| supplemental.tex:908 | supplemental.tex:908:displayed_mathematics | kernel_checked | [Paper2SixTensorLiteral.six_tensor_operator](SixTensorLiteral.lean), [Paper2SixTensorLiteral.zero_extension_operator](SixTensorLiteral.lean), [Paper2SixTensorLiteral.zero_extension_gram](SixTensorLiteral.lean), [Paper2SixTensorLiteral.zero_extension_antisymmetric](SixTensorLiteral.lean) | The actual vectorized six CG equals the fixed first-two-factor swap composed with I tensor conjugate iota and the normalized symmetric inclusion. Its zero extension is the same tensor operator on the symmetric projector, has exactly that Gram projector, and annihilates the antisymmetric inclusion. These are literal identities for the actual initial CG, not supplied factorization premises. |
| supplemental.tex:931 | supplemental.tex:931:displayed_mathematics | checked | [Paper2InitialCG.three_gram](InitialCG.lean), [Paper2InitialCG.six_gram](InitialCG.lean), [Paper2InitialCG.three_six_orthogonal](InitialCG.lean) | All actual CG Gram and cross-orthogonality equations are proved from the coefficients, with no Gram assumptions. |
| supplemental.tex:936 | supplemental.tex:936:displayed_mathematics | checked | [Paper2InitialCGCovariance.three_intertwining](InitialCGCovariance.lean), [Paper2InitialCGCovariance.six_intertwining](InitialCGCovariance.lean) | The two displayed all-SU(3) intertwining equations hold for the actual Hermitian adjoint basis and the actual symmetric representation. |
| supplemental.tex:949 | supplemental.tex:949:displayed_mathematics | formalized_definition | [Paper2CGFifteen.repFifteen](CGFifteen.lean), [Paper2CGFifteen.fifteen_intertwining](CGFifteen.lean), [Paper2CGFifteen.fifteen_unitary](CGFifteen.lean), [Paper2CGFifteen.fifteen_mul](CGFifteen.lean), [Paper2CGComplement.three_six_fifteen_complete](CGComplement.lean) | The displayed fifteen-dimensional action is exactly the definition of repFifteen: the actual chosen orthonormal complement CG adjoint, actual conjugate-U tensor Ad(U), and CG. Its full carrier intertwining, unitarity and complete3+6+15 decomposition are kernel proved. The coordinate compression formula does not require matching a particular notebook basis. |
| supplemental.tex:962 | supplemental.tex:962:displayed_mathematics | kernel_checked | [Paper2CGPartialTrace.three_partial_trace](CGPartialTrace.lean), [Paper2CGPartialTrace.six_partial_trace](CGPartialTrace.lean), [Paper2CGPartialTrace.fifteen_partial_trace](CGPartialTrace.lean), [Paper2CGSeedTrace.three_seed_trace](CGSeedTrace.lean), [Paper2CGSeedTrace.six_seed_trace](CGSeedTrace.lean), [Paper2CGSeedTrace.fifteen_seed_trace](CGSeedTrace.lean), [Paper2FirstDecomposition.branch](FirstDecomposition.lean), [Paper2FirstCovariance.branch_tensor_formula](FirstCovariance.lean), [Paper2NormalizedInitialSeeds.unreshape_gram](NormalizedInitialSeeds.lean), [Paper2NormalizedInitialSeeds.baseSeed_gram](NormalizedInitialSeeds.lean), [Paper2NormalizedInitialSeeds.seedThree_gram](NormalizedInitialSeeds.lean), [Paper2NormalizedInitialSeeds.seedSix_gram](NormalizedInitialSeeds.lean), [Paper2NormalizedInitialSeeds.seedFifteen_gram](NormalizedInitialSeeds.lean) | Actual Bell-dual seeds are normalized from actual CG partial traces 1/2/5; all three constructed seed Grams are I. |
| supplemental.tex:978 | supplemental.tex:978:displayed_mathematics | kernel_checked | [Paper2InitialBranchWeights.three_weight](InitialBranchWeights.lean), [Paper2InitialBranchWeights.six_weight](InitialBranchWeights.lean), [Paper2InitialBranchWeights.fifteen_weight](InitialBranchWeights.lean), [Paper2SmallFirstSeed.small_first_seed_match](SmallFirstSeed.lean), [Paper2FirstDecomposition.actual_initial_decomposition](FirstDecomposition.lean), [Paper2FirstPairingSeed.actual_small_weighted_seed](FirstPairingSeed.lean) | All four exact amplitudes follow from the actual preparation decomposition and actual normalized CG seeds; the literal Bell v1/w1 first seed is identified. |
| supplemental.tex:985 | supplemental.tex:985:displayed_mathematics | kernel_checked | [Paper2FirstDecomposition.actual_initial_decomposition](FirstDecomposition.lean), [Paper2FirstDecomposition.actual_initial_gram](FirstDecomposition.lean), [Paper2FirstCovariance.three_branch_reconstruction](FirstCovariance.lean), [Paper2FirstCovariance.six_branch_reconstruction](FirstCovariance.lean), [Paper2FirstCovariance.fifteen_branch_reconstruction](FirstCovariance.lean), [Paper2InitialNormalizedFormula.actual_normalized_initial](InitialNormalizedFormula.lean), [Paper2InitialNormalizedFormula.actual_program_normalized_decomposition](InitialNormalizedFormula.lean), [Paper2FirstPairingGeometry.source_first_orthonormal](FirstPairingGeometry.lean) | The literal four-branch all-SU source formula is derived from the actual65-dimensional prepared program and actual initial CG encoder, using the three normalized concrete CG seeds and all four displayed amplitudes. The two first pairings v1,w1 are the actual complexified orthonormal maps; no externally supplied initial-state formula is assumed. |
| supplemental.tex:1000 | supplemental.tex:1000:named_statement | checked | [Paper2InitialCGCovariance.three_intertwining](InitialCGCovariance.lean), [Paper2InitialCGCovariance.six_intertwining](InitialCGCovariance.lean), [Paper2SecondEncoding.E2_gram](SecondEncoding.lean), [Paper2SecondEncoding.fixed_G2](SecondEncoding.lean), [Paper2FinalTrajectory.actual_fixed_G2_endpoint](FinalTrajectory.lean), [Paper2FinalSeedMatches.actual_three_seed_match](FinalSeedMatches.lean), [Paper2FinalSeedMatches.actual_six_seed_match](FinalSeedMatches.lean), [Paper2SecondQuery.actual_second_query_endpoint](SecondQuery.lean), [Paper2SecondSeedAssembly.exact_weight_match](SecondSeedAssembly.lean), [Paper2FirstEncoding.fixed_G0](FirstEncoding.lean), [Paper2TwoQueryEncoder.actual_two_query_endpoint](TwoQueryEncoder.lean) | One fixed triple of two-sided unitary270-dimensional gates is constructed, before the oracle quantifier. Exactly two literal U tensor I90 queries map every SU(3) actual storedC4 program and every data column to the actual physicalPhi(1/5) endpoint. |
| supplemental.tex:1003 | supplemental.tex:1003:displayed_mathematics | checked | [Paper2InitialCGCovariance.three_intertwining](InitialCGCovariance.lean), [Paper2InitialCGCovariance.six_intertwining](InitialCGCovariance.lean), [Paper2SecondEncoding.E2_gram](SecondEncoding.lean), [Paper2SecondEncoding.fixed_G2](SecondEncoding.lean), [Paper2TwoQueryEncoder.query](TwoQueryEncoder.lean), [Paper2TwoQueryEncoder.actual_two_query_endpoint](TwoQueryEncoder.lean) | The circuit is the literal five-factor product G2 query(U) G1 query(U) G0 on a single physical270-dimensional workspace. |
| supplemental.tex:1008 | supplemental.tex:1008:displayed_mathematics | checked | [Paper2InitialCGCovariance.three_intertwining](InitialCGCovariance.lean), [Paper2InitialCGCovariance.six_intertwining](InitialCGCovariance.lean), [Paper2SecondEncoding.E2_gram](SecondEncoding.lean), [Paper2SecondEncoding.fixed_G2](SecondEncoding.lean), [Paper2TwoQueryEncoder.actual_two_query_endpoint](TwoQueryEncoder.lean) | The actual complete two-query endpoint now has only SpecialUnitary U as oracle premise; all seeds, isometries, Gram conditions, placements and fixed unitary completions are instantiated. |
| supplemental.tex:1027 | supplemental.tex:1027:displayed_mathematics | kernel_checked | [Paper2QuerySelection.qutrit_query_selection](QuerySelection.lean), [Paper2QuerySelection.query_selection_intersection](QuerySelection.lean) | This display is the general intersection rule under the explicitly stated compatible-basis condition. It does not itself assert the following concrete table decompositions. |
| supplemental.tex:1041 | supplemental.tex:1041:displayed_mathematics | checked | [Paper2DualCG.dual](DualCG.lean), [Paper2DualCG.leftThree](DualCG.lean), [Paper2DualCG.leftSix](DualCG.lean), [Paper2DualCG.leftFifteen](DualCG.lean), [Paper2DualCG.leftThree_gram](DualCG.lean), [Paper2DualCG.leftSix_gram](DualCG.lean), [Paper2DualCG.leftFifteen_gram](DualCG.lean), [Paper2DualCG.leftThree_intertwining](DualCG.lean), [Paper2DualCG.leftSix_intertwining](DualCG.lean), [Paper2DualCG.leftFifteen_intertwining](DualCG.lean) | All three actual Bell-dual8-column embeddings are built with the stated sqrt(8/dlambda) normalization. Their Grams follow from exact coefficient partial traces, and their all-SU(3) adjoint intertwining equations follow from the actual CG extraction identities. |
| supplemental.tex:1053 | supplemental.tex:1053:displayed_mathematics | kernel_checked | [Paper2SourceFirstCG.left_six_coefficients](SourceFirstCG.lean), [Paper2SourceFirstMatrix.left_six_source_formula](SourceFirstMatrix.lean) | The actual Bell-dual leftSix is expanded with the normalized symmetric inclusion into natural q,a,c tensor coordinates. Its displayed negative1/sqrt6 epsilon formula is proved for every traceless complex matrix X through the actual Hermitian-basis reconstruction, not only on basis vectors or Hermitian X. |
| supplemental.tex:1060 | supplemental.tex:1060:displayed_mathematics | kernel_checked | [Paper2SourceFirstMatrix.normalized_bell_source_formula](SourceFirstMatrix.lean) | The actual normalized singlet inclusion maps every complex scalar z to z/sqrt3 times the unnormalized computational Bell ket, coordinate by coordinate. |
| supplemental.tex:1066 | supplemental.tex:1066:displayed_mathematics | kernel_checked | [Paper2SixTensorLiteral.numerator_action](SixTensorLiteral.lean), [Paper2SixTensorLiteral.numerator_gram](SixTensorLiteral.lean), [Paper2SixTensorLiteral.numerator_quadratic](SixTensorLiteral.lean), [Paper2SixTensorLiteral.numerator_norm_sq](SixTensorLiteral.lean), [Paper2SourceFirstMatrix.tensorRightSix_conjugate](SourceFirstMatrix.lean), [Paper2SourceFirstMatrix.right_six_source_formula](SourceFirstMatrix.lean) | The actual rightSix=-conjugate(leftSix), expanded into the natural symmetric tensor coordinates, has exactly the displayed positive1/sqrt6 epsilon formula on every traceless complex matrix X. The transpose of X in its coordinate entries is derived from Hermiticity of the fixed T basis. |
| supplemental.tex:1076 | supplemental.tex:1076:displayed_mathematics | kernel_checked | [Paper2SourceFirstMatrix.right_adjoint_intertwining](SourceFirstMatrix.lean), [Paper2SourceFirstMatrix.right_six_intertwining](SourceFirstMatrix.lean) | Both actual conjugate adjoint and negative-conjugate six encodings satisfy the literal displayed intertwining identities for every SU(3) matrix. The right symmetric action is explicitly symRep(conjugate U), and the real adjoint-coordinate action is derived internally. |
| supplemental.tex:1085 | supplemental.tex:1085:displayed_mathematics | checked | [Paper2FirstEncoding.M1](FirstEncoding.lean), [Paper2FirstEncoding.memoryCoordinates](FirstEncoding.lean), [Paper2FirstEncoding.actual_dimensions](FirstEncoding.lean) | The complete first-query memory is concretely (3 times3) + (6 times6) + (15 times3), with an explicit equivalence to Fin90. |
| supplemental.tex:1101 | supplemental.tex:1101:displayed_mathematics | checked | [Paper2Complexify.firstW](Complexify.lean), [Paper2Complexify.first_pairings_complex_gram](Complexify.lean), [Paper2Complexify.firstW_complex_gram](Complexify.lean) | The actual u1/v1 coefficient matrices and w1=(3u1-v1)/sqrt(8) are now treated over complex coefficients. Every adjacent Gram assertion, including w1 normalization and its orthogonality to v1, is proved for arbitrary complex inputs through the conjugate Gram bridge. |
| supplemental.tex:1113 | supplemental.tex:1113:displayed_mathematics | kernel_checked | [Paper2FifteenFirstSeed.contraction_fifteen](FifteenFirstSeed.lean), [Paper2FifteenSeedMatch.encoded_branch_entry](FifteenSeedMatch.lean), [Paper2FifteenSeedMatch.decoded_branch_projector](FifteenSeedMatch.lean), [Paper2FifteenSeedMatch.normalization](FifteenSeedMatch.lean), [Paper2FifteenSeedMatch.fifteen_first_seed_match](FifteenSeedMatch.lean), [Paper2InitialBranchWeights.chiSix](InitialBranchWeights.lean), [Paper2InitialBranchWeights.chiFifteen](InitialBranchWeights.lean), [Paper2InitialBranchWeights.chiSix_gram](InitialBranchWeights.lean), [Paper2InitialBranchWeights.chiFifteen_gram](InitialBranchWeights.lean), [Paper2FirstEncoding.sixEncoding](FirstEncoding.lean), [Paper2FirstEncoding.fifteenEncoding](FirstEncoding.lean), [Paper2FirstTrajectoryLiteral.actual_weighted_seed](FirstTrajectoryLiteral.lean) | The normalized chiSix and chiFifteen are the actual encoded six/fifteen seeds; actual_weighted_seed assembles them with the literal v1/sqrt5+w1/sqrt10 first block and the separate 1/sqrt5 and 1/sqrt2 branch amplitudes. |
| supplemental.tex:1124 | supplemental.tex:1124:displayed_mathematics | kernel_checked | [Paper2FirstQueryCovariance.small_reconstruction](FirstQueryCovariance.lean), [Paper2FirstQueryCovariance.small_first_query_covariance](FirstQueryCovariance.lean), [Paper2FirstQueryCovariance.six_first_query_covariance](FirstQueryCovariance.lean), [Paper2FirstQueryCovariance.fifteen_first_query_covariance](FirstQueryCovariance.lean), [Paper2InitialWeightedFormula.actual_forward_before](InitialWeightedFormula.lean), [Paper2InitialWeightedFormula.actual_initial_seed](InitialWeightedFormula.lean), [Paper2FirstPairingSeed.actual_small_weighted_seed](FirstPairingSeed.lean), [Paper2FirstBeforeQuery.memoryAction](FirstBeforeQuery.lean), [Paper2FirstTrajectoryLiteral.first_query_before](FirstTrajectoryLiteral.lean) | The actual encoded initial state is precisely the three displayed normalized rows with memory actions conjugate(U), Sym2(U), repFifteen(U), identity query leg, and final U-transpose. |
| supplemental.tex:1178 | supplemental.tex:1178:displayed_mathematics | kernel_checked | [Paper2SourceWorkedSix.worked_six_three_stages](SourceWorkedSix.lean) | All three literal normalized worked-six maps are proved: initial branch, encoded map with identity query leg, and the actual queried map. Every formula uses the actual chiSix and the separate1/sqrt5 coefficient. |
| supplemental.tex:1199 | supplemental.tex:1199:displayed_mathematics | checked_alternative_proof | [Paper2SourceSeedMatches.seed86](SourceSeedMatches.lean), [Paper2SourceSeedMatches.actual_E2_six_seed](SourceSeedMatches.lean), [Paper2SecondSeedAssembly.actual_seed86_gram](SecondSeedAssembly.lean) | The actual S86 is the explicit Hermitian/symmetric contraction of the displayed tensor. Its natural vectorization through the symmetric right inclusion is proved to be exactly (u2-v2)/sqrt3, equivalent to the displayed delta-epsilon coefficients, and Gram I is derived. |
| supplemental.tex:1206 | supplemental.tex:1206:displayed_mathematics | kernel_checked | [Paper2SourceWorkedSix.uncorrected_six_seed](SourceWorkedSix.lean), [Paper2SourceWorkedSix.seed86_tensor_coordinates](SourceWorkedSix.lean), [Paper2SourceWorkedSix.uncorrected_six_source_coordinates](SourceWorkedSix.lean) | The actual uncorrected leftSix-adjoint decoder applied to the normalized actual chiSix gives minus seed86. The seed and uncorrected contraction are expanded into the literal b,c,a,d;j natural tensor-coordinate epsilon formulas, fixing the source sign without a contraction premise. |
| supplemental.tex:1212 | supplemental.tex:1212:displayed_mathematics | checked | [Paper2FirstSixMatch.six_first_seed_match](FirstSixMatch.lean), [Paper2FirstSixSeed.contraction_value](FirstSixSeed.lean), [Paper2SixSeedCoefficients.seed86_cg](SixSeedCoefficients.lean), [Paper2CGSixTable.table_correct](CGSixTable.lean) | The actual six-branch CG contraction and normalized source seed are proved exactly, for every matrix coefficient. |
| supplemental.tex:1227 | supplemental.tex:1227:displayed_mathematics | kernel_checked | [Paper2FirstRecouplingLiteral.first_column](FirstRecouplingLiteral.lean), [Paper2FirstRecouplingLiteral.second_column](FirstRecouplingLiteral.lean), [Paper2FirstRecouplingLiteral.basis_recoupling](FirstRecouplingLiteral.lean) | The actual complex u1,v1,w1 source pairings satisfy the literal two-column O1 basis relation. The right multiplication is the concrete real O1 complexified and tensored with the input identity; it is a tensor-basis theorem, not just a standalone numeric rotation check. |
| supplemental.tex:1231 | supplemental.tex:1231:displayed_mathematics | checked | [Paper2Lean.Rotations.R1_orthogonal](Rotations.lean), [Paper2Lean.Rotations.R1_symmetric](Rotations.lean), [Paper2Lean.Rotations.R1_amplitudes](Rotations.lean) | The exact displayed two-by-two matrix, its orthogonality, and amplitude relation are checked. |
| supplemental.tex:1240 | supplemental.tex:1240:displayed_mathematics | kernel_checked | [Paper2SmallFirstSeed.three_identity_entry](SmallFirstSeed.lean), [Paper2SmallFirstSeed.small_encoded_seed](SmallFirstSeed.lean), [Paper2SmallFirstSeed.small_first_seed_match](SmallFirstSeed.lean), [Paper2FirstRecouplingLiteral.seed_match_left](FirstRecouplingLiteral.lean), [Paper2FirstRecouplingLiteral.seed_match_right](FirstRecouplingLiteral.lean) | Both equalities in the displayed unweighted sqrt2-v1/w1 seed chain are proved for the actual complex Bell pairing maps and exact radical normalizations. |
| supplemental.tex:1250 | supplemental.tex:1250:displayed_mathematics | checked | [Paper2SourceSeedMatches.seed83](SourceSeedMatches.lean), [Paper2SourceSeedMatches.seed83_coordinates](SourceSeedMatches.lean), [Paper2SecondSeedAssembly.actual_seed83_gram](SecondSeedAssembly.lean) | The actual S83 intrinsic coefficients are constructed in the fixed Hermitian basis, recover the displayed traceless tensor coefficients, and have Gram I. |
| supplemental.tex:1262 | supplemental.tex:1262:displayed_mathematics | checked | [Paper2FirstDecoder.RawDecoded](FirstDecoder.lean), [Paper2FirstDecoder.decodedCoordinates](FirstDecoder.lean), [Paper2FirstDecoder.actual_surviving_dimension](FirstDecoder.lean) | The four surviving blocks are explicitly typed and reindexed, with actual dimension99. |
| supplemental.tex:1268 | supplemental.tex:1268:displayed_mathematics | kernel_checked | [Paper2FirstDecoder.smallDecoder](FirstDecoder.lean), [Paper2FirstDecoder.sixDecoder](FirstDecoder.lean), [Paper2FirstDecoder.fifteenDecoder](FirstDecoder.lean), [Paper2FirstDecoder.D1](FirstDecoder.lean), [Paper2FirstDecoder.D1_cogram](FirstDecoder.lean), [Paper2FifteenFirstSeed.contraction_fifteen](FifteenFirstSeed.lean), [Paper2FifteenSeedMatch.encoded_branch_entry](FifteenSeedMatch.lean), [Paper2FifteenSeedMatch.decoded_branch_projector](FifteenSeedMatch.lean), [Paper2FifteenSeedMatch.normalization](FifteenSeedMatch.lean), [Paper2FifteenSeedMatch.fifteen_first_seed_match](FifteenSeedMatch.lean), [Paper2FirstQueryGeometry.decoded_seed_rows](FirstQueryGeometry.lean) | The actual D1 definition is the literal ordered direct sum of the singlet/adjoint stacked contractions, negative leftSix adjoint and leftFifteen adjoint, with the explicit factor association and99-coordinate output ordering. The actual coisometry and branch extraction identities are proved; no unspecified decoder remains. |
| supplemental.tex:1280 | supplemental.tex:1280:displayed_mathematics | kernel_checked | [Paper2SmallFirstSeed.small_first_seed_match](SmallFirstSeed.lean), [Paper2FirstQueryCovariance.small_first_query_covariance](FirstQueryCovariance.lean), [Paper2FirstQueryCovariance.six_first_query_covariance](FirstQueryCovariance.lean), [Paper2FirstQueryCovariance.fifteen_first_query_covariance](FirstQueryCovariance.lean), [Paper2FifteenFirstSeed.contraction_fifteen](FifteenFirstSeed.lean), [Paper2FifteenSeedMatch.encoded_branch_entry](FifteenSeedMatch.lean), [Paper2FifteenSeedMatch.decoded_branch_projector](FifteenSeedMatch.lean), [Paper2FifteenSeedMatch.normalization](FifteenSeedMatch.lean), [Paper2FifteenSeedMatch.fifteen_first_seed_match](FifteenSeedMatch.lean), [Paper2FirstBranchExtraction.six_extraction](FirstBranchExtraction.lean), [Paper2FirstBranchExtraction.fifteen_extraction](FirstBranchExtraction.lean), [Paper2FirstDecoded.seed](FirstDecoded.lean), [Paper2FirstDecoded.target](FirstDecoded.lean), [Paper2FirstDecoded.decoded_seed_exact](FirstDecoded.lean), [Paper2FirstDecoded.actual_decoded_output](FirstDecoded.lean), [Paper2FirstDecoded.target_covariance](FirstDecoded.lean) | The actual D1 applied to the actual queried195-column trajectory equals the four displayed blocks, with separate1/sqrt5,1/sqrt10,1/sqrt5,1/sqrt2 amplitudes, actual seed83/seed86 and Ad(U) on each adjoint factor, for every SU(3) U. All three identity-seed matches are internal. |
| supplemental.tex:1291 | supplemental.tex:1291:displayed_mathematics | checked | [Paper2Lean.Rotations.Rmerge_orthogonal](Rotations.lean), [Paper2Lean.Rotations.Rmerge_amplitudes](Rotations.lean), [Paper2FirstMerge.merge_unitary](FirstMerge.lean), [Paper2FirstMerge.amplitude_merge](FirstMerge.lean) | The actual 99-dimensional multiplicity rotation is a two-sided unitary; both exact amplitudes and the cancelled copy are checked. |
| supplemental.tex:1299 | supplemental.tex:1299:displayed_mathematics | kernel_checked | [Paper2SecondEncoding.M2](SecondEncoding.lean), [Paper2SecondEncoding.actual_dimensions](SecondEncoding.lean), [Paper2FirstDecoded.merge_target](FirstDecoded.lean), [Paper2FirstDecoded.actual_first_query_merge](FirstDecoded.lean), [Paper2FirstMerge.retain_gram](FirstMerge.lean), [Paper2FirstMerge.merge_unitary](FirstMerge.lean), [Paper2TwoQueryEncoder.actual_fixed_G1_first_query](TwoQueryEncoder.lean) | The exact retained space M2 is Q direct-sum(A times Q) direct-sum(A times Six), with proved dimension75=3+24+48. The actual unitary99-coordinate multiplicity merge places every queried branch into its isometric retained inclusion, and the fixed physical G1 maps that entire family to the actual second encoding. |
| supplemental.tex:1305 | supplemental.tex:1305:displayed_mathematics | checked | [Paper2FirstDecoded.merge_target](FirstDecoded.lean), [Paper2FirstDecoded.actual_first_query_merge](FirstDecoded.lean) | The actual99-to75 merge gives exactly SecondQuery.input(U), including the zero discarded24-dimensional copy and weights sqrt(1/5),sqrt(3/5),sqrt(1/5). |
| supplemental.tex:1317 | supplemental.tex:1317:displayed_mathematics | checked | [Paper2SecondEncoding.M3](SecondEncoding.lean), [Paper2SecondEncoding.actual_dimensions](SecondEncoding.lean), [Paper2SecondEncoding.memoryCoordinates](SecondEncoding.lean) | The second-query memory is explicitly Six + (8 times 3), equivalent to Fin30; its query factor embeds in the actual 270-dimensional processing workspace. |
| supplemental.tex:1329 | supplemental.tex:1329:displayed_mathematics | kernel_checked | [Paper2SourceSecondStates.singlet_before](SourceSecondStates.lean), [Paper2SourceSecondStates.singlet_query](SourceSecondStates.lean) | The singlet summand of the actual second preQuery is the displayed phiOne(I) U-transpose/sqrt5, and one ordinary forward query gives phiOne(U)/sqrt5, for every complex matrix U. |
| supplemental.tex:1351 | supplemental.tex:1351:displayed_mathematics | checked | [Paper2SecondEncoding.E2](SecondEncoding.lean), [Paper2SecondEncoding.E2_gram](SecondEncoding.lean), [Paper2SecondEncoding.physicalE2_gram](SecondEncoding.lean) | The displayed 75-column E2 uses the actual Phi seed, negative Levi-Civita embedding and six symmetric columns, with literal query routing. Its complete Gram and its physical placement are proved. |
| supplemental.tex:1367 | supplemental.tex:1367:displayed_mathematics | checked | [Paper2SecondPairingLiteral.k3_literal](SecondPairingLiteral.lean), [Paper2SecondPairingLiteral.fourProjection_vectorize](SecondPairingLiteral.lean), [Paper2SecondPairingLiteral.projection_entries](SecondPairingLiteral.lean), [Paper2SecondPairingLiteral.projected_bell_u](SecondPairingLiteral.lean), [Paper2SecondPairingLiteral.projected_bell_v](SecondPairingLiteral.lean), [Paper2SecondPairingLiteral.intrinsic_bell_u](SecondPairingLiteral.lean), [Paper2SecondPairingLiteral.intrinsic_bell_v](SecondPairingLiteral.lean) | The actual traceless projector I minus one-third the Bell projector acts on the literal Bell/Levi-Civita tensors in S,B,C,R order. Both projected expressions, including the exact sqrt(3/8) coefficient, equal the already checked u2 and v2 tensors. The isometric vectorization bridge also provides their intrinsic 72-dimensional columns; no tensor identity is assumed. |
| supplemental.tex:1381 | supplemental.tex:1381:displayed_mathematics | checked | [Paper2Pairings.u2_entries](Pairings.lean), [Paper2Pairings.v2_entries](Pairings.lean) | Exact agreement with every displayed real tensor entry, for every data column. |
| supplemental.tex:1390 | supplemental.tex:1390:displayed_mathematics | checked | [Paper2Complexify.second_pairings_complex_gram](Complexify.lean), [Paper2Completion.gram_preserves_inner](Completion.lean) | All three displayed u2/v2 equations now hold with conjugate transpose over C, not only real transpose. The generic bridge proves preservation of the full complex sesquilinear form from a Gram certificate. |
| supplemental.tex:1400 | supplemental.tex:1400:displayed_mathematics | checked | [Paper2Complexify.source_pair_complex_orthonormal](Complexify.lean), [Paper2Complexify.secondSource_gram](Complexify.lean), [Paper2SourceSeedMatches.actual_E2_three_seed](SourceSeedMatches.lean), [Paper2SourceSeedMatches.actual_E2_six_seed](SourceSeedMatches.lean), [Paper2SecondSeedAssembly.actual_E2_three_intrinsic](SecondSeedAssembly.lean), [Paper2SecondSeedAssembly.actual_E2_six_intrinsic](SecondSeedAssembly.lean) | The actual negative Levi-Civita E2 block maps S83 to u2+v2 and the actual symmetric block maps S86 to (u2-v2)/sqrt3; both actual intrinsic CG target expansions are proved. |
| supplemental.tex:1407 | supplemental.tex:1407:displayed_mathematics | checked | [Paper2Pairings.epsilon_recoupling](Pairings.lean) | The full five-index identity is proved over every commutative ring. |
| supplemental.tex:1414 | supplemental.tex:1414:displayed_mathematics | checked | [Paper2FinalTrajectory.Xi](FinalTrajectory.lean), [Paper2SecondSeedAssembly.exact_weight_match](SecondSeedAssembly.lean) | The actual E2-encoded sources with sqrt(3/5) and sqrt(1/5) weights equal the concrete CG target combination Xi. Radical identities and every complex coefficient are checked. |
| supplemental.tex:1418 | supplemental.tex:1418:displayed_mathematics | checked | [Paper2SecondQuery.E2_input](SecondQuery.lean), [Paper2SecondQuery.one_query](SecondQuery.lean), [Paper2SecondQuery.physical_query_placement](SecondQuery.lean) | The explicit 75-dimensional input, its E2 image and one oracle query give the displayed family. The query-preserving placement is proved for the literal U tensor I90 on the full physical workspace. |
| supplemental.tex:1438 | supplemental.tex:1438:displayed_mathematics | checked_real_coefficients | [Paper2Pairings.second_recoupling_column1](Pairings.lean), [Paper2Pairings.second_recoupling_column2](Pairings.lean) | Both columns of the actual u2/v2 basis change are proved, beyond the standalone old O2 test. |
| supplemental.tex:1443 | supplemental.tex:1443:displayed_mathematics | checked | [Paper2Lean.Rotations.R2_orthogonal](Rotations.lean), [Paper2Lean.Rotations.R2_amplitudes](Rotations.lean), [Paper2Pairings.second_recoupling_column1](Pairings.lean), [Paper2Pairings.second_recoupling_column2](Pairings.lean) | Both the exact rotation and its coefficient relation to the actual u2/v2 tensors are now checked. |
| supplemental.tex:1452 | supplemental.tex:1452:displayed_mathematics | checked | [Paper2SecondPairingLiteral.second_seed_match](SecondPairingLiteral.lean) | The displayed second recoupling equality is proved as an equality of the actual complex u2/v2 maps with the exact sqrt(3) coefficients. |
| supplemental.tex:1468 | supplemental.tex:1468:displayed_mathematics | checked | [Paper2FinalSeedMatches.finalThree_vectorized](FinalSeedMatches.lean), [Paper2FinalSeedMatches.finalSix_vectorized](FinalSeedMatches.lean) | Conjugating the actual intrinsic CG matrices exchanges their two Hermitian matrix-coordinate indices. The actual final tensor coefficients are recovered, without a conjugation premise. |
| supplemental.tex:1485 | supplemental.tex:1485:displayed_mathematics | checked | [Paper2FinalSeedMatches.actual_three_seed_match](FinalSeedMatches.lean), [Paper2FinalSeedMatches.actual_six_seed_match](FinalSeedMatches.lean), [Paper2FinalSeedMatches.intrinsic_three_recovery](FinalSeedMatches.lean), [Paper2FinalSeedMatches.intrinsic_six_recovery](FinalSeedMatches.lean) | Both displayed actual final seed matches hold in all 81 tensor coordinates and all three input columns, including the exact radicals. The inverse isometric coordinate bridge also recovers the intrinsic 72-dimensional seeds. |
| supplemental.tex:1501 | supplemental.tex:1501:displayed_mathematics | checked | [Paper2SecondPairingLiteral.symmetric_seed_tensor](SecondPairingLiteral.lean), [Paper2SecondPairingLiteral.symmetric_seed_epsilon_contraction](SecondPairingLiteral.lean) | The actual normalized symmetric inclusion applied to the actual Phi-bar6 seed has the displayed natural tensor coefficients. Its Levi-Civita contraction equals the displayed quarter-normalized delta/epsilon formula for every output coordinate and every data column. |
| supplemental.tex:1517 | supplemental.tex:1517:displayed_mathematics | checked | [Paper2SecondEncoding.finalSource_gram](SecondEncoding.lean), [Paper2SecondEncoding.physicalFinalSource_gram](SecondEncoding.lean), [Paper2SecondEncoding.fixed_G2](SecondEncoding.lean) | The actual complete 18+18+9 source is an isometry. Finite-dimensional completion supplies a fixed full-270 unitary taking all 45 columns to the explicit PhysicalMidpoint inclusion. |
| supplemental.tex:1528 | supplemental.tex:1528:displayed_mathematics | kernel_checked | [Paper2SourceSecondStates.midpoint_weighted_formula](SourceSecondStates.lean) | The actual phi(1/5,U) equals the explicit three-block direct sum with coefficients1/sqrt5,1/sqrt5,sqrt(3/5), for every complex U; specializing U=I gives the displayed middle seed exactly. |
| supplemental.tex:1537 | supplemental.tex:1537:displayed_mathematics | checked | [Paper2FinalTrajectory.actual_three_trajectory](FinalTrajectory.lean), [Paper2FinalTrajectory.actual_six_trajectory](FinalTrajectory.lean), [Paper2FinalTrajectory.actual_postQuery_endpoint](FinalTrajectory.lean), [Paper2FinalTrajectory.actual_fixed_G2_endpoint](FinalTrajectory.lean), [Paper2SecondQuery.actual_second_query_endpoint](SecondQuery.lean), [Paper2TwoQueryEncoder.actual_two_query_endpoint](TwoQueryEncoder.lean) | The endpoint is now the output of the complete actual two-query physical circuit, using fixed full-space gates and the actual stored program. |
| supplemental.tex:1565 | supplemental.tex:1565:displayed_mathematics | checked | [Paper2InitialCGCovariance.three_intertwining](InitialCGCovariance.lean), [Paper2InitialCGCovariance.six_intertwining](InitialCGCovariance.lean), [Paper2SecondEncoding.E2_gram](SecondEncoding.lean), [Paper2SecondEncoding.fixed_G2](SecondEncoding.lean), [Paper2FirstMergeGate.actual_fixed_G1](FirstMergeGate.lean), [Paper2CoisometryRecovery.actual_fixed_merge_connection](CoisometryRecovery.lean), [Paper2SecondInputGram.actual_input_gram](SecondInputGram.lean), [Paper2FirstMerge.source](FirstMerge.lean), [Paper2TwoQueryEncoder.decoded_trajectory_gram](TwoQueryEncoder.lean), [Paper2TwoQueryEncoder.actual_fixed_G1_first_query](TwoQueryEncoder.lean) | A single fixed full270-dimensional G1 maps the actual first-query trajectory to the actual physical E2 input. Equal Gram proves no residual component outside the99-row decoder remains; the75-dimensional merge source and full unitary completion are instantiated. |
| supplemental.tex:1599 | supplemental.tex:1599:named_statement | checked_alternative_proof | [Paper2Flip.J_unitary](Flip.lean), [Paper2S123.fixed_flip](Covariance.lean), [Paper2Embedding.physicalExtension_unitary](Embedding.lean), [Paper2PhiFlip.actual_midpoint_flip](PhiFlip.lean), [Paper2PhiFlip.actual_seed_fixed](PhiFlip.lean), [Paper2PhysicalMidpoint.physicalJ_unitary](PhysicalMidpoint.lean), [Paper2PhysicalMidpoint.physicalJ_complement](PhysicalMidpoint.lean), [Paper2PhysicalMidpoint.physical_midpoint_identity](PhysicalMidpoint.lean) | The actual 45-dimensional flip identity is proved directly for the actual Phi family. Its explicit full-270-dimensional unitary extension acts as identity on the orthogonal complement. The selected physical inclusion is a valid natural-order coordinate placement; identifying it with notebook encoder coordinates remains part of the encoder construction, not a premise of the intrinsic flip theorem. |
| supplemental.tex:1602 | supplemental.tex:1602:displayed_mathematics | formalized_definition | [Paper2Symmetric.sym](Symmetric.lean), [Paper2Symmetric.sym_real](Symmetric.lean), [Paper2Flip.Mid](Flip.lean), [Paper2PhysicalMidpoint.middleFin](PhysicalMidpoint.lean) | The carrier has the stated 18+18+9 natural factor order, with actual real symmetric basis columns and an explicit equivalence to Fin45. |
| supplemental.tex:1608 | supplemental.tex:1608:displayed_mathematics | checked | [Paper2Flip.J_action](Flip.lean), [Paper2Flip.J_unitary](Flip.lean), [Paper2Flip.J_involutive](Flip.lean) | The full 45-dimensional signed permutation implements the displayed J, with both unitary equations. |
| supplemental.tex:1616 | supplemental.tex:1616:displayed_mathematics | checked | [Paper2Embedding.physicalExtension_on_image](Embedding.lean), [Paper2Embedding.physicalExtension_on_complement](Embedding.lean), [Paper2Embedding.physicalExtension_unitary](Embedding.lean), [Paper2PhysicalMidpoint.inclusion_gram](PhysicalMidpoint.lean), [Paper2PhysicalMidpoint.physicalJ](PhysicalMidpoint.lean), [Paper2PhysicalMidpoint.physicalJ_unitary](PhysicalMidpoint.lean), [Paper2PhysicalMidpoint.physicalJ_complement](PhysicalMidpoint.lean) | The formula is instantiated with a completely specified 270-by-45 isometry and the actual signed flip. Both full-space unitary identities and identity action on the orthogonal complement are proved; this is an admissible fixed coordinate choice, not an asserted equality to the notebook G2 output convention. |
| supplemental.tex:1624 | supplemental.tex:1624:displayed_mathematics | checked | [Paper2Flip.J_unitary](Flip.lean), [Paper2S123.fixed_flip](Covariance.lean), [Paper2Embedding.physicalExtension_unitary](Embedding.lean), [Paper2PhiFlip.actual_midpoint_flip](PhiFlip.lean), [Paper2PhiFlip.actual_seed_fixed](PhiFlip.lean) | J Phi_alpha(U)=Phi_alpha(U-adjoint) U-transpose is proved for every real alpha and SU(3) U; the allowed interval additionally gives normalization. No covariance/seed/flip identity is assumed. |
| supplemental.tex:1652 | supplemental.tex:1652:displayed_mathematics | checked | [Paper2Lean.reverse_two_query_encoder](Closure.lean) | Adjointing the encoder at U-adjoint returns the displayed forward-query factorization. |
| supplemental.tex:1661 | supplemental.tex:1661:displayed_mathematics | kernel_checked | [Paper2ReverseQueryStages.beforeThird_formula](ReverseQueryStages.lean), [Paper2ReverseQueryStages.actual_inverse_G2](ReverseQueryStages.lean) |  The actual internally constructed full270-dimensional G2 inverse reaches the two literal third-query blocks at U†, with the right transpose canceled by SU unitarity. |
| supplemental.tex:1670 | supplemental.tex:1670:displayed_mathematics | kernel_checked | [Paper2ReverseQueryStages.afterThird_formula](ReverseQueryStages.lean), [Paper2ReverseQueryStages.third_query_cancellation](ReverseQueryStages.lean) |  The actual ordinary third query cancels both leading U† factors and yields the displayed two representation blocks. |
| supplemental.tex:1678 | supplemental.tex:1678:displayed_mathematics | kernel_checked | [Paper2ReverseFourthQuery.actual_inverse_G1](ReverseFourthQuery.lean), [Paper2FirstBeforeQuery.actual_before_covariance](FirstBeforeQuery.lean), [Paper2ReverseFourthFormula.beforeFourth_formula](ReverseFourthFormula.lean), [Paper2InitialWeightedFormula.actual_reverse_before](InitialWeightedFormula.lean), [Paper2InitialWeightedFormula.actual_initial_seed](InitialWeightedFormula.lean), [Paper2FirstBeforeQuery.memoryAction](FirstBeforeQuery.lean), [Paper2FirstTrajectoryLiteral.fourth_query_before](FirstTrajectoryLiteral.lean) | The actual reverse fourth-query input equals the same literal three rows evaluated at U-adjoint on both query and memory actions, with every source amplitude and normalized chi seed fixed. |
| supplemental.tex:1694 | supplemental.tex:1694:displayed_mathematics | kernel_checked | [Paper2ReverseFourthQuery.fourth_query_cancellation](ReverseFourthQuery.lean), [Paper2ReverseFourthFormula.afterFourth_formula](ReverseFourthFormula.lean), [Paper2ReverseFourthQuery.actual_inverse_G0](ReverseFourthQuery.lean), [Paper2InitialWeightedFormula.actual_reverse_after](InitialWeightedFormula.lean), [Paper2InitialWeightedFormula.actual_initial_seed](InitialWeightedFormula.lean), [Paper2FirstTrajectoryLiteral.fourth_query_after](FirstTrajectoryLiteral.lean) | The actual fourth ordinary U query removes the U-adjoint query action and leaves the literal three normalized memory-action rows. No seed or coefficient identity is supplied as a premise. |
| supplemental.tex:1718 | supplemental.tex:1718:displayed_mathematics | checked | [Paper2Lean.swap_doubleKet](Closure.lean), [Paper2CatalystRestoration.restoration_insert](CatalystRestoration.lean), [Paper2CatalystRestoration.memoryGate_unitary](CatalystRestoration.lean) | The actual memory permutation exchanges the two adjoint indices, fixes the singlet and25 padded slots, and exactly restores every catalyst coefficient. |
| supplemental.tex:1725 | supplemental.tex:1725:displayed_mathematics | checked | [Paper2Lean.restore_transposed_catalyst](Closure.lean), [Paper2CatalystRestoration.restoration_insert](CatalystRestoration.lean), [Paper2CatalystRestoration.memoryGate_unitary](CatalystRestoration.lean) | The actual memory permutation exchanges the two adjoint indices, fixes the singlet and25 padded slots, and exactly restores every catalyst coefficient. |
| supplemental.tex:1737 | supplemental.tex:1737:displayed_mathematics | checked | [Paper2Lean.catalytic_closure](Closure.lean), [Paper2ActualCatalyticClosure.word_is_closed_circuit](ActualCatalyticClosure.lean), [Paper2FourQueryCatalyst.actual_four_query_catalyst](FourQueryCatalyst.lean), [Paper2FourQueryCatalyst.actual_four_query_joint_input](FourQueryCatalyst.lean) | The actual four-forward-query word equals restoration times reversed encoder times physical flip times encoder, and the instantiated all-input endpoint is proved. |
| supplemental.tex:1749 | supplemental.tex:1749:named_statement | kernel_checked | [Paper2ThreeFifteenTen.rawTen_gram](ThreeFifteenTen.lean), [Paper2ThreeFifteenTen.rawTen_intertwining](ThreeFifteenTen.lean), [Paper2ThreeFifteenTen.lift_ten](ThreeFifteenTen.lean), [Paper2ThreeFifteenTen.ten_gram](ThreeFifteenTen.lean), [Paper2ThreeFifteenTen.ten_intertwining](ThreeFifteenTen.lean), [Paper2ThreeFifteenComplement.eight_ten_orthogonal](ThreeFifteenComplement.lean), [Paper2ThreeFifteenComplement.eight_ten_twentyseven_complete](ThreeFifteenComplement.lean), [Paper2ThreeFifteenComplement.cgAll_gram](ThreeFifteenComplement.lean), [Paper2ThreeFifteenComplement.cgAll_complete](ThreeFifteenComplement.lean), [Paper2TwentySeven.intertwining](TwentySeven.lean), [Paper2TwentySeven.unitary](TwentySeven.lean), [Paper2TwentySeven.rep_mul](TwentySeven.lean), [Paper2TwentySeven.action_decomposition](TwentySeven.lean), [Paper2FamilyFirstEncoding.actual_family_G0](FamilyFirstEncoding.lean), [Paper2FamilyFirstEncoding.familyE1_gram](FamilyFirstEncoding.lean), [Paper2FamilyFirstEncoding.actual_dimensions](FamilyFirstEncoding.lean), [Paper2FamilyInitialState.actual_family_G0_decomposed](FamilyInitialState.lean), [Paper2FamilyInitialState.actual_initial_gram](FamilyInitialState.lean), [Paper2FamilyFifteenSeed.seed815_gram](FamilyFifteenSeed.lean), [Paper2FamilyRacah.contraction_projectors](FamilyRacah.lean), [Paper2FamilyRacah.contraction_fifteen](FamilyRacah.lean), [Paper2FamilyFifteenMatch.extra_first_seed_match](FamilyFifteenMatch.lean), [Paper2FamilyFirstQuery.extra_first_query](FamilyFirstQuery.lean), [Paper2FamilyEncodingTypes.second_dimensions](FamilyEncodingTypes.lean), [Paper2FamilyRightSix.cg_gram](FamilyRightSix.lean), [Paper2FamilyRightSix.cg_complete](FamilyRightSix.lean), [Paper2FamilyRightSix.actual_decomposition](FamilyRightSix.lean), [Paper2FamilyRightSix.fifteen_partial_trace](FamilyRightSix.lean), [Paper2FamilyRightFifteen.six_gram](FamilyRightFifteen.lean), [Paper2FamilyRightFifteen.six_intertwining](FamilyRightFifteen.lean), [Paper2FamilyFifteenCoupling.coupling_table](FamilyFifteenCoupling.lean), [Paper2FamilyFifteenCoupling.coupling_metric_gram](FamilyFifteenCoupling.lean), [Paper2FamilyFifteenTensor.coupling_intertwining](FamilyFifteenTensor.lean), [Paper2FamilyFifteenIsometry.fifteen_gram](FamilyFifteenIsometry.lean), [Paper2FamilyFifteenIsometry.fifteen_intertwining](FamilyFifteenIsometry.lean), [Paper2FamilyRightFifteenCG.six_fifteen_orthogonal](FamilyRightFifteenCG.lean), [Paper2FamilyRightFifteenCG.cg_gram](FamilyRightFifteenCG.lean), [Paper2FamilyAllocation.pq_normalized](FamilyAllocation.lean), [Paper2FamilyAllocation.rt_normalized](FamilyAllocation.lean), [Paper2FamilyAllocation.wz_normalized](FamilyAllocation.lean), [Paper2FamilyAllocation.rightSplit_gram](FamilyAllocation.lean), [Paper2FamilySecondEncoding.rightCG_gram](FamilySecondEncoding.lean), [Paper2FamilySecondEncoding.E2_gram](FamilySecondEncoding.lean), [Paper2FamilySecondEncoding.physicalE2_gram](FamilySecondEncoding.lean), [Paper2FamilyPhaseEncoding.physicalPhase_unitary](FamilyPhaseEncoding.lean), [Paper2FamilyPhaseEncoding.reflection_six](FamilyPhaseEncoding.lean), [Paper2FamilyPhaseEncoding.reflection_fifteen](FamilyPhaseEncoding.lean), [Paper2FamilyCanonicalEncoding.fifteenCG_intertwining](FamilyCanonicalEncoding.lean), [Paper2FamilyCanonicalEncoding.physicalE2_gram](FamilyCanonicalEncoding.lean), [Paper2FamilyRightSixRacah.projector_from_racah](FamilyRightSixRacah.lean), [Paper2FamilyRightSixRacah.contraction_exact](FamilyRightSixRacah.lean), [Paper2FamilyRightSixSeeds.rightFifteen_entry](FamilyRightSixSeeds.lean), [Paper2FamilyRightSixSeeds.trajectoryFifteen_contraction](FamilyRightSixSeeds.lean), [Paper2FamilyRightSixSeeds.trajectoryFifteen_exact](FamilyRightSixSeeds.lean), [Paper2FamilyRightSixCompression.actual_relative_racah](FamilyRightSixCompression.lean), [Paper2FamilyRightSixGeometry.trajectoryThree_gram](FamilyRightSixGeometry.lean), [Paper2FamilyRightSixGeometry.trajectoryFifteen_gram](FamilyRightSixGeometry.lean), [Paper2FamilyRightSixGeometry.trajectories_orthogonal](FamilyRightSixGeometry.lean), [Paper2FamilyRightSixGeometry.six_absent](FamilyRightSixGeometry.lean), [Paper2FamilyRightSixRecoupling.seed156_gram](FamilyRightSixRecoupling.lean), [Paper2FamilyRightSixRecoupling.first_racah_row](FamilyRightSixRecoupling.lean), [Paper2FamilyRightSixRecoupling.second_racah_row](FamilyRightSixRecoupling.lean), [Paper2FamilyFifteenRealCoordinates.tensorBasis_real](FamilyFifteenRealCoordinates.lean), [Paper2FamilyFifteenRealCoordinates.tensorBasis_change](FamilyFifteenRealCoordinates.lean), [Paper2FamilyFifteenRealCoordinates.tensorBasis_gram](FamilyFifteenRealCoordinates.lean), [Paper2FamilyFifteenRealCoordinates.decodedFifteen_tensor](FamilyFifteenRealCoordinates.lean), [Paper2FamilyFifteenRealCoordinates.realSeed156_gram](FamilyFifteenRealCoordinates.lean), [Paper2FamilyFifteenRealCoordinates.realSeed156_tensor](FamilyFifteenRealCoordinates.lean), [Paper2FamilyRightFifteenRaw.contraction_exact](FamilyRightFifteenRaw.lean), [Paper2FamilyRightFifteenContraction.chosen_contraction_factorization](FamilyRightFifteenContraction.lean), [Paper2FamilyRightFifteenContraction.chosen_contraction](FamilyRightFifteenContraction.lean), [Paper2FamilyRightFifteenSeeds.trajectorySix_tensor](FamilyRightFifteenSeeds.lean), [Paper2FamilyRightFifteenSeeds.trajectoryFifteen_tensor](FamilyRightFifteenSeeds.lean), [Paper2FamilyRightFifteenSeeds.rightFifteen_reembedding](FamilyRightFifteenSeeds.lean), [Paper2FamilyRightFifteenProjection.six_source_extraction](FamilyRightFifteenProjection.lean), [Paper2FamilyRightFifteenProjection.projectedSix_tensor](FamilyRightFifteenProjection.lean), [Paper2FamilyRightFifteenProjection.actual_relative_racah](FamilyRightFifteenProjection.lean), [Paper2FamilyRightFifteenGeometry.trajectorySix_gram](FamilyRightFifteenGeometry.lean), [Paper2FamilyRightFifteenGeometry.trajectoryFifteen_gram](FamilyRightFifteenGeometry.lean), [Paper2FamilyRightFifteenGeometry.trajectories_orthogonal](FamilyRightFifteenGeometry.lean), [Paper2FamilyRightFifteenGeometry.three_absent](FamilyRightFifteenGeometry.lean), [Paper2FamilyRightFifteenRecoupling.decodedSix_gram](FamilyRightFifteenRecoupling.lean), [Paper2FamilyRightFifteenRecoupling.decodedFifteen_gram](FamilyRightFifteenRecoupling.lean), [Paper2FamilyRightFifteenRecoupling.seed615_gram](FamilyRightFifteenRecoupling.lean), [Paper2FamilyRightFifteenRecoupling.seed1515_gram](FamilyRightFifteenRecoupling.lean), [Paper2FamilyRightFifteenRecoupling.first_racah_row](FamilyRightFifteenRecoupling.lean), [Paper2FamilyRightFifteenRecoupling.second_racah_row](FamilyRightFifteenRecoupling.lean), [Paper2FamilyFifteenFlipTensor.actual_common_basis_transport](FamilyFifteenFlipTensor.lean), [Paper2FamilyMixedSeedFlip.realSeed615_gram](FamilyMixedSeedFlip.lean), [Paper2FamilyMixedSeedFlip.actual_mixed_seed_flip](FamilyMixedSeedFlip.lean), [Paper2FamilyFifteenSeedFlip.decodedFifteen_tensor](FamilyFifteenSeedFlip.lean), [Paper2FamilyFifteenSeedFlip.realSeed1515_gram](FamilyFifteenSeedFlip.lean), [Paper2FamilyFifteenSeedFlip.actual_fifteen_seed_flip](FamilyFifteenSeedFlip.lean), [Paper2ConjugateFifteenComplexRep.embedding_gram](ConjugateFifteenComplexRep.lean), [Paper2ConjugateFifteenComplexRep.embedding_coordinates](ConjugateFifteenComplexRep.lean), [Paper2ConjugateFifteenComplexRep.extension_intertwining](ConjugateFifteenComplexRep.lean), [Paper2ConjugateFifteenComplexRep.compressed_mul](ConjugateFifteenComplexRep.lean), [Paper2ConjugateFifteenComplexRep.compressed_SU](ConjugateFifteenComplexRep.lean), [Paper2ConjugateFifteenHighestWeight.actual_coordinate](ConjugateFifteenHighestWeight.lean), [Paper2ConjugateFifteenHighestWeight.highest_weight_two_one](ConjugateFifteenHighestWeight.lean), [Paper2ConjugateFifteenIrreducible.actual_scalar_commutant](ConjugateFifteenIrreducible.lean), [Paper2ConjugateFifteenIrreducible.invariant_submodule_trivial](ConjugateFifteenIrreducible.lean), [Paper2ConjugateFifteenIrreducible.complex_invariant_submodule_trivial](ConjugateFifteenIrreducible.lean), [Paper2FamilyMixedSeedConstraint.leftFifteen_unitary](FamilyMixedSeedConstraint.lean), [Paper2FamilyMixedSeedConstraint.leftFifteen_adjoint](FamilyMixedSeedConstraint.lean), [Paper2FamilyMixedSeedConstraint.leftFifteen_eq_conjugate](FamilyMixedSeedConstraint.lean), [Paper2FamilyMixedSeedConstraint.seed156_reshape](FamilyMixedSeedConstraint.lean), [Paper2FamilyMixedSeedConstraint.seed156_constraint](FamilyMixedSeedConstraint.lean), [Paper2FamilyMixedSeedConstraint.realSeed156_constraint](FamilyMixedSeedConstraint.lean), [Paper2FamilyMidpointIntertwining.finalFifteen_intertwining](FamilyMidpointIntertwining.lean), [Paper2FamilyMidpointIntertwining.source_intertwining](FamilyMidpointIntertwining.lean), [Paper2FamilyMidpointIntertwining.allocation_intertwining](FamilyMidpointIntertwining.lean), [Paper2FamilyMidpointIntertwining.coordinates_intertwining](FamilyMidpointIntertwining.lean), [Paper2FamilyMidpointIntertwining.D_intertwining](FamilyMidpointIntertwining.lean), [Paper2TwentySevenWeights.four_action_tables](TwentySevenWeights.lean), [Paper2TwentySevenCommutant.scalar_commutant](TwentySevenCommutant.lean), [Paper2TwentySevenIrreducible.actual_scalar_commutant](TwentySevenIrreducible.lean), [Paper2TwentySevenIrreducible.invariant_submodule_trivial](TwentySevenIrreducible.lean), [Paper2TwentySevenIrreducible.complex_invariant_submodule_trivial](TwentySevenIrreducible.lean), [Paper2FamilyMidpointSeed.seed_gram](FamilyMidpointSeed.lean), [Paper2FamilyMidpointSeed.J_unitary](FamilyMidpointSeed.lean), [Paper2FamilyMidpointSeed.actual_seed_fixed](FamilyMidpointSeed.lean), [Paper2FamilyMidpointSeed.endpoint_seed_reduction](FamilyMidpointSeed.lean), [Paper2FamilyMidpointCG.source_gram](FamilyMidpointCG.lean), [Paper2FamilyMidpointEmbedding.allocation_gram](FamilyMidpointEmbedding.lean), [Paper2FamilyMidpointEmbedding.commonCoordinates_gram](FamilyMidpointEmbedding.lean), [Paper2FamilyMidpointEmbedding.D_gram](FamilyMidpointEmbedding.lean), [Paper2FamilyMidpointEmbedding.physicalD_gram](FamilyMidpointEmbedding.lean), [Paper2FamilyRacahWeights.right_six](FamilyRacahWeights.lean), [Paper2FamilyRacahWeights.right_three](FamilyRacahWeights.lean), [Paper2FamilyRacahWeights.right_fifteen](FamilyRacahWeights.lean), [Paper2FamilyMidpointAssembly.common_seed](FamilyMidpointAssembly.lean), [Paper2FamilyMidpointAssembly.actual_identity_seed_match](FamilyMidpointAssembly.lean), [Paper2FamilyRealCoupling.realCoupling_change](FamilyRealCoupling.lean), [Paper2FamilyRealCoupling.actual_seed_reshape](FamilyRealCoupling.lean), [Paper2FamilyFifteenSeedConstraint.realSeed1515_constraint](FamilyFifteenSeedConstraint.lean), [Paper2FamilyExtraPhi.phi615_reconstruction](FamilyExtraPhi.lean), [Paper2FamilyExtraPhi.phi156_exchange](FamilyExtraPhi.lean), [Paper2FamilyExtraPhi.phi615_exchange](FamilyExtraPhi.lean), [Paper2FamilyExtraPhi.phi1515_exchange](FamilyExtraPhi.lean), [Paper2FamilyPhi.phi_gram](FamilyPhi.lean), [Paper2FamilyPhi.actual_midpoint_flip](FamilyPhi.lean), [Paper2FamilyPhi.endpoint_carrier_reduction](FamilyPhi.lean), [Paper2FamilyPhysicalPhi.physicalPhi_gram](FamilyPhysicalPhi.lean), [Paper2FamilyPhysicalPhi.actual_physical_flip](FamilyPhysicalPhi.lean), [Paper2FamilyPhysicalPhi.exact_endpoint_reduction](FamilyPhysicalPhi.lean), [Paper2FamilyPhiReconstruction.actual_reconstruction](FamilyPhiReconstruction.lean), [Paper2FamilySecondQuery.actual_block_endpoint](FamilySecondQuery.lean), [Paper2FamilySecondQuery.actual_physical_query](FamilySecondQuery.lean), [Paper2FamilySecondQuery.actual_second_query_endpoint](FamilySecondQuery.lean), [Paper2FamilyPreparationGeometry.query_intertwining](FamilyPreparationGeometry.lean), [Paper2FamilyPreparationGeometry.fixed_reset_decoder](FamilyPreparationGeometry.lean), [Paper2FamilyPreparationGeometry.prepared_coordinates](FamilyPreparationGeometry.lean), [Paper2FamilyPreparationCircuit.word_route](FamilyPreparationCircuit.lean), [Paper2FamilyPreparationCircuit.actual_three_query_preparation](FamilyPreparationCircuit.lean), [Paper2FamilyCompleteProtocol.complete_three_plus_four_query_family](FamilyCompleteProtocol.lean), [Paper2FamilyCompleteProtocol.complete_three_plus_four_query_channel](FamilyCompleteProtocol.lean), [Paper2FamilyParameterContinuity.program_continuous](FamilyParameterContinuity.lean), [Paper2FamilyParameterContinuity.stored_program_continuous](FamilyParameterContinuity.lean), [Paper2FamilyParameterContinuity.midpoint_continuous](FamilyParameterContinuity.lean), [Paper2FamilyParameterContinuity.physical_midpoint_continuous](FamilyParameterContinuity.lean), [Paper2FamilyParameterContinuity.endpoint_limit](FamilyParameterContinuity.lean), [Paper2FamilyActualClosure.G0_unitary](FamilyActualClosure.lean), [Paper2FamilyActualClosure.G1_unitary](FamilyActualClosure.lean), [Paper2FamilyActualClosure.actual_encoder_endpoint](FamilyActualClosure.lean), [Paper2FamilyActualClosure.fixedGates_unitary](FamilyActualClosure.lean), [Paper2FamilyActualClosure.actual_four_query_catalytic_endpoint](FamilyActualClosure.lean), [Paper2FamilyActualClosure.actual_four_query_joint_input](FamilyActualClosure.lean), [Paper2FamilyPhysicalMidpoint.actual_dimensions](FamilyPhysicalMidpoint.lean), [Paper2FamilyIdentityMatching.actual_identity_input_match](FamilyIdentityMatching.lean), [Paper2FamilyActualChannel.actual_channel_with_reference](FamilyActualChannel.lean) | The complete actual continuous-family processor is internally constructed on the full594-dimensional data-memory space: all five fixed unitary gates, two-query encoder, fixed flip and four ordinary forward queries return the identical supplied198-memory catalyst, for every SU(3) oracle and arbitrary finite references/joint inputs. Actual450 carrier dimension and exact a=4/5 reduction to the earlier45 carrier are proved. No CG, seed, encoder, flip or supplied-gate premises occur in the final processor wrapper. The corresponding reference-preserving channel identity holds for every complex input operator, hence in particular every mixed or entangled density operator. The actual three-query preparation is now bridged on the same594-space port: exact query-qutrit reset, original65-program coordinates and zero133-padding. One final joint wrapper selects both fixed circuits before U, proving3+4 ordinary-query construction with arbitrary finite-reference vectors and mixed channel inputs.450/45 is a constructed representation-carrier count, not a minimal-workspace claim; no continuity in a of choice-selected gates is claimed. |
| : | prose-010 | checked | [Paper2CGComplement.three_six_fifteen_complete](CGComplement.lean), [Paper2CGComplement.cgAll_gram](CGComplement.lean), [Paper2CGComplement.cgAll_complete](CGComplement.lean), [Paper2CGFifteen.fifteen_intertwining](CGFifteen.lean), [Paper2CGFifteen.fifteen_unitary](CGFifteen.lean), [Paper2CGFifteen.fifteen_mul](CGFifteen.lean), [Paper2CGPartialTrace.three_partial_trace](CGPartialTrace.lean), [Paper2CGPartialTrace.six_partial_trace](CGPartialTrace.lean), [Paper2CGPartialTrace.fifteen_partial_trace](CGPartialTrace.lean), [Paper2CGSeedTrace.three_seed_trace](CGSeedTrace.lean), [Paper2CGSeedTrace.six_seed_trace](CGSeedTrace.lean), [Paper2CGSeedTrace.fifteen_seed_trace](CGSeedTrace.lean), [Paper2RationalFifteen.raw_gram](RationalFifteen.lean), [Paper2RationalFifteen.vectorize_coordinates](RationalFifteen.lean), [Paper2RationalFifteen.coordinates_recovery](RationalFifteen.lean), [Paper2RationalFifteen.inverseChange_left](RationalFifteen.lean), [Paper2RationalFifteen.inverseChange_right](RationalFifteen.lean), [Paper2RationalFifteen.raw_intertwining](RationalFifteenRep.lean), [Paper2FifteenCommutant.scalar_commutant](FifteenCommutant.lean), [Paper2FifteenIrreducible.actual_scalar_commutant](FifteenIrreducible.lean), [Paper2FifteenIrreducible.invariant_submodule_trivial](FifteenIrreducible.lean), [Paper2ExplicitFifteenCG.cg_gram](ExplicitFifteenCG.lean), [Paper2ExplicitFifteenCG.cg_change](ExplicitFifteenCG.lean), [Paper2ExplicitFifteenCG.cg_projector](ExplicitFifteenCG.lean), [Paper2ExplicitFifteenCG.cg_intertwining](ExplicitFifteenCG.lean), [Paper2ExplicitFifteenCG.representation_unitary](ExplicitFifteenCG.lean), [Paper2FundamentalIrreducible.scalar_commutant](FundamentalIrreducible.lean), [Paper2FundamentalIrreducible.invariant_submodule_trivial](FundamentalIrreducible.lean), [Paper2FifteenSeparation.smaller_fifteen_intertwiner_zero](FifteenSeparation.lean), [Paper2FifteenSeparation.reverse_smaller_fifteen_intertwiner_zero](FifteenSeparation.lean), [Paper2InitialCommutant.three_scalar_commutant](InitialCommutant.lean), [Paper2InitialCommutant.scalar_projectors_commute](InitialCommutant.lean), [Paper2InitialCommutant.commutant_iff](InitialCommutant.lean), [Paper2InitialCommutant.scalar_projectors_independent](InitialCommutant.lean), [Paper2FifteenHighestWeight.extension_mul](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.extension_SU](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.actual_coordinate](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.coordinate_nonzero](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.upper_fixes](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.coroot1_weight](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.coroot2_weight](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.compressedExtension_SU](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.upper_coordinate](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.coroot1_coordinate](FifteenHighestWeight.lean), [Paper2FifteenHighestWeight.coroot2_coordinate](FifteenHighestWeight.lean), [Paper2IntrinsicFifteen.fifteen_recovery](IntrinsicFifteen.lean), [Paper2FifteenComplexRep.transformed_symmetric](FifteenPolynomialShapes.lean), [Paper2FifteenComplexRep.transformed_traceless](FifteenPolynomialShapes.lean), [Paper2FifteenComplexRep.extension_intertwining](FifteenComplexRep.lean), [Paper2FifteenComplexRep.compressed_mul](FifteenComplexRep.lean), [Paper2FifteenComplexRep.compressed_one](FifteenComplexRep.lean), [Paper2FifteenHighestWeightLabel.complex_invariant_submodule_trivial](FifteenHighestWeightLabel.lean), [Paper2FifteenHighestWeightLabel.highest_weight_one_two](FifteenHighestWeightLabel.lean), [Paper2CGCoordinateEquivalence.coordinate_unitary](CGCoordinateEquivalence.lean), [Paper2CGCoordinateEquivalence.compression_intertwining](CGCoordinateEquivalence.lean), [Paper2CGCoordinateEquivalence.actual_fifteen_coordinates](CGCoordinateEquivalence.lean) |  The earlier actual initial CG projector, equivariance and fifteen irreducibility are complemented by the exact fixed-unitary equivalence of any two orthonormal bases of that same image. The manuscript defines bar15 by this actual complement. No independent canonical model or historical entrywise phase match is required for this obligation. |
| : | prose-011 | kernel_checked | [Paper2NormalizedInitialSeeds.unreshape_gram](NormalizedInitialSeeds.lean), [Paper2NormalizedInitialSeeds.baseSeed_gram](NormalizedInitialSeeds.lean), [Paper2NormalizedInitialSeeds.seedThree_gram](NormalizedInitialSeeds.lean), [Paper2NormalizedInitialSeeds.seedSix_gram](NormalizedInitialSeeds.lean), [Paper2NormalizedInitialSeeds.seedFifteen_gram](NormalizedInitialSeeds.lean), [Paper2InitialBranchWeights.three_weight](InitialBranchWeights.lean), [Paper2InitialBranchWeights.six_weight](InitialBranchWeights.lean), [Paper2InitialBranchWeights.fifteen_weight](InitialBranchWeights.lean), [Paper2SmallFirstSeed.small_first_seed_match](SmallFirstSeed.lean), [Paper2FirstDecomposition.actual_initial_decomposition](FirstDecomposition.lean), [Paper2FirstPairingSeed.actual_small_weighted_seed](FirstPairingSeed.lean) | Actual CG reduced projectors and exact Bell-dual Gram formulas determine the separated initial seed amplitudes. No external normalization or irreducibility premise is supplied. |
| : | prose-012 | kernel_checked | [Paper2Complexify.firstW_complex_gram](Complexify.lean), [Paper2Complexify.second_pairings_complex_gram](Complexify.lean), [Paper2Complexify.secondSource_gram](Complexify.lean), [Paper2Complexify.secondTarget_gram](Complexify.lean), [Paper2Complexify.second_recoupling_unitary_matrix](Complexify.lean), [Paper2SecondFifteenExclusion.final_fifteen_intertwining](SecondFifteenExclusion.lean), [Paper2SecondFifteenExclusion.final_fifteen_extraction](SecondFifteenExclusion.lean), [Paper2SecondFifteenExclusion.smaller_fifteen_intertwiner_zero](SecondFifteenExclusion.lean), [Paper2SecondFifteenExclusion.conjugate_pair_unitary](SecondFifteenExclusion.lean), [Paper2SecondFifteenExclusion.reshaped_fifteen_zero](SecondFifteenExclusion.lean), [Paper2SecondFifteenExclusion.actual_seed_fifteen_zero](SecondFifteenExclusion.lean), [Paper2SecondFifteenExclusion.actual_branch_all_U_zero](SecondFifteenExclusion.lean), [Paper2InitialWeightedFormula.actual_forward_before](InitialWeightedFormula.lean), [Paper2FirstQueryGeometry.full_query_covariance](FirstQueryGeometry.lean), [Paper2FirstDecoded.actual_decoded_output](FirstDecoded.lean), [Paper2FirstDecoded.actual_first_query_merge](FirstDecoded.lean), [Paper2SecondQuery.E2_one_query](SecondQuery.lean), [Paper2FinalTrajectory.actual_postQuery_endpoint](FinalTrajectory.lean), [Paper2TwoQueryEncoder.actual_two_query_endpoint](TwoQueryEncoder.lean), [Paper2InitialWeightedFormula.actual_reverse_before](InitialWeightedFormula.lean), [Paper2InitialWeightedFormula.actual_reverse_after](InitialWeightedFormula.lean) | The concrete first-query branches, exact phase-corrected decoder, actual multiplicity merge, second-query branches, full270-dimensional two-query endpoint and reverse trajectories are all instantiated for every SU(3) U. The cited declarations use the concrete CG matrices and literal seed/amplitude objects. This covers the prose trajectory obligation; separate inventory items audit each displayed tensor-coordinate formula. |
| : | prose-013 | checked | [Paper2Completion.matrix_unitary_completion](Completion.lean), [Paper2Complexify.second_recoupling_unitary_matrix](Complexify.lean), [Paper2TwoQueryEncoder.actual_two_query_endpoint](TwoQueryEncoder.lean), [Paper2FourQueryCatalyst.actual_four_query_catalyst](FourQueryCatalyst.lean), [Paper2FourQueryCatalyst.actual_four_query_joint_input](FourQueryCatalyst.lean) | Actual fixed full-space G0/G1/G2 are constructed before quantification over the oracle. The physical four-query gates are all two-sided unitaries on the complete270-dimensional workspace. |
| : | prose-014 | checked | [Paper2Flip.J_unitary](Flip.lean), [Paper2Embedding.physicalExtension_unitary](Embedding.lean), [Paper2PhiCovariance.phi_covariant](PhiCovariance.lean), [Paper2PhiFlip.actual_seed_fixed](PhiFlip.lean), [Paper2PhiFlip.actual_midpoint_flip](PhiFlip.lean), [Paper2PhysicalMidpoint.physicalJ_unitary](PhysicalMidpoint.lean), [Paper2MidpointRepresentation.flip_exchange](MidpointRepresentation.lean), [Paper2MidpointRepresentation.rho_mul](MidpointRepresentation.lean), [Paper2MidpointRepresentation.rho_two_sided_unitary](MidpointRepresentation.lean), [Paper2SymmetricRepresentation.symRep_mul](SymmetricRepresentation.lean), [Paper2PhysicalMidpoint.physical_midpoint_identity](PhysicalMidpoint.lean), [Paper2FourQueryCatalyst.actual_four_query_catalyst](FourQueryCatalyst.lean), [Paper2FourQueryCatalyst.actual_four_query_joint_input](FourQueryCatalyst.lean) | The actual physical midpoint flip is used in the instantiated circuit, with no abstract midpoint seed premise. |
| : | prose-015 | checked | [Paper2Lean.catalytic_closure](Closure.lean), [Paper2Lean.endpoint_tensor_reference](Closure.lean), [Paper2Lean.endpoint_on_joint_input](Closure.lean), [Paper2Catalyst.storedC4_normalized](Catalyst.lean), [Paper2Catalyst.storedC4_restoration](Catalyst.lean), [Paper2Preparation.three_query_c4_encoded](Preparation.lean), [Paper2PreparationCircuit.deterministic_three_query_c4](PreparationCircuit.lean), [Paper2PhiCovariance.phi_covariant](PhiCovariance.lean), [Paper2Phi.phi_gram](Phi.lean), [Paper2PhysicalMidpoint.actual_midpoint_one_fifth](PhysicalMidpoint.lean), [Paper2FirstDecomposition.fixed_G0_actual_input](FirstDecomposition.lean), [Paper2FirstDecoder.D1_cogram](FirstDecoder.lean), [Paper2FirstQueryGeometry.fixed_G0_first_query](FirstQueryGeometry.lean), [Paper2FirstQueryGeometry.physical_query_placement](FirstQueryGeometry.lean), [Paper2TwoQueryEncoder.actual_fixed_G1_first_query](TwoQueryEncoder.lean), [Paper2TwoQueryEncoder.actual_two_query_endpoint](TwoQueryEncoder.lean), [Paper2FourQueryCatalyst.actual_four_query_catalyst](FourQueryCatalyst.lean), [Paper2FourQueryCatalyst.actual_four_query_joint_input](FourQueryCatalyst.lean) | The complete physical endpoint construction now has all195 input columns,99 decoded coordinates,75 second-query inputs and45 midpoint coordinates instantiated on the same270-dimensional workspace. Every fixed gate is a conclusion, with oracle-independent choice. The actual fixed270-dimensional four-query processor is constructed internally from the complete two-query encoder. It returns the same storedC4 and transposes all data columns, with arbitrary finite reference and joint input. Independent deterministic three-query preparation has fixed gates and reset auxiliaries. No encoder endpoint, CG, physical gate or Kraus premise remains in the processor theorem. |
| : | prose-016 | kernel_checked | [Paper2FamilyFirstEncoding.actual_family_G0](FamilyFirstEncoding.lean), [Paper2FamilyFirstEncoding.familyE1_gram](FamilyFirstEncoding.lean), [Paper2FamilyFirstEncoding.actual_dimensions](FamilyFirstEncoding.lean), [Paper2FamilyInitialState.actual_family_G0_decomposed](FamilyInitialState.lean), [Paper2FamilyInitialState.actual_initial_gram](FamilyInitialState.lean), [Paper2FamilyFifteenSeed.seed815_gram](FamilyFifteenSeed.lean), [Paper2FamilyRacah.contraction_projectors](FamilyRacah.lean), [Paper2FamilyRacah.contraction_fifteen](FamilyRacah.lean), [Paper2FamilyFifteenMatch.extra_first_seed_match](FamilyFifteenMatch.lean), [Paper2FamilyFirstQuery.extra_first_query](FamilyFirstQuery.lean), [Paper2FamilyEncodingTypes.second_dimensions](FamilyEncodingTypes.lean), [Paper2FamilyRightSix.cg_gram](FamilyRightSix.lean), [Paper2FamilyRightSix.cg_complete](FamilyRightSix.lean), [Paper2FamilyRightSix.actual_decomposition](FamilyRightSix.lean), [Paper2FamilyRightSix.fifteen_partial_trace](FamilyRightSix.lean), [Paper2FamilyRightFifteen.six_gram](FamilyRightFifteen.lean), [Paper2FamilyRightFifteen.six_intertwining](FamilyRightFifteen.lean), [Paper2FamilyFifteenCoupling.coupling_table](FamilyFifteenCoupling.lean), [Paper2FamilyFifteenCoupling.coupling_metric_gram](FamilyFifteenCoupling.lean), [Paper2FamilyFifteenTensor.coupling_intertwining](FamilyFifteenTensor.lean), [Paper2FamilyFifteenIsometry.fifteen_gram](FamilyFifteenIsometry.lean), [Paper2FamilyFifteenIsometry.fifteen_intertwining](FamilyFifteenIsometry.lean), [Paper2FamilyRightFifteenCG.six_fifteen_orthogonal](FamilyRightFifteenCG.lean), [Paper2FamilyRightFifteenCG.cg_gram](FamilyRightFifteenCG.lean), [Paper2FamilyAllocation.pq_normalized](FamilyAllocation.lean), [Paper2FamilyAllocation.rt_normalized](FamilyAllocation.lean), [Paper2FamilyAllocation.wz_normalized](FamilyAllocation.lean), [Paper2FamilyAllocation.rightSplit_gram](FamilyAllocation.lean), [Paper2FamilySecondEncoding.rightCG_gram](FamilySecondEncoding.lean), [Paper2FamilySecondEncoding.E2_gram](FamilySecondEncoding.lean), [Paper2FamilySecondEncoding.physicalE2_gram](FamilySecondEncoding.lean), [Paper2FamilyPhaseEncoding.physicalPhase_unitary](FamilyPhaseEncoding.lean), [Paper2FamilyPhaseEncoding.reflection_six](FamilyPhaseEncoding.lean), [Paper2FamilyPhaseEncoding.reflection_fifteen](FamilyPhaseEncoding.lean), [Paper2FamilyCanonicalEncoding.fifteenCG_intertwining](FamilyCanonicalEncoding.lean), [Paper2FamilyCanonicalEncoding.physicalE2_gram](FamilyCanonicalEncoding.lean), [Paper2FamilyRightSixRacah.projector_from_racah](FamilyRightSixRacah.lean), [Paper2FamilyRightSixRacah.contraction_exact](FamilyRightSixRacah.lean), [Paper2FamilyRightSixSeeds.rightFifteen_entry](FamilyRightSixSeeds.lean), [Paper2FamilyRightSixSeeds.trajectoryFifteen_contraction](FamilyRightSixSeeds.lean), [Paper2FamilyRightSixSeeds.trajectoryFifteen_exact](FamilyRightSixSeeds.lean), [Paper2FamilyRightSixCompression.actual_relative_racah](FamilyRightSixCompression.lean), [Paper2FamilyRightSixGeometry.trajectoryThree_gram](FamilyRightSixGeometry.lean), [Paper2FamilyRightSixGeometry.trajectoryFifteen_gram](FamilyRightSixGeometry.lean), [Paper2FamilyRightSixGeometry.trajectories_orthogonal](FamilyRightSixGeometry.lean), [Paper2FamilyRightSixGeometry.six_absent](FamilyRightSixGeometry.lean), [Paper2FamilyRightSixRecoupling.seed156_gram](FamilyRightSixRecoupling.lean), [Paper2FamilyRightSixRecoupling.first_racah_row](FamilyRightSixRecoupling.lean), [Paper2FamilyRightSixRecoupling.second_racah_row](FamilyRightSixRecoupling.lean), [Paper2FamilyFifteenRealCoordinates.tensorBasis_real](FamilyFifteenRealCoordinates.lean), [Paper2FamilyFifteenRealCoordinates.tensorBasis_change](FamilyFifteenRealCoordinates.lean), [Paper2FamilyFifteenRealCoordinates.tensorBasis_gram](FamilyFifteenRealCoordinates.lean), [Paper2FamilyFifteenRealCoordinates.decodedFifteen_tensor](FamilyFifteenRealCoordinates.lean), [Paper2FamilyFifteenRealCoordinates.realSeed156_gram](FamilyFifteenRealCoordinates.lean), [Paper2FamilyFifteenRealCoordinates.realSeed156_tensor](FamilyFifteenRealCoordinates.lean), [Paper2FamilyRightFifteenRaw.contraction_exact](FamilyRightFifteenRaw.lean), [Paper2FamilyRightFifteenContraction.chosen_contraction_factorization](FamilyRightFifteenContraction.lean), [Paper2FamilyRightFifteenContraction.chosen_contraction](FamilyRightFifteenContraction.lean), [Paper2FamilyRightFifteenSeeds.trajectorySix_tensor](FamilyRightFifteenSeeds.lean), [Paper2FamilyRightFifteenSeeds.trajectoryFifteen_tensor](FamilyRightFifteenSeeds.lean), [Paper2FamilyRightFifteenSeeds.rightFifteen_reembedding](FamilyRightFifteenSeeds.lean), [Paper2FamilyRightFifteenProjection.six_source_extraction](FamilyRightFifteenProjection.lean), [Paper2FamilyRightFifteenProjection.projectedSix_tensor](FamilyRightFifteenProjection.lean), [Paper2FamilyRightFifteenProjection.actual_relative_racah](FamilyRightFifteenProjection.lean), [Paper2FamilyRightFifteenGeometry.trajectorySix_gram](FamilyRightFifteenGeometry.lean), [Paper2FamilyRightFifteenGeometry.trajectoryFifteen_gram](FamilyRightFifteenGeometry.lean), [Paper2FamilyRightFifteenGeometry.trajectories_orthogonal](FamilyRightFifteenGeometry.lean), [Paper2FamilyRightFifteenGeometry.three_absent](FamilyRightFifteenGeometry.lean), [Paper2FamilyRightFifteenRecoupling.decodedSix_gram](FamilyRightFifteenRecoupling.lean), [Paper2FamilyRightFifteenRecoupling.decodedFifteen_gram](FamilyRightFifteenRecoupling.lean), [Paper2FamilyRightFifteenRecoupling.seed615_gram](FamilyRightFifteenRecoupling.lean), [Paper2FamilyRightFifteenRecoupling.seed1515_gram](FamilyRightFifteenRecoupling.lean), [Paper2FamilyRightFifteenRecoupling.first_racah_row](FamilyRightFifteenRecoupling.lean), [Paper2FamilyRightFifteenRecoupling.second_racah_row](FamilyRightFifteenRecoupling.lean), [Paper2FamilyFifteenFlipTensor.actual_common_basis_transport](FamilyFifteenFlipTensor.lean), [Paper2FamilyMixedSeedFlip.realSeed615_gram](FamilyMixedSeedFlip.lean), [Paper2FamilyMixedSeedFlip.actual_mixed_seed_flip](FamilyMixedSeedFlip.lean), [Paper2FamilyFifteenSeedFlip.decodedFifteen_tensor](FamilyFifteenSeedFlip.lean), [Paper2FamilyFifteenSeedFlip.realSeed1515_gram](FamilyFifteenSeedFlip.lean), [Paper2FamilyFifteenSeedFlip.actual_fifteen_seed_flip](FamilyFifteenSeedFlip.lean), [Paper2IntrinsicTwentySeven.twentyseven_recovery](IntrinsicTwentySeven.lean), [Paper2RationalTwentySeven.coordinates_recovery](RationalTwentySevenRep.lean), [Paper2TwentySevenComplexRep.extension_intertwining](TwentySevenComplexRep.lean), [Paper2TwentySevenComplexRep.compressed_mul](TwentySevenComplexRep.lean), [Paper2TwentySevenComplexRep.compressed_SU](TwentySevenComplexRep.lean), [Paper2TwentySevenHighestWeight.highest_weight_two_two](TwentySevenHighestWeight.lean), [Paper2CGCoordinateEquivalence.actual_twentyseven_coordinates](CGCoordinateEquivalence.lean), [Paper2TwentySevenCommutant.offweight](TwentySevenOffWeight.lean), [Paper2FamilyPhysicalMidpoint.place_injective](FamilyPhysicalMidpoint.lean), [Paper2FamilyPhysicalMidpoint.inclusion_gram](FamilyPhysicalMidpoint.lean), [Paper2FamilyPhysicalMidpoint.actual_dimensions](FamilyPhysicalMidpoint.lean), [Paper2FamilyMidpointCompletion.fixed_G2_family](FamilyMidpointCompletion.lean), [Paper2FamilyRestoration.restoration_insert](FamilyRestoration.lean), [Paper2FamilyMixedSeedConstraint.leftFifteen_unitary](FamilyMixedSeedConstraint.lean), [Paper2FamilyMixedSeedConstraint.leftFifteen_adjoint](FamilyMixedSeedConstraint.lean), [Paper2FamilyMixedSeedConstraint.leftFifteen_eq_conjugate](FamilyMixedSeedConstraint.lean), [Paper2FamilyMixedSeedConstraint.seed156_reshape](FamilyMixedSeedConstraint.lean), [Paper2FamilyMixedSeedConstraint.seed156_constraint](FamilyMixedSeedConstraint.lean), [Paper2FamilyMixedSeedConstraint.realSeed156_constraint](FamilyMixedSeedConstraint.lean), [Paper2FamilyMidpointIntertwining.finalFifteen_intertwining](FamilyMidpointIntertwining.lean), [Paper2FamilyMidpointIntertwining.source_intertwining](FamilyMidpointIntertwining.lean), [Paper2FamilyMidpointIntertwining.allocation_intertwining](FamilyMidpointIntertwining.lean), [Paper2FamilyMidpointIntertwining.coordinates_intertwining](FamilyMidpointIntertwining.lean), [Paper2FamilyMidpointIntertwining.D_intertwining](FamilyMidpointIntertwining.lean), [Paper2TwentySevenWeights.four_action_tables](TwentySevenWeights.lean), [Paper2TwentySevenCommutant.scalar_commutant](TwentySevenCommutant.lean), [Paper2TwentySevenIrreducible.actual_scalar_commutant](TwentySevenIrreducible.lean), [Paper2TwentySevenIrreducible.invariant_submodule_trivial](TwentySevenIrreducible.lean), [Paper2TwentySevenIrreducible.complex_invariant_submodule_trivial](TwentySevenIrreducible.lean), [Paper2FamilyMidpointSeed.seed_gram](FamilyMidpointSeed.lean), [Paper2FamilyMidpointSeed.J_unitary](FamilyMidpointSeed.lean), [Paper2FamilyMidpointSeed.actual_seed_fixed](FamilyMidpointSeed.lean), [Paper2FamilyMidpointSeed.endpoint_seed_reduction](FamilyMidpointSeed.lean), [Paper2FamilyMidpointCG.source_gram](FamilyMidpointCG.lean), [Paper2FamilyMidpointEmbedding.allocation_gram](FamilyMidpointEmbedding.lean), [Paper2FamilyMidpointEmbedding.commonCoordinates_gram](FamilyMidpointEmbedding.lean), [Paper2FamilyMidpointEmbedding.D_gram](FamilyMidpointEmbedding.lean), [Paper2FamilyMidpointEmbedding.physicalD_gram](FamilyMidpointEmbedding.lean), [Paper2FamilyRacahWeights.right_six](FamilyRacahWeights.lean), [Paper2FamilyRacahWeights.right_three](FamilyRacahWeights.lean), [Paper2FamilyRacahWeights.right_fifteen](FamilyRacahWeights.lean), [Paper2FamilyMidpointAssembly.common_seed](FamilyMidpointAssembly.lean), [Paper2FamilyMidpointAssembly.actual_identity_seed_match](FamilyMidpointAssembly.lean), [Paper2FamilyRealCoupling.realCoupling_change](FamilyRealCoupling.lean), [Paper2FamilyRealCoupling.actual_seed_reshape](FamilyRealCoupling.lean), [Paper2FamilyFifteenSeedConstraint.realSeed1515_constraint](FamilyFifteenSeedConstraint.lean), [Paper2FamilyExtraPhi.phi615_reconstruction](FamilyExtraPhi.lean), [Paper2FamilyExtraPhi.phi156_exchange](FamilyExtraPhi.lean), [Paper2FamilyExtraPhi.phi615_exchange](FamilyExtraPhi.lean), [Paper2FamilyExtraPhi.phi1515_exchange](FamilyExtraPhi.lean), [Paper2FamilyPhi.phi_gram](FamilyPhi.lean), [Paper2FamilyPhi.actual_midpoint_flip](FamilyPhi.lean), [Paper2FamilyPhi.endpoint_carrier_reduction](FamilyPhi.lean), [Paper2FamilyPhysicalPhi.physicalPhi_gram](FamilyPhysicalPhi.lean), [Paper2FamilyPhysicalPhi.actual_physical_flip](FamilyPhysicalPhi.lean), [Paper2FamilyPhysicalPhi.exact_endpoint_reduction](FamilyPhysicalPhi.lean), [Paper2FamilyPhiReconstruction.actual_reconstruction](FamilyPhiReconstruction.lean), [Paper2FamilySecondQuery.actual_block_endpoint](FamilySecondQuery.lean), [Paper2FamilySecondQuery.actual_physical_query](FamilySecondQuery.lean), [Paper2FamilySecondQuery.actual_second_query_endpoint](FamilySecondQuery.lean), [Paper2FamilyPreparationGeometry.query_intertwining](FamilyPreparationGeometry.lean), [Paper2FamilyPreparationGeometry.fixed_reset_decoder](FamilyPreparationGeometry.lean), [Paper2FamilyPreparationGeometry.prepared_coordinates](FamilyPreparationGeometry.lean), [Paper2FamilyPreparationCircuit.word_route](FamilyPreparationCircuit.lean), [Paper2FamilyPreparationCircuit.actual_three_query_preparation](FamilyPreparationCircuit.lean), [Paper2FamilyCompleteProtocol.complete_three_plus_four_query_family](FamilyCompleteProtocol.lean), [Paper2FamilyCompleteProtocol.complete_three_plus_four_query_channel](FamilyCompleteProtocol.lean), [Paper2FamilyParameterContinuity.program_continuous](FamilyParameterContinuity.lean), [Paper2FamilyParameterContinuity.stored_program_continuous](FamilyParameterContinuity.lean), [Paper2FamilyParameterContinuity.midpoint_continuous](FamilyParameterContinuity.lean), [Paper2FamilyParameterContinuity.physical_midpoint_continuous](FamilyParameterContinuity.lean), [Paper2FamilyParameterContinuity.endpoint_limit](FamilyParameterContinuity.lean), [Paper2FamilyActualClosure.G0_unitary](FamilyActualClosure.lean), [Paper2FamilyActualClosure.G1_unitary](FamilyActualClosure.lean), [Paper2FamilyActualClosure.actual_encoder_endpoint](FamilyActualClosure.lean), [Paper2FamilyActualClosure.fixedGates_unitary](FamilyActualClosure.lean), [Paper2FamilyActualClosure.actual_four_query_catalytic_endpoint](FamilyActualClosure.lean), [Paper2FamilyActualClosure.actual_four_query_joint_input](FamilyActualClosure.lean), [Paper2FamilyIdentityMatching.actual_identity_input_match](FamilyIdentityMatching.lean), [Paper2FamilyActualChannel.actual_channel_with_reference](FamilyActualChannel.lean) | The complete actual continuous-family processor is internally constructed on the full594-dimensional data-memory space: all five fixed unitary gates, two-query encoder, fixed flip and four ordinary forward queries return the identical supplied198-memory catalyst, for every SU(3) oracle and arbitrary finite references/joint inputs. Actual450 carrier dimension and exact a=4/5 reduction to the earlier45 carrier are proved. No CG, seed, encoder, flip or supplied-gate premises occur in the final processor wrapper. The corresponding reference-preserving channel identity holds for every complex input operator, hence in particular every mixed or entangled density operator. The actual three-query preparation is now bridged on the same594-space port: exact query-qutrit reset, original65-program coordinates and zero133-padding. One final joint wrapper selects both fixed circuits before U, proving3+4 ordinary-query construction with arbitrary finite-reference vectors and mixed channel inputs.450/45 is a constructed representation-carrier count, not a minimal-workspace claim; no continuity in a of choice-selected gates is claimed. |
| supplemental_storage.tex:11 | supplemental_storage.tex:11:named_statement | kernel_checked | [S4ExactBounds.exact_transpose_query_bound](ExactBounds.lean), [S4ExactBounds.exact_inversion_query_bound](ExactBounds.lean), [S4ExactBounds.transpose_bound_of_pointwise_program](ExactBounds.lean), [S4ExactBounds.inversion_bound_of_pointwise_program](ExactBounds.lean), [S4RoutedBounds.routed_transpose_query_bound](RoutedBounds.lean), [S4RoutedBounds.routed_inversion_query_bound](RoutedBounds.lean), [S4RoutedBounds.tensor_port_transpose_query_bound](RoutedBounds.lean), [S4RoutedBounds.tensor_port_inversion_query_bound](RoutedBounds.lean), [FinitePure.routed_channel_transpose_bound](ChannelBounds.lean), [FinitePure.routed_channel_inversion_bound](ChannelBounds.lean), [FinitePure.adaptive_query_unitary_word](AdaptiveQuery.lean), [Paper2NormalizedChannelBounds.normalized_transpose_bound](NormalizedChannelBounds.lean), [Paper2NormalizedChannelBounds.normalized_inversion_bound](NormalizedChannelBounds.lean), [Paper2NormalizedChannels.factor_of_normalized_pure](NormalizedChannels.lean), [Paper2PureStateTomography.linear_eq_of_normalized_pure_eq](PureStateTomography.lean), [FinitePure.adaptive_transpose_query_bound](AdaptiveBounds.lean), [FinitePure.adaptive_inversion_query_bound](AdaptiveBounds.lean), [Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving](ChoiKraus.lean), [Paper2ChoiInstrument.kraus_of_finite_instrument](ChoiInstrument.lean), [Paper2MixedStatePurification.normalized_purification](MixedStatePurification.lean), [FinitePure.mixed_transpose_query_bound](MixedBounds.lean), [FinitePure.mixed_inversion_query_bound](MixedBounds.lean), [FinitePure.cp_mixed_transpose_query_bound](CPMixedBounds.lean), [FinitePure.cp_mixed_inversion_query_bound](CPMixedBounds.lean), [FinitePure.stopped_preparation_transpose_query_bound](StoppedPreparationBounds.lean), [FinitePure.stopped_preparation_inversion_query_bound](StoppedPreparationBounds.lean), [FinitePure.both_stopped_transpose_query_bound](BothStoppedBounds.lean), [FinitePure.both_stopped_inversion_query_bound](BothStoppedBounds.lean), [FinitePure.cp_both_stopped_transpose_query_bound](CPBothStoppedBounds.lean), [FinitePure.cp_both_stopped_inversion_query_bound](CPBothStoppedBounds.lean), [FinitePure.cp_mixed_initial_transpose_query_bound](CPMixedInitialBounds.lean), [FinitePure.cp_mixed_initial_inversion_query_bound](CPMixedInitialBounds.lean), [FinitePure.cp_tree_transpose_query_bound](CPTreeBounds.lean), [FinitePure.cp_tree_inversion_query_bound](CPTreeBounds.lean), [FinitePure.cp_rectangular_transpose_query_bound](CPRectTreeBounds.lean), [FinitePure.cp_rectangular_inversion_query_bound](CPRectTreeBounds.lean), [FinitePure.routed_cp_rectangular_transpose_query_bound](RoutedCPRectBounds.lean), [FinitePure.routed_cp_rectangular_inversion_query_bound](RoutedCPRectBounds.lean), [FinitePure.cp_native_transpose_query_bound](CPNativeTreeBounds.lean), [FinitePure.cp_native_inversion_query_bound](CPNativeTreeBounds.lean) | Actual native finite CP circuits with arbitrary initial/program/final dimensions, branch-varying finite spaces, fixed tensor-port unitary coordinates, mixed initial states and actual maximum branch budgets. The weaker normalized pure-data correctness premise implies the source bound under its stronger joint endpoint. See source_scope_review_native.md for source-based model comparison. |
| supplemental_storage.tex:16 | supplemental_storage.tex:16:displayed_mathematics | kernel_checked | [S4Analytic.prepared_vector_derivative](AnalyticWord.lean), [S4Analytic.prepared_vector_normalized](AnalyticProtocol.lean), [S4Analytic.finite_protocol_response](AnalyticProtocol.lean), [S4SpecialCurve.exists_special_unitary_curve](SpecialCurve.lean), [S4GlobalProtocol.transpose_direction](GlobalProtocol.lean), [S4GlobalProtocol.inversion_direction](GlobalProtocol.lean), [S4Routing.compile_routed_word](RoutedWord.lean), [S4TensorPorts.portWord_normal_form](TensorPorts.lean), [FinitePure.coherentRun_eq_dilation](FiniteAdaptive.lean), [FinitePure.coherentRun_isometry](FiniteAdaptive.lean), [FinitePure.adaptive_query_unitary_word](AdaptiveQuery.lean), [FinitePure.adaptive_preparation_word](AdaptiveInterface.lean), [FinitePure.two_stage_instrument_word](TwoStageProtocol.lean), [FinitePure.native_two_stage_compilation](NativeTwoStage.lean), [FinitePure.CPNativeOracleTree.common_workspace](CPNativeOracleTree.lean), [FinitePure.cp_native_transpose_query_bound](CPNativeTreeBounds.lean), [FinitePure.cp_native_inversion_query_bound](CPNativeTreeBounds.lean) | Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source. |
| supplemental_storage.tex:24 | supplemental_storage.tex:24:displayed_mathematics | kernel_checked | [FinitePure.unitary_channel_kraus_factor](EndpointFactorization.lean), [FinitePure.exact_reduced_channel_factor](EndpointFactorization.lean), [FinitePure.two_stage_instrument_word](TwoStageProtocol.lean), [FinitePure.mixed_two_stage_word](MixedProtocol.lean), [FinitePure.recorded_two_stage_channel](EnvironmentChannels.lean), [FinitePure.native_two_stage_compilation](NativeTwoStage.lean), [FinitePure.CPNativeOracleTree.common_workspace](CPNativeOracleTree.lean), [FinitePure.cp_native_transpose_query_bound](CPNativeTreeBounds.lean), [FinitePure.cp_native_inversion_query_bound](CPNativeTreeBounds.lean) | Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source. |
| supplemental_storage.tex:34 | supplemental_storage.tex:34:displayed_mathematics | kernel_checked | [S4Budget.physical_transpose_bound_of_response_formula](Budget.lean), [S4Budget.physical_inversion_bound_of_response_formula](Budget.lean), [S4ExactBounds.exact_transpose_query_bound](ExactBounds.lean), [S4ExactBounds.exact_inversion_query_bound](ExactBounds.lean), [S4ExactBounds.transpose_bound_of_pointwise_program](ExactBounds.lean), [S4ExactBounds.inversion_bound_of_pointwise_program](ExactBounds.lean), [S4RoutedBounds.routed_transpose_query_bound](RoutedBounds.lean), [S4RoutedBounds.routed_inversion_query_bound](RoutedBounds.lean), [S4RoutedBounds.tensor_port_transpose_query_bound](RoutedBounds.lean), [S4RoutedBounds.tensor_port_inversion_query_bound](RoutedBounds.lean), [FinitePure.routed_channel_transpose_bound](ChannelBounds.lean), [FinitePure.routed_channel_inversion_bound](ChannelBounds.lean), [Paper2NormalizedChannelBounds.normalized_transpose_bound](NormalizedChannelBounds.lean), [Paper2NormalizedChannelBounds.normalized_inversion_bound](NormalizedChannelBounds.lean), [Paper2NormalizedChannels.factor_of_normalized_pure](NormalizedChannels.lean), [Paper2PureStateTomography.linear_eq_of_normalized_pure_eq](PureStateTomography.lean), [FinitePure.adaptive_transpose_query_bound](AdaptiveBounds.lean), [FinitePure.adaptive_inversion_query_bound](AdaptiveBounds.lean), [Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving](ChoiKraus.lean), [Paper2ChoiInstrument.kraus_of_finite_instrument](ChoiInstrument.lean), [Paper2MixedStatePurification.normalized_purification](MixedStatePurification.lean), [FinitePure.native_two_stage_compilation](NativeTwoStage.lean), [FinitePure.CPNativeOracleTree.common_workspace](CPNativeOracleTree.lean), [FinitePure.cp_native_transpose_query_bound](CPNativeTreeBounds.lean), [FinitePure.cp_native_inversion_query_bound](CPNativeTreeBounds.lean) | Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source. |
| supplemental_storage.tex:49 | supplemental_storage.tex:49:displayed_mathematics | kernel_checked | [S4Analytic.extract_eq_output](AnalyticProgram.lean), [S4Analytic.extract_derivative](AnalyticProgram.lean), [S4Analytic.output_program_derivative](AnalyticProgram.lean), [S4GlobalPolynomial.eval_transposeOutputPolynomial](OutputPolynomial.lean), [S4GlobalPolynomial.eval_inversionOutputPolynomial](OutputPolynomial.lean), [S4GlobalPolynomial.transpose_output_polynomial](OutputPolynomial.lean), [S4GlobalPolynomial.inversion_output_polynomial](OutputPolynomial.lean) |  The actual output extraction formula is identified with explicit global multivariate polynomials for both targets. The exact endpoint and target isometry determine the output. |
| supplemental_storage.tex:60 | supplemental_storage.tex:60:displayed_mathematics | kernel_checked | [S4Word.word](Word.lean), [S4Analytic.word_derivative](AnalyticWord.lean), [S4Routing.compile_routed_word](RoutedWord.lean), [S4Routing.compiledGates_isometry](RoutedWord.lean), [S4TensorPorts.portQuery_routing](TensorPorts.lean), [S4TensorPorts.portWord_normal_form](TensorPorts.lean), [S4TensorPorts.port_compiled_gates_isometry](TensorPorts.lean), [FinitePure.rectangularWord_compilation](RectangularWord.lean), [FinitePure.adaptive_query_rectangular_word](AdaptiveQuery.lean), [FinitePure.adaptive_query_unitary_word](AdaptiveQuery.lean), [FinitePure.two_word_program_alignment](ProgramAlignment.lean), [FinitePure.two_stage_instrument_word](TwoStageProtocol.lean), [FinitePure.native_two_stage_compilation](NativeTwoStage.lean), [FinitePure.CPNativeOracleTree.common_workspace](CPNativeOracleTree.lean), [FinitePure.cp_native_transpose_query_bound](CPNativeTreeBounds.lean), [FinitePure.cp_native_inversion_query_bound](CPNativeTreeBounds.lean) | Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source. |
| supplemental_storage.tex:71 | supplemental_storage.tex:71:displayed_mathematics | kernel_checked | [S4Analytic.matrix_tensor_const](AnalyticWord.lean), [S4Analytic.lifted_direction](AnalyticProtocol.lean), [S4SpecialCurve.exists_special_unitary_curve](SpecialCurve.lean), [S4GlobalProtocol.transpose_direction](GlobalProtocol.lean), [S4GlobalProtocol.inversion_direction](GlobalProtocol.lean), [S4Routing.compile_routed_word](RoutedWord.lean), [S4TensorPorts.portWord_normal_form](TensorPorts.lean), [FinitePure.native_two_stage_compilation](NativeTwoStage.lean), [FinitePure.CPNativeOracleTree.common_workspace](CPNativeOracleTree.lean), [FinitePure.cp_native_transpose_query_bound](CPNativeTreeBounds.lean), [FinitePure.cp_native_inversion_query_bound](CPNativeTreeBounds.lean) | Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source. |
| supplemental_storage.tex:83 | supplemental_storage.tex:83:displayed_mathematics | kernel_checked | [S4Word.prefix_isometry](Word.lean), [S4Response.inserted_prefix_isometry](Response.lean), [S4Program.normalized_insert](Program.lean) | Prefixes are built from the actual oracle word. Gate/oracle unitarity and the program normalization imply every data-to-joint-system prefix is isometric. |
| supplemental_storage.tex:89 | supplemental_storage.tex:89:displayed_mathematics | kernel_checked | [S4Word.word_variation_response](Word.lean), [S4Response.compressed_eq_sum](Response.lean), [S4Response.slice_response](Response.lean), [S4Response.physical_response_is_kraus](Response.lean), [S4Response.physical_response_choi_positive](Response.lean), [S4Analytic.finite_protocol_response](AnalyticProtocol.lean) | The actual differentiable finite protocol has the previously derived prefix Kraus response and Choi positivity, now connected to endpoint differentiation. |
| supplemental_storage.tex:95 | supplemental_storage.tex:95:displayed_mathematics | kernel_checked | [S4Word.response_one](Word.lean), [S4Response.compressed_one](Response.lean), [S4Response.physical_response_one](Response.lean), [S4Analytic.finite_protocol_response](AnalyticProtocol.lean) | The qI budget is derived from actual finite preparation normalization and processing gate isometry; preparation query count does not enter it. |
| supplemental_storage.tex:99 | supplemental_storage.tex:99:displayed_mathematics | kernel_checked | [S4Word.polynomial_word_coeff_one](Word.lean), [S4Word.polynomial_word_derivative_at_zero](Word.lean), [S4Word.word_i_variation_response](Word.lean), [S4Response.compressed_variation](Response.lean), [S4Analytic.word_derivative](AnalyticWord.lean), [S4Analytic.response_of_differentiable_endpoint](AnalyticProtocol.lean), [S4Analytic.finite_protocol_response](AnalyticProtocol.lean), [S4SpecialCurve.exists_special_unitary_curve](SpecialCurve.lean), [S4GlobalProtocol.transpose_direction](GlobalProtocol.lean), [S4GlobalProtocol.inversion_direction](GlobalProtocol.lean), [S4Routing.compile_routed_word](RoutedWord.lean), [S4TensorPorts.portWord_normal_form](TensorPorts.lean), [FinitePure.native_two_stage_compilation](NativeTwoStage.lean), [FinitePure.CPNativeOracleTree.common_workspace](CPNativeOracleTree.lean), [FinitePure.cp_native_transpose_query_bound](CPNativeTreeBounds.lean), [FinitePure.cp_native_inversion_query_bound](CPNativeTreeBounds.lean) | Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source. |
| supplemental_storage.tex:110 | supplemental_storage.tex:110:displayed_mathematics | kernel_checked | [S4Analytic.transpose_target_derivative](AnalyticTargets.lean), [S4Analytic.inversion_target_derivative](AnalyticTargets.lean), [S4Analytic.transpose_logarithmic_response](AnalyticTargets.lean), [S4Analytic.adjoint_logarithmic_response](AnalyticTargets.lean), [S4SpecialCurve.exists_special_unitary_curve](SpecialCurve.lean), [S4GlobalProtocol.transpose_direction](GlobalProtocol.lean), [S4GlobalProtocol.inversion_direction](GlobalProtocol.lean), [S4Routing.compile_routed_word](RoutedWord.lean), [S4TensorPorts.portWord_normal_form](TensorPorts.lean), [FinitePure.native_two_stage_compilation](NativeTwoStage.lean), [FinitePure.CPNativeOracleTree.common_workspace](CPNativeOracleTree.lean), [FinitePure.cp_native_transpose_query_bound](CPNativeTreeBounds.lean), [FinitePure.cp_native_inversion_query_bound](CPNativeTreeBounds.lean) | Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source. |
| supplemental_storage.tex:124 | supplemental_storage.tex:124:displayed_mathematics | kernel_checked | [S4Program.two_program_variations](Program.lean), [S4ExactBounds.transpose_protocol_full_response](ExactBounds.lean), [S4ExactBounds.inversion_protocol_full_response](ExactBounds.lean) | The existing adjoint/normalization algebra is now supplied an actual endpoint and actual first variations by the analytic/global protocol chain. Its former first-variation premise is discharged in the full finite-word response theorem. |
| supplemental_storage.tex:131 | supplemental_storage.tex:131:displayed_mathematics | kernel_checked | [S4Program.two_program_variations](Program.lean), [S4Program.physical_two_program_response](Program.lean), [S4Analytic.endpoint_derivative](AnalyticProgram.lean), [S4Analytic.finite_protocol_response](AnalyticProtocol.lean), [S4ExactBounds.transpose_protocol_full_response](ExactBounds.lean), [S4ExactBounds.inversion_protocol_full_response](ExactBounds.lean) | The all-SU protocol endpoints now yield the complete response via constructed curves and the two actual program derivatives; no differentiated endpoint premise survives in these final interfaces. |
| supplemental_storage.tex:141 | supplemental_storage.tex:141:displayed_mathematics | kernel_checked | [S4Program.two_program_logarithmic_variations](Program.lean), [S4Program.physical_two_program_response](Program.lean), [S4Analytic.response_of_differentiable_endpoint](AnalyticProtocol.lean), [S4Analytic.finite_transpose_response](AnalyticTargets.lean), [S4Analytic.finite_inversion_response](AnalyticTargets.lean), [S4ExactBounds.transpose_protocol_full_response](ExactBounds.lean), [S4ExactBounds.inversion_protocol_full_response](ExactBounds.lean), [S4Scalar.directional_scalar_unique](ScalarRepresentation.lean) | The physical response is a target plus a uniquely determined scalar map, simultaneously for all directions and extended to all complex matrices. |
| supplemental_storage.tex:145 | supplemental_storage.tex:145:displayed_mathematics | kernel_checked | [S4Program.bracket_swap](Program.lean), [S4Program.normalized_variation_bracket_real_zero](Program.lean), [S4Program.two_program_shift_real](Program.lean), [S4Analytic.bracket_derivative](AnalyticProgram.lean), [S4Analytic.normalization_derivative](AnalyticProgram.lean), [S4Analytic.finite_protocol_response](AnalyticProtocol.lean), [S4Scalar.realScalarFunctional](ScalarRepresentation.lean), [S4Scalar.scalarFunctional_real_on_hermitian](ScalarRepresentation.lean), [S4Scalar.directional_scalar_unique](ScalarRepresentation.lean) | An explicit real-linear scalar functional is constructed from a fixed diagonal entry of the actual response difference. It agrees with every directional bracket scalar and is real on Hermitian inputs. |
| supplemental_storage.tex:163 | supplemental_storage.tex:163:displayed_mathematics | kernel_checked | [S4Budget.transpose_trace_budget](Budget.lean), [S4Budget.inversion_trace_budget](Budget.lean), [S4Scalar.hermitian_trace_representation](ScalarRepresentation.lean), [S4FullResponse.transpose_full_response](FullResponse.lean), [S4FullResponse.inversion_full_response](FullResponse.lean), [S4ExactBounds.transpose_protocol_full_response](ExactBounds.lean), [S4ExactBounds.inversion_protocol_full_response](ExactBounds.lean) | An explicit Hermitian F is constructed from matrix units; the full complex-matrix formulas and Tr F=q-1 or q+1 are derived, not assumed. The final physical interfaces discharge all directional premises. |
| supplemental_storage.tex:171 | supplemental_storage.tex:171:displayed_mathematics | standard_definition | [S45.choi](Choi.lean) | The coordinate definition has query-copy-first indices: Choi(Phi)[(a,b),(c,d)]=Phi(E_ac)[b,d]. |
| supplemental_storage.tex:176 | supplemental_storage.tex:176:displayed_mathematics | kernel_checked | [S4Response.physical_response_choi_positive](Response.lean), [S4Budget.physical_transpose_bound_of_response_formula](Budget.lean), [S4Budget.physical_inversion_bound_of_response_formula](Budget.lean), [S4ExactBounds.transpose_protocol_full_response](ExactBounds.lean), [S4ExactBounds.inversion_protocol_full_response](ExactBounds.lean) | The Choi response formulas now have full physical exactness-to-F inputs, with Choi positivity supplied by the actual processor prefix Kraus family. |
| supplemental_storage.tex:182 | supplemental_storage.tex:182:displayed_mathematics | kernel_checked | [S45.choiTop_antisymmetric](Choi.lean), [S45.antisymmetric_sum_identity](Choi.lean), [S45.transpose_trace_bound](Choi.lean), [Paper2AntisymmetricTrace.antisymmetric_hermitian](AntisymmetricTrace.lean), [Paper2AntisymmetricTrace.antisymmetric_square](AntisymmetricTrace.lean), [Paper2AntisymmetricTrace.antisymmetric_posSemidef](AntisymmetricTrace.lean), [Paper2AntisymmetricTrace.antisymmetric_trace_nonneg](AntisymmetricTrace.lean), [Paper2AntisymmetricTrace.swap_mul_apply](AntisymmetricTrace.lean), [Paper2AntisymmetricTrace.transpose_choi_trace](AntisymmetricTrace.lean), [Paper2AntisymmetricTrace.swap_transpose_choi_trace](AntisymmetricTrace.lean), [Paper2AntisymmetricTrace.antisymmetric_choi_trace](AntisymmetricTrace.lean), [Paper2AntisymmetricTrace.source_transpose_trace_inequality](AntisymmetricTrace.lean) | The literal source product-trace identity is proved for the actual SWAP and S45.choiTop F. I-SWAP is shown PSD from its Gram identity; positivity of the product trace uses PSD congruence plus trace cyclicity, without assuming commuting matrices. Actual protocol Choi positivity is independently supplied by the already checked Response/ExactBounds chain. |
| supplemental_storage.tex:189 | supplemental_storage.tex:189:displayed_mathematics | kernel_checked | [S45.choiInv_bell](Choi.lean), [S45.inversion_trace_bound](Choi.lean) | For the displayed inversion Choi matrix, the Bell-vector evaluation and resulting lower bound follow from actual Matrix.PosSemidef in every finite dimension. |
| supplemental_storage.tex:199 | supplemental_storage.tex:199:named_statement | checked_alternative_proof | [UnrestrictedPrograms.special_unitary_compact](CompactPrograms.lean), [UnrestrictedPrograms.finite_special_unitary_net](CompactPrograms.lean), [UnrestrictedPrograms.controlled_as_sum](ControlledPrograms.lean), [UnrestrictedPrograms.controlled_unitary](ControlledPrograms.lean), [UnrestrictedPrograms.ket_normalized](ControlledPrograms.lean), [UnrestrictedPrograms.controlled_endpoint](ControlledPrograms.lean), [UnrestrictedPrograms.joint_norm](ApproximatePrograms.lean), [UnrestrictedPrograms.joint_fidelity_bound](ApproximatePrograms.lean), [UnrestrictedPrograms.unrestricted_time_reversal](ApproximatePrograms.lean), [UnrestrictedPrograms.reversalTarget_transpose](ApproximatePrograms.lean), [UnrestrictedPrograms.reversalTarget_inverse](ApproximatePrograms.lean) | The complete unrestricted-program approximation conclusion is kernel proved: finite SU(d) operator-norm nets, a fixed finite controlled unitary, normalized basis programs, exact program return and worst-case joint fidelity loss <epsilon for both transpose/inversion. A single net of target matrices supplies one common processor for both targets; this is equivalent to, and stronger than, selecting separate f(V_k) nets. The actual word has zero queries. No finite-query preparation of the supplied labels is asserted. |
| supplemental_storage.tex:209 | supplemental_storage.tex:209:displayed_mathematics | checked_alternative_proof | [UnrestrictedPrograms.special_unitary_compact](CompactPrograms.lean), [UnrestrictedPrograms.finite_special_unitary_net](CompactPrograms.lean), [UnrestrictedPrograms.controlled_as_sum](ControlledPrograms.lean), [UnrestrictedPrograms.controlled_unitary](ControlledPrograms.lean), [UnrestrictedPrograms.ket_normalized](ControlledPrograms.lean), [UnrestrictedPrograms.controlled_endpoint](ControlledPrograms.lean), [UnrestrictedPrograms.joint_norm](ApproximatePrograms.lean), [UnrestrictedPrograms.joint_fidelity_bound](ApproximatePrograms.lean), [UnrestrictedPrograms.unrestricted_time_reversal](ApproximatePrograms.lean), [UnrestrictedPrograms.reversalTarget_transpose](ApproximatePrograms.lean), [UnrestrictedPrograms.reversalTarget_inverse](ApproximatePrograms.lean) | The complete unrestricted-program approximation conclusion is kernel proved: finite SU(d) operator-norm nets, a fixed finite controlled unitary, normalized basis programs, exact program return and worst-case joint fidelity loss <epsilon for both transpose/inversion. A single net of target matrices supplies one common processor for both targets; this is equivalent to, and stronger than, selecting separate f(V_k) nets. The actual word has zero queries. No finite-query preparation of the supplied labels is asserted. |
| supplemental_storage.tex:219 | supplemental_storage.tex:219:displayed_mathematics | checked_alternative_proof | [UnrestrictedPrograms.special_unitary_compact](CompactPrograms.lean), [UnrestrictedPrograms.finite_special_unitary_net](CompactPrograms.lean), [UnrestrictedPrograms.controlled_as_sum](ControlledPrograms.lean), [UnrestrictedPrograms.controlled_unitary](ControlledPrograms.lean), [UnrestrictedPrograms.ket_normalized](ControlledPrograms.lean), [UnrestrictedPrograms.controlled_endpoint](ControlledPrograms.lean), [UnrestrictedPrograms.joint_norm](ApproximatePrograms.lean), [UnrestrictedPrograms.joint_fidelity_bound](ApproximatePrograms.lean), [UnrestrictedPrograms.unrestricted_time_reversal](ApproximatePrograms.lean), [UnrestrictedPrograms.reversalTarget_transpose](ApproximatePrograms.lean), [UnrestrictedPrograms.reversalTarget_inverse](ApproximatePrograms.lean) | The complete unrestricted-program approximation conclusion is kernel proved: finite SU(d) operator-norm nets, a fixed finite controlled unitary, normalized basis programs, exact program return and worst-case joint fidelity loss <epsilon for both transpose/inversion. A single net of target matrices supplies one common processor for both targets; this is equivalent to, and stronger than, selecting separate f(V_k) nets. The actual word has zero queries. No finite-query preparation of the supplied labels is asserted. |
| : | prose-017 | kernel_checked | [S4Word.polynomial_word_coeff_zero](Word.lean), [S4Word.polynomial_word_coeff_one](Word.lean), [S4Word.polynomial_word_derivative_at_zero](Word.lean), [S4Analytic.prepared_vector_derivative](AnalyticWord.lean), [S4Analytic.output_program_derivative](AnalyticProgram.lean), [S4Analytic.finite_protocol_response](AnalyticProtocol.lean), [S4ExactBounds.transpose_bound_of_pointwise_program](ExactBounds.lean), [S4ExactBounds.inversion_bound_of_pointwise_program](ExactBounds.lean), [S4Routing.compile_routed_word](RoutedWord.lean), [S4Routing.compiledGates_isometry](RoutedWord.lean), [S4TensorPorts.portQuery_routing](TensorPorts.lean), [S4TensorPorts.portWord_normal_form](TensorPorts.lean), [S4TensorPorts.port_compiled_gates_isometry](TensorPorts.lean), [S4Routing.compiled_endpoint](RoutedWord.lean), [FinitePure.dilation_isometry](FiniteStinespring.lean), [FinitePure.partialTrace_dilation](FiniteStinespring.lean), [FinitePure.deferred_instrument_channel](DeferredInstrument.lean), [FinitePure.coherentRun_channel](FiniteAdaptive.lean), [FinitePure.rectangularWord_compilation](RectangularWord.lean), [FinitePure.adaptive_query_unitary_word](AdaptiveQuery.lean), [FinitePure.exact_reduced_channel_factor](EndpointFactorization.lean), [Paper2NormalizedChannelBounds.normalized_transpose_bound](NormalizedChannelBounds.lean), [Paper2NormalizedChannelBounds.normalized_inversion_bound](NormalizedChannelBounds.lean), [Paper2NormalizedChannels.factor_of_normalized_pure](NormalizedChannels.lean), [Paper2PureStateTomography.linear_eq_of_normalized_pure_eq](PureStateTomography.lean), [FinitePure.adaptive_preparation_word](AdaptiveInterface.lean), [FinitePure.adaptive_processing_word](AdaptiveInterface.lean), [FinitePure.two_stage_instrument_word](TwoStageProtocol.lean), [Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving](ChoiKraus.lean), [Paper2ChoiInstrument.kraus_of_finite_instrument](ChoiInstrument.lean), [Paper2MixedStatePurification.normalized_purification](MixedStatePurification.lean), [FinitePure.dummy_power_query_word](DummyRouting.lean), [FinitePure.stopped_padding_kraus_branch](DummyRouting.lean), [FinitePure.stopping_time_padding_channel](DummyRouting.lean), [FinitePure.paddedInstruments_complete](SelectiveSlots.lean), [FinitePure.padded_trajectory](StoppingTrajectory.lean), [FinitePure.selective_padding_channel](StoppingChannel.lean), [FinitePure.selective_padding_exists](StoppingChannel.lean), [FinitePure.carryEnvironment_query](EnvironmentChannels.lean), [FinitePure.environment_trajectory](EnvironmentTrajectory.lean), [FinitePure.mixed_two_stage_word](MixedProtocol.lean), [FinitePure.cp_query_network_kraus](CPQuery.lean), [FinitePure.observed_trajectory_branch](CPAdaptive.lean), [FinitePure.cp_mixed_protocol_kraus](CPMixedBounds.lean), [FinitePure.discardedEnvironment_trajectory](DiscardedEnvironment.lean), [FinitePure.discardedEnvironment_channel](DiscardedEnvironment.lean), [FinitePure.padded_preparation_density](StoppedPreparation.lean), [FinitePure.stopped_processing_word](StoppedProcessingProtocol.lean), [FinitePure.processing_dummy_endpoint_channel](ProcessingDummy.lean), [FinitePure.discardedEnvironment_selective_channel](SelectiveDiscardedEnvironment.lean), [FinitePure.cp_selective_network_kraus](CPSelective.lean), [FinitePure.cp_both_stopped_protocol_kraus](CPBothStoppedBounds.lean), [FinitePure.mixed_initial_preparation](InitialReference.lean), [FinitePure.cp_mixed_initial_protocol_kraus](CPMixedInitialBounds.lean), [FinitePure.paddedDiscard_reduction](CombinedDiscarded.lean), [FinitePure.CPOracleTree.kraus_tree](CPOracleTree.lean), [FinitePure.OracleTree.scheduled_channel_exact](TreeSlots.lean), [FinitePure.OracleTree.query_slot_compilation](TreeQueryPorts.lean), [FinitePure.tree_mixed_channel_compilation](TreeBounds.lean), [FinitePure.heterogeneous_instrument_kraus](CPRectOracleTree.lean), [FinitePure.RectOracleTree.common_workspace](RectOracleTree.lean), [FinitePure.CPRectOracleTree.common_workspace](CPRectOracleTree.lean), [FinitePure.rectangular_two_stage_compilation](RectTwoStage.lean), [FinitePure.program_embedding_completion](RectProgram.lean), [FinitePure.encoded_tree_channel_compilation](EncodedTree.lean), [FinitePure.partialTrace_memory_isometry](RectProgram.lean), [FinitePure.RoutedCPRectTree.kraus_tree](RoutedCPRectTree.lean), [FinitePure.RectOracleTree.fixedGate_evaluate](RoutedCPRectTree.lean), [FinitePure.RectOracleTree.fixedGate_budget](RoutedCPRectTree.lean), [FinitePure.CPNativeOracleTree.kraus_tree](CPNativeOracleTree.lean), [FinitePure.CPNativeOracleTree.common_workspace](CPNativeOracleTree.lean), [FinitePure.native_query_embedding](NativeQueryEmbedding.lean), [FinitePure.native_two_stage_compilation](NativeTwoStage.lean), [FinitePure.OracleTree.appendGate_budget](NativeOutput.lean), [S4GlobalPolynomial.conjugate_is_cofactor](GlobalPolynomial.lean), [S4GlobalPolynomial.eval_circuitPolynomial](GlobalPolynomial.lean), [S4GlobalPolynomial.eval_preparedPolynomial](GlobalPolynomial.lean), [S4GlobalPolynomial.circuit_contDiff](GlobalPolynomial.lean), [S4GlobalPolynomial.prepared_contDiff](GlobalPolynomial.lean), [S4GlobalPolynomial.transpose_output_polynomial](OutputPolynomial.lean), [S4GlobalPolynomial.inversion_output_polynomial](OutputPolynomial.lean), [S4GlobalPolynomial.transpose_output_contDiffOn](OutputPolynomial.lean), [S4GlobalPolynomial.inversion_output_contDiffOn](OutputPolynomial.lean) |  The remaining global polynomial/cofactor/smoothness clause is now directly proven for actual finite gate words and exact joint endpoints on SU. Combined with the previously frozen native CP-tree physical reduction evidence for this multi-clause item, no gap remains in the actual finite-circuit source scope. No smoothness or polynomial-output premise is introduced. |
| : | prose-018 | kernel_checked | [S4Word.word_variation_response](Word.lean), [S4Word.word_i_variation_response](Word.lean), [S4Response.physical_response_is_kraus](Response.lean), [S4Response.physical_response_choi_positive](Response.lean), [S4Response.physical_response_one](Response.lean), [S4Analytic.word_derivative](AnalyticWord.lean), [S4Analytic.finite_protocol_response](AnalyticProtocol.lean), [S4ExactBounds.transpose_protocol_full_response](ExactBounds.lean), [S4ExactBounds.inversion_protocol_full_response](ExactBounds.lean), [S4Routing.compile_routed_word](RoutedWord.lean), [S4Routing.compiled_endpoint](RoutedWord.lean), [Paper2CommonWorkspace.word_intertwines](CommonWorkspace.lean), [Paper2CommonWorkspace.endpoint_embeds](CommonWorkspace.lean), [Paper2CommonWorkspace.liftGate_unitary](CommonWorkspace.lean), [Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving](ChoiKraus.lean), [Paper2ChoiInstrument.kraus_of_finite_instrument](ChoiInstrument.lean), [Paper2MixedStatePurification.normalized_purification](MixedStatePurification.lean), [FinitePure.native_two_stage_compilation](NativeTwoStage.lean), [FinitePure.CPNativeOracleTree.common_workspace](CPNativeOracleTree.lean), [FinitePure.cp_native_transpose_query_bound](CPNativeTreeBounds.lean), [FinitePure.cp_native_inversion_query_bound](CPNativeTreeBounds.lean) | Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source. |
| : | prose-019 | kernel_checked | [S4Program.physical_two_program_response](Program.lean), [S4Program.two_program_shift_real](Program.lean), [S4Budget.transpose_trace_budget](Budget.lean), [S4Budget.inversion_trace_budget](Budget.lean), [S4Analytic.endpoint_derivative](AnalyticProgram.lean), [S4Analytic.normalization_derivative](AnalyticProgram.lean), [S4Analytic.finite_protocol_response](AnalyticProtocol.lean), [S4Scalar.linear_zero_of_traceless_hermitian](ScalarRepresentation.lean), [S4Scalar.hermitian_trace_representation](ScalarRepresentation.lean), [S4Scalar.realScalarFunctional](ScalarRepresentation.lean), [S4Scalar.scalarFunctional_real_on_hermitian](ScalarRepresentation.lean), [S4Scalar.directional_scalar_unique](ScalarRepresentation.lean), [Paper2TraceRepresentativeUniqueness.trace_zero_and_directions_zero](TraceRepresentativeUniqueness.lean), [Paper2TraceRepresentativeUniqueness.annihilator_is_scalar](TraceRepresentativeUniqueness.lean), [Paper2TraceRepresentativeUniqueness.representatives_differ_by_scalar](TraceRepresentativeUniqueness.lean), [Paper2TraceRepresentativeUniqueness.hermitian_representatives_differ_by_real_scalar](TraceRepresentativeUniqueness.lean), [Paper2TraceRepresentativeUniqueness.trace_budget_fixes_representative](TraceRepresentativeUniqueness.lean) | Literal representative freedom is now proved: any complex matrix annihilating traceless Hermitian trace pairings is a scalar identity; two Hermitian representatives differ by a real scalar identity; equal trace budgets make them equal. This augments the existing actual-program derivative, real-linearity and Hermitian-F construction, without assuming a spanning or trace-duality conclusion. |
| : | prose-020 | kernel_checked | [S4Budget.physical_transpose_bound_of_response_formula](Budget.lean), [S4Analytic.finite_transpose_response](AnalyticTargets.lean), [S4ExactBounds.transpose_protocol_full_response](ExactBounds.lean), [S4ExactBounds.exact_transpose_query_bound](ExactBounds.lean), [S4RoutedBounds.routed_transpose_query_bound](RoutedBounds.lean), [S4RoutedBounds.tensor_port_transpose_query_bound](RoutedBounds.lean), [FinitePure.routed_channel_transpose_bound](ChannelBounds.lean), [Paper2NormalizedChannelBounds.normalized_transpose_bound](NormalizedChannelBounds.lean), [Paper2NormalizedChannelBounds.normalized_inversion_bound](NormalizedChannelBounds.lean), [Paper2NormalizedChannels.factor_of_normalized_pure](NormalizedChannels.lean), [Paper2PureStateTomography.linear_eq_of_normalized_pure_eq](PureStateTomography.lean), [Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving](ChoiKraus.lean), [Paper2ChoiInstrument.kraus_of_finite_instrument](ChoiInstrument.lean), [Paper2MixedStatePurification.normalized_purification](MixedStatePurification.lean), [FinitePure.native_two_stage_compilation](NativeTwoStage.lean), [FinitePure.CPNativeOracleTree.common_workspace](CPNativeOracleTree.lean), [FinitePure.cp_native_transpose_query_bound](CPNativeTreeBounds.lean), [FinitePure.cp_native_inversion_query_bound](CPNativeTreeBounds.lean) | Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source. |
| : | prose-021 | kernel_checked | [S4Budget.physical_inversion_bound_of_response_formula](Budget.lean), [S4Analytic.finite_inversion_response](AnalyticTargets.lean), [S4ExactBounds.inversion_protocol_full_response](ExactBounds.lean), [S4ExactBounds.exact_inversion_query_bound](ExactBounds.lean), [S4RoutedBounds.routed_inversion_query_bound](RoutedBounds.lean), [S4RoutedBounds.tensor_port_inversion_query_bound](RoutedBounds.lean), [FinitePure.routed_channel_inversion_bound](ChannelBounds.lean), [Paper2NormalizedChannelBounds.normalized_transpose_bound](NormalizedChannelBounds.lean), [Paper2NormalizedChannelBounds.normalized_inversion_bound](NormalizedChannelBounds.lean), [Paper2NormalizedChannels.factor_of_normalized_pure](NormalizedChannels.lean), [Paper2PureStateTomography.linear_eq_of_normalized_pure_eq](PureStateTomography.lean), [Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving](ChoiKraus.lean), [Paper2ChoiInstrument.kraus_of_finite_instrument](ChoiInstrument.lean), [Paper2MixedStatePurification.normalized_purification](MixedStatePurification.lean), [FinitePure.native_two_stage_compilation](NativeTwoStage.lean), [FinitePure.CPNativeOracleTree.common_workspace](CPNativeOracleTree.lean), [FinitePure.cp_native_transpose_query_bound](CPNativeTreeBounds.lean), [FinitePure.cp_native_inversion_query_bound](CPNativeTreeBounds.lean) | Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source. |
| : | prose-022 | checked_alternative_proof | [UnrestrictedPrograms.special_unitary_compact](CompactPrograms.lean), [UnrestrictedPrograms.finite_special_unitary_net](CompactPrograms.lean), [UnrestrictedPrograms.controlled_as_sum](ControlledPrograms.lean), [UnrestrictedPrograms.controlled_unitary](ControlledPrograms.lean), [UnrestrictedPrograms.ket_normalized](ControlledPrograms.lean), [UnrestrictedPrograms.controlled_endpoint](ControlledPrograms.lean), [UnrestrictedPrograms.joint_norm](ApproximatePrograms.lean), [UnrestrictedPrograms.joint_fidelity_bound](ApproximatePrograms.lean), [UnrestrictedPrograms.unrestricted_time_reversal](ApproximatePrograms.lean), [UnrestrictedPrograms.reversalTarget_transpose](ApproximatePrograms.lean), [UnrestrictedPrograms.reversalTarget_inverse](ApproximatePrograms.lean) | The complete unrestricted-program approximation conclusion is kernel proved: finite SU(d) operator-norm nets, a fixed finite controlled unitary, normalized basis programs, exact program return and worst-case joint fidelity loss <epsilon for both transpose/inversion. A single net of target matrices supplies one common processor for both targets; this is equivalent to, and stronger than, selecting separate f(V_k) nets. The actual word has zero queries. No finite-query preparation of the supplied labels is asserted. |
| supplemental_storage.tex:246 | supplemental_storage.tex:246:named_statement | kernel_checked | [S5ExactStorage.no_two_preparation_four_processing](ExactStorage.lean), [S5ExactStorage.no_two_four_of_pointwise_program](ExactStorage.lean), [S5LowPreparation.no_zero_preparation_four_processing](LowPreparation.lean), [S5LowPreparation.no_one_preparation_four_processing](LowPreparation.lean), [S5LowPreparation.preparation_query_bound](LowPreparation.lean), [S5LowPreparation.preparation_bound_of_pointwise_program](LowPreparation.lean), [S5RoutedStorage.routed_preparation_bound](RoutedStorage.lean), [S5RoutedStorage.tensor_port_preparation_bound](RoutedStorage.lean), [Paper2NormalizedStorage.normalized_preparation_bound](NormalizedStorage.lean), [FinitePure.adaptive_preparation_bound](AdaptiveBounds.lean), [Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving](ChoiKraus.lean), [Paper2ChoiInstrument.kraus_of_finite_instrument](ChoiInstrument.lean), [Paper2MixedStatePurification.normalized_purification](MixedStatePurification.lean), [FinitePure.mixed_preparation_bound](MixedBounds.lean), [FinitePure.cp_mixed_preparation_bound](CPMixedBounds.lean), [FinitePure.stopped_preparation_bound](StoppedPreparationBounds.lean), [FinitePure.both_stopped_preparation_bound](BothStoppedBounds.lean), [FinitePure.cp_both_stopped_preparation_bound](CPBothStoppedBounds.lean), [FinitePure.cp_mixed_initial_preparation_bound](CPMixedInitialBounds.lean), [FinitePure.cp_tree_preparation_bound](CPTreeBounds.lean), [FinitePure.cp_rectangular_preparation_bound](CPRectTreeBounds.lean), [FinitePure.routed_cp_rectangular_preparation_bound](RoutedCPRectBounds.lean), [FinitePure.cp_native_preparation_bound](CPNativeTreeBounds.lean) | Actual native finite CP two-stage circuits; arbitrary program dimension; qutrit processing maximum branch q<=4 implies preparation maximum branch p>=3. All source finite-circuit physical interfaces are constructed. |
| supplemental_storage.tex:252 | supplemental_storage.tex:252:displayed_mathematics | kernel_checked | [S5ExactStorage.no_two_preparation_four_processing](ExactStorage.lean), [S5ExactStorage.no_two_four_of_pointwise_program](ExactStorage.lean), [S5LowPreparation.preparation_query_bound](LowPreparation.lean), [S5LowPreparation.preparation_bound_of_pointwise_program](LowPreparation.lean), [S5RoutedStorage.routed_preparation_bound](RoutedStorage.lean), [S5RoutedStorage.tensor_port_preparation_bound](RoutedStorage.lean), [Paper2NormalizedStorage.normalized_preparation_bound](NormalizedStorage.lean), [Paper2ChoiKraus.kraus_of_completely_positive_trace_preserving](ChoiKraus.lean), [Paper2ChoiInstrument.kraus_of_finite_instrument](ChoiInstrument.lean), [Paper2MixedStatePurification.normalized_purification](MixedStatePurification.lean), [FinitePure.native_two_stage_compilation](NativeTwoStage.lean), [FinitePure.CPNativeOracleTree.common_workspace](CPNativeOracleTree.lean), [FinitePure.cp_native_preparation_bound](CPNativeTreeBounds.lean) | Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source. |
| supplemental_storage.tex:271 | supplemental_storage.tex:271:displayed_mathematics | kernel_checked | [S5SliceGram.encodingSlice_entries](SliceGram.lean), [S5TwoQuery.preparation_slice_coefficients](TwoQuery.lean), [S5SaturatedPrefix.two_query_word](SaturatedPrefix.lean), [S5SaturatedPrefix.first_wordKraus](SaturatedPrefix.lean) | The actual two-query word is identified with the C/B/v preparation network and the processor first Kraus slice with U times its encoding slice. General circuit routing remains outside this typed model. |
| supplemental_storage.tex:281 | supplemental_storage.tex:281:displayed_mathematics | checked_alternative_proof | [S45.saturated_kraus_symmetric](Choi.lean), [S5PolyUnitary.quadratic_symmetry_SU_to_unitary](PolyUnitary.lean), [S5HermitianExtension.quadratic_symmetry_unitary_to_all](HermitianExtension.lean), [S5HermitianExtension.quadratic_symmetry_SU_to_all](HermitianExtension.lean), [S5ExactPrefix.protocol_first_slice_symmetric](ExactPrefix.lean), [S5ExactStorage.no_two_preparation_four_processing](ExactStorage.lean) | The complete SU(3)-to-all-complex-matrices extension is proved for the actual complete 45-coefficient quadratic slices. The proof uses exact polynomial lifts, an injective infinite unit-circle parametrization, three successive diagonal-coordinate interpolations, the Hermitian spectral theorem, and the decomposition M=H+iK. Singular matrices are included; no density, SVD, or all-M symmetry premise is assumed. In the ExactStorage proof, physical saturated first-slice symmetry is derived from the exact four-query endpoint and extended to all complex matrices for the actual quadratic coefficients. The polynomial/Hermitian spectral route replaces SVD; singular matrices are included. Both formerly external inputs are discharged. |
| supplemental_storage.tex:286 | supplemental_storage.tex:286:displayed_mathematics | kernel_checked | [S45Kernel.common_kernel_slices_zero](Kernel.lean), [S5SliceGram.slice_gram](SliceGram.lean), [S5SliceGram.physical_slice_gram](SliceGram.lean), [S5SliceGram.bracket_squared_norm](SliceGram.lean), [S5SliceGram.physical_slice_norm_gram](SliceGram.lean) | Program-basis completeness and G0ᴴG0=I directly imply the all-program-vector Gram identity. The scalar is also identified with the finite sum of squared complex coordinate norms; no scalar-Gram hypothesis is assumed. |
| supplemental_storage.tex:294 | supplemental_storage.tex:294:displayed_mathematics | kernel_checked | [S45QuadraticKernel.symmetry_gram_adjugate_factorization](QuadraticKernel.lean), [S45Minors.matrix_quadratic_adjugate_factorization](Minors.lean), [S5SliceGram.physical_adjugate_factorization](SliceGram.lean), [S5TwoQuery.preparation_adjugate_factorization](TwoQuery.lean), [S5ExactPrefix.protocol_first_slice_symmetric](ExactPrefix.lean), [S5HermitianExtension.quadratic_symmetry_SU_to_all](HermitianExtension.lean), [S5ExactStorage.no_two_preparation_four_processing](ExactStorage.lean) | The previously checked algebraic implication is now supplied the actual physical all-matrix symmetry inside ExactStorage. Together with the isometric G0 slice Gram and actual two-query coefficients, this closes the step in the finite-word (2,4) chain. The existing referenced lemmas state the intermediate identity explicitly. |
| supplemental_storage.tex:300 | supplemental_storage.tex:300:displayed_mathematics | kernel_checked | [S5AdjugateBridge.adjugate_symmetry_linear](AdjugateBridge.lean), [S5ExactPrefix.protocol_first_slice_symmetric](ExactPrefix.lean), [S5HermitianExtension.quadratic_symmetry_SU_to_all](HermitianExtension.lean), [S5ExactStorage.no_two_preparation_four_processing](ExactStorage.lean) | The previously checked algebraic implication is now supplied the actual physical all-matrix symmetry inside ExactStorage. Together with the isometric G0 slice Gram and actual two-query coefficients, this closes the step in the finite-word (2,4) chain. The existing referenced lemmas state the intermediate identity explicitly. |
| supplemental_storage.tex:307 | supplemental_storage.tex:307:displayed_mathematics | kernel_checked | [S45QuadraticKernel.symmetry_gram_adjugate_factorization](QuadraticKernel.lean), [S45LinearSymmetry.symmetry_value_at_one](LinearSymmetry.lean), [S5PhysicalPrefix.preparation_encoding_factorization](PhysicalPrefix.lean), [S5ExactPrefix.protocol_first_slice_symmetric](ExactPrefix.lean), [S5HermitianExtension.quadratic_symmetry_SU_to_all](HermitianExtension.lean), [S5ExactStorage.no_two_preparation_four_processing](ExactStorage.lean) | The previously checked algebraic implication is now supplied the actual physical all-matrix symmetry inside ExactStorage. Together with the isometric G0 slice Gram and actual two-query coefficients, this closes the step in the finite-word (2,4) chain. The existing referenced lemmas state the intermediate identity explicitly. |
| supplemental_storage.tex:313 | supplemental_storage.tex:313:displayed_mathematics | kernel_checked | [S45.adjugate_first_query_fixed](Preserver.lean), [S5PhysicalPrefix.preparation_slice_fixed](PhysicalPrefix.lean), [S5PhysicalPrefix.preparation_prefix_fixed](PhysicalPrefix.lean), [S5ExactPrefix.protocol_first_slice_symmetric](ExactPrefix.lean), [S5HermitianExtension.quadratic_symmetry_SU_to_all](HermitianExtension.lean), [S5ExactStorage.no_two_preparation_four_processing](ExactStorage.lean) | The previously checked algebraic implication is now supplied the actual physical all-matrix symmetry inside ExactStorage. Together with the isometric G0 slice Gram and actual two-query coefficients, this closes the step in the finite-word (2,4) chain. The existing referenced lemmas state the intermediate identity explicitly. |
| : | prose-023 | kernel_checked | [S5TwoQuery.ordered_to_canonical](TwoQuery.lean), [S5TwoQuery.preparation_ordered](TwoQuery.lean), [S5TwoQuery.preparation_quadratic](TwoQuery.lean), [S5SaturatedPrefix.two_query_word](SaturatedPrefix.lean), [S5ExactStorage.no_two_preparation_four_processing](ExactStorage.lean), [S5LowDegree.lifted_program_identity](LowDegree.lean), [S5LowDegree.linear_diagonal_slices_zero](LowDegree.lean), [S5LowDegree.no_normalized_linear_program](LowDegree.lean), [S5LowPreparation.no_normalized_constant_program](LowPreparation.lean), [S5LowPreparation.one_query_word](LowPreparation.lean), [S5LowPreparation.no_zero_preparation_four_processing](LowPreparation.lean), [S5LowPreparation.no_one_preparation_four_processing](LowPreparation.lean), [Paper2PreparationPadding.paddedGates_isometry](PreparationPadding.lean), [Paper2PreparationPadding.prepared_program](PreparationPadding.lean), [Paper2RetainedDummyProgram.padding_transform](RetainedDummyProgram.lean), [Paper2RetainedDummyProgram.two_query_preparation_padding](RetainedDummyProgram.lean), [Paper2RetainedDummyProgram.retained_output_normalized](RetainedDummyProgram.lean) | Literal source padding is now constructed: fixed gates and normalized seed are selected before U; p preparation queries become p+t by routing ordinary U calls to a retained dummy; processing remains exactly q queries and acts as identity on that dummy. The exact auxiliary factor U^t v is retained in both input/output programs. For p<=2 the direct wrapper constructs exactly two preparation calls. Together with the already verified source-scope finite-circuit reduction this justifies the stated reduction; LowPreparation remains an independent alternative proof. |
| : | prose-024 | checked_alternative_proof | [S45.saturated_kraus_symmetric](Choi.lean), [S5PolyUnitary.quad_smul](PolyUnitary.lean), [S5PolyUnitary.quadMatrix_smul](PolyUnitary.lean), [S5PolyUnitary.cubic_smul](PolyUnitary.lean), [S5PolyUnitary.unitary_phase](PolyUnitary.lean), [S5PolyUnitary.quadratic_symmetry_SU_to_unitary](PolyUnitary.lean), [S5PhasePolynomial.polynomial_zero_on_phases](PhasePolynomial.lean), [S5PolynomialLine.line_defect_eval](PolynomialLine.lean), [S5DiagonalExtension.defect_diagonal_conjugate](DiagonalExtension.lean), [S5HermitianExtension.defect_hermitian](HermitianExtension.lean), [S5HermitianExtension.defect_unitary_to_all](HermitianExtension.lean), [S5HermitianExtension.quadratic_symmetry_SU_to_all](HermitianExtension.lean), [S5ExactPrefix.protocol_first_slice_symmetric](ExactPrefix.lean), [S5ExactStorage.no_two_preparation_four_processing](ExactStorage.lean) | The previously unproved homogeneity/SVD/polynomial-extension segment is now completely kernel proved by an alternative route that avoids SVD: the existing homogeneous phase rescaling gives U(3), diagonal phase interpolation gives every Hermitian matrix after unitary diagonalization, and real-line polynomial uniqueness gives every complex matrix. The 45-term polynomial lift is proved to evaluate to the original slice defect. In the ExactStorage proof, physical saturated first-slice symmetry is derived from the exact four-query endpoint and extended to all complex matrices for the actual quadratic coefficients. The polynomial/Hermitian spectral route replaces SVD; singular matrices are included. Both formerly external inputs are discharged. |
| : | prose-025 | kernel_checked | [S5SliceGram.slice_gram](SliceGram.lean), [S5SliceGram.physical_slice_norm_gram](SliceGram.lean) | The complete program-basis sum reconstructs VᴴV; inserting an arbitrary program and applying fixed G0 isometry gives the all-M norm identity as a conclusion. |
| : | prose-026 | kernel_checked | [S45QuadraticKernel.quadratic_parallelogram](QuadraticKernel.lean), [S45QuadraticKernel.projected_polarization](QuadraticKernel.lean), [S45QuadraticKernel.rank_one_annihilator](QuadraticKernel.lean), [S45QuadraticKernel.projected_common_kernel](QuadraticKernel.lean), [S45QuadraticKernel.rank_one_slices_zero](QuadraticKernel.lean), [S5SliceGram.physical_rank_one_slices_zero](SliceGram.lean), [S5TwoQuery.preparation_rank_one_slices_zero](TwoQuery.lean), [S5ExactPrefix.protocol_first_slice_symmetric](ExactPrefix.lean), [S5HermitianExtension.quadratic_symmetry_SU_to_all](HermitianExtension.lean), [S5ExactStorage.no_two_preparation_four_processing](ExactStorage.lean) | The previously checked algebraic implication is now supplied the actual physical all-matrix symmetry inside ExactStorage. Together with the isometric G0 slice Gram and actual two-query coefficients, this closes the step in the finite-word (2,4) chain. The existing referenced lemmas state the intermediate identity explicitly. |
| : | prose-027 | kernel_checked | [S45Minors.quadratic_rank_one_vanishing](Minors.lean), [S45Minors.quadratic_adjugate_factorization](Minors.lean), [S45Minors.matrix_quadratic_adjugate_factorization](Minors.lean) | Complete qutrit homogeneous-degree-two coefficient proof: 45 canonical monomials, 36 exact rank-one evaluations, 27 zero coefficients, nine opposite-coefficient relations, nine minors, explicit linear adjugate factorization. No polynomial-rank certificate or numerical solver is assumed. |
| : | prose-028 | kernel_checked | [S5AdjugateBridge.polynomial_zero_off_roots](AdjugateBridge.lean), [S5AdjugateBridge.defect_shift](AdjugateBridge.lean), [S5AdjugateBridge.linear_symmetry_from_invertible](AdjugateBridge.lean), [S5AdjugateBridge.adjugate_symmetry_linear](AdjugateBridge.lean), [S5ExactPrefix.protocol_first_slice_symmetric](ExactPrefix.lean), [S5HermitianExtension.quadratic_symmetry_SU_to_all](HermitianExtension.lean), [S5ExactStorage.no_two_preparation_four_processing](ExactStorage.lean), [Paper2AdjugateSurjectivity.adjugate_sqrt_inverse](AdjugateSurjectivity.lean), [Paper2AdjugateSurjectivity.preimage_determinant](AdjugateSurjectivity.lean), [Paper2AdjugateSurjectivity.invertible_adjugate_preimage](AdjugateSurjectivity.lean) | The literal square-root adjugate preimage is now proved: for every invertible 3x3 complex M and every z with z^2=det M, adj(z M^-1)=M and det(z M^-1)=z. Algebraic closedness constructs such z. Thus either square root works and the preimage is invertible. The earlier polynomial-uniqueness argument independently removes the invertibility restriction and proves the full linearized symmetry, without a density premise. |
| : | prose-029 | kernel_checked | [S45LinearSymmetry.polarization](LinearSymmetry.lean), [S45LinearSymmetry.single_image_support](LinearSymmetry.lean), [S45LinearSymmetry.row_agreement](LinearSymmetry.lean), [S45LinearSymmetry.symmetry_preserves_left_factor](LinearSymmetry.lean), [S45LinearSymmetry.symmetry_value_at_one](LinearSymmetry.lean), [S5PhysicalPrefix.preparation_encoding_factorization](PhysicalPrefix.lean), [S5AdjugateBridge.adjugate_symmetry_linear](AdjugateBridge.lean), [S5AdjugateBridge.quadratic_fixed_prefix](AdjugateBridge.lean), [S5ExactPrefix.protocol_first_slice_symmetric](ExactPrefix.lean), [S5HermitianExtension.quadratic_symmetry_SU_to_all](HermitianExtension.lean), [S5ExactStorage.no_two_preparation_four_processing](ExactStorage.lean) | The previously checked algebraic implication is now supplied the actual physical all-matrix symmetry inside ExactStorage. Together with the isometric G0 slice Gram and actual two-query coefficients, this closes the step in the finite-word (2,4) chain. The existing referenced lemmas state the intermediate identity explicitly. |
| : | prose-030 | kernel_checked | [S45.adjugate_first_query_fixed](Preserver.lean), [S5PhysicalPrefix.preparation_prefix_fixed](PhysicalPrefix.lean), [S5QueryRemoval.word_first_query](QueryRemoval.lean), [S5QueryRemoval.reduced_word](QueryRemoval.lean), [S5QueryRemoval.reduced_gates_isometry](QueryRemoval.lean), [S5QueryRemoval.fixed_program_normalized](QueryRemoval.lean), [S5QueryRemoval.actual_query_removal](QueryRemoval.lean), [S5QueryRemoval.actual_query_removal_isometric](QueryRemoval.lean), [S5ExactStorage.no_two_preparation_four_processing](ExactStorage.lean), [S5ExactStorage.no_two_four_of_pointwise_program](ExactStorage.lean), [S4ExactBounds.exact_transpose_query_bound](ExactBounds.lean), [S5RoutedStorage.routed_preparation_bound](RoutedStorage.lean), [S5RoutedStorage.tensor_port_preparation_bound](RoutedStorage.lean), [FinitePure.adaptive_preparation_bound](AdaptiveBounds.lean), [Paper2PurificationEvolution.purification_evolution](PurificationEvolution.lean), [FinitePure.native_two_stage_compilation](NativeTwoStage.lean), [FinitePure.CPNativeOracleTree.common_workspace](CPNativeOracleTree.lean), [FinitePure.cp_native_preparation_bound](CPNativeTreeBounds.lean) | Source-exact reconciliation of the previous checkpoint: the old remaining text concerns physical-model compilation already discharged by the actual native finite CP-tree common-workspace and two-stage theorem. The source states finite known-gate, forward-oracle circuits in fixed causal order, with finite retained purification and records. The existing analytic/algebraic declarations cited here continue to provide the particular displayed identity; native compilation removes the previously recorded model restriction. Arbitrary named finite bases may be reindexed; no continuous-outcome or unbounded-memory model is asserted by the source. |


==> anc/lean/environment.json <==
{
  "lean_toolchain": "leanprover/lean4:v4.35.0-rc3",
  "lean_version_token": "4.35.0-rc3",
  "mathlib_commit": "d8440dec66461bd8502cff2e59dd4154c3a75493",
  "mathlib_source_fingerprint": "2ef522e3fe70636d9aac4a2ba6d8b08ec8a0e90997ef0e2f69002b5918c635ea",
  "source_files": 8596,
  "fingerprint_newlines": "CRLF normalized to LF; all other bytes preserved",
  "fingerprint_provenance": "Original pinned Mathlib checkout: git HEAD verified, git status --porcelain --untracked-files=no empty on 2026-10-07. Offline copy fingerprint rechecked by replay.",
  "modules": {
    "AbstractBell.lean": "ec99ca23214387ffd78e14acaa7aed1524d980fb390dff7473faafd6fe062ece",
    "ActualCatalyticClosure.lean": "8d1c253d3357732244f38bc31ae07bca05999f6199d09f563e73d266321e4b9f",
    "ActualSeedCopies.lean": "53d7acc30236e9b67dd43efb38a89603fe3ddf101bdc7a1afdb5dbe1319422d0",
    "ActualTwentySevenImage.lean": "5c77744c3529442cad22843ede2cd0cdccbad9a8fe122a79fe17155e05aade8b",
    "AdaptiveBounds.lean": "f95d4305f1c5db1d76f2347c87764c83a9473fd665e5495d3763bdc2bb634c48",
    "AdaptiveInterface.lean": "d0aacb038646eb9b1db9021083630ad12ed218257216a9590b175148c6946efb",
    "AdaptiveQuery.lean": "0968c863323aa10a668dbb12367fe0f1b0ad58f3183c7de3f947e8e61787edd2",
    "Adjoint.lean": "2b11d52e636619b7e046585c3145c4d8b6dbbd7a336a986257d8932accef0164",
    "AdjointCommutant.lean": "b6f797b907cc5727782644352ca56a2de6b789621f0a8e934a438fd8f3d160a9",
    "AdjointIrreducible.lean": "a5aed7f474254822dea7e0016d484e0a6b16e8cf8213c5f11fb9ebe2d1e329ec",
    "AdjointMatrixSpace.lean": "05568db2dccbb01b61bffa1953c1c80223b34330415be7efb8cf653cebb7a4c5",
    "AdjointWeights.lean": "7074cea472243b07eab3c6a97425052faeaa80ee97b345ac41d79a7852e92d80",
    "AdjugateBridge.lean": "1c2953a2cac27378c36944f64f0b486502a0c73d359084f83837c2969bdc1835",
    "AdjugateSurjectivity.lean": "6ef506a06685abb9988c70e45f21a9bbcd4dace89c069b2689d7c07ea978bac1",
    "AnalyticProgram.lean": "1eb7ad5698a2e73d3bdf034f164a96f8b7e6196550713792c1688c54f9c43c9a",
    "AnalyticProtocol.lean": "51a9c696d46dbc1f5f9757ab2cd33090b8f78503d65c7336ad2ac1ad8511638a",
    "AnalyticTargets.lean": "2b6901a267bed1276e30a7c65bb9ff9aab4a83d21dc8cad72c1fa079979bab86",
    "AnalyticWord.lean": "7d9d7df052aa4b46f20545bdccb72a96585b0837611a8b616864b6880ea3628d",
    "AntisymmetricSeed.lean": "2a32dca1fa32f0f19f278692bfe2452c8245bf71c03a288131956c53f25958d4",
    "AntisymmetricTrace.lean": "dd9227d470d0da73c641681f71eae42f1f7af35cec4f40332fcf2e7c2c2148cf",
    "ApproximatePrograms.lean": "3a7098549f3135a34ce5decf0728e1fc79b5e9e524519edf5929962ad7287254",
    "BellContraction.lean": "ca31290184af9b6a3fe1119eae787ccc4ba58dc6be6daa38811ca59b63bf3654",
    "BellIdentities.lean": "6638f581f115ede133f593cdee2daf3bb8a05d872f2885d7c746868cfab5f1cd",
    "BothDiscardedBounds.lean": "d6b20b3e790c2c063b2d5f76134f328d0561205dc7df37efd4cf387e982f7e10",
    "BothStoppedBounds.lean": "14590f6aac25cdd539f8cd803bd946905321bb65cb10052acd67ba33761e1219",
    "Budget.lean": "dea7a63a587d3f9da1bffcb7b77281963b46bb3acc4a54ebea75176365551f10",
    "C4PreparationCircuit.lean": "feb206d8ec675175a780f3f8ec4807d18f2fb66cd1bee62d75f63fd18ce5530a",
    "C4PreparationGeometry.lean": "2ec5a17b020bcf6a709bff724d189e01f0ae97c2d1fdea47b1acbd16d7ab929a",
    "Catalyst.lean": "c17b4f0081f70300143e088547dc119e55e5e3c144e1860ecdfe2c9405b1f640",
    "CatalystFamily.lean": "6164d399fadc857abe28fd8e37d95971500a20af9249d0fbc25726bab1cb3cc7",
    "CatalystRestoration.lean": "71cf6d99097a377cb9ebcc96bd70848cfb9e273a49cc4b7ab60b2e4a5f990bcf",
    "CatalyticComposition.lean": "8b1e82737fd493300c70512a0b5d47f38b65ed878b58d56b2a977122abb709c3",
    "CatalyticInverse.lean": "0604856286f435a506ae320c43733056a75e393e0da672606cdaa5cad2cc6a0d",
    "CGComplement.lean": "693ed33b0f9fcf9edb626192812d112071fd839e89b94901553e1ee36b8b9ed4",
    "CGCoordinateEquivalence.lean": "535c7cee39c1a3add81844b48edad9cecd20b220253f70611866fc3ea5feee6b",
    "CGFifteen.lean": "81c259b1ccba4a4478f99e1ab6779a5d543a1ebd26679cfa2b2cd3d013eee1b1",
    "CGPartialTrace.lean": "c57436a5828ed1e2ba4c6921b8d623cd1845af8d39313c39a5c92512c55953bf",
    "CGSeedTrace.lean": "a0cd62dbd03328e612ed380546e10d6dd037ec7d8bdb6b88333b84f34545d2fe",
    "CGSixTable.lean": "b7789fcd116d2917d17bedee85b5a0f13286566239bbee2f88ccede15888eba7",
    "ChannelBounds.lean": "069500f55d63a6f3ba04f26d9f34f5df47d5cb7b9a4a365600ff77ac0200813a",
    "Choi.lean": "175ceb00fb5124b1d672a3820c8a29a90bf64b8ee43b94acd84d78382d8b36bd",
    "ChoiInstrument.lean": "9f4a5ff0f3c626137061f9b2244a11f965072b1b7896cb701ba87202ab3b23a3",
    "ChoiKraus.lean": "4981fd1d10e3395dfe7ab4f6f85387a07831cc3f2ad8476b9ccac936765aa13f",
    "Closure.lean": "e75523fa5d5d0f9edfafebb298de823efb9f4ebe891aa9cd5696f0308bcdf3aa",
    "CoisometryRecovery.lean": "f8f5ce3f9d51cbc0f0fd763b8ca010edba625b0beedcefad912c6796232cfb3e",
    "CombinedDiscarded.lean": "5d873fbf5d84c0cf2b34f7cbcaafb6296558450bdcaf9da7a146da6fa3914954",
    "CommonWorkspace.lean": "b3510bac97954e5e0996b22a5a6208656b22cd8c85fbb23e9574af4155c29a1b",
    "CommutantMultiplicity.lean": "8c9bdf5b8ca6f46266ace20fc7d6d545dce221a1d4ff20f02f70f7cec619827f",
    "CompactPrograms.lean": "3811b856a955fd246f1a41e512d6f4d48a3ed56f654588bb7099179bd6b7bb0b",
    "CompatibleBasis.lean": "a66db60d903da8757a14bda4df8104cdcd69c7bb7abff35df9523416bc4cb918",
    "Completion.lean": "7c6815886870211999e5ab0a9aa676b86002b4457b78be5f991fd09304cb8036",
    "Complexify.lean": "dc22991257fd9b8286fa86bf43b5edc9bb232550b6358c598200d1bb4f555284",
    "ConjugateFifteenComplexRep.lean": "0156291e3fc2382fa3667ebac35d19730800f6cbd6e62ff15a642e8c7a4fcbc3",
    "ConjugateFifteenHighestWeight.lean": "ebc81723b5ca37547386105c48ba7b50083f5be2f3c9c81056e6f2716628dc04",
    "ConjugateFifteenIrreducible.lean": "8e16959eac8ef0f697fcf5d80b44708004a816de3d43b3c0430d83cb843f9021",
    "ControlledPrograms.lean": "18bf9a0724dd8c41ef61bbf52211c70dde9db6faf0ac9cf1a9d5f5755f7a320c",
    "CoordinatePermutation.lean": "89899594973b8a518318d8ef721ea7ff6aa040797e45c8576698bb2a9476afce",
    "Covariance.lean": "23e0d2f6b2d8378d463807460f8d62b6ad738c9a486f3b3bce8fcd9202a6fcba",
    "CPAdaptive.lean": "e64b4aac6e14dcef1691e44dd55eb44848e1bb8f394d29306723ba8219001972",
    "CPBothStoppedBounds.lean": "c99c57ce6681b03efee4e16875fc06e47c52b609f64c3cac755fda6875724f80",
    "CPMixedBounds.lean": "f53e335fb304927caaca9b28480e9c85f40f3038cfb068c8cc2609ad4ec474a1",
    "CPMixedInitialBounds.lean": "9b1e998078364348ba48b878fd1130105880f13bb172022778310b7d389cbb3b",
    "CPNativeOracleTree.lean": "dfb54f9b822e46673cb1c0e1701ec394d92e7766ea47edda8999a1ab9423b96e",
    "CPNativeTreeBounds.lean": "81f9bda763c44a6e883d2dd709905acec4ad19b741d0981b48df2e23471f7a69",
    "CPOracleTree.lean": "76587f16b9d05b784715aa3316bca2e7c0fa25324912a38184cec419d98ff113",
    "CPQuery.lean": "46d269e413f958396f78f05ca25150f99c67de21edd614f19e9e260eb689cd5e",
    "CPRectOracleTree.lean": "76a7010f06cb8a8be7ea13fc109aa584f7bd4ef6ece636537ec46c45ce16f8f9",
    "CPRectTreeBounds.lean": "2d9af64224121c60c4be6685d13ce1fd01fc1a3018b7fb86287ab3508e00c2b2",
    "CPSelective.lean": "d627af1d9715fd8fa06bd13ce4c30f19627b7640e39a4d3eff9546cda2d4ba5d",
    "CPTreeBounds.lean": "e9f32c2b3f98be33e0c8ce0402ad02bd495004fe451d77a623b24bb37e0a95e0",
    "DeferredInstrument.lean": "7f95c3bdb2c916c9d1bdffd54b439b0b4e329e09edf1908100e2f6c0ce90cb31",
    "DiagonalExtension.lean": "16e3bd45e5aff4ee1d4f73d3565273270c5e14bcaf125b3c614a9ca0ac9d9e65",
    "DiscardedBounds.lean": "ace11d77fe56832390ed90be7b2de59b9914a153759f8d93306609cf191f2b1f",
    "DiscardedEnvironment.lean": "98b6157e1230c0fc90d4dc50770962c2452f204008b98f3f2f5290e5122adf0a",
    "DualCG.lean": "4292ec0c1f24f7b4dbabcf6fda72a245458ef3083f38ce9bb4e8e01c27d437e1",
    "DummyRouting.lean": "c5ab9fc1581e9b5646c46cb7132e725a9e1c5a1994ad60104aacca86ae5e14cf",
    "DummyTensor.lean": "5a0b46e8609e9534d07272add2758da8a1c1de1321692de76774506c7b27dada",
    "Embedding.lean": "119718339c9aed1de9f664817e268cf6673e5e77e963cdbde80f19497cd9a9de",
    "EncodedTree.lean": "0e7270f663c22f13c2b788727f91c8ecf109d23f9287341cfb3669adc5259d83",
    "EncodedTreeBounds.lean": "d4ca92d44bae4b1e3c6462aedbcb1dac2f5650730fcb3dd302056055ff0f84a4",
    "EndpointFactorization.lean": "40a6a13cf11803ee033efdc91abc27c329214e41761b2f8c02954d1c43241cd2",
    "EnvironmentChannels.lean": "1cd4f0a264ac5d4bbe50fdb55672431f2e33031cb6279f3cb795dbd7a5d88a98",
    "EnvironmentTrajectory.lean": "00a3fa462467d6528a13a9b8ed7ee35d4cb23bee37f4f5c8c5d00be5700109e9",
    "ExactBounds.lean": "9f0d668a811cebba0573ca72f2f4e2bd09c1cc3426768e4ada131fa4312342ca",
    "ExactPrefix.lean": "8ba09f1b3b31270ccaea84b60b456070be39d097a5dcc59a5faf2e7ce6fd32c8",
    "ExactStorage.lean": "61205eb3e3235c75611ff9c651d38d1ab40aebbc581050484f3c68c5b41e59a0",
    "ExplicitFifteenCG.lean": "2fff009b9be24f4e638326d3b0da81ca39eb24005b36625b79b3b5382a4d5e72",
    "FamilyActualChannel.lean": "ba290cb8f4dfdc20d64fccb788aff247f5d3a3d47fc8dc7ea3b0e54c21b14e8f",
    "FamilyActualClosure.lean": "9bf70a551c1e7c53f6433d295ef1185d95cb007000cad92cd15f4d8d3f0e18c8",
    "FamilyActualMidpointGate.lean": "97c075225cfbde4fdf02eac1ac222ec2cd51560891e8502aa5a3f130ea314196",
    "FamilyAllocatedIdentity.lean": "a5f5e9559d2b82343404fdf9162d051679eff95334c037bbdaccdff859695c13",
    "FamilyAllocation.lean": "9671e58cd7c753ac24bb882f9917f3561b73fc3f086db61b950c5101d417757d",
    "FamilyBlockCoordinates.lean": "235e1a93f21fc02340d86fc2f6473b71ce07595d8705742b4f72fd3c3136c90f",
    "FamilyBlockCovariance.lean": "0098ed157689a7c3118ed8524b203fc5ef2b46aee13f76a9d32f3d1d921d6307",
    "FamilyCanonicalEncoding.lean": "e005195ad8fe7d669195bce2e5de32c2c68dbd216ca893270a539742f73c28e8",
    "FamilyCanonicalGate.lean": "11f7b4c1a4fef3450bfeb26367b3a57091c1ddf4984fae89548389fcbbf4b055",
    "FamilyCatalyticClosure.lean": "0383d9016860f97fe5184205cd0519c1e53f78b009d8a9186c884c5040d56b2b",
    "FamilyCompleteProtocol.lean": "7cd98c2ff414b02e7de409d586bb9f32aca71fa773743c0b18c0c46f65a6c034",
    "FamilyEncodingTypes.lean": "68e056c779a9b8901bc5d9fbb6ccdcbc4908d6ce117bb00d4f3b3758fe4d220e",
    "FamilyExtraPhi.lean": "da88a67b3a52190851c9aad1f71c752821783a5359154a2bedcfca323ef148d1",
    "FamilyFifteenCoupling.lean": "f068568947883a46827f4a92fc1f6f9db033d2cc12c119f6bba0333adf0ecd63",
    "FamilyFifteenFlipTensor.lean": "1e56d0e8ceddaea413107a8aa8cbc370613952488707b0a0417ce1e637d74922",
    "FamilyFifteenIsometry.lean": "7a6ea22ef40e8217ae24c8663a0ca8f962fee3c664a1e43577760f0c6af242ea",
    "FamilyFifteenMatch.lean": "a6f110a179cd51a2c8e61bd872b59955ef02c765a129adbcf83f001b75b2d75a",
    "FamilyFifteenRealCoordinates.lean": "5950398284d0869d705116b848610da84690122f2f914f2dd25ff99a16a459de",
    "FamilyFifteenSeed.lean": "93b719e6d8736f12f6d377cd5a347208b140a47a9fe5e1f4ebe500811b31da1b",
    "FamilyFifteenSeedConstraint.lean": "4af141186f4d5436229da71f3db5d98939abbc22bb2ba4423f533725e6fabfcf",
    "FamilyFifteenSeedFlip.lean": "12635a06510f48bbc1ecb6c109857f5e60a799b60d7398b4d56df3ca7805a079",
    "FamilyFifteenTensor.lean": "2f2af1125e543b81fa9f2a999b4d505d58d7ccb2367c82518db47d142ab24054",
    "FamilyFirstDecoded.lean": "5c81fad377297376c199641ee967b84ee9d80c158833dfd10d4c0a778c24b772",
    "FamilyFirstEncoding.lean": "f15cad3b038ad3fb028cfbe2526e72c1cf87f0e161b6cec96a43f945c6f18aab",
    "FamilyFirstQuery.lean": "1691b8754db9df954c7252f0c2cd3ba3e48e60479a82d1ec47ed19ea7f4a6ec3",
    "FamilyFirstQueryMerge.lean": "d5344ba3990eee70703c7b0493c0e4d950b29cea04531f9a27fc6a6a175da735",
    "FamilyFullGate.lean": "e5338bd87c0fdf7088e15f95f205113fdcf1d3f1c46d0099ee8a4acf3036d98f",
    "FamilyGateOne.lean": "b2890586696f7b9215ec6dd33b78a2a319c2c1dd7aaf728ee41b9456e5509900",
    "FamilyIdentityInput.lean": "4addb456fe6af029d95a8ab6f34283b1b2883693d4e4f6fd3ce259af13571169",
    "FamilyIdentityMatching.lean": "b1586135fdb6d771eb1ede19deba3a6c1fc5af3ddb570de710aa74cc3ece3d63",
    "FamilyInitialState.lean": "3491032cedaa146fde6e20a67acb63600ffd1b10d97835bd2883925b68fc873c",
    "FamilyInputCovariance.lean": "6e2dbac429b42c7d52212c084b56f362dde7794501c0e6990fde3c0275d8bdce",
    "FamilyInputGram.lean": "ff0906dbc2548bbde518a8aed3f14696317f5a788ac253ca08730af1e0301871",
    "FamilyInputWeights.lean": "365aab817ce6c300b6efb2dc4091da74dd8e31a177f5226c695a7d4647f2e36d",
    "FamilyIntrinsicContraction.lean": "a269265e7048fbff36e7052c1bce6922403baa499927e36ae15903c04f4c5c6f",
    "FamilyMerge.lean": "7b16c78c31492822660cb14622489dcb31688f6f3dd40ebb3657ef0cca3d9475",
    "FamilyMergeConnection.lean": "c8a7db1fbb7ca86e1a59524d756c6d0b2cc0868f653d0e5841b7cb2d43c7595a",
    "FamilyMidpointAssembly.lean": "1a4a3713f1865edc7d9741fe51eae6e520076a6abc17f8546ac0eec41b741dfa",
    "FamilyMidpointCG.lean": "87d2c5526c7f3cac34780940080538a52a86ba36b173a6b39c4a6d41c9eddd50",
    "FamilyMidpointCompletion.lean": "63feae09ad6b1366b4d0ae54d943e5f08b028805cfa8421c66373bfc58430857",
    "FamilyMidpointEmbedding.lean": "e167d326aeade18113cde2cc1d75da6ff80d3287f749112aca0aabe129ec8099",
    "FamilyMidpointIntertwining.lean": "ee5f5f5803a6c43093da2c31fc798067ac109cee2321cd66d723c37554ee84ef",
    "FamilyMidpointSeed.lean": "143848da5345d92b4da901d82e7c362f2ae510ddf0576b6f437bdcac111c7300",
    "FamilyMixedSeedConstraint.lean": "d4001bbf55d70377d92086d4af444ce5a9b8d343efe335f515f05d97849deb31",
    "FamilyMixedSeedFlip.lean": "f3b64c2c6801da6207bcc092b39b2c921623a9a703ffe58bd1d9010291ac46b8",
    "FamilyParameterContinuity.lean": "b3e46646f3b045d8d2a343e0c694b6fe86b20797f41e1acccddf04ea9919702e",
    "FamilyPhaseEncoding.lean": "2e137731e4fada060bd4b3d8bbfebab7d6923a35d9377894a71866fcd8edb4ac",
    "FamilyPhi.lean": "197717ed23269f93d6600d5b6bd21ac33b84465cddde06b49a5e495e88b3811e",
    "FamilyPhiReconstruction.lean": "29c939767c4f1f8cc1b73b968cfd11fa803018443a0e45447005dcc5111b1d0a",
    "FamilyPhysicalMidpoint.lean": "83f128268a543e303862fb3bd80a37d9b9df368583bec82f827718802b86ff65",
    "FamilyPhysicalPhi.lean": "955d86c8ef97132663cece59adfa76fbd8a6c707ef6a869c0fcdf17dd2d818ed",
    "FamilyPreparationCircuit.lean": "62d641c1eb4ece8f9239dcbf88db0de6cfd89a6f342fb51745f766c1ffcb75ae",
    "FamilyPreparationGeometry.lean": "87900a8759a2ca89f552830c3fda288966b6e4b5c6c1b83be09b76a090c8c1c1",
    "FamilyRacah.lean": "551fdc43e99df53436cf9f7064be59319a75a2cb76658fb43363264f853a27da",
    "FamilyRacahWeights.lean": "2893f1bd3c6044d02353c6a8b12a050619c3d0bf31e9acf6116b19129d291ffa",
    "FamilyRealCoupling.lean": "0bd6e561adf65fa7f356bd9608dd7a312c99b895d39a96734192965917cda585",
    "FamilyRestoration.lean": "b930b9c857dc00db6554450d4cf6522633a09c4b668529bcc163f67b793e92b4",
    "FamilyRightFifteen.lean": "8c4faa91f9bf4a207950b9dfbed089c24b70b60e5d306db23c170f3a3a8422b8",
    "FamilyRightFifteenCG.lean": "706c3a7d4fa1a4d47efc09af8f2dc067b0def3db216adf9c41ebb2e591bc16b3",
    "FamilyRightFifteenContraction.lean": "b4d45a8e45c7e2918ac8e3063e7d276b9045a8a1e5c1cbbc82989e56a8bf13be",
    "FamilyRightFifteenGeometry.lean": "5154983f848d4b802a42a35045d46fa20c6e393e0871103ffad52a8c5f8a9b3d",
    "FamilyRightFifteenProjection.lean": "658fa92f3666773bc215110224c4e0e5303f2b1d729186f91e9746c41f66a0d8",
    "FamilyRightFifteenRaw.lean": "095456d63e10171eacd56826fe604a99b05599a8732fedbae3c5d91048330376",
    "FamilyRightFifteenRecoupling.lean": "9bf5bd29bc7f55e7d76b74cf44d0408bef99cf1e6ca78518aa1074dbb4012520",
    "FamilyRightFifteenSeeds.lean": "4ee338e5a350cbddeb462d73370605acfc6262ddc2134c78300790a3fd114a9d",
    "FamilyRightSix.lean": "557e9d920c2d5f1b9cee3227e87fd0dc348c0778596196e6c33bb4fc46fc4dbe",
    "FamilyRightSixCompression.lean": "ebb758ffbaa0ec492df36c3736a52247c4ea8cc89a65e41c6cea319aff923445",
    "FamilyRightSixGeometry.lean": "cd73929f441a69bf6378a92bd26a2c5666de6fff195f99b9d0bb1d801bf8aacf",
    "FamilyRightSixRacah.lean": "89e6bb08088950848a3a99d2486528f0d0b6ee11df1ba2a8d37ce90f1728fe54",
    "FamilyRightSixRecoupling.lean": "b4c18099b2af0a59f1d1b618bec856326b8f4ad2285b0a5414ce792c681ca1d1",
    "FamilyRightSixSeeds.lean": "4846fdad5fcfa7a7912b0567b9f75efa4e0e25d2a7075c9131b06bd9887ec0ed",
    "FamilySecondEncoding.lean": "827694271c2dfaedac58e9104db14346fb54feb16ecb2a34a8667d67362112f2",
    "FamilySecondInput.lean": "081142b50f2260b2a2fc2136f58c5695895dc77893266b8f8320bfc8f7ce93a6",
    "FamilySecondQuery.lean": "6a102f3bfab76c76fcfd9506e9a4817929464f2815c4e33a3e6f63b5fbec22ad",
    "FamilyTrajectory.lean": "eb1a378619fbf590128f33537541a4eaef4bdd54cc344c6c32ae10ee6f9bb95e",
    "FamilyWeights.lean": "eaafd049cefe92bf81a7a1c69affe3172159d07f3447c4abc4d4e886d5d80d13",
    "FifteenCommutant.lean": "43f3a3fa2ee69aabfb4b0a772eaaf1114ff59ce5d01afc6bbbd3ac6394390140",
    "FifteenComplexRep.lean": "ea7745e7f52a58b399abc387b4d6f40cb492edefcc6102dc6cfc3151180294d3",
    "FifteenFirstSeed.lean": "30823f1e227d3023b712f9cfa58b9e723ce2cc10ab849d560e69356548bc7774",
    "FifteenHighestWeight.lean": "4d5d7f46fb356b18410f9decd4b3dc8ce1e2485d7abfb8d8d3fb4c8b603acb0f",
    "FifteenHighestWeightLabel.lean": "3e705ee3ab719a4628839ced47fa492ef68db6a77dbc37828ce0f0b042ea8b0a",
    "FifteenIrreducible.lean": "b186477d767eb88da600e4e68f738b23b278a0de2a6dde0fb129a6c6acfeb111",
    "FifteenPolynomialShapes.lean": "8a495427a6982c1c8582c9a50719837d241390ae8506aeedfe04f6e07d1f105a",
    "FifteenSeedMatch.lean": "f4105f9378138fc6ffe572e0f13611cef555dcd25183f1db456ada66e3069be4",
    "FifteenSeparation.lean": "266c837598c18796615e4fb9ff61bbe0ff13d957011278fd522da1de91cf374a",
    "FifteenWeights.lean": "ddeaffada8da6eba91edaea79b5e3f4a9637ea1f3298eb021871d91f18480e88",
    "FinalSeedMatches.lean": "ac10e0c2ab464157d10729f8c981985a3b0ce31594fd56bc8919e4e40384cada",
    "FinalTrajectory.lean": "d0ae0b0eb3ce721b9d75d0199b39d9f097ab422164c6a2a0c906a3ccaedadab5",
    "FiniteAdaptive.lean": "adb5a2e7d869d6f6250da6637ea60ed53ccf4775ac3bba227d84986d3dd40f64",
    "FiniteStinespring.lean": "dd4e33f0475310cfcd36928349f33dd70b97a6ee27abebcf64b9b9b3551eace0",
    "FirstBeforeQuery.lean": "85d64e6a8ed8b0912e0c115cb2c4c843adf4f76e4cb90bef97e00c91e94abb16",
    "FirstBranchExtraction.lean": "398aafa1c1ddb7c9cfe628b2743a6c431ffb585638c983b21d440e31fea3e318",
    "FirstCovariance.lean": "9994491cefe937220f2b9deceaa577f740befcc6ac62f0c4e05a79d29a703fd6",
    "FirstDecoded.lean": "f37d4d516776ab97269addd06808db8998d75d1866215eda8b4644b0ebca470c",
    "FirstDecoder.lean": "418228facc591c2649cfeec35cf2b458c19e5be1dd9442fdf3599504103b729b",
    "FirstDecomposition.lean": "f22c397a686d464a62ea33eb1f64cb8808804cbd98841023fccd4f44259d94c5",
    "FirstEncoding.lean": "d6c86091f0bec569d649d6e0897abf33926be81c7ba5517183d6137dbedada8b",
    "FirstMerge.lean": "e87d17baa2f7e84ff30c955d51150af000881052ce35654dc69e1cf688822b46",
    "FirstMergeGate.lean": "d23888ed84cf13627c0e8e43e4a24b00dda57cff491d5ee105fc09b050b11239",
    "FirstPairingGeometry.lean": "4a257f44ae325f612a26f987b594f1cd623e4ff453b75586e7670b950ee53c12",
    "FirstPairingSeed.lean": "52ea3ee006150a3b4cc2898049e0240d62b7ae1661c1441693032f0cb438a5b1",
    "FirstQueryCovariance.lean": "189d85e2a5f8919cc39dce666b74efb131dab7aee72cf962e3176cf033815e10",
    "FirstQueryGeometry.lean": "ae25606e610b82414a6befbcd7701a2b504c414ebf6627aa47d0ef5d6fd83ef7",
    "FirstRecouplingLiteral.lean": "d31938265d424174ec3ec835292f11f49c96d66fbc0d825cf593caee245ce2a6",
    "FirstSixMatch.lean": "8555a05e1201a28b03974aec6893919f1b13fe2fbb2b9659da9991e0ccf3d7ce",
    "FirstSixNormalization.lean": "4e6fdb765bc5c0f835f07c7616c60a51bb78b73cb0c52850e9715a8f23cd8fae",
    "FirstSixSeed.lean": "ffedfca7cb9c6f28d08e97a62fd99ae1df8812269dae3fea6607f262f11f564a",
    "FirstTrajectoryLiteral.lean": "d123c68e5a185f48a76f064d6f9511956372339d7c2b0b4dea17200dd95ee6b4",
    "Flip.lean": "5ee3f4f3d84774826421b1ca54d513fbb404bfdc6792ece5a56272b004c24e18",
    "FourQueryCatalyst.lean": "2a076d4cd1dcc2f540d531e8d003a444f867ee2ac842418732b2988ba1ccf7b6",
    "FullInputTree.lean": "51ef3c0846321ec1a386647db1a37ed01ce6c6baaf3e29bb74d1ea1fa9075747",
    "FullInputTreeBounds.lean": "3aa8f89edae9ef62fab860f3f79ac1a4af9dabad82266398629da80323521d55",
    "FullPreparation.lean": "1d47184550ca97da3ae8fcc10c863de7177ecfeaa37198ed311fff93745c58da",
    "FullResponse.lean": "7391ad6648aa60586c6a315902a91189081091fdcdb7d61c4d45ede3ff24d138",
    "FundamentalIrreducible.lean": "520697f319e2b050f01a121282315774c2f65b9ff9d9f4e294f238af1a72b32f",
    "GlobalPolynomial.lean": "094fdf16a49ce176c0348f10eb08920d21f6652efe851aa8350806eb0b5dbcef",
    "GlobalProtocol.lean": "edaf30b2df5f2c93ae780a9227769129550b7ebc0913c53055e0947d72767908",
    "HermitianExtension.lean": "250030ff5939c0986eecef731ef9987964ff45948ab4845b95291e1f8205e690",
    "HistoryProjection.lean": "35c446cd361732d45e98015cb047ed3c56ca1449e35f49965c8fc3fcc68503f1",
    "InitialBranchWeights.lean": "aab92b9c0cc1fe67f3f8e690185d6bc5694fe3b536d9c89ca8959387175e4ca5",
    "InitialCG.lean": "383f5f1ad7dc0132ddfb5a022dc5704ad2061a25e873f29efaf9c126189b2460",
    "InitialCGCovariance.lean": "94f0e3b48ec8e1def4fe8abcaaad7789df1800932b56ebce0ae4591f96178605",
    "InitialCommutant.lean": "2e42e35eb6cd678f1dfc5f7e4d8818def7ffad4d6c47334ba129eee1ef7a4ba7",
    "InitialNormalizedFormula.lean": "2d3ff7de80a11569d8628f881edb9a1cdf77fcb829f97ad7fcb42366ab939243",
    "InitialReference.lean": "599a8a057f586260618c24746617d52ecc3307fcf6987731c85d0ed89a8ef213",
    "InitialWeightedFormula.lean": "3ea45c9faabb4f67fdd1ab45473eaf70bc9c33e28ffaca2498f18ea9a2ebc55c",
    "IntrinsicFifteen.lean": "30bf8582fd82c02b8d53a9eec000867a7ab6565127e2d8964fa107cd79fbc849",
    "IntrinsicTwentySeven.lean": "c59e37c30f96610b8d04c265ad6ae9c3fa9f029622b1f1822229be44e4817312",
    "InvariantSubspaceCoordinates.lean": "d5d078651e9f3a758b629674187040c5d9b92b5f69ffe15eb6226e63f91dadcb",
    "IrreducibleHomLine.lean": "2da19cb8dd3fe1ca484e85dfb875203c7a2d639450bf3bb07d8a343203a19390",
    "IrreducibleIntertwiner.lean": "df961713ee3ae42f73194d992dd88e5459c0d191f11cd47c77faedcbba930ec7",
    "IrreducibleSchur.lean": "f6ef681edaf8a9a0643b8c3e9b256e502cb5a77cdf91f1c2946ba94b9244b9a9",
    "IrreducibleSeparation.lean": "5fdfca505003f17b284175fffddbf3acd844f86a05e86b031fbcbf0519a7b2d9",
    "IsotypicIrreducible.lean": "1aa11efd3ef16913e0ff814f0efedba0b104ae5b628f54bb15aa3784cc47699e",
    "IsotypicTensor.lean": "088172193383486947f801082c688f45abd81799b713a4e3edaf8e5d41ee71e5",
    "JointTensorFactorization.lean": "acd4cfdf2570272e26225411ac823a5e5820569bc2c18c0ceee6bca6e4c5a7d5",
    "Kernel.lean": "6d4aa8cdeeadce7d72b1c220cdeb0628a55523bc46c9c11901814cca2a979469",
    "LinearSymmetry.lean": "76f74c831bbd503a9862a1893abdd111f31d3d6dba92c4186205d1d007fde07b",
    "LowDegree.lean": "8d235695933412e993a2e41dd3c938fbaccf0bba6caff28f60d1d3ebbc7ff047",
    "LowPreparation.lean": "e900eb6901a037e37c3189ac81dda8d1b2cbc659bfb2606d66b277ad4cc52b08",
    "MatrixDecomposition.lean": "26819972dcfcddc06ff3d57a7a33ead887be05f7f2aefc5563966247543e08ff",
    "MatrixKetConvention.lean": "55a8914f219046aa1e8b4a671594aab0cc12ce89edc3078838fcf26559a276fa",
    "MatrixKetHilbert.lean": "1ac54065d2a30d3daac621a6724d01acbe2c2097d97df9abaad30ef4fc28474c",
    "MidpointBlocks.lean": "e57f438aa3e8c449aab310df8cd5bf39e028f546cc7a863045c660505475a7a3",
    "MidpointBlockTypes.lean": "1553615a9a2b7b519cd8ab5a91f9e48fee397e37d5b414b1c8ec437f4020d5c5",
    "MidpointRepresentation.lean": "8594c0368ed9aeab6c0ccdfd61ede62cda8b2880e1fda43fe2f80fe68db8bd87",
    "Minors.lean": "c4c5154af2bb75a5002f9b2d2ea8f54ffd22bf5f4500406c668aac875a7a1123",
    "MixedBounds.lean": "d4d648b635398154ef8f8e45078971448dca0b9955d005871f232016b18ae5b9",
    "MixedInitialBounds.lean": "f316bb44bd26c7dfdfa14e4db07ad2ab9e862dd93d34b3b45cef9fd23ec14697",
    "MixedProtocol.lean": "34c708e034fc7fd115444e87eda94a5fdee94f9178ccefea25624f5c084ae896",
    "MixedStatePurification.lean": "08156824f661e8017a58368a84f9fd81b69c02d6e353cd59fb50a52c1dcfdf2d",
    "NativeOracleTree.lean": "abacc9ebed9b42b6f7d8c90999f378c28387e546c729e68bebe411db6db77767",
    "NativeOutput.lean": "a01352907e440adcc57b04103fbb0306d4fb5a8ff925bdebe9f547605511cfa4",
    "NativeQueryEmbedding.lean": "bb3589faa549234443c2d4f40a5832b9b9143ae351c800194a326d25a93b143d",
    "NativeTreeBounds.lean": "323c97ab7bdca6be611c6d0e48706f5ffae57bf29b22489d7c82bd3fe3bea70b",
    "NativeTwoStage.lean": "7a86c4c641e5ff5757a1c36cd137b98f020c78d02c531e058874a5328b3e54f6",
    "NormalizedChannelBounds.lean": "7d4f88c8010d86aa58d27a2292a8ff14e1c501deb2f62b9d199f100a33924a7a",
    "NormalizedChannels.lean": "e8eb84c576cc878bf00c6ddce4db1067b93f297a677dbd9f3793b92496800ee6",
    "NormalizedInitialSeeds.lean": "7eee870d9f01966d3fe4e08cb92431715399ca3065879a24b74cec4bea880d75",
    "NormalizedStorage.lean": "c360a936c6c982ee8a7dc911e45d65ed94fd3055b5a584ebd2d1d1b461830259",
    "OracleTree.lean": "083c43c8b847f61a2681f0db02e6643bfff2a02d5db098f26889c79ebcfbd638",
    "OutcomeEmbedding.lean": "883f7a5f5dce06918c50626c442df65bfa80d7258d67ffd8a50c79a41c995da5",
    "OutputPolynomial.lean": "be674024fba0458196b4a3f7dbaf042e37cc341f82f811d5895339a60906a534",
    "Pairings.lean": "90ee14de857167e0d3ff9315e5c16db712e33b6d1547ba39abab5ac7f2f05690",
    "PhasePolynomial.lean": "6a059d08ba4ed1db29d8078f7c37f87cab6c962b9fafc26cc01635853b674f83",
    "Phi.lean": "c1043273a3f0b045947fda5f2ca3181ceca720f7cc9cf32e0f107b33aac917c5",
    "PhiCovariance.lean": "e35c83b100fd5506bac29bad0da7db260648db58e48cddb5120082ca6f3eedb7",
    "PhiFlip.lean": "1141dcaad79e5dba74baae666885ae1918e33ae398424ce196826290959748e5",
    "PhysicalMidpoint.lean": "6df67df6a0507b0d1e674f5f78eb50306446d7190d74bf5834da34412b5eb9cb",
    "PhysicalPrefix.lean": "dc0df4ec7ef252a0a7efc8ac3dd120107c199ac154b1673569d9ac870e29664a",
    "Placement.lean": "88f5cdc553a38e2d5ec46fceda61dd0489964925312b0d499807bf7ac2eaeab4",
    "PolynomialLine.lean": "4d7cab84f4b74b31eb6b70c1c07b4ba768c6f0ca5752a32a128d34b7a8a784e7",
    "PolyUnitary.lean": "b13e18bb32622b26fbad689dfbbc85ca26458d6993ec4386dfb9aa78e345a109",
    "PortCoordinateEmbedding.lean": "d8c9e8ffa3f8a1705f9a1574a849c06f28a20ed96f47ae5539374c4e6c533da2",
    "Preparation.lean": "884f8f1a171caa8a450dc9a2f90eb4cd44b25b55f757b50d02f35084a8a6d862",
    "PreparationCircuit.lean": "513dea7ce6fc5e0c43f3e5c581f6207c5cb2bf33f35ea4aa56a97da0a448adef",
    "PreparationPadding.lean": "67fd7af7e9d0a4790f3c9ac3ab19bdec32d961fcb9ff97597359f456e443bb56",
    "Preserver.lean": "3662932e42eac1e6df06869bb6501dc5c7709dd0841b89bb0f1e97f0ba99086e",
    "ProcessingDummy.lean": "61ae077b09c6ec3c841512148ccd6e35b4a6703b43c0e70168cd27e506e2e185",
    "Program.lean": "0074d4f2bdb43284e0eb375fa6673b8ceb53e38d919db52ecbbc0e26bde8ef52",
    "ProgramAlignment.lean": "20fdb84d1e4f57da0c5b1c5d7aa50d2bc11b0298dfd0f56a2d626a83f6d66f85",
    "PureStateTomography.lean": "5d43f180a47caaf31134d6415eef31e51411f89c533f3acad4d19b581ad7fd13",
    "PurificationEvolution.lean": "5767854f33379938bd7e00a048afd6939ba01cfb0a85c7083ff69bf7dac8fd87",
    "QuadraticKernel.lean": "53fc5b20698aa969099814af6be8cdd90fdfa154ebe1c5c872b5b58550b1486d",
    "QueryComposition.lean": "d6a37eebf40c9b795255ca8a774275904a5b4a838399143366c709de0dfeb026",
    "QueryRemoval.lean": "2962f51e6b467833286046ba355c60cc567372ea8d14f821102a2181f324c185",
    "QuerySelection.lean": "5931a65c762b1a259f80ead7b9d91f8ef366bb1abeea208d5c051c05b4bdbc7e",
    "QutritSeedMultiplicity.lean": "7cab344190d13fd01da66dd306a2e1f5134939be5d4af057b4b0d9c1f89578a5",
    "RationalAdjoint.lean": "ebff8aa34d3860a3ff146cb0126636dcbbd0751c114d42af590f46ac67221537",
    "RationalFifteen.lean": "0843a259e16b73c0b90733e1e3eff1023bc56d439e3e6f2bb6a5e34deafea461",
    "RationalFifteenRep.lean": "18da5d9aedabc7ff0773f50c00c4509de282bf734b2a7a90c976dcc814af956b",
    "RationalTwentySeven.lean": "1b4943cd2e3386e2d588ec716acb2b6d9099630a523da43d4fedd3855d028bd6",
    "RationalTwentySevenRep.lean": "87c814d772dbe4b346032ee8ea758977dbb0eaa502af8e2de5f5778be2581276",
    "RectangularWord.lean": "6bd769f94660c78202cd6d29ceef5f955e1a80c21fc63d9cc73eff6d92178924",
    "RectInstrument.lean": "d36feb8994dae652c33891264acbc1ad9f1acf1edd6c78ea0ae7f5f9426eba55",
    "RectOracleTree.lean": "f366e838084744880125a628ecfdab91eac5bce2beb1e37858c60ea4c2c813db",
    "RectProgram.lean": "fa82dcbf3f1e21dc1c5502c65b10d1305dbfd51e21988417566356a9cbcdc78e",
    "RectTreeBounds.lean": "79e380d5888cf07af4d9eba001ab2dd41e907fe3d85c69637dc36ab56f8ab895",
    "RectTwoStage.lean": "f40e391e4921f48d867933baa0ef4aec03a10a17fc8cdfb41aab7c26eecede22",
    "RepresentationBlocks.lean": "d2f17cdabd4d24dfc50cd81ec60a6b70b509e45846acef362129300f58fbbf7f",
    "Response.lean": "eaaf937871bba2efc9fdeaeb8381203edaf10c8040dd351544c69cc7f1a16f43",
    "RetainedDummyProgram.lean": "08f431769dc440eab394b465bae160042ebd2237cd6d43df713d2ee1bc8de043",
    "ReusableCatalyst.lean": "a5f12445a7dadf51e7e776c2541ff41314f85d00db5b379530d73abd21475397",
    "ReusablePreparation.lean": "573814f28178ad83c47e349bf694c1ebf48d354be26dbaa92432987cf7cf1bdc",
    "ReverseFourthFormula.lean": "ee5b606eae0bd2301212a9e4966756444198baa8e9586dba279681a7ab43d226",
    "ReverseFourthQuery.lean": "d690774b954fd19071c5143a686023c4edd1c72f7cbbebc0650a07db1913f227",
    "ReverseQueryStages.lean": "7079e9089e4100e2f1db051e44180d61166a92a11183db18063661a16dd733a1",
    "Rotations.lean": "b757154c05b4f4a9d4137d128452aef59478ec63467116e83b2adf6d686389cf",
    "RoutedBounds.lean": "a4b95940a582a30b976099bfd9589ab4615a30863d41123984107a7fe2539b03",
    "RoutedCPRectBounds.lean": "18183cc17f8731eff43d9b3e8f87d7032b88f674763ee9f496d6859c0b3b0e41",
    "RoutedCPRectTree.lean": "f6bee38d4d7cfff2c91b23927f8606d468eafd8e4e3de304829ca55e47e9f2eb",
    "RoutedStorage.lean": "3cc85ae59537cb8f5f869f3a42e6f084c730df37a6d24c5a63e8fafd085ea5ab",
    "RoutedWord.lean": "77a994d4480fb21c204331802544398166b3c0b7fad976817126e52f0fcec81a",
    "SaturatedPrefix.lean": "d38a32000feb3b947c49b8f1a35536b0bcb137d487b60c3682f761866aa44d59",
    "ScalarCommutantIrreducible.lean": "657d9729c6885baa4d9fb64de8c92ad2f4a380c1a74cc5867d0544e96615303f",
    "ScalarRepresentation.lean": "7283b34c7d0c797867982249c13b6f25b38837bbbf3887ad6c5ab623fc8a98cb",
    "SchurBlocks.lean": "ce4f8d45db45af27a0738b1e7e3622e554e6f160a511f7a26f5ad2ab786d4d7b",
    "SchurEquivalent.lean": "83881a7bc39f54e2001a5b146a09a8f8d53b3b3a23202879613537d61bad1ba8",
    "SchurMultiplicity.lean": "44c66a12b6f15d0821930048ecc4ae867bc8f7f16bfc597b07020884a3a1ca5c",
    "SecondEncoding.lean": "5f35ab87e696778ffb23c63c0b3f1896377b7478216c9e6f0d6250e71d1186ee",
    "SecondFifteenExclusion.lean": "ee3818fce4ea6fb05ca2d7b9b23128f7974fc96e10ce5e727cec43e615d719c7",
    "SecondInputGram.lean": "a2191a0e01e33581f9cf9efe096c8ef7f3824902bc7fb1cbb130c85c6de2a768",
    "SecondPairingLiteral.lean": "840dca0aacf532456c0a1e3566db367fe31ab831fb1960f7856a42faf73277bd",
    "SecondQuery.lean": "18cef128d00f2d30f765e26de721803b1ee34d2d6f95e9321fb118d5fe6cf76c",
    "SecondSeedAssembly.lean": "40db87a0f81b6b03bdc431933f60969514dcdbc9cfe4f835fbaca0be129183f6",
    "SeedCopies.lean": "4895ce56f2f612152eaeeed2d87347b1c0580bee701066ab5bc1fbfb20214624",
    "SeedCopyIrreducible.lean": "c6dc4d4b1cce9f31f0cef44c7ea78ae45191723aee97ac34462cc932487e038d",
    "SeedHilbert.lean": "d475366f915d5b7cba31df4d59cdb9ed903d6319f8cbe668722ecb83696f4589",
    "SeedMultiplicity.lean": "e62a9dd211206bdbef521aef03ba91abbe0981ac0fa27e1cd858776b91d8cc6e",
    "SeedMultiplicityClosure.lean": "5d7058ce3c9255ecc305e30cb6b772e9287860ebd9945dafffcbd37fa144e73e",
    "SeedOccurrence.lean": "378fc763d1d7cfe5573b284020880207554837c317d16f61bef162ea9d4be76e",
    "SeedRemainder.lean": "c99dd068157ca6e750692e2c5e6754b9edad3a1e2d63998a8505535a2ecb81a6",
    "SelectiveDiscardedEnvironment.lean": "4d2d58f6c4f69a7258cc2d3bd9d5b4a1a6631483569be24ffbb591e6fb6fadcc",
    "SelectiveSlots.lean": "f02aeca6942a83671451f42d61112917590b774cb2f90da4f6819bf20ce2a3d1",
    "SixSeedCoefficients.lean": "b3b4afa03767c01a29cbcde78c6b14dc80bfc1211ade4a67defa33ea8cf53e0d",
    "SixTensorLiteral.lean": "3443838a685617602253ae278974ac3d584660a3446a9e4c7f602d46358828bd",
    "SliceGram.lean": "55180d839f2e7488d4d9915118bab5e31cfa7a0828454c0a06c3b9cc22b6c0f5",
    "SmallFirstSeed.lean": "37b262a67fd73910ebba5de0e5063cbe9a9c76bc6d27b0ae33b22e17daed0eed",
    "SourceFirstCG.lean": "147132f0e1cc2746f0fe833c7bed1b5aeaf76442003c2db082b297348f8f9095",
    "SourceFirstMatrix.lean": "34fd936d3b6f8ac8f43d540079e1d8ddf3bb21c7f9073411cbd25f9ac6bd235b",
    "SourceSecondStates.lean": "46c5f3289804c8b048aceaafae47269951a04fde22c9a4f5d0488d95edf7694e",
    "SourceSeedMatches.lean": "2887bb8c3359e87a0f64a98685d9612bd1617615b7523eadec86ebbe1f59cab1",
    "SourceWorkedSix.lean": "ac31b2ead2a18290faf326ede9c9cf7529e3f05c4cc2f40721f9cb46cc56affb",
    "SpecialCurve.lean": "112519d52b8261c3de68604f0035a5f182b774a3a996917ed9cee5aae662ff79",
    "StoppedDiscardedBounds.lean": "25cd615774feef45aad630f29f7b568fea184db41a3cef2e32e9d1ee57835c69",
    "StoppedPreparation.lean": "59b516b845be9c7c8367248fde61da6fbd3bbdbbef4af3144b0131b75374e9ce",
    "StoppedPreparationBounds.lean": "0b729341a4705337d62b5cd9047a84284b9a57f877b688b20ec9e20a321a0065",
    "StoppedProcessingBounds.lean": "669b4ce44794558417eb35cb9e003c9e38a5bbc2a34c1bf0f8231112d91804a5",
    "StoppedProcessingProtocol.lean": "46894b031ae661e37558591a99dc7ae9fa80ce847e03c1d9d69362ffdedf8dff",
    "StoppingChannel.lean": "0333076b705f3d4f1678593ff3b0e71801e9ead64ebfee8e9e94c1c2d222b907",
    "StoppingTrajectory.lean": "9888a1402b55e7766707f25c223d61a864b6de02a301322f1e8bc55c66554c2e",
    "SubspaceCompression.lean": "372b88c5434bdb9189bbf3a7c630ff9954b370e4b36ee2956c649274198c715d",
    "Symmetric.lean": "3bf83394086bedec5cf96205f1864d2fc8541edd5d16adb7897662ba81d1c894",
    "SymmetricCommutant.lean": "da17b297ffcb7c0f3cd32130905c8ac4a7780105a914607943b69b2f93b2449d",
    "SymmetricCube.lean": "c50489ce77039d7e7ee49f49eb1f846a4e5878dd50489296cb4afeeaa619e2f3",
    "SymmetricCubeRep.lean": "2290e640670d44a36a2cd772de92b54d664928d27de0dc63541d095b9fd85d96",
    "SymmetricInvariantSubspaces.lean": "7fd0f0cec5bdb4b2e3ad6add5fbec27a585f60ebab5c2d62159ee91082c67bbb",
    "SymmetricIrreducible.lean": "ca17e47a655c24db89efefaa3f5368544da9ea02fc11981afff9dd20d8aee401",
    "SymmetricRepresentation.lean": "c702f1ff915f6e01545509667c745db8221307c25e68e78d776274bed1413db3",
    "TenCharacter.lean": "004ce715357ecad215b1919d1ce1875bb36a43ebf8981cb041b9c2ca422c5eb8",
    "TenCommutant.lean": "f5ae6044542bac74a845bdd1b22c9b5808d01c562045275c6d7e5f315250a64c",
    "TenDimensionSeparation.lean": "aaea3e82a7e14d2a7a93086dce70271d2d96af3f66172858430f7d2507743287",
    "TenIrreducible.lean": "cab34a48e4a230bcdbc7a1435cfc2ab2d75b19e13cff3da87f01cd6f2f8bab38",
    "TenSeedExclusion.lean": "5a8031f6b13c8cb7df20c97ebdce1b252083e92ee07ed6dedc5e5d6f9084e7a0",
    "TenSeparation.lean": "b5687c43398dc4ef2abdea83393587d0f4bc1805da2c336ca992ac9bad2dfec1",
    "TensorBlockDecomposition.lean": "4526e638fe30ad92d1387bcc8df5ce025b62af24039ccc5d70f30e5601d2ef46",
    "TensorBlockRepresentations.lean": "5907c4011d12091a2af11a5a032e24ab8f84c84c63e5b7ed99a9a1defe471d7e",
    "TensorHom.lean": "f71afb6406c2414e4fcc1068c7ded7e1ec8cfa9153cc590e47a6613dd8105e47",
    "TensorHomMultiplicity.lean": "79a361dd175bd3661c84bcf1a7acb74e83cf5da12100ddf4e0231fae2d4056da",
    "TensorPorts.lean": "2930ebb613d6098de771ea1e9e682209c6bff4a37e31d7c46715461271f0cc49",
    "TensorProductCommutant.lean": "4a4a5e1efe832d03eeacb5c6048b0f3b0dcdb687b68c4cb4acce2bcf79cd53e3",
    "TensorProductIrreducible.lean": "675e9fd6e23cc5090a0550253fc7f45e81f2c04fd60ebd7f9621c1a2cea13cf3",
    "TenWeights.lean": "6acc3a1fc657013b5da89c155d124564016dadbdff718d80ffca408231891b71",
    "ThreeFifteenComplement.lean": "094b4e265f771d748cd64258713b5225378f31c45db5903a201d3f3a015332e8",
    "ThreeFifteenSeedExclusion.lean": "c822f406c51dfac84802a0dbbf89c7ec805506721871605340b8c8722fffa4b8",
    "ThreeFifteenTen.lean": "7d0cf16053af88ad867f71f0ae03e1236fe10121f9def86238a8135d3d5909a4",
    "ThreeSixDecomposition.lean": "0d2c67bf8918f4e11dfb099b6af1ceebf1404699568a82108feff116a1d80eb3",
    "ThreeSixExclusion.lean": "d967529bd01202a0dff0b648c50b27290dc7d3a4bd4cc5c94503c94754e486d3",
    "ThreeSixSeparation.lean": "41a33b5f370eab7fc2482a01698a0a9e0bb2dbbbe73d01ad3dfe89cffc61c021",
    "TraceRepresentativeUniqueness.lean": "7f36c25f9e53def571aa213984ba46e2677161cee4bdf3b6a3764cf2a9599038",
    "TreeBounds.lean": "ca658d7520f6edd0996449b4a81ff6ebe58c08a14ae5e5458fce56a28cbe630a",
    "TreeLayer.lean": "b6af31078f69d7493ff008180c5480e9df00770849af894799930bd1a694a075",
    "TreeNodes.lean": "c3cccc574f617af15497809646b6147ace658b8ac0ce759a581c02862a781900",
    "TreeQueryPorts.lean": "35dc6fd34c8701877a9b876cd20b9b202b09a3dbbdb22f7e6927583a69d14765",
    "TreeSlots.lean": "574e7be18ce2e07902d85b0ecd42d6f5f4aabaaed9781158c03509666cce2496",
    "TreeSynchronization.lean": "e78e899613b818d1359c34dfe07e5d587268329478c7c592673d9d7f56d342da",
    "TwentySeven.lean": "59a1bb05b922ae022e36bf82e5aa507e8e200a66467956301a4eb1cdf25c27fb",
    "TwentySevenCommutant.lean": "e570f7536e84922663ce3127be250ddd3f3b0ae6efd387fd9cad4ef290bf1436",
    "TwentySevenComplexRep.lean": "f57f6d075b3d05be1326d7b1b9dea50fbf3cbb63cc4293b4b47e62821587c2c6",
    "TwentySevenCycleWeights.lean": "e088693495ed15470b74e90c903a45e6aaa7f41a6a172a19f4bbcf27cfa04530",
    "TwentySevenHighestWeight.lean": "d288554af35b7276574fa8d80ab2b49de454876537a803cd51e2d8dd85a8ad28",
    "TwentySevenIrreducible.lean": "e7820c863dc11bef3308e5e48835cb53281b1f6d3208b39d6e50dc2a3ed5a47c",
    "TwentySevenLinearCertificate.lean": "2fe6e42196225735d5a5f6eaf25c899ca2cb11cfde61bcd744dfb05277557071",
    "TwentySevenOffWeight.lean": "f9cf1e1d27de7aecb322d7486f3c3acbfe7aefca9979c3e86fa075887462c108",
    "TwentySevenPermutationAction.lean": "0a259ad36e80b38d48e01f4c7f3ed895b0325917a230a8cc37e9911a7a278c9f",
    "TwentySevenPhaseWeights.lean": "ae1375733b84b103226091198aa45b09907205be1fba48d4aa6336ca61a4ecfa",
    "TwentySevenPolynomialShapes.lean": "84360a12821af062824fc16dd00a09913b666ed92a4ad4f31de3de2b779161d0",
    "TwentySevenRotationAction.lean": "0bd63fe41532c4b1521990281e641366edd3d178eb151a27093cb1fb496e9fa3",
    "TwentySevenSparseRotation.lean": "0727f8644efca1bea9be5dce01a8cbf39bec0275d6bf80f57d54ed6a3eabb826",
    "TwentySevenTableEntries.lean": "a101283285015d12dd7229485ff9e79a3e1ebea7bfe35782b4c1801637fbb4f3",
    "TwentySevenWeights.lean": "d252b2118a22d9b22a404b4d7a3092e78b44f99a4d321748e173e96f77b9af37",
    "TwentySevenWeightTables.lean": "1edd301d0581ac841f3117b66f5d8b65a2cc8c572eae9f5d371f5a8721396049",
    "TwoQuery.lean": "398948ff88fb87cee180b086dd229855801ec17ff9114eefc88cf28d14e32161",
    "TwoQueryEncoder.lean": "3f394ad8c102e2abb1d633296d60ec59a7e63fbfc94dbb7ec7a3df9a515fd0b3",
    "TwoStageProtocol.lean": "9f8a5b7198c2680d09bc286526db8ecdb890d9f4a52d95402e41f1d8569a6063",
    "UnitaryDecomposition.lean": "10cca86048512f7b1d4e4e36374bf9fabea42c9eb83fa965e91a34d0c4584cf4",
    "UnitaryInvariant.lean": "64043b74eb47ce0b5753fcbe184ddc02d3056259a41ee2e2654ab29318f3d620",
    "Wedge.lean": "2b30eaa5642d229e54cdaf4048fc0dd73d7e2286518efa227be53d29598bb773",
    "Word.lean": "5f03e0cc0533efdb15acde8a31b870b4dac9b26f3b79f67ca219bf0140918d9c"
  },
  "continuation": "Final candidate source snapshot; completeness requires actual unified kernel/public/generated audit and source review.",
  "generated_audit_modules": [
    "AbstractBell",
    "ActualCatalyticClosure",
    "ActualSeedCopies",
    "ActualTwentySevenImage",
    "AdaptiveBounds",
    "AdaptiveInterface",
    "AdaptiveQuery",
    "Adjoint",
    "AdjointCommutant",
    "AdjointIrreducible",
    "AdjointMatrixSpace",
    "AdjointWeights",
    "AdjugateBridge",
    "AdjugateSurjectivity",
    "AnalyticProgram",
    "AnalyticProtocol",
    "AnalyticTargets",
    "AnalyticWord",
    "AntisymmetricSeed",
    "AntisymmetricTrace",
    "ApproximatePrograms",
    "BellContraction",
    "BellIdentities",
    "BothDiscardedBounds",
    "BothStoppedBounds",
    "Budget",
    "C4PreparationCircuit",
    "C4PreparationGeometry",
    "Catalyst",
    "CatalystFamily",
    "CatalystRestoration",
    "CatalyticComposition",
    "CatalyticInverse",
    "CGComplement",
    "CGCoordinateEquivalence",
    "CGFifteen",
    "CGPartialTrace",
    "CGSeedTrace",
    "CGSixTable",
    "ChannelBounds",
    "Choi",
    "ChoiInstrument",
    "ChoiKraus",
    "Closure",
    "CoisometryRecovery",
    "CombinedDiscarded",
    "CommonWorkspace",
    "CommutantMultiplicity",
    "CompactPrograms",
    "CompatibleBasis",
    "Completion",
    "Complexify",
    "ConjugateFifteenComplexRep",
    "ConjugateFifteenHighestWeight",
    "ConjugateFifteenIrreducible",
    "ControlledPrograms",
    "CoordinatePermutation",
    "Covariance",
    "CPAdaptive",
    "CPBothStoppedBounds",
    "CPMixedBounds",
    "CPMixedInitialBounds",
    "CPNativeOracleTree",
    "CPNativeTreeBounds",
    "CPOracleTree",
    "CPQuery",
    "CPRectOracleTree",
    "CPRectTreeBounds",
    "CPSelective",
    "CPTreeBounds",
    "DeferredInstrument",
    "DiagonalExtension",
    "DiscardedBounds",
    "DiscardedEnvironment",
    "DualCG",
    "DummyRouting",
    "DummyTensor",
    "Embedding",
    "EncodedTree",
    "EncodedTreeBounds",
    "EndpointFactorization",
    "EnvironmentChannels",
    "EnvironmentTrajectory",
    "ExactBounds",
    "ExactPrefix",
    "ExactStorage",
    "ExplicitFifteenCG",
    "FamilyActualChannel",
    "FamilyActualClosure",
    "FamilyActualMidpointGate",
    "FamilyAllocatedIdentity",
    "FamilyAllocation",
    "FamilyBlockCoordinates",
    "FamilyBlockCovariance",
    "FamilyCanonicalEncoding",
    "FamilyCanonicalGate",
    "FamilyCatalyticClosure",
    "FamilyCompleteProtocol",
    "FamilyEncodingTypes",
    "FamilyExtraPhi",
    "FamilyFifteenCoupling",
    "FamilyFifteenFlipTensor",
    "FamilyFifteenIsometry",
    "FamilyFifteenMatch",
    "FamilyFifteenRealCoordinates",
    "FamilyFifteenSeed",
    "FamilyFifteenSeedConstraint",
    "FamilyFifteenSeedFlip",
    "FamilyFifteenTensor",
    "FamilyFirstDecoded",
    "FamilyFirstEncoding",
    "FamilyFirstQuery",
    "FamilyFirstQueryMerge",
    "FamilyFullGate",
    "FamilyGateOne",
    "FamilyIdentityInput",
    "FamilyIdentityMatching",
    "FamilyInitialState",
    "FamilyInputCovariance",
    "FamilyInputGram",
    "FamilyInputWeights",
    "FamilyIntrinsicContraction",
    "FamilyMerge",
    "FamilyMergeConnection",
    "FamilyMidpointAssembly",
    "FamilyMidpointCG",
    "FamilyMidpointCompletion",
    "FamilyMidpointEmbedding",
    "FamilyMidpointIntertwining",
    "FamilyMidpointSeed",
    "FamilyMixedSeedConstraint",
    "FamilyMixedSeedFlip",
    "FamilyParameterContinuity",
    "FamilyPhaseEncoding",
    "FamilyPhi",
    "FamilyPhiReconstruction",
    "FamilyPhysicalMidpoint",
    "FamilyPhysicalPhi",
    "FamilyPreparationCircuit",
    "FamilyPreparationGeometry",
    "FamilyRacah",
    "FamilyRacahWeights",
    "FamilyRealCoupling",
    "FamilyRestoration",
    "FamilyRightFifteen",
    "FamilyRightFifteenCG",
    "FamilyRightFifteenContraction",
    "FamilyRightFifteenGeometry",
    "FamilyRightFifteenProjection",
    "FamilyRightFifteenRaw",
    "FamilyRightFifteenRecoupling",
    "FamilyRightFifteenSeeds",
    "FamilyRightSix",
    "FamilyRightSixCompression",
    "FamilyRightSixGeometry",
    "FamilyRightSixRacah",
    "FamilyRightSixRecoupling",
    "FamilyRightSixSeeds",
    "FamilySecondEncoding",
    "FamilySecondInput",
    "FamilySecondQuery",
    "FamilyTrajectory",
    "FamilyWeights",
    "FifteenCommutant",
    "FifteenComplexRep",
    "FifteenFirstSeed",
    "FifteenHighestWeight",
    "FifteenHighestWeightLabel",
    "FifteenIrreducible",
    "FifteenPolynomialShapes",
    "FifteenSeedMatch",
    "FifteenSeparation",
    "FifteenWeights",
    "FinalSeedMatches",
    "FinalTrajectory",
    "FiniteAdaptive",
    "FiniteStinespring",
    "FirstBeforeQuery",
    "FirstBranchExtraction",
    "FirstCovariance",
    "FirstDecoded",
    "FirstDecoder",
    "FirstDecomposition",
    "FirstEncoding",
    "FirstMerge",
    "FirstMergeGate",
    "FirstPairingGeometry",
    "FirstPairingSeed",
    "FirstQueryCovariance",
    "FirstQueryGeometry",
    "FirstRecouplingLiteral",
    "FirstSixMatch",
    "FirstSixNormalization",
    "FirstSixSeed",
    "FirstTrajectoryLiteral",
    "Flip",
    "FourQueryCatalyst",
    "FullInputTree",
    "FullInputTreeBounds",
    "FullPreparation",
    "FullResponse",
    "FundamentalIrreducible",
    "GlobalPolynomial",
    "GlobalProtocol",
    "HermitianExtension",
    "HistoryProjection",
    "InitialBranchWeights",
    "InitialCG",
    "InitialCGCovariance",
    "InitialCommutant",
    "InitialNormalizedFormula",
    "InitialReference",
    "InitialWeightedFormula",
    "IntrinsicFifteen",
    "IntrinsicTwentySeven",
    "InvariantSubspaceCoordinates",
    "IrreducibleHomLine",
    "IrreducibleIntertwiner",
    "IrreducibleSchur",
    "IrreducibleSeparation",
    "IsotypicIrreducible",
    "IsotypicTensor",
    "JointTensorFactorization",
    "Kernel",
    "LinearSymmetry",
    "LowDegree",
    "LowPreparation",
    "MatrixDecomposition",
    "MatrixKetConvention",
    "MatrixKetHilbert",
    "MidpointBlocks",
    "MidpointBlockTypes",
    "MidpointRepresentation",
    "Minors",
    "MixedBounds",
    "MixedInitialBounds",
    "MixedProtocol",
    "MixedStatePurification",
    "NativeOracleTree",
    "NativeOutput",
    "NativeQueryEmbedding",
    "NativeTreeBounds",
    "NativeTwoStage",
    "NormalizedChannelBounds",
    "NormalizedChannels",
    "NormalizedInitialSeeds",
    "NormalizedStorage",
    "OracleTree",
    "OutcomeEmbedding",
    "OutputPolynomial",
    "Pairings",
    "PhasePolynomial",
    "Phi",
    "PhiCovariance",
    "PhiFlip",
    "PhysicalMidpoint",
    "PhysicalPrefix",
    "Placement",
    "PolynomialLine",
    "PolyUnitary",
    "PortCoordinateEmbedding",
    "Preparation",
    "PreparationCircuit",
    "PreparationPadding",
    "Preserver",
    "ProcessingDummy",
    "Program",
    "ProgramAlignment",
    "PureStateTomography",
    "PurificationEvolution",
    "QuadraticKernel",
    "QueryComposition",
    "QueryRemoval",
    "QuerySelection",
    "QutritSeedMultiplicity",
    "RationalAdjoint",
    "RationalFifteen",
    "RationalFifteenRep",
    "RationalTwentySeven",
    "RationalTwentySevenRep",
    "RectangularWord",
    "RectInstrument",
    "RectOracleTree",
    "RectProgram",
    "RectTreeBounds",
    "RectTwoStage",
    "RepresentationBlocks",
    "Response",
    "RetainedDummyProgram",
    "ReusableCatalyst",
    "ReusablePreparation",
    "ReverseFourthFormula",
    "ReverseFourthQuery",
    "ReverseQueryStages",
    "Rotations",
    "RoutedBounds",
    "RoutedCPRectBounds",
    "RoutedCPRectTree",
    "RoutedStorage",
    "RoutedWord",
    "SaturatedPrefix",
    "ScalarCommutantIrreducible",
    "ScalarRepresentation",
    "SchurBlocks",
    "SchurEquivalent",
    "SchurMultiplicity",
    "SecondEncoding",
    "SecondFifteenExclusion",
    "SecondInputGram",
    "SecondPairingLiteral",
    "SecondQuery",
    "SecondSeedAssembly",
    "SeedCopies",
    "SeedCopyIrreducible",
    "SeedHilbert",
    "SeedMultiplicity",
    "SeedMultiplicityClosure",
    "SeedOccurrence",
    "SeedRemainder",
    "SelectiveDiscardedEnvironment",
    "SelectiveSlots",
    "SixSeedCoefficients",
    "SixTensorLiteral",
    "SliceGram",
    "SmallFirstSeed",
    "SourceFirstCG",
    "SourceFirstMatrix",
    "SourceSecondStates",
    "SourceSeedMatches",
    "SourceWorkedSix",
    "SpecialCurve",
    "StoppedDiscardedBounds",
    "StoppedPreparation",
    "StoppedPreparationBounds",
    "StoppedProcessingBounds",
    "StoppedProcessingProtocol",
    "StoppingChannel",
    "StoppingTrajectory",
    "SubspaceCompression",
    "Symmetric",
    "SymmetricCommutant",
    "SymmetricCube",
    "SymmetricCubeRep",
    "SymmetricInvariantSubspaces",
    "SymmetricIrreducible",
    "SymmetricRepresentation",
    "TenCharacter",
    "TenCommutant",
    "TenDimensionSeparation",
    "TenIrreducible",
    "TenSeedExclusion",
    "TenSeparation",
    "TensorBlockDecomposition",
    "TensorBlockRepresentations",
    "TensorHom",
    "TensorHomMultiplicity",
    "TensorPorts",
    "TensorProductCommutant",
    "TensorProductIrreducible",
    "TenWeights",
    "ThreeFifteenComplement",
    "ThreeFifteenSeedExclusion",
    "ThreeFifteenTen",
    "ThreeSixDecomposition",
    "ThreeSixExclusion",
    "ThreeSixSeparation",
    "TraceRepresentativeUniqueness",
    "TreeBounds",
    "TreeLayer",
    "TreeNodes",
    "TreeQueryPorts",
    "TreeSlots",
    "TreeSynchronization",
    "TwentySeven",
    "TwentySevenCommutant",
    "TwentySevenComplexRep",
    "TwentySevenCycleWeights",
    "TwentySevenHighestWeight",
    "TwentySevenIrreducible",
    "TwentySevenLinearCertificate",
    "TwentySevenOffWeight",
    "TwentySevenPermutationAction",
    "TwentySevenPhaseWeights",
    "TwentySevenPolynomialShapes",
    "TwentySevenRotationAction",
    "TwentySevenSparseRotation",
    "TwentySevenTableEntries",
    "TwentySevenWeights",
    "TwentySevenWeightTables",
    "TwoQuery",
    "TwoQueryEncoder",
    "TwoStageProtocol",
    "UnitaryDecomposition",
    "UnitaryInvariant",
    "Wedge",
    "Word"
  ],
  "lean_extra_args": [
    "-s65536",
    "-j1"
  ]
}


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.35.0-rc3


==> anc/lean/replay.py <==
"""Compile all candidate Lean modules and audit every public proof/definition.

Usage: python replay.py MATHLIB [--lean-bin TOOLCHAIN/bin]
Optional --fallback-mathlib gives a second cache with IDENTICAL pinned sources.
The compiler runs directly to avoid Lake mutating an offline checkout. Local
imports are built in dependency order into a fresh per-run cache. Obtain
the official caches first using the exact import list in cache_modules.txt.

This script scans proof sources after stripping nested Lean comments/strings,
rejects placeholder/custom-axiom/native-evaluation escapes, compiles with
warnings as errors, and uses #print axioms on every public theorem, lemma, def,
abbrev, and named instance. Success establishes only the statements actually present: it never
means complete manuscript coverage. See coverage.json and README.md.
"""
from __future__ import annotations
from concurrent.futures import ThreadPoolExecutor
from datetime import datetime, timezone
from pathlib import Path
import argparse
import hashlib
import json
import os
import re
import shutil
import subprocess
import sys
import time

HERE = Path(__file__).resolve().parent
STANDARD_AXIOMS = {"propext", "Classical.choice", "Quot.sound"}

def digest(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()

def source_fingerprint(root: Path) -> tuple[str, int]:
    """Fingerprint Mathlib sources/locks; normalize CRLF to LF for portable Git clones."""
    paths = list((root / "Mathlib").rglob("*.lean"))
    paths += [root / n for n in ("Mathlib.lean", "lakefile.lean", "lake-manifest.json", "lean-toolchain")]
    h = hashlib.sha256()
    for p in sorted(paths, key=lambda p: p.relative_to(root).as_posix()):
        h.update(p.relative_to(root).as_posix().encode("utf-8") + b"\0")
        h.update(hashlib.sha256(p.read_bytes().replace(b"\r\n", b"\n")).digest())
    return h.hexdigest(), len(paths)

def strip_comments_strings(source: str) -> str:
    """Preserve line numbers while removing Lean nested comments and strings."""
    out, i, depth, string, line_comment = [], 0, 0, False, False
    while i < len(source):
        c, pair = source[i], source[i:i+2]
        if line_comment:
            out.append("\n" if c == "\n" else " ")
            line_comment = c != "\n"
            i += 1
        elif depth:
            if pair == "/-": depth += 1; out.extend("  "); i += 2
            elif pair == "-/": depth -= 1; out.extend("  "); i += 2
            else: out.append("\n" if c == "\n" else " "); i += 1
        elif string:
            if c == "\\" and i+1 < len(source): out.extend("  "); i += 2
            elif c == '"': string = False; out.append(" "); i += 1
            else: out.append("\n" if c == "\n" else " "); i += 1
        elif pair == "--": line_comment = True; out.extend("  "); i += 2
        elif pair == "/-": depth = 1; out.extend("  "); i += 2
        elif c == '"': string = True; out.append(" "); i += 1
        else: out.append(c); i += 1
    if depth or string:
        raise ValueError("Unterminated Lean comment or string")
    return "".join(out)

def declarations(source: str) -> tuple[list[dict], list[str]]:
    code = strip_comments_strings(source)
    prohibited = re.findall(r"\b(?:sorry|admit|axiom|sorryAx|unsafe|native_decide|ofReduceBool)\b", code)
    if prohibited:
        raise ValueError(f"Forbidden source tokens: {sorted(set(prohibited))}")
    scopes, result = [], []
    for line_no, line in enumerate(code.splitlines(), 1):
        s = line.strip()
        start = re.match(r"^(namespace|section)(?:\s+(\S+))?", s)
        if start:
            scopes.append((start[1], start[2] or ""))
            continue
        if re.match(r"^end(?:\s|$)", s):
            if scopes: scopes.pop()
            continue
        decl = re.match(r"^(?:(private|protected)\s+)?(?:noncomputable\s+)?(theorem|lemma|def|abbrev|instance|inductive|structure)\s+([\w'.]+)", s)
        if decl and decl[1] != "private":
            ns = ".".join(name for kind, name in scopes if kind == "namespace")
            name = (ns + "." if ns else "") + decl[3]
            result.append(dict(name=name, kind=decl[2], line=line_no))
    return result, sorted(set(re.findall(r"^import\s+(\S+)", code, re.M)))

def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("mathlib", type=Path)
    parser.add_argument("--lean-bin", type=Path)
    parser.add_argument("--fallback-mathlib", type=Path)
    parser.add_argument("--jobs", type=int, default=2)
    args = parser.parse_args()
    lock = json.loads((HERE / "environment.json").read_text(encoding="utf-8"))
    roots = [args.mathlib.resolve()]
    if args.fallback_mathlib: roots.append(args.fallback_mathlib.resolve())
    provenance = []
    for root in roots:
        fingerprint, count = source_fingerprint(root)
        if fingerprint != lock["mathlib_source_fingerprint"]:
            raise ValueError(f"Mathlib source/lock fingerprint mismatch: {root}")
        commit = None
        if (root / ".git").exists():
            commit = subprocess.check_output(["git", "rev-parse", "HEAD"], cwd=root, text=True).strip()
            if commit != lock["mathlib_commit"]: raise ValueError("Mathlib Git commit mismatch")
        provenance.append(dict(path=str(root), fingerprint=fingerprint, source_files=count, git_commit=commit))
    lean = args.lean_bin.resolve() / ("lean.exe" if os.name == "nt" else "lean") if args.lean_bin else Path(shutil.which("lean") or "lean").resolve()
    version = subprocess.check_output([str(lean), "--version"], text=True, encoding="utf-8").strip()
    if lock["lean_version_token"] not in version: raise ValueError(f"Wrong Lean: {version}")
    env = os.environ.copy()
    env["PATH"] = str(lean.parent) + os.pathsep + env.get("PATH", "")
    libpaths = []
    for root in roots:
        libpaths.append(root / ".lake/build/lib/lean")
        libpaths.extend(sorted((root / ".lake/packages").glob("*/.lake/build/lib/lean")))
    checkdir = HERE / "checks"
    checkdir.mkdir(exist_ok=True)
    started = datetime.now(timezone.utc).isoformat()
    sources = sorted(HERE.glob("*.lean"))
    expected_sources = lock["modules"]
    actual_sources = {p.name: digest(p) for p in sources}
    if not expected_sources or actual_sources != expected_sources:
        raise ValueError("Frozen Lean module set/hash mismatch; missing, changed, or added modules are not accepted")
    builddir = checkdir / ("build-" + datetime.now(timezone.utc).strftime("%Y%m%d-%H%M%S-%f"))
    builddir.mkdir()
    reportsdir = builddir / "module-reports"
    reportsdir.mkdir()
    auditdir = checkdir / "sources"
    auditdir.mkdir(exist_ok=True)
    env["LEAN_PATH"] = os.pathsep.join([str(builddir)] + [str(p) for p in libpaths if p.exists()])
    indexed = {p.stem: p for p in sources}
    parsed = {p.stem: declarations(p.read_text(encoding="utf-8")) for p in sources}
    local_dependencies = {name: {imp for imp in parsed[name][1] if imp in indexed} for name in indexed}
    # Topological layers preserve parallelism without consuming stale local oleans.
    layers, done = [], set()
    while done != set(indexed):
        layer = sorted(name for name in indexed if name not in done and local_dependencies[name] <= done)
        if not layer: raise ValueError("Cyclic local Lean imports")
        layers.append(layer)
        done.update(layer)
    all_imports = set()

    def run(path: Path) -> dict:
        source = path.read_text(encoding="utf-8")
        decls, imports = declarations(source)
        audit = auditdir / path.name
        appendix = ""
        if path.stem in lock.get("generated_audit_modules", []):
            appendix = """
open Lean in
run_cmd do
  let env ← getEnv
  for (n, _) in env.constants.toList do
    if (env.getModuleIdxFor? n).isNone then
      let ax ← collectAxioms n
      logInfo m!"GENERATED_AUDIT {n} {ax}"
"""
        audit.write_text(source + "\n" + "\n".join("#print axioms " + d["name"] for d in decls) + "\n" + appendix, encoding="utf-8")
        olean = builddir / (path.stem + ".olean")
        cmd = [str(lean), *lock.get("lean_extra_args", []), "-DwarningAsError=true", "--root=" + str(auditdir), "-o", str(olean), str(audit)]
        t = time.perf_counter()
        proc = subprocess.run(cmd, cwd=roots[0], env=env, capture_output=True, text=True, encoding="utf-8", errors="replace")
        log = proc.stdout + "\n" + proc.stderr
        (checkdir / (path.stem + ".log")).write_text(log, encoding="utf-8")
        axioms = {n: [a.strip() for a in xs.split(",") if a.strip()]
                  for n, xs in re.findall(r"'([^']+)' depends on axioms:\s*\[([^]]*)\]", log)}
        for n in re.findall(r"'([^']+)' does not depend on any axioms", log): axioms[n] = []
        generated = {n: [a.strip() for a in xs.split(",") if a.strip()]
                     for n, xs in re.findall(r"GENERATED_AUDIT (\S+) \[([^]]*)\]", log)}
        axioms.update(generated)
        generated_extra = sorted(set(generated)-{d["name"] for d in decls})
        absent = [d["name"] for d in decls if d["name"] not in axioms]
        if path.stem in lock.get("generated_audit_modules", []) and not generated:
            absent.append("current-module-generated-audit")
        extra = {n: ax for n, ax in axioms.items() if not set(ax) <= STANDARD_AXIOMS}
        ok = proc.returncode == 0 and not absent and not extra and olean.exists()
        result = dict(module=path.name, sha256=digest(path), exit_code=proc.returncode,
                      seconds=round(time.perf_counter()-t, 3), command=cmd, cwd=str(roots[0]),
                      source_scan="PASS", declarations=decls, imports=imports,
                      local_dependencies=sorted(local_dependencies[path.stem]),
                      fresh_olean_sha256=digest(olean) if olean.exists() else None,
                      public_theorems_lemmas=sum(d["kind"] in {"theorem", "lemma"} for d in decls),
                      generated_and_implementation_declarations=generated_extra, axioms=axioms, missing_audits=absent, nonstandard_axioms=extra, passed=ok)
        reportpath = reportsdir / (path.stem + ".json")
        temporary = reportpath.with_suffix(".json.tmp")
        temporary.write_text(json.dumps(result, ensure_ascii=False, indent=2), encoding="utf-8")
        temporary.replace(reportpath)
        print(f"{path.stem}: {'PASS' if ok else 'FAIL'} ({result['public_theorems_lemmas']} theorems/lemmas)", flush=True)
        return result

    modules = []
    with ThreadPoolExecutor(max_workers=max(1, args.jobs)) as pool:
        for layer in layers:
            layer_results = list(pool.map(run, [indexed[name] for name in layer]))
            modules.extend(layer_results)
            if not all(m["passed"] for m in layer_results): break
    for mod in modules: all_imports.update(imp for imp in mod["imports"] if imp not in indexed)
    report = dict(started_at_utc=started, finished_at_utc=datetime.now(timezone.utc).isoformat(),
                  lean_version=version, compiler_sha256=digest(lean), mathlib=provenance,
                  mathlib_commit=lock["mathlib_commit"], environment={"LEAN_PATH": env["LEAN_PATH"]},
                  public_theorems_lemmas=sum(m["public_theorems_lemmas"] for m in modules),
                  public_declarations=sum(len(m["declarations"]) for m in modules),
                  generated_and_implementation_declarations=sum(len(m["generated_and_implementation_declarations"]) for m in modules), dependency_layers=layers,
                  all_passed=len(modules) == len(sources) and all(m["passed"] for m in modules),
                  full_manuscript_formalization=False, modules=modules)
    (checkdir / "results.json").write_text(json.dumps(report, ensure_ascii=False, indent=2), encoding="utf-8")
    (HERE / "cache_modules.txt").write_text("\n".join(sorted(all_imports)) + "\n", encoding="utf-8")
    print(f"All passed: {report['all_passed']}; complete S1-S5 formalization: False", flush=True)
    return 0 if report["all_passed"] else 1

if __name__ == "__main__":
    sys.exit(main())


==> anc/lean/source_scope_review.json <==
{
  "prepared_at_utc": "2026-10-08T00:14:42.472507+00:00",
  "scope": "S1-S5 source statements, formulas and reviewed additional unnumbered obligations",
  "S1_S5_source_obligations_closed_in_independent_audits": true,
  "complete_207_stable_ids": true,
  "inventory_entries_overlap": true,
  "all_reference_qnames_have_source_matched_independent_audits": true,
  "unified_audit_completed": true,
  "reviewed_source_sha256": {
    "supplemental.tex": "0c9a22258a2964558792e689ada3d3713af155955a602f29d441692f84326ac0",
    "supplemental_storage.tex": "4618930779a8978ac557409d89679ed5cba6e38fe449fd45a4464b5c7de41b6a",
    "supplemental_auxiliary.tex": "fa43c06116ed95df0affea9f168ba0fbd9d1b8a7171291de39c90b975ae9b7c7"
  },
  "physical_scope": [
    "Actual fixed270 qutrit processor, including the full ordinary-query encoder/catalyst endpoint and same-space preparation bridge.",
    "Compatible family4/5<=a<=1 has actual450 midpoint in physical594=3x198, full fixed gates chosen before U, exact3-query preparation/reset, exact4-query processing and same-program return for arbitrary finite reference systems and mixed joint inputs.",
    "S4/S5 bounds concern finite fixed-causal forward-query preparation and processing with fixed known operations; finite CP trees, mixed initial states, inaccessible environments, variable dimensions and fixed query ports are internally reduced. Adaptive budget is the maximum over all structural branches, not a reachable-only or expected cost.",
    "General representation and seed statements retain their source mathematical hypotheses; actual construction branches instantiate the required representation, isometry and seed identities. The scalar/irreducibility proof for actual27 and universal third-row exclusion is included.",
    "The parameterized program/Phi continuity theorem does not assert continuity of arbitrary choices of completed fixed gates in a."
  ],
  "outside_snapshot": [],
  "full_manuscript_formalization": false,
  "status": "S1-S5 reviewed source scope and 396-module selected audit complete",
  "selected_snapshot_counts": {
    "modules": 396,
    "theorems_lemmas": 2273,
    "declarations": 3305
  },
  "selected_audit_provenance": {
    "mode": "fresh_reviewed_base_then_fresh_appended_DAG",
    "base_modules": 391,
    "tail_modules": [
      "CatalyticComposition.lean",
      "CatalyticInverse.lean",
      "QueryComposition.lean",
      "ReusableCatalyst.lean",
      "ReusablePreparation.lean"
    ],
    "base_results_sha256": "e8460cc9187d81ebc00da7d175d5e41246b9f69b131e97a51c9db9d6365b18a7",
    "standalone_replay": "replay.py rebuilds all selected sources from an empty local build directory",
    "original_base_results_sha256": "1ac5206b58440e9703d53b4d9d8b29b00543b6385dd663bc87337cc390dd62ad"
  },
  "source_review_scope_limit": "Appended proof modules are included in the selected declaration audit and listed in verified_source_manifest.json. The independent source review bound here certifies S1–S5; inclusion of extra main-text declarations alone is not a full-manuscript source review.",
  "additional_source_scope": [
    {
      "file": "supplemental.tex",
      "lines": [
        1147,
        1166
      ],
      "stable_id_policy": "The displayed selection-table27 irreducibility/universal-third-row clause has no separate stable207 row. Keep all207 IDs unchanged and append this explicit source-scope record.",
      "status": "source_reviewed_and_unified_kernel_checked",
      "claim": "The actual CG27 carrier has the whole symmetric trace-free (2,2) image and is irreducible for arbitrary complex invariant submodules. Every compatible third first-query seed and its all-SU reconstructed family is supported exactly in the actual eight image; actual conjugate-ten and27 projections vanish.",
      "lean_theorems": [
        "Paper2ActualTwentySevenImage.actual_image_iff",
        "Paper2TwentySevenHighestWeight.highest_weight_two_two",
        "Paper2TwentySevenCommutant.scalar_commutant",
        "Paper2TwentySevenIrreducible.actual_scalar_commutant",
        "Paper2TwentySevenIrreducible.invariant_submodule_trivial",
        "Paper2TwentySevenIrreducible.complex_invariant_submodule_trivial",
        "Paper2ThreeFifteenSeedExclusion.actual_seed_supported_in_eight",
        "Paper2ThreeFifteenSeedExclusion.actual_seed_projection",
        "Paper2ThreeFifteenSeedExclusion.actual_family_projection",
        "Paper2ThreeFifteenSeedExclusion.actual_unwanted_branches_zero"
      ],
      "lean_declarations": [
        {
          "name": "Paper2ActualTwentySevenImage.actual_image_iff",
          "kind": "theorem",
          "line": 38,
          "module": "ActualTwentySevenImage.lean"
        },
        {
          "name": "Paper2TwentySevenHighestWeight.highest_weight_two_two",
          "kind": "theorem",
          "line": 78,
          "module": "TwentySevenHighestWeight.lean"
        },
        {
          "name": "Paper2TwentySevenCommutant.scalar_commutant",
          "kind": "theorem",
          "line": 10,
          "module": "TwentySevenCommutant.lean"
        },
        {
          "name": "Paper2TwentySevenIrreducible.actual_scalar_commutant",
          "kind": "theorem",
          "line": 11,
          "module": "TwentySevenIrreducible.lean"
        },
        {
          "name": "Paper2TwentySevenIrreducible.invariant_submodule_trivial",
          "kind": "theorem",
          "line": 33,
          "module": "TwentySevenIrreducible.lean"
        },
        {
          "name": "Paper2TwentySevenIrreducible.complex_invariant_submodule_trivial",
          "kind": "theorem",
          "line": 45,
          "module": "TwentySevenIrreducible.lean"
        },
        {
          "name": "Paper2ThreeFifteenSeedExclusion.actual_seed_supported_in_eight",
          "kind": "theorem",
          "line": 69,
          "module": "ThreeFifteenSeedExclusion.lean"
        },
        {
          "name": "Paper2ThreeFifteenSeedExclusion.actual_seed_projection",
          "kind": "theorem",
          "line": 79,
          "module": "ThreeFifteenSeedExclusion.lean"
        },
        {
          "name": "Paper2ThreeFifteenSeedExclusion.actual_family_projection",
          "kind": "theorem",
          "line": 89,
          "module": "ThreeFifteenSeedExclusion.lean"
        },
        {
          "name": "Paper2ThreeFifteenSeedExclusion.actual_unwanted_branches_zero",
          "kind": "theorem",
          "line": 117,
          "module": "ThreeFifteenSeedExclusion.lean"
        }
      ]
    }
  ],
  "additional_main_scope": {
    "completed_scope": "S1–S5 exact mathematical source, plus explicit main reuse consequences",
    "reviewed_claims": [
      {
        "source": "main.tex",
        "lines": [
          165,
          179
        ],
        "labels": [
          "thm:construction",
          "eq:catalytic"
        ],
        "checked": "Three actual preparation queries produce the same normalized stored catalyst; for each finite known sequence a fixed ordinary-query processor realizes k transpositions using exactly4k oracle factors. Its gates are chosen before U.",
        "lean_theorems": [
          "Paper2ReusableCatalyst.complete_repeated_transpose",
          "Paper2CatalyticComposition.reusable_word"
        ]
      },
      {
        "source": "main.tex",
        "lines": [
          322,
          328
        ],
        "checked": "Repeated calls compose with arbitrary known unitaries on the accessible logical/workspace registers, including SWAP delivery of different data registers. The logical target is the interleaved sequence, not merely a matrix power.",
        "lean_theorems": [
          "Paper2QueryComposition.word_append",
          "Paper2CatalyticComposition.composable_endpoint",
          "Paper2CatalyticComposition.repeated_realization"
        ]
      },
      {
        "source": "main.tex",
        "lines": [
          330,
          350
        ],
        "labels": [
          "thm:inversion",
          "eq:inverse"
        ],
        "checked": "Two uses of the same four-query transpose processor act on the antisymmetrically encoded qutrit pair. Fixed full-space encoding/decoding and SWAPs give eight ordinary forward-U queries, return the original90-dimensional catalyst and reset the added qutrit. Actual preparation lifts from270 to810 with the same three-query budget.",
        "lean_theorems": [
          "Paper2CatalyticInverse.transpose_pair_inverse",
          "Paper2CatalyticInverse.eight_query_inverse",
          "Paper2ReusablePreparation.actual_three_query_inverse_program",
          "Paper2ReusableCatalyst.actual_same_workspace_inverse",
          "Paper2ReusableCatalyst.complete_repeated_inverse"
        ]
      },
      {
        "source": "main.tex",
        "lines": [
          390,
          396
        ],
        "labels": [
          "fig:inverse"
        ],
        "checked": "The linear endpoint and arbitrary input-operator channel identity preserve the program as a product for mixed and correlated inputs. The truly inaccessible external reference is acted on by identity; arbitrary known interleavings act only on accessible registers.",
        "lean_theorems": [
          "Paper2ReusableCatalyst.endpoint_channel",
          "Paper2ReusableCatalyst.word_external_reference",
          "Paper2ReusableCatalyst.reusable_word_channel"
        ]
      }
    ],
    "lean_theorems": [
      "Paper2QueryComposition.word_append",
      "Paper2QueryComposition.append_isometry",
      "Paper2QueryComposition.realizes_word",
      "Paper2QueryComposition.realizes_fixed",
      "Paper2QueryComposition.realizes_mul",
      "Paper2CatalyticComposition.lift_mul",
      "Paper2CatalyticComposition.lift_adjoint",
      "Paper2CatalyticComposition.lift_one",
      "Paper2CatalyticComposition.lift_isometry",
      "Paper2CatalyticComposition.lift_word",
      "Paper2CatalyticComposition.insert_coordinates",
      "Paper2CatalyticComposition.lift_endpoint",
      "Paper2CatalyticComposition.known_data_endpoint",
      "Paper2CatalyticComposition.composable_endpoint",
      "Paper2CatalyticComposition.repeated_realization",
      "Paper2CatalyticComposition.portInput_gram",
      "Paper2CatalyticComposition.port_query",
      "Paper2CatalyticComposition.port_word",
      "Paper2CatalyticComposition.reusable_word",
      "Paper2CatalyticInverse.fresh_gram",
      "Paper2CatalyticInverse.swap_gram",
      "Paper2CatalyticInverse.swap_adjoint",
      "Paper2CatalyticInverse.swap_conjugate",
      "Paper2CatalyticInverse.transpose_pair_inverse",
      "Paper2CatalyticInverse.inverse_endpoint",
      "Paper2CatalyticInverse.circuit_realization",
      "Paper2CatalyticInverse.program_normalized",
      "Paper2CatalyticInverse.program_coordinates",
      "Paper2CatalyticInverse.query_coordinates",
      "Paper2CatalyticInverse.word_coordinates",
      "Paper2CatalyticInverse.eight_query_inverse",
      "Paper2ReusablePreparation.clean_gram",
      "Paper2ReusablePreparation.cleanLift_isometry",
      "Paper2ReusablePreparation.cleanLift_image",
      "Paper2ReusablePreparation.clean_word",
      "Paper2ReusablePreparation.initial_gram",
      "Paper2ReusablePreparation.prepared_coordinates",
      "Paper2ReusablePreparation.actual_three_query_inverse_program",
      "Paper2ReusablePreparation.inverse_program_normalized",
      "Paper2ReusableCatalyst.endpoint_channel",
      "Paper2ReusableCatalyst.word_spectator",
      "Paper2ReusableCatalyst.word_external_reference",
      "Paper2ReusableCatalyst.actual_same_workspace_inverse",
      "Paper2ReusableCatalyst.complete_repeated_transpose",
      "Paper2ReusableCatalyst.complete_repeated_inverse",
      "Paper2ReusableCatalyst.reusable_word_channel"
    ],
    "review_path": "checks/main_reuse_source_review.json",
    "review_sha256": "abe4921abadfc57d38119293a2bc34802cbfc6f4429318bd8c4920d37d35b765",
    "actual_audit_results_sha256": "970a97b3f4649670df484f1fb9469e805e3ea40a7b4cc461cfa202e981fff329",
    "full_manuscript_formalization": false,
    "original_review_sha256": "315cdcb585c130ebd17a90906d9570c9b3a3a50a7969df81a05a6f87d4546373",
    "original_actual_audit_results_sha256": "8153f4377aac6248724b154dfd9b2b478489f7e44848ab548f8d015ec2d6741a"
  },
  "completed_scope": "S1–S5 exact mathematical source, plus explicit main reuse consequences",
  "unified_results_sha256": "970a97b3f4649670df484f1fb9469e805e3ea40a7b4cc461cfa202e981fff329",
  "original_unified_results_sha256": "8153f4377aac6248724b154dfd9b2b478489f7e44848ab548f8d015ec2d6741a",
  "reviewed_source_note": "These manuscript hashes and source line locations identify the earlier audited snapshot, not the current TeX files. Stable labels and declarations provide the correspondence.",
  "public_packaging": {
    "original_record_sha256": "b2ecbfc24fd5d6b8e2a5f98bf4ae6fa56e0592126352c8c57abda7b7b342eff1",
    "scientific_execution": "Previously recorded run; no scientific execution was performed for this repackaging.",
    "normalization": "Internal publication gates, superseded counts and development-directory links are omitted. Current scientific scope, additional claims, theorem names and original manuscript hashes remain; public record references are updated."
  }
}


==> anc/lean/verified_source_manifest.json <==
{
  "modules": 396,
  "theorems_lemmas": 2273,
  "declarations": 3305,
  "source_sha256": {
    "AbstractBell.lean": "ec99ca23214387ffd78e14acaa7aed1524d980fb390dff7473faafd6fe062ece",
    "ActualCatalyticClosure.lean": "8d1c253d3357732244f38bc31ae07bca05999f6199d09f563e73d266321e4b9f",
    "ActualSeedCopies.lean": "53d7acc30236e9b67dd43efb38a89603fe3ddf101bdc7a1afdb5dbe1319422d0",
    "ActualTwentySevenImage.lean": "5c77744c3529442cad22843ede2cd0cdccbad9a8fe122a79fe17155e05aade8b",
    "AdaptiveBounds.lean": "f95d4305f1c5db1d76f2347c87764c83a9473fd665e5495d3763bdc2bb634c48",
    "AdaptiveInterface.lean": "d0aacb038646eb9b1db9021083630ad12ed218257216a9590b175148c6946efb",
    "AdaptiveQuery.lean": "0968c863323aa10a668dbb12367fe0f1b0ad58f3183c7de3f947e8e61787edd2",
    "Adjoint.lean": "2b11d52e636619b7e046585c3145c4d8b6dbbd7a336a986257d8932accef0164",
    "AdjointCommutant.lean": "b6f797b907cc5727782644352ca56a2de6b789621f0a8e934a438fd8f3d160a9",
    "AdjointIrreducible.lean": "a5aed7f474254822dea7e0016d484e0a6b16e8cf8213c5f11fb9ebe2d1e329ec",
    "AdjointMatrixSpace.lean": "05568db2dccbb01b61bffa1953c1c80223b34330415be7efb8cf653cebb7a4c5",
    "AdjointWeights.lean": "7074cea472243b07eab3c6a97425052faeaa80ee97b345ac41d79a7852e92d80",
    "AdjugateBridge.lean": "1c2953a2cac27378c36944f64f0b486502a0c73d359084f83837c2969bdc1835",
    "AdjugateSurjectivity.lean": "6ef506a06685abb9988c70e45f21a9bbcd4dace89c069b2689d7c07ea978bac1",
    "AnalyticProgram.lean": "1eb7ad5698a2e73d3bdf034f164a96f8b7e6196550713792c1688c54f9c43c9a",
    "AnalyticProtocol.lean": "51a9c696d46dbc1f5f9757ab2cd33090b8f78503d65c7336ad2ac1ad8511638a",
    "AnalyticTargets.lean": "2b6901a267bed1276e30a7c65bb9ff9aab4a83d21dc8cad72c1fa079979bab86",
    "AnalyticWord.lean": "7d9d7df052aa4b46f20545bdccb72a96585b0837611a8b616864b6880ea3628d",
    "AntisymmetricSeed.lean": "2a32dca1fa32f0f19f278692bfe2452c8245bf71c03a288131956c53f25958d4",
    "AntisymmetricTrace.lean": "dd9227d470d0da73c641681f71eae42f1f7af35cec4f40332fcf2e7c2c2148cf",
    "ApproximatePrograms.lean": "3a7098549f3135a34ce5decf0728e1fc79b5e9e524519edf5929962ad7287254",
    "BellContraction.lean": "ca31290184af9b6a3fe1119eae787ccc4ba58dc6be6daa38811ca59b63bf3654",
    "BellIdentities.lean": "6638f581f115ede133f593cdee2daf3bb8a05d872f2885d7c746868cfab5f1cd",
    "BothDiscardedBounds.lean": "d6b20b3e790c2c063b2d5f76134f328d0561205dc7df37efd4cf387e982f7e10",
    "BothStoppedBounds.lean": "14590f6aac25cdd539f8cd803bd946905321bb65cb10052acd67ba33761e1219",
    "Budget.lean": "dea7a63a587d3f9da1bffcb7b77281963b46bb3acc4a54ebea75176365551f10",
    "C4PreparationCircuit.lean": "feb206d8ec675175a780f3f8ec4807d18f2fb66cd1bee62d75f63fd18ce5530a",
    "C4PreparationGeometry.lean": "2ec5a17b020bcf6a709bff724d189e01f0ae97c2d1fdea47b1acbd16d7ab929a",
    "Catalyst.lean": "c17b4f0081f70300143e088547dc119e55e5e3c144e1860ecdfe2c9405b1f640",
    "CatalystFamily.lean": "6164d399fadc857abe28fd8e37d95971500a20af9249d0fbc25726bab1cb3cc7",
    "CatalystRestoration.lean": "71cf6d99097a377cb9ebcc96bd70848cfb9e273a49cc4b7ab60b2e4a5f990bcf",
    "CatalyticComposition.lean": "8b1e82737fd493300c70512a0b5d47f38b65ed878b58d56b2a977122abb709c3",
    "CatalyticInverse.lean": "0604856286f435a506ae320c43733056a75e393e0da672606cdaa5cad2cc6a0d",
    "CGComplement.lean": "693ed33b0f9fcf9edb626192812d112071fd839e89b94901553e1ee36b8b9ed4",
    "CGCoordinateEquivalence.lean": "535c7cee39c1a3add81844b48edad9cecd20b220253f70611866fc3ea5feee6b",
    "CGFifteen.lean": "81c259b1ccba4a4478f99e1ab6779a5d543a1ebd26679cfa2b2cd3d013eee1b1",
    "CGPartialTrace.lean": "c57436a5828ed1e2ba4c6921b8d623cd1845af8d39313c39a5c92512c55953bf",
    "CGSeedTrace.lean": "a0cd62dbd03328e612ed380546e10d6dd037ec7d8bdb6b88333b84f34545d2fe",
    "CGSixTable.lean": "b7789fcd116d2917d17bedee85b5a0f13286566239bbee2f88ccede15888eba7",
    "ChannelBounds.lean": "069500f55d63a6f3ba04f26d9f34f5df47d5cb7b9a4a365600ff77ac0200813a",
    "Choi.lean": "175ceb00fb5124b1d672a3820c8a29a90bf64b8ee43b94acd84d78382d8b36bd",
    "ChoiInstrument.lean": "9f4a5ff0f3c626137061f9b2244a11f965072b1b7896cb701ba87202ab3b23a3",
    "ChoiKraus.lean": "4981fd1d10e3395dfe7ab4f6f85387a07831cc3f2ad8476b9ccac936765aa13f",
    "Closure.lean": "e75523fa5d5d0f9edfafebb298de823efb9f4ebe891aa9cd5696f0308bcdf3aa",
    "CoisometryRecovery.lean": "f8f5ce3f9d51cbc0f0fd763b8ca010edba625b0beedcefad912c6796232cfb3e",
    "CombinedDiscarded.lean": "5d873fbf5d84c0cf2b34f7cbcaafb6296558450bdcaf9da7a146da6fa3914954",
    "CommonWorkspace.lean": "b3510bac97954e5e0996b22a5a6208656b22cd8c85fbb23e9574af4155c29a1b",
    "CommutantMultiplicity.lean": "8c9bdf5b8ca6f46266ace20fc7d6d545dce221a1d4ff20f02f70f7cec619827f",
    "CompactPrograms.lean": "3811b856a955fd246f1a41e512d6f4d48a3ed56f654588bb7099179bd6b7bb0b",
    "CompatibleBasis.lean": "a66db60d903da8757a14bda4df8104cdcd69c7bb7abff35df9523416bc4cb918",
    "Completion.lean": "7c6815886870211999e5ab0a9aa676b86002b4457b78be5f991fd09304cb8036",
    "Complexify.lean": "dc22991257fd9b8286fa86bf43b5edc9bb232550b6358c598200d1bb4f555284",
    "ConjugateFifteenComplexRep.lean": "0156291e3fc2382fa3667ebac35d19730800f6cbd6e62ff15a642e8c7a4fcbc3",
    "ConjugateFifteenHighestWeight.lean": "ebc81723b5ca37547386105c48ba7b50083f5be2f3c9c81056e6f2716628dc04",
    "ConjugateFifteenIrreducible.lean": "8e16959eac8ef0f697fcf5d80b44708004a816de3d43b3c0430d83cb843f9021",
    "ControlledPrograms.lean": "18bf9a0724dd8c41ef61bbf52211c70dde9db6faf0ac9cf1a9d5f5755f7a320c",
    "CoordinatePermutation.lean": "89899594973b8a518318d8ef721ea7ff6aa040797e45c8576698bb2a9476afce",
    "Covariance.lean": "23e0d2f6b2d8378d463807460f8d62b6ad738c9a486f3b3bce8fcd9202a6fcba",
    "CPAdaptive.lean": "e64b4aac6e14dcef1691e44dd55eb44848e1bb8f394d29306723ba8219001972",
    "CPBothStoppedBounds.lean": "c99c57ce6681b03efee4e16875fc06e47c52b609f64c3cac755fda6875724f80",
    "CPMixedBounds.lean": "f53e335fb304927caaca9b28480e9c85f40f3038cfb068c8cc2609ad4ec474a1",
    "CPMixedInitialBounds.lean": "9b1e998078364348ba48b878fd1130105880f13bb172022778310b7d389cbb3b",
    "CPNativeOracleTree.lean": "dfb54f9b822e46673cb1c0e1701ec394d92e7766ea47edda8999a1ab9423b96e",
    "CPNativeTreeBounds.lean": "81f9bda763c44a6e883d2dd709905acec4ad19b741d0981b48df2e23471f7a69",
    "CPOracleTree.lean": "76587f16b9d05b784715aa3316bca2e7c0fa25324912a38184cec419d98ff113",
    "CPQuery.lean": "46d269e413f958396f78f05ca25150f99c67de21edd614f19e9e260eb689cd5e",
    "CPRectOracleTree.lean": "76a7010f06cb8a8be7ea13fc109aa584f7bd4ef6ece636537ec46c45ce16f8f9",
    "CPRectTreeBounds.lean": "2d9af64224121c60c4be6685d13ce1fd01fc1a3018b7fb86287ab3508e00c2b2",
    "CPSelective.lean": "d627af1d9715fd8fa06bd13ce4c30f19627b7640e39a4d3eff9546cda2d4ba5d",
    "CPTreeBounds.lean": "e9f32c2b3f98be33e0c8ce0402ad02bd495004fe451d77a623b24bb37e0a95e0",
    "DeferredInstrument.lean": "7f95c3bdb2c916c9d1bdffd54b439b0b4e329e09edf1908100e2f6c0ce90cb31",
    "DiagonalExtension.lean": "16e3bd45e5aff4ee1d4f73d3565273270c5e14bcaf125b3c614a9ca0ac9d9e65",
    "DiscardedBounds.lean": "ace11d77fe56832390ed90be7b2de59b9914a153759f8d93306609cf191f2b1f",
    "DiscardedEnvironment.lean": "98b6157e1230c0fc90d4dc50770962c2452f204008b98f3f2f5290e5122adf0a",
    "DualCG.lean": "4292ec0c1f24f7b4dbabcf6fda72a245458ef3083f38ce9bb4e8e01c27d437e1",
    "DummyRouting.lean": "c5ab9fc1581e9b5646c46cb7132e725a9e1c5a1994ad60104aacca86ae5e14cf",
    "DummyTensor.lean": "5a0b46e8609e9534d07272add2758da8a1c1de1321692de76774506c7b27dada",
    "Embedding.lean": "119718339c9aed1de9f664817e268cf6673e5e77e963cdbde80f19497cd9a9de",
    "EncodedTree.lean": "0e7270f663c22f13c2b788727f91c8ecf109d23f9287341cfb3669adc5259d83",
    "EncodedTreeBounds.lean": "d4ca92d44bae4b1e3c6462aedbcb1dac2f5650730fcb3dd302056055ff0f84a4",
    "EndpointFactorization.lean": "40a6a13cf11803ee033efdc91abc27c329214e41761b2f8c02954d1c43241cd2",
    "EnvironmentChannels.lean": "1cd4f0a264ac5d4bbe50fdb55672431f2e33031cb6279f3cb795dbd7a5d88a98",
    "EnvironmentTrajectory.lean": "00a3fa462467d6528a13a9b8ed7ee35d4cb23bee37f4f5c8c5d00be5700109e9",
    "ExactBounds.lean": "9f0d668a811cebba0573ca72f2f4e2bd09c1cc3426768e4ada131fa4312342ca",
    "ExactPrefix.lean": "8ba09f1b3b31270ccaea84b60b456070be39d097a5dcc59a5faf2e7ce6fd32c8",
    "ExactStorage.lean": "61205eb3e3235c75611ff9c651d38d1ab40aebbc581050484f3c68c5b41e59a0",
    "ExplicitFifteenCG.lean": "2fff009b9be24f4e638326d3b0da81ca39eb24005b36625b79b3b5382a4d5e72",
    "FamilyActualChannel.lean": "ba290cb8f4dfdc20d64fccb788aff247f5d3a3d47fc8dc7ea3b0e54c21b14e8f",
    "FamilyActualClosure.lean": "9bf70a551c1e7c53f6433d295ef1185d95cb007000cad92cd15f4d8d3f0e18c8",
    "FamilyActualMidpointGate.lean": "97c075225cfbde4fdf02eac1ac222ec2cd51560891e8502aa5a3f130ea314196",
    "FamilyAllocatedIdentity.lean": "a5f5e9559d2b82343404fdf9162d051679eff95334c037bbdaccdff859695c13",
    "FamilyAllocation.lean": "9671e58cd7c753ac24bb882f9917f3561b73fc3f086db61b950c5101d417757d",
    "FamilyBlockCoordinates.lean": "235e1a93f21fc02340d86fc2f6473b71ce07595d8705742b4f72fd3c3136c90f",
    "FamilyBlockCovariance.lean": "0098ed157689a7c3118ed8524b203fc5ef2b46aee13f76a9d32f3d1d921d6307",
    "FamilyCanonicalEncoding.lean": "e005195ad8fe7d669195bce2e5de32c2c68dbd216ca893270a539742f73c28e8",
    "FamilyCanonicalGate.lean": "11f7b4c1a4fef3450bfeb26367b3a57091c1ddf4984fae89548389fcbbf4b055",
    "FamilyCatalyticClosure.lean": "0383d9016860f97fe5184205cd0519c1e53f78b009d8a9186c884c5040d56b2b",
    "FamilyCompleteProtocol.lean": "7cd98c2ff414b02e7de409d586bb9f32aca71fa773743c0b18c0c46f65a6c034",
    "FamilyEncodingTypes.lean": "68e056c779a9b8901bc5d9fbb6ccdcbc4908d6ce117bb00d4f3b3758fe4d220e",
    "FamilyExtraPhi.lean": "da88a67b3a52190851c9aad1f71c752821783a5359154a2bedcfca323ef148d1",
    "FamilyFifteenCoupling.lean": "f068568947883a46827f4a92fc1f6f9db033d2cc12c119f6bba0333adf0ecd63",
    "FamilyFifteenFlipTensor.lean": "1e56d0e8ceddaea413107a8aa8cbc370613952488707b0a0417ce1e637d74922",
    "FamilyFifteenIsometry.lean": "7a6ea22ef40e8217ae24c8663a0ca8f962fee3c664a1e43577760f0c6af242ea",
    "FamilyFifteenMatch.lean": "a6f110a179cd51a2c8e61bd872b59955ef02c765a129adbcf83f001b75b2d75a",
    "FamilyFifteenRealCoordinates.lean": "5950398284d0869d705116b848610da84690122f2f914f2dd25ff99a16a459de",
    "FamilyFifteenSeed.lean": "93b719e6d8736f12f6d377cd5a347208b140a47a9fe5e1f4ebe500811b31da1b",
    "FamilyFifteenSeedConstraint.lean": "4af141186f4d5436229da71f3db5d98939abbc22bb2ba4423f533725e6fabfcf",
    "FamilyFifteenSeedFlip.lean": "12635a06510f48bbc1ecb6c109857f5e60a799b60d7398b4d56df3ca7805a079",
    "FamilyFifteenTensor.lean": "2f2af1125e543b81fa9f2a999b4d505d58d7ccb2367c82518db47d142ab24054",
    "FamilyFirstDecoded.lean": "5c81fad377297376c199641ee967b84ee9d80c158833dfd10d4c0a778c24b772",
    "FamilyFirstEncoding.lean": "f15cad3b038ad3fb028cfbe2526e72c1cf87f0e161b6cec96a43f945c6f18aab",
    "FamilyFirstQuery.lean": "1691b8754db9df954c7252f0c2cd3ba3e48e60479a82d1ec47ed19ea7f4a6ec3",
    "FamilyFirstQueryMerge.lean": "d5344ba3990eee70703c7b0493c0e4d950b29cea04531f9a27fc6a6a175da735",
    "FamilyFullGate.lean": "e5338bd87c0fdf7088e15f95f205113fdcf1d3f1c46d0099ee8a4acf3036d98f",
    "FamilyGateOne.lean": "b2890586696f7b9215ec6dd33b78a2a319c2c1dd7aaf728ee41b9456e5509900",
    "FamilyIdentityInput.lean": "4addb456fe6af029d95a8ab6f34283b1b2883693d4e4f6fd3ce259af13571169",
    "FamilyIdentityMatching.lean": "b1586135fdb6d771eb1ede19deba3a6c1fc5af3ddb570de710aa74cc3ece3d63",
    "FamilyInitialState.lean": "3491032cedaa146fde6e20a67acb63600ffd1b10d97835bd2883925b68fc873c",
    "FamilyInputCovariance.lean": "6e2dbac429b42c7d52212c084b56f362dde7794501c0e6990fde3c0275d8bdce",
    "FamilyInputGram.lean": "ff0906dbc2548bbde518a8aed3f14696317f5a788ac253ca08730af1e0301871",
    "FamilyInputWeights.lean": "365aab817ce6c300b6efb2dc4091da74dd8e31a177f5226c695a7d4647f2e36d",
    "FamilyIntrinsicContraction.lean": "a269265e7048fbff36e7052c1bce6922403baa499927e36ae15903c04f4c5c6f",
    "FamilyMerge.lean": "7b16c78c31492822660cb14622489dcb31688f6f3dd40ebb3657ef0cca3d9475",
    "FamilyMergeConnection.lean": "c8a7db1fbb7ca86e1a59524d756c6d0b2cc0868f653d0e5841b7cb2d43c7595a",
    "FamilyMidpointAssembly.lean": "1a4a3713f1865edc7d9741fe51eae6e520076a6abc17f8546ac0eec41b741dfa",
    "FamilyMidpointCG.lean": "87d2c5526c7f3cac34780940080538a52a86ba36b173a6b39c4a6d41c9eddd50",
    "FamilyMidpointCompletion.lean": "63feae09ad6b1366b4d0ae54d943e5f08b028805cfa8421c66373bfc58430857",
    "FamilyMidpointEmbedding.lean": "e167d326aeade18113cde2cc1d75da6ff80d3287f749112aca0aabe129ec8099",
    "FamilyMidpointIntertwining.lean": "ee5f5f5803a6c43093da2c31fc798067ac109cee2321cd66d723c37554ee84ef",
    "FamilyMidpointSeed.lean": "143848da5345d92b4da901d82e7c362f2ae510ddf0576b6f437bdcac111c7300",
    "FamilyMixedSeedConstraint.lean": "d4001bbf55d70377d92086d4af444ce5a9b8d343efe335f515f05d97849deb31",
    "FamilyMixedSeedFlip.lean": "f3b64c2c6801da6207bcc092b39b2c921623a9a703ffe58bd1d9010291ac46b8",
    "FamilyParameterContinuity.lean": "b3e46646f3b045d8d2a343e0c694b6fe86b20797f41e1acccddf04ea9919702e",
    "FamilyPhaseEncoding.lean": "2e137731e4fada060bd4b3d8bbfebab7d6923a35d9377894a71866fcd8edb4ac",
    "FamilyPhi.lean": "197717ed23269f93d6600d5b6bd21ac33b84465cddde06b49a5e495e88b3811e",
    "FamilyPhiReconstruction.lean": "29c939767c4f1f8cc1b73b968cfd11fa803018443a0e45447005dcc5111b1d0a",
    "FamilyPhysicalMidpoint.lean": "83f128268a543e303862fb3bd80a37d9b9df368583bec82f827718802b86ff65",
    "FamilyPhysicalPhi.lean": "955d86c8ef97132663cece59adfa76fbd8a6c707ef6a869c0fcdf17dd2d818ed",
    "FamilyPreparationCircuit.lean": "62d641c1eb4ece8f9239dcbf88db0de6cfd89a6f342fb51745f766c1ffcb75ae",
    "FamilyPreparationGeometry.lean": "87900a8759a2ca89f552830c3fda288966b6e4b5c6c1b83be09b76a090c8c1c1",
    "FamilyRacah.lean": "551fdc43e99df53436cf9f7064be59319a75a2cb76658fb43363264f853a27da",
    "FamilyRacahWeights.lean": "2893f1bd3c6044d02353c6a8b12a050619c3d0bf31e9acf6116b19129d291ffa",
    "FamilyRealCoupling.lean": "0bd6e561adf65fa7f356bd9608dd7a312c99b895d39a96734192965917cda585",
    "FamilyRestoration.lean": "b930b9c857dc00db6554450d4cf6522633a09c4b668529bcc163f67b793e92b4",
    "FamilyRightFifteen.lean": "8c4faa91f9bf4a207950b9dfbed089c24b70b60e5d306db23c170f3a3a8422b8",
    "FamilyRightFifteenCG.lean": "706c3a7d4fa1a4d47efc09af8f2dc067b0def3db216adf9c41ebb2e591bc16b3",
    "FamilyRightFifteenContraction.lean": "b4d45a8e45c7e2918ac8e3063e7d276b9045a8a1e5c1cbbc82989e56a8bf13be",
    "FamilyRightFifteenGeometry.lean": "5154983f848d4b802a42a35045d46fa20c6e393e0871103ffad52a8c5f8a9b3d",
    "FamilyRightFifteenProjection.lean": "658fa92f3666773bc215110224c4e0e5303f2b1d729186f91e9746c41f66a0d8",
    "FamilyRightFifteenRaw.lean": "095456d63e10171eacd56826fe604a99b05599a8732fedbae3c5d91048330376",
    "FamilyRightFifteenRecoupling.lean": "9bf5bd29bc7f55e7d76b74cf44d0408bef99cf1e6ca78518aa1074dbb4012520",
    "FamilyRightFifteenSeeds.lean": "4ee338e5a350cbddeb462d73370605acfc6262ddc2134c78300790a3fd114a9d",
    "FamilyRightSix.lean": "557e9d920c2d5f1b9cee3227e87fd0dc348c0778596196e6c33bb4fc46fc4dbe",
    "FamilyRightSixCompression.lean": "ebb758ffbaa0ec492df36c3736a52247c4ea8cc89a65e41c6cea319aff923445",
    "FamilyRightSixGeometry.lean": "cd73929f441a69bf6378a92bd26a2c5666de6fff195f99b9d0bb1d801bf8aacf",
    "FamilyRightSixRacah.lean": "89e6bb08088950848a3a99d2486528f0d0b6ee11df1ba2a8d37ce90f1728fe54",
    "FamilyRightSixRecoupling.lean": "b4c18099b2af0a59f1d1b618bec856326b8f4ad2285b0a5414ce792c681ca1d1",
    "FamilyRightSixSeeds.lean": "4846fdad5fcfa7a7912b0567b9f75efa4e0e25d2a7075c9131b06bd9887ec0ed",
    "FamilySecondEncoding.lean": "827694271c2dfaedac58e9104db14346fb54feb16ecb2a34a8667d67362112f2",
    "FamilySecondInput.lean": "081142b50f2260b2a2fc2136f58c5695895dc77893266b8f8320bfc8f7ce93a6",
    "FamilySecondQuery.lean": "6a102f3bfab76c76fcfd9506e9a4817929464f2815c4e33a3e6f63b5fbec22ad",
    "FamilyTrajectory.lean": "eb1a378619fbf590128f33537541a4eaef4bdd54cc344c6c32ae10ee6f9bb95e",
    "FamilyWeights.lean": "eaafd049cefe92bf81a7a1c69affe3172159d07f3447c4abc4d4e886d5d80d13",
    "FifteenCommutant.lean": "43f3a3fa2ee69aabfb4b0a772eaaf1114ff59ce5d01afc6bbbd3ac6394390140",
    "FifteenComplexRep.lean": "ea7745e7f52a58b399abc387b4d6f40cb492edefcc6102dc6cfc3151180294d3",
    "FifteenFirstSeed.lean": "30823f1e227d3023b712f9cfa58b9e723ce2cc10ab849d560e69356548bc7774",
    "FifteenHighestWeight.lean": "4d5d7f46fb356b18410f9decd4b3dc8ce1e2485d7abfb8d8d3fb4c8b603acb0f",
    "FifteenHighestWeightLabel.lean": "3e705ee3ab719a4628839ced47fa492ef68db6a77dbc37828ce0f0b042ea8b0a",
    "FifteenIrreducible.lean": "b186477d767eb88da600e4e68f738b23b278a0de2a6dde0fb129a6c6acfeb111",
    "FifteenPolynomialShapes.lean": "8a495427a6982c1c8582c9a50719837d241390ae8506aeedfe04f6e07d1f105a",
    "FifteenSeedMatch.lean": "f4105f9378138fc6ffe572e0f13611cef555dcd25183f1db456ada66e3069be4",
    "FifteenSeparation.lean": "266c837598c18796615e4fb9ff61bbe0ff13d957011278fd522da1de91cf374a",
    "FifteenWeights.lean": "ddeaffada8da6eba91edaea79b5e3f4a9637ea1f3298eb021871d91f18480e88",
    "FinalSeedMatches.lean": "ac10e0c2ab464157d10729f8c981985a3b0ce31594fd56bc8919e4e40384cada",
    "FinalTrajectory.lean": "d0ae0b0eb3ce721b9d75d0199b39d9f097ab422164c6a2a0c906a3ccaedadab5",
    "FiniteAdaptive.lean": "adb5a2e7d869d6f6250da6637ea60ed53ccf4775ac3bba227d84986d3dd40f64",
    "FiniteStinespring.lean": "dd4e33f0475310cfcd36928349f33dd70b97a6ee27abebcf64b9b9b3551eace0",
    "FirstBeforeQuery.lean": "85d64e6a8ed8b0912e0c115cb2c4c843adf4f76e4cb90bef97e00c91e94abb16",
    "FirstBranchExtraction.lean": "398aafa1c1ddb7c9cfe628b2743a6c431ffb585638c983b21d440e31fea3e318",
    "FirstCovariance.lean": "9994491cefe937220f2b9deceaa577f740befcc6ac62f0c4e05a79d29a703fd6",
    "FirstDecoded.lean": "f37d4d516776ab97269addd06808db8998d75d1866215eda8b4644b0ebca470c",
    "FirstDecoder.lean": "418228facc591c2649cfeec35cf2b458c19e5be1dd9442fdf3599504103b729b",
    "FirstDecomposition.lean": "f22c397a686d464a62ea33eb1f64cb8808804cbd98841023fccd4f44259d94c5",
    "FirstEncoding.lean": "d6c86091f0bec569d649d6e0897abf33926be81c7ba5517183d6137dbedada8b",
    "FirstMerge.lean": "e87d17baa2f7e84ff30c955d51150af000881052ce35654dc69e1cf688822b46",
    "FirstMergeGate.lean": "d23888ed84cf13627c0e8e43e4a24b00dda57cff491d5ee105fc09b050b11239",
    "FirstPairingGeometry.lean": "4a257f44ae325f612a26f987b594f1cd623e4ff453b75586e7670b950ee53c12",
    "FirstPairingSeed.lean": "52ea3ee006150a3b4cc2898049e0240d62b7ae1661c1441693032f0cb438a5b1",
    "FirstQueryCovariance.lean": "189d85e2a5f8919cc39dce666b74efb131dab7aee72cf962e3176cf033815e10",
    "FirstQueryGeometry.lean": "ae25606e610b82414a6befbcd7701a2b504c414ebf6627aa47d0ef5d6fd83ef7",
    "FirstRecouplingLiteral.lean": "d31938265d424174ec3ec835292f11f49c96d66fbc0d825cf593caee245ce2a6",
    "FirstSixMatch.lean": "8555a05e1201a28b03974aec6893919f1b13fe2fbb2b9659da9991e0ccf3d7ce",
    "FirstSixNormalization.lean": "4e6fdb765bc5c0f835f07c7616c60a51bb78b73cb0c52850e9715a8f23cd8fae",
    "FirstSixSeed.lean": "ffedfca7cb9c6f28d08e97a62fd99ae1df8812269dae3fea6607f262f11f564a",
    "FirstTrajectoryLiteral.lean": "d123c68e5a185f48a76f064d6f9511956372339d7c2b0b4dea17200dd95ee6b4",
    "Flip.lean": "5ee3f4f3d84774826421b1ca54d513fbb404bfdc6792ece5a56272b004c24e18",
    "FourQueryCatalyst.lean": "2a076d4cd1dcc2f540d531e8d003a444f867ee2ac842418732b2988ba1ccf7b6",
    "FullInputTree.lean": "51ef3c0846321ec1a386647db1a37ed01ce6c6baaf3e29bb74d1ea1fa9075747",
    "FullInputTreeBounds.lean": "3aa8f89edae9ef62fab860f3f79ac1a4af9dabad82266398629da80323521d55",
    "FullPreparation.lean": "1d47184550ca97da3ae8fcc10c863de7177ecfeaa37198ed311fff93745c58da",
    "FullResponse.lean": "7391ad6648aa60586c6a315902a91189081091fdcdb7d61c4d45ede3ff24d138",
    "FundamentalIrreducible.lean": "520697f319e2b050f01a121282315774c2f65b9ff9d9f4e294f238af1a72b32f",
    "GlobalPolynomial.lean": "094fdf16a49ce176c0348f10eb08920d21f6652efe851aa8350806eb0b5dbcef",
    "GlobalProtocol.lean": "edaf30b2df5f2c93ae780a9227769129550b7ebc0913c53055e0947d72767908",
    "HermitianExtension.lean": "250030ff5939c0986eecef731ef9987964ff45948ab4845b95291e1f8205e690",
    "HistoryProjection.lean": "35c446cd361732d45e98015cb047ed3c56ca1449e35f49965c8fc3fcc68503f1",
    "InitialBranchWeights.lean": "aab92b9c0cc1fe67f3f8e690185d6bc5694fe3b536d9c89ca8959387175e4ca5",
    "InitialCG.lean": "383f5f1ad7dc0132ddfb5a022dc5704ad2061a25e873f29efaf9c126189b2460",
    "InitialCGCovariance.lean": "94f0e3b48ec8e1def4fe8abcaaad7789df1800932b56ebce0ae4591f96178605",
    "InitialCommutant.lean": "2e42e35eb6cd678f1dfc5f7e4d8818def7ffad4d6c47334ba129eee1ef7a4ba7",
    "InitialNormalizedFormula.lean": "2d3ff7de80a11569d8628f881edb9a1cdf77fcb829f97ad7fcb42366ab939243",
    "InitialReference.lean": "599a8a057f586260618c24746617d52ecc3307fcf6987731c85d0ed89a8ef213",
    "InitialWeightedFormula.lean": "3ea45c9faabb4f67fdd1ab45473eaf70bc9c33e28ffaca2498f18ea9a2ebc55c",
    "IntrinsicFifteen.lean": "30bf8582fd82c02b8d53a9eec000867a7ab6565127e2d8964fa107cd79fbc849",
    "IntrinsicTwentySeven.lean": "c59e37c30f96610b8d04c265ad6ae9c3fa9f029622b1f1822229be44e4817312",
    "InvariantSubspaceCoordinates.lean": "d5d078651e9f3a758b629674187040c5d9b92b5f69ffe15eb6226e63f91dadcb",
    "IrreducibleHomLine.lean": "2da19cb8dd3fe1ca484e85dfb875203c7a2d639450bf3bb07d8a343203a19390",
    "IrreducibleIntertwiner.lean": "df961713ee3ae42f73194d992dd88e5459c0d191f11cd47c77faedcbba930ec7",
    "IrreducibleSchur.lean": "f6ef681edaf8a9a0643b8c3e9b256e502cb5a77cdf91f1c2946ba94b9244b9a9",
    "IrreducibleSeparation.lean": "5fdfca505003f17b284175fffddbf3acd844f86a05e86b031fbcbf0519a7b2d9",
    "IsotypicIrreducible.lean": "1aa11efd3ef16913e0ff814f0efedba0b104ae5b628f54bb15aa3784cc47699e",
    "IsotypicTensor.lean": "088172193383486947f801082c688f45abd81799b713a4e3edaf8e5d41ee71e5",
    "JointTensorFactorization.lean": "acd4cfdf2570272e26225411ac823a5e5820569bc2c18c0ceee6bca6e4c5a7d5",
    "Kernel.lean": "6d4aa8cdeeadce7d72b1c220cdeb0628a55523bc46c9c11901814cca2a979469",
    "LinearSymmetry.lean": "76f74c831bbd503a9862a1893abdd111f31d3d6dba92c4186205d1d007fde07b",
    "LowDegree.lean": "8d235695933412e993a2e41dd3c938fbaccf0bba6caff28f60d1d3ebbc7ff047",
    "LowPreparation.lean": "e900eb6901a037e37c3189ac81dda8d1b2cbc659bfb2606d66b277ad4cc52b08",
    "MatrixDecomposition.lean": "26819972dcfcddc06ff3d57a7a33ead887be05f7f2aefc5563966247543e08ff",
    "MatrixKetConvention.lean": "55a8914f219046aa1e8b4a671594aab0cc12ce89edc3078838fcf26559a276fa",
    "MatrixKetHilbert.lean": "1ac54065d2a30d3daac621a6724d01acbe2c2097d97df9abaad30ef4fc28474c",
    "MidpointBlocks.lean": "e57f438aa3e8c449aab310df8cd5bf39e028f546cc7a863045c660505475a7a3",
    "MidpointBlockTypes.lean": "1553615a9a2b7b519cd8ab5a91f9e48fee397e37d5b414b1c8ec437f4020d5c5",
    "MidpointRepresentation.lean": "8594c0368ed9aeab6c0ccdfd61ede62cda8b2880e1fda43fe2f80fe68db8bd87",
    "Minors.lean": "c4c5154af2bb75a5002f9b2d2ea8f54ffd22bf5f4500406c668aac875a7a1123",
    "MixedBounds.lean": "d4d648b635398154ef8f8e45078971448dca0b9955d005871f232016b18ae5b9",
    "MixedInitialBounds.lean": "f316bb44bd26c7dfdfa14e4db07ad2ab9e862dd93d34b3b45cef9fd23ec14697",
    "MixedProtocol.lean": "34c708e034fc7fd115444e87eda94a5fdee94f9178ccefea25624f5c084ae896",
    "MixedStatePurification.lean": "08156824f661e8017a58368a84f9fd81b69c02d6e353cd59fb50a52c1dcfdf2d",
    "NativeOracleTree.lean": "abacc9ebed9b42b6f7d8c90999f378c28387e546c729e68bebe411db6db77767",
    "NativeOutput.lean": "a01352907e440adcc57b04103fbb0306d4fb5a8ff925bdebe9f547605511cfa4",
    "NativeQueryEmbedding.lean": "bb3589faa549234443c2d4f40a5832b9b9143ae351c800194a326d25a93b143d",
    "NativeTreeBounds.lean": "323c97ab7bdca6be611c6d0e48706f5ffae57bf29b22489d7c82bd3fe3bea70b",
    "NativeTwoStage.lean": "7a86c4c641e5ff5757a1c36cd137b98f020c78d02c531e058874a5328b3e54f6",
    "NormalizedChannelBounds.lean": "7d4f88c8010d86aa58d27a2292a8ff14e1c501deb2f62b9d199f100a33924a7a",
    "NormalizedChannels.lean": "e8eb84c576cc878bf00c6ddce4db1067b93f297a677dbd9f3793b92496800ee6",
    "NormalizedInitialSeeds.lean": "7eee870d9f01966d3fe4e08cb92431715399ca3065879a24b74cec4bea880d75",
    "NormalizedStorage.lean": "c360a936c6c982ee8a7dc911e45d65ed94fd3055b5a584ebd2d1d1b461830259",
    "OracleTree.lean": "083c43c8b847f61a2681f0db02e6643bfff2a02d5db098f26889c79ebcfbd638",
    "OutcomeEmbedding.lean": "883f7a5f5dce06918c50626c442df65bfa80d7258d67ffd8a50c79a41c995da5",
    "OutputPolynomial.lean": "be674024fba0458196b4a3f7dbaf042e37cc341f82f811d5895339a60906a534",
    "Pairings.lean": "90ee14de857167e0d3ff9315e5c16db712e33b6d1547ba39abab5ac7f2f05690",
    "PhasePolynomial.lean": "6a059d08ba4ed1db29d8078f7c37f87cab6c962b9fafc26cc01635853b674f83",
    "Phi.lean": "c1043273a3f0b045947fda5f2ca3181ceca720f7cc9cf32e0f107b33aac917c5",
    "PhiCovariance.lean": "e35c83b100fd5506bac29bad0da7db260648db58e48cddb5120082ca6f3eedb7",
    "PhiFlip.lean": "1141dcaad79e5dba74baae666885ae1918e33ae398424ce196826290959748e5",
    "PhysicalMidpoint.lean": "6df67df6a0507b0d1e674f5f78eb50306446d7190d74bf5834da34412b5eb9cb",
    "PhysicalPrefix.lean": "dc0df4ec7ef252a0a7efc8ac3dd120107c199ac154b1673569d9ac870e29664a",
    "Placement.lean": "88f5cdc553a38e2d5ec46fceda61dd0489964925312b0d499807bf7ac2eaeab4",
    "PolynomialLine.lean": "4d7cab84f4b74b31eb6b70c1c07b4ba768c6f0ca5752a32a128d34b7a8a784e7",
    "PolyUnitary.lean": "b13e18bb32622b26fbad689dfbbc85ca26458d6993ec4386dfb9aa78e345a109",
    "PortCoordinateEmbedding.lean": "d8c9e8ffa3f8a1705f9a1574a849c06f28a20ed96f47ae5539374c4e6c533da2",
    "Preparation.lean": "884f8f1a171caa8a450dc9a2f90eb4cd44b25b55f757b50d02f35084a8a6d862",
    "PreparationCircuit.lean": "513dea7ce6fc5e0c43f3e5c581f6207c5cb2bf33f35ea4aa56a97da0a448adef",
    "PreparationPadding.lean": "67fd7af7e9d0a4790f3c9ac3ab19bdec32d961fcb9ff97597359f456e443bb56",
    "Preserver.lean": "3662932e42eac1e6df06869bb6501dc5c7709dd0841b89bb0f1e97f0ba99086e",
    "ProcessingDummy.lean": "61ae077b09c6ec3c841512148ccd6e35b4a6703b43c0e70168cd27e506e2e185",
    "Program.lean": "0074d4f2bdb43284e0eb375fa6673b8ceb53e38d919db52ecbbc0e26bde8ef52",
    "ProgramAlignment.lean": "20fdb84d1e4f57da0c5b1c5d7aa50d2bc11b0298dfd0f56a2d626a83f6d66f85",
    "PureStateTomography.lean": "5d43f180a47caaf31134d6415eef31e51411f89c533f3acad4d19b581ad7fd13",
    "PurificationEvolution.lean": "5767854f33379938bd7e00a048afd6939ba01cfb0a85c7083ff69bf7dac8fd87",
    "QuadraticKernel.lean": "53fc5b20698aa969099814af6be8cdd90fdfa154ebe1c5c872b5b58550b1486d",
    "QueryComposition.lean": "d6a37eebf40c9b795255ca8a774275904a5b4a838399143366c709de0dfeb026",
    "QueryRemoval.lean": "2962f51e6b467833286046ba355c60cc567372ea8d14f821102a2181f324c185",
    "QuerySelection.lean": "5931a65c762b1a259f80ead7b9d91f8ef366bb1abeea208d5c051c05b4bdbc7e",
    "QutritSeedMultiplicity.lean": "7cab344190d13fd01da66dd306a2e1f5134939be5d4af057b4b0d9c1f89578a5",
    "RationalAdjoint.lean": "ebff8aa34d3860a3ff146cb0126636dcbbd0751c114d42af590f46ac67221537",
    "RationalFifteen.lean": "0843a259e16b73c0b90733e1e3eff1023bc56d439e3e6f2bb6a5e34deafea461",
    "RationalFifteenRep.lean": "18da5d9aedabc7ff0773f50c00c4509de282bf734b2a7a90c976dcc814af956b",
    "RationalTwentySeven.lean": "1b4943cd2e3386e2d588ec716acb2b6d9099630a523da43d4fedd3855d028bd6",
    "RationalTwentySevenRep.lean": "87c814d772dbe4b346032ee8ea758977dbb0eaa502af8e2de5f5778be2581276",
    "RectangularWord.lean": "6bd769f94660c78202cd6d29ceef5f955e1a80c21fc63d9cc73eff6d92178924",
    "RectInstrument.lean": "d36feb8994dae652c33891264acbc1ad9f1acf1edd6c78ea0ae7f5f9426eba55",
    "RectOracleTree.lean": "f366e838084744880125a628ecfdab91eac5bce2beb1e37858c60ea4c2c813db",
    "RectProgram.lean": "fa82dcbf3f1e21dc1c5502c65b10d1305dbfd51e21988417566356a9cbcdc78e",
    "RectTreeBounds.lean": "79e380d5888cf07af4d9eba001ab2dd41e907fe3d85c69637dc36ab56f8ab895",
    "RectTwoStage.lean": "f40e391e4921f48d867933baa0ef4aec03a10a17fc8cdfb41aab7c26eecede22",
    "RepresentationBlocks.lean": "d2f17cdabd4d24dfc50cd81ec60a6b70b509e45846acef362129300f58fbbf7f",
    "Response.lean": "eaaf937871bba2efc9fdeaeb8381203edaf10c8040dd351544c69cc7f1a16f43",
    "RetainedDummyProgram.lean": "08f431769dc440eab394b465bae160042ebd2237cd6d43df713d2ee1bc8de043",
    "ReusableCatalyst.lean": "a5f12445a7dadf51e7e776c2541ff41314f85d00db5b379530d73abd21475397",
    "ReusablePreparation.lean": "573814f28178ad83c47e349bf694c1ebf48d354be26dbaa92432987cf7cf1bdc",
    "ReverseFourthFormula.lean": "ee5b606eae0bd2301212a9e4966756444198baa8e9586dba279681a7ab43d226",
    "ReverseFourthQuery.lean": "d690774b954fd19071c5143a686023c4edd1c72f7cbbebc0650a07db1913f227",
    "ReverseQueryStages.lean": "7079e9089e4100e2f1db051e44180d61166a92a11183db18063661a16dd733a1",
    "Rotations.lean": "b757154c05b4f4a9d4137d128452aef59478ec63467116e83b2adf6d686389cf",
    "RoutedBounds.lean": "a4b95940a582a30b976099bfd9589ab4615a30863d41123984107a7fe2539b03",
    "RoutedCPRectBounds.lean": "18183cc17f8731eff43d9b3e8f87d7032b88f674763ee9f496d6859c0b3b0e41",
    "RoutedCPRectTree.lean": "f6bee38d4d7cfff2c91b23927f8606d468eafd8e4e3de304829ca55e47e9f2eb",
    "RoutedStorage.lean": "3cc85ae59537cb8f5f869f3a42e6f084c730df37a6d24c5a63e8fafd085ea5ab",
    "RoutedWord.lean": "77a994d4480fb21c204331802544398166b3c0b7fad976817126e52f0fcec81a",
    "SaturatedPrefix.lean": "d38a32000feb3b947c49b8f1a35536b0bcb137d487b60c3682f761866aa44d59",
    "ScalarCommutantIrreducible.lean": "657d9729c6885baa4d9fb64de8c92ad2f4a380c1a74cc5867d0544e96615303f",
    "ScalarRepresentation.lean": "7283b34c7d0c797867982249c13b6f25b38837bbbf3887ad6c5ab623fc8a98cb",
    "SchurBlocks.lean": "ce4f8d45db45af27a0738b1e7e3622e554e6f160a511f7a26f5ad2ab786d4d7b",
    "SchurEquivalent.lean": "83881a7bc39f54e2001a5b146a09a8f8d53b3b3a23202879613537d61bad1ba8",
    "SchurMultiplicity.lean": "44c66a12b6f15d0821930048ecc4ae867bc8f7f16bfc597b07020884a3a1ca5c",
    "SecondEncoding.lean": "5f35ab87e696778ffb23c63c0b3f1896377b7478216c9e6f0d6250e71d1186ee",
    "SecondFifteenExclusion.lean": "ee3818fce4ea6fb05ca2d7b9b23128f7974fc96e10ce5e727cec43e615d719c7",
    "SecondInputGram.lean": "a2191a0e01e33581f9cf9efe096c8ef7f3824902bc7fb1cbb130c85c6de2a768",
    "SecondPairingLiteral.lean": "840dca0aacf532456c0a1e3566db367fe31ab831fb1960f7856a42faf73277bd",
    "SecondQuery.lean": "18cef128d00f2d30f765e26de721803b1ee34d2d6f95e9321fb118d5fe6cf76c",
    "SecondSeedAssembly.lean": "40db87a0f81b6b03bdc431933f60969514dcdbc9cfe4f835fbaca0be129183f6",
    "SeedCopies.lean": "4895ce56f2f612152eaeeed2d87347b1c0580bee701066ab5bc1fbfb20214624",
    "SeedCopyIrreducible.lean": "c6dc4d4b1cce9f31f0cef44c7ea78ae45191723aee97ac34462cc932487e038d",
    "SeedHilbert.lean": "d475366f915d5b7cba31df4d59cdb9ed903d6319f8cbe668722ecb83696f4589",
    "SeedMultiplicity.lean": "e62a9dd211206bdbef521aef03ba91abbe0981ac0fa27e1cd858776b91d8cc6e",
    "SeedMultiplicityClosure.lean": "5d7058ce3c9255ecc305e30cb6b772e9287860ebd9945dafffcbd37fa144e73e",
    "SeedOccurrence.lean": "378fc763d1d7cfe5573b284020880207554837c317d16f61bef162ea9d4be76e",
    "SeedRemainder.lean": "c99dd068157ca6e750692e2c5e6754b9edad3a1e2d63998a8505535a2ecb81a6",
    "SelectiveDiscardedEnvironment.lean": "4d2d58f6c4f69a7258cc2d3bd9d5b4a1a6631483569be24ffbb591e6fb6fadcc",
    "SelectiveSlots.lean": "f02aeca6942a83671451f42d61112917590b774cb2f90da4f6819bf20ce2a3d1",
    "SixSeedCoefficients.lean": "b3b4afa03767c01a29cbcde78c6b14dc80bfc1211ade4a67defa33ea8cf53e0d",
    "SixTensorLiteral.lean": "3443838a685617602253ae278974ac3d584660a3446a9e4c7f602d46358828bd",
    "SliceGram.lean": "55180d839f2e7488d4d9915118bab5e31cfa7a0828454c0a06c3b9cc22b6c0f5",
    "SmallFirstSeed.lean": "37b262a67fd73910ebba5de0e5063cbe9a9c76bc6d27b0ae33b22e17daed0eed",
    "SourceFirstCG.lean": "147132f0e1cc2746f0fe833c7bed1b5aeaf76442003c2db082b297348f8f9095",
    "SourceFirstMatrix.lean": "34fd936d3b6f8ac8f43d540079e1d8ddf3bb21c7f9073411cbd25f9ac6bd235b",
    "SourceSecondStates.lean": "46c5f3289804c8b048aceaafae47269951a04fde22c9a4f5d0488d95edf7694e",
    "SourceSeedMatches.lean": "2887bb8c3359e87a0f64a98685d9612bd1617615b7523eadec86ebbe1f59cab1",
    "SourceWorkedSix.lean": "ac31b2ead2a18290faf326ede9c9cf7529e3f05c4cc2f40721f9cb46cc56affb",
    "SpecialCurve.lean": "112519d52b8261c3de68604f0035a5f182b774a3a996917ed9cee5aae662ff79",
    "StoppedDiscardedBounds.lean": "25cd615774feef45aad630f29f7b568fea184db41a3cef2e32e9d1ee57835c69",
    "StoppedPreparation.lean": "59b516b845be9c7c8367248fde61da6fbd3bbdbbef4af3144b0131b75374e9ce",
    "StoppedPreparationBounds.lean": "0b729341a4705337d62b5cd9047a84284b9a57f877b688b20ec9e20a321a0065",
    "StoppedProcessingBounds.lean": "669b4ce44794558417eb35cb9e003c9e38a5bbc2a34c1bf0f8231112d91804a5",
    "StoppedProcessingProtocol.lean": "46894b031ae661e37558591a99dc7ae9fa80ce847e03c1d9d69362ffdedf8dff",
    "StoppingChannel.lean": "0333076b705f3d4f1678593ff3b0e71801e9ead64ebfee8e9e94c1c2d222b907",
    "StoppingTrajectory.lean": "9888a1402b55e7766707f25c223d61a864b6de02a301322f1e8bc55c66554c2e",
    "SubspaceCompression.lean": "372b88c5434bdb9189bbf3a7c630ff9954b370e4b36ee2956c649274198c715d",
    "Symmetric.lean": "3bf83394086bedec5cf96205f1864d2fc8541edd5d16adb7897662ba81d1c894",
    "SymmetricCommutant.lean": "da17b297ffcb7c0f3cd32130905c8ac4a7780105a914607943b69b2f93b2449d",
    "SymmetricCube.lean": "c50489ce77039d7e7ee49f49eb1f846a4e5878dd50489296cb4afeeaa619e2f3",
    "SymmetricCubeRep.lean": "2290e640670d44a36a2cd772de92b54d664928d27de0dc63541d095b9fd85d96",
    "SymmetricInvariantSubspaces.lean": "7fd0f0cec5bdb4b2e3ad6add5fbec27a585f60ebab5c2d62159ee91082c67bbb",
    "SymmetricIrreducible.lean": "ca17e47a655c24db89efefaa3f5368544da9ea02fc11981afff9dd20d8aee401",
    "SymmetricRepresentation.lean": "c702f1ff915f6e01545509667c745db8221307c25e68e78d776274bed1413db3",
    "TenCharacter.lean": "004ce715357ecad215b1919d1ce1875bb36a43ebf8981cb041b9c2ca422c5eb8",
    "TenCommutant.lean": "f5ae6044542bac74a845bdd1b22c9b5808d01c562045275c6d7e5f315250a64c",
    "TenDimensionSeparation.lean": "aaea3e82a7e14d2a7a93086dce70271d2d96af3f66172858430f7d2507743287",
    "TenIrreducible.lean": "cab34a48e4a230bcdbc7a1435cfc2ab2d75b19e13cff3da87f01cd6f2f8bab38",
    "TenSeedExclusion.lean": "5a8031f6b13c8cb7df20c97ebdce1b252083e92ee07ed6dedc5e5d6f9084e7a0",
    "TenSeparation.lean": "b5687c43398dc4ef2abdea83393587d0f4bc1805da2c336ca992ac9bad2dfec1",
    "TensorBlockDecomposition.lean": "4526e638fe30ad92d1387bcc8df5ce025b62af24039ccc5d70f30e5601d2ef46",
    "TensorBlockRepresentations.lean": "5907c4011d12091a2af11a5a032e24ab8f84c84c63e5b7ed99a9a1defe471d7e",
    "TensorHom.lean": "f71afb6406c2414e4fcc1068c7ded7e1ec8cfa9153cc590e47a6613dd8105e47",
    "TensorHomMultiplicity.lean": "79a361dd175bd3661c84bcf1a7acb74e83cf5da12100ddf4e0231fae2d4056da",
    "TensorPorts.lean": "2930ebb613d6098de771ea1e9e682209c6bff4a37e31d7c46715461271f0cc49",
    "TensorProductCommutant.lean": "4a4a5e1efe832d03eeacb5c6048b0f3b0dcdb687b68c4cb4acce2bcf79cd53e3",
    "TensorProductIrreducible.lean": "675e9fd6e23cc5090a0550253fc7f45e81f2c04fd60ebd7f9621c1a2cea13cf3",
    "TenWeights.lean": "6acc3a1fc657013b5da89c155d124564016dadbdff718d80ffca408231891b71",
    "ThreeFifteenComplement.lean": "094b4e265f771d748cd64258713b5225378f31c45db5903a201d3f3a015332e8",
    "ThreeFifteenSeedExclusion.lean": "c822f406c51dfac84802a0dbbf89c7ec805506721871605340b8c8722fffa4b8",
    "ThreeFifteenTen.lean": "7d0cf16053af88ad867f71f0ae03e1236fe10121f9def86238a8135d3d5909a4",
    "ThreeSixDecomposition.lean": "0d2c67bf8918f4e11dfb099b6af1ceebf1404699568a82108feff116a1d80eb3",
    "ThreeSixExclusion.lean": "d967529bd01202a0dff0b648c50b27290dc7d3a4bd4cc5c94503c94754e486d3",
    "ThreeSixSeparation.lean": "41a33b5f370eab7fc2482a01698a0a9e0bb2dbbbe73d01ad3dfe89cffc61c021",
    "TraceRepresentativeUniqueness.lean": "7f36c25f9e53def571aa213984ba46e2677161cee4bdf3b6a3764cf2a9599038",
    "TreeBounds.lean": "ca658d7520f6edd0996449b4a81ff6ebe58c08a14ae5e5458fce56a28cbe630a",
    "TreeLayer.lean": "b6af31078f69d7493ff008180c5480e9df00770849af894799930bd1a694a075",
    "TreeNodes.lean": "c3cccc574f617af15497809646b6147ace658b8ac0ce759a581c02862a781900",
    "TreeQueryPorts.lean": "35dc6fd34c8701877a9b876cd20b9b202b09a3dbbdb22f7e6927583a69d14765",
    "TreeSlots.lean": "574e7be18ce2e07902d85b0ecd42d6f5f4aabaaed9781158c03509666cce2496",
    "TreeSynchronization.lean": "e78e899613b818d1359c34dfe07e5d587268329478c7c592673d9d7f56d342da",
    "TwentySeven.lean": "59a1bb05b922ae022e36bf82e5aa507e8e200a66467956301a4eb1cdf25c27fb",
    "TwentySevenCommutant.lean": "e570f7536e84922663ce3127be250ddd3f3b0ae6efd387fd9cad4ef290bf1436",
    "TwentySevenComplexRep.lean": "f57f6d075b3d05be1326d7b1b9dea50fbf3cbb63cc4293b4b47e62821587c2c6",
    "TwentySevenCycleWeights.lean": "e088693495ed15470b74e90c903a45e6aaa7f41a6a172a19f4bbcf27cfa04530",
    "TwentySevenHighestWeight.lean": "d288554af35b7276574fa8d80ab2b49de454876537a803cd51e2d8dd85a8ad28",
    "TwentySevenIrreducible.lean": "e7820c863dc11bef3308e5e48835cb53281b1f6d3208b39d6e50dc2a3ed5a47c",
    "TwentySevenLinearCertificate.lean": "2fe6e42196225735d5a5f6eaf25c899ca2cb11cfde61bcd744dfb05277557071",
    "TwentySevenOffWeight.lean": "f9cf1e1d27de7aecb322d7486f3c3acbfe7aefca9979c3e86fa075887462c108",
    "TwentySevenPermutationAction.lean": "0a259ad36e80b38d48e01f4c7f3ed895b0325917a230a8cc37e9911a7a278c9f",
    "TwentySevenPhaseWeights.lean": "ae1375733b84b103226091198aa45b09907205be1fba48d4aa6336ca61a4ecfa",
    "TwentySevenPolynomialShapes.lean": "84360a12821af062824fc16dd00a09913b666ed92a4ad4f31de3de2b779161d0",
    "TwentySevenRotationAction.lean": "0bd63fe41532c4b1521990281e641366edd3d178eb151a27093cb1fb496e9fa3",
    "TwentySevenSparseRotation.lean": "0727f8644efca1bea9be5dce01a8cbf39bec0275d6bf80f57d54ed6a3eabb826",
    "TwentySevenTableEntries.lean": "a101283285015d12dd7229485ff9e79a3e1ebea7bfe35782b4c1801637fbb4f3",
    "TwentySevenWeights.lean": "d252b2118a22d9b22a404b4d7a3092e78b44f99a4d321748e173e96f77b9af37",
    "TwentySevenWeightTables.lean": "1edd301d0581ac841f3117b66f5d8b65a2cc8c572eae9f5d371f5a8721396049",
    "TwoQuery.lean": "398948ff88fb87cee180b086dd229855801ec17ff9114eefc88cf28d14e32161",
    "TwoQueryEncoder.lean": "3f394ad8c102e2abb1d633296d60ec59a7e63fbfc94dbb7ec7a3df9a515fd0b3",
    "TwoStageProtocol.lean": "9f8a5b7198c2680d09bc286526db8ecdb890d9f4a52d95402e41f1d8569a6063",
    "UnitaryDecomposition.lean": "10cca86048512f7b1d4e4e36374bf9fabea42c9eb83fa965e91a34d0c4584cf4",
    "UnitaryInvariant.lean": "64043b74eb47ce0b5753fcbe184ddc02d3056259a41ee2e2654ab29318f3d620",
    "Wedge.lean": "2b30eaa5642d229e54cdaf4048fc0dd73d7e2286518efa227be53d29598bb773",
    "Word.lean": "5f03e0cc0533efdb15acde8a31b870b4dac9b26f3b79f67ca219bf0140918d9c"
  },
  "selected_stage": "lean_extended",
  "reviewed_base_manifest_sha256": "3cda29292963635093510ffb7f4a3d2c21f262f52fdc911d031240ae2955f31a",
  "scanner_sha256": "91af0a8f510d05276d44009a5573803c724e210cea02331263f442da05f0406d",
  "environment_sha256": "ef19f9f6fc0bf62767bd51cac08971b81c6479f11a66015f8c293d46e3d218cd",
  "audit_provenance": {
    "mode": "fresh_reviewed_base_then_fresh_appended_DAG",
    "base_modules": 391,
    "tail_modules": [
      "CatalyticComposition.lean",
      "CatalyticInverse.lean",
      "QueryComposition.lean",
      "ReusableCatalyst.lean",
      "ReusablePreparation.lean"
    ],
    "base_results_sha256": "e8460cc9187d81ebc00da7d175d5e41246b9f69b131e97a51c9db9d6365b18a7",
    "standalone_replay": "replay.py rebuilds all selected sources from an empty local build directory",
    "original_base_results_sha256": "1ac5206b58440e9703d53b4d9d8b29b00543b6385dd663bc87337cc390dd62ad"
  },
  "public_packaging": {
    "original_record_sha256": "5751e0d547ee6e5e6d53fa15e216f900aa4a53846c853de54c756940d2c0c17d",
    "scientific_execution": "Previously recorded run; no scientific execution was performed for this repackaging.",
    "normalization": "All source hashes, environment identity and counts remain unchanged. The public audit record hash is updated and its original digest is retained."
  }
}


==> anc/mathematica/README.md <==
# Exact circuit verification

Open `circuit.nb` in Mathematica and evaluate its 14 Input cells in order in
a fresh kernel. It is the concise entry for the fixed a=4/5 construction in
S1–S3. `gates.nb` is the companion derivation (18 Input cells), showing the
Clebsch–Gordan factors, direct sums, basis changes, recouplings and sparse
270-by-270 gates. Both notebooks are self-contained: no matrix data, other
notebook or third-party Wolfram package is needed.

For a headless replay with a licensed Wolfram installation:

```text
wolframscript -file replay.wls circuit
wolframscript -file replay.wls gates
```

Each command starts a new kernel. The runner evaluates actual native Input
cells, ignoring saved Output cells. It writes `circuit.json` or `gates.json`,
plus the corresponding `_inputs.txt` with readable held input expressions.
Exit code 0 means all acceptance checks passed. The supplied JSON reports
record the fresh 2026-10-07 replay under Mathematica 13.3.1; notebook bytes
and their original saved outputs are preserved, and the before/after hashes
are included in the reports.

## What is verified

The input oracle is a 3-by-3 matrix of nine independent commuting symbols.
`Pre0` through `Pre3` and `W40` through `W44` are complete 270-by-270 fixed
unitaries, checked on both sides exactly. Three forward queries produce
`preparedFull` (270 by 1), including a reset of the query qutrit to zero.
Only then is `ketc` (90 by 1) extracted from the memory factor.

Processing uses `inputMatrix = Kron[IDn[3],ketc]` (270 by 3), never a single
fixed data input. All 810 entry differences in

```text
W4Apply[U,inputMatrix] == Det[U] Kron[Transpose[U],ketc]
```

vanish exactly, with zero residual entries in each data column. `W4Apply`
applies the same gates as `W4[U]`, expanding after each step to avoid a large
intermediate symbolic circuit matrix. The determinant factor is essential
for the unconstrained degree-seven polynomial identity. On SU(3), Det[U]=1
and adj(U)=U^dagger give the physical catalytic endpoint for all data inputs.
Tensoring this linear-map identity with an external identity covers reference
systems analytically; the notebook does not enumerate reference dimensions.

The runner also rebuilds the polynomial catalyst independently as
`Det[U]/Sqrt[5]` direct-sum
`vec(Tr[T_r^dagger U T_s adj(U)])/Sqrt[10]` direct-sum zero25 and compares
it exactly with the actually prepared memory column.

## Current manuscript notation

| Notebook name | Manuscript object |
|---|---|
| `W4[U]` / `W4Apply[U,...]` | C_4(U) in `w4:eq:w4-circuit` and `sm:nb-identity` |
| `G0`, `G1`, `G2` | The encoder gates G_0, G_1, G_2 |
| `W40`, `W41` | G_0, G_1 |
| `W42` | G_2^dagger widehat J G_2 |
| `W43`, `W44` | G_1^dagger, (I_S tensor G_swap) G_0^dagger |
| `J` (270 by 270) | The physical extension widehat J, not the abstract 45-dimensional J |
| `Restoration` (270 by 270) | I_S tensor G_swap |
| `ketc` | The polynomial memory catalyst c_(4/5)^poly(U), and c_(4/5)(U) on SU(3) |
| `hb` | The manuscript's fixed orthonormal Hermitian traceless basis T_0,...,T_7 |

The abstract midpoint has factor order (3 tensor 6) direct-sum (6 tensor 3)
direct-sum (3 tensor 3). The notebook stores the second summand in 3 tensor 6
order. Thus the physical embedding in `w4:eq:two-query-endpoint` is

```text
A = pout . Oplus[IDn[18], Swap[6,3], IDn[9]]
```

where `pout` injects 45 coordinates into the first 45 workspace coordinates.
The runner independently checks A^dagger A=I45 and
`J == A.Jabstract.A^dagger + I270 - A.A^dagger`, with `Jabstract` the flip
in `w4:lem:middle-flip`. Internal notebook identifiers are preserved so their
executable cells remain identical to the established artifacts.

## Scope and provenance

These exact computations concern the specific a=4/5 circuit. They do not
verify the continuous family, the S4/S5 lower-bound arguments, Lean proofs,
or a global memory minimum. `gates.nb` distinguishes specified irreducible
components from arbitrary orthonormal complements; a 37-column completion
is not by itself a chosen irreducible 10/27 splitting.

| Original filename | Short filename |
|---|---|
| W4_Three_Formula_Matrix_Check.nb | circuit.nb |
| W4_Representation_Sparse.nb | gates.nb |

The two notebooks are renamed byte-identical copies. The package provenance
map records the original paths and SHA256 hashes. The new `replay.wls` adds
fresh execution records and the explicit catalyst/A/J consistency checks.


==> anc/mathematica/circuit.json <==
{
	"runtime":"13.3.1 for Microsoft Windows (64-bit) (July 24, 2023)",
	"dateAsiaShanghai":"2026-10-07T22:38:12",
	"inputCells":14,
	"cells":[
		{
			"inputCell":1,
			"evaluated":true,
			"seconds":0.0
		},
		{
			"inputCell":2,
			"evaluated":true,
			"seconds":5.046e-4
		},
		{
			"inputCell":3,
			"evaluated":true,
			"seconds":2.35178e-2
		},
		{
			"inputCell":4,
			"evaluated":true,
			"seconds":0.6798183
		},
		{
			"inputCell":5,
			"evaluated":true,
			"seconds":0.1808378
		},
		{
			"inputCell":6,
			"evaluated":true,
			"seconds":7.25427e-2
		},
		{
			"inputCell":7,
			"evaluated":true,
			"seconds":9.9957661
		},
		{
			"inputCell":8,
			"evaluated":true,
			"seconds":1.08836482e1
		},
		{
			"inputCell":9,
			"evaluated":true,
			"seconds":0.0
		},
		{
			"inputCell":10,
			"evaluated":true,
			"seconds":4.1862067
		},
		{
			"inputCell":11,
			"evaluated":true,
			"seconds":0.1189629
		},
		{
			"inputCell":12,
			"evaluated":true,
			"seconds":1.24275192e1
		},
		{
			"inputCell":13,
			"evaluated":true,
			"seconds":1.25220668e1
		},
		{
			"inputCell":14,
			"evaluated":true,
			"seconds":0.0
		}
	],
	"seconds":5.13233682e1,
	"notebookSHA256Before":"b107ced38349f19a4e447cec71d110ea048965e3af5056f40d9e71a26c9deb55",
	"notebookSHA256After":"b107ced38349f19a4e447cec71d110ea048965e3af5056f40d9e71a26c9deb55",
	"notebookPreserved":true,
	"independentNineVariables":true,
	"manuscriptEmbeddingAIsometry":true,
	"manuscriptPhysicalFlipBridge":true,
	"scope":"Fresh evaluation of all native Input cells from the supplied self-contained notebook. Saved Output cells are not used as evidence.",
	"success":true,
	"analyticCatalystBridgeExact":true,
	"constructionChecksPassed":true,
	"constructionCheckCount":48,
	"UnitaryQEachPrejW4k":{
		"Pre0":true,
		"Pre1":true,
		"Pre2":true,
		"Pre3":true,
		"W40":true,
		"W41":true,
		"W42":true,
		"W43":true,
		"W44":true
	},
	"PreparedJointStateDimensions":[
		270,
		1
	],
	"CatalystDimensions":[
		90,
		1
	],
	"QueryReset":true,
	"InputMatrixDimensions":[
		270,
		3
	],
	"LeftMatrixDimensions":[
		270,
		3
	],
	"RightMatrixDimensions":[
		270,
		3
	],
	"InputColumnsAreData0Data1Data2":[
		true,
		true,
		true
	],
	"ResidualNonzeroCountsPerDataColumn":[
		0,
		0,
		0
	],
	"PolynomialMatrixIdentity":true,
	"All810EntriesEqual":true,
	"EndpointWithoutDeterminantUnderDeterminantOne":true
}

==> anc/mathematica/circuit.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    157468,       4400]
NotebookOptionsPosition[    151420,       4288]
NotebookOutlinePosition[    151906,       4306]
CellTagsIndexPosition[    151863,       4303]
WindowTitle->W4 three matrix verification formulas
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["W4: the three requested matrix verification formulas", "Title",ExpressionUUID->"eefa1685-805d-422e-aa80-ee782a5b6185"],

Cell["\<\
Self-contained Mathematica notebook. It generates all complete fixed gates \
from explicit representation-theoretic tensors and sparse factors. No other \
notebook, matrix data file or package is required. The processing input is I3 \
tensor ketc, a 270-by-3 matrix containing every data input column.\
\>", "Text",ExpressionUUID->"aec40bf8-6481-450b-a6c2-1c176a7fb1da"],

Cell[CellGroupData[{

Cell["Symbolic oracle", "Section",ExpressionUUID->"13847e57-9d27-4011-a216-ea856d7cf775"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "u", "]"}], ";", 
  RowBox[{"U", "=", 
   RowBox[{"Array", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", 
       RowBox[{"#1", ",", "#2"}]], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ";", "U"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"a2b5bb1c-fbab-4cea-8a6f-977863695909"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["u", 
      RowBox[{"0", ",", "0"}]], ",", 
     SubscriptBox["u", 
      RowBox[{"0", ",", "1"}]], ",", 
     SubscriptBox["u", 
      RowBox[{"0", ",", "2"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["u", 
      RowBox[{"1", ",", "0"}]], ",", 
     SubscriptBox["u", 
      RowBox[{"1", ",", "1"}]], ",", 
     SubscriptBox["u", 
      RowBox[{"1", ",", "2"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["u", 
      RowBox[{"2", ",", "0"}]], ",", 
     SubscriptBox["u", 
      RowBox[{"2", ",", "1"}]], ",", 
     SubscriptBox["u", 
      RowBox[{"2", ",", "2"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.999821822588335*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"46147e37-09de-42f1-b3e0-0671bc69ffd2"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Representation construction: expand to inspect the CG tensors, sparse direct \
sums and basis changes\
\>", "Section",ExpressionUUID->"f1066f26-5a74-46da-8d5e-07097b35f5f8"],

Cell[CellGroupData[{

Cell["2. Sparse helpers and exact checks", "Section",ExpressionUUID->"225f5da4-a6a2-4094-b537-a686378258ec"],

Cell["\<\
ketd[d,j] is a d by 1 sparse column; j is zero based. Oplus accepts \
rectangular matrices. UnitaryQ checks both sides exactly and is defined here \
as a convenience.\
\>", "Text",ExpressionUUID->"a4d3506f-53a0-4005-a90d-b0023ef623c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   StyleBox[
    RowBox[{"Kron", "::", "usage"}], "MessageName"], "=", 
   "\"\<Kron[m1,m2,...] is sparse KroneckerProduct in written factor order.\>\
\""}], ";", 
  RowBox[{
   StyleBox[
    RowBox[{"DG", "::", "usage"}], "MessageName"], "=", 
   "\"\<DG[m] is ConjugateTranspose[m].\>\""}], ";", 
  RowBox[{
   StyleBox[
    RowBox[{"IDn", "::", "usage"}], "MessageName"], "=", 
   "\"\<IDn[n] is the n by n sparse identity.\>\""}], ";", 
  RowBox[{
   StyleBox[
    RowBox[{"ketd", "::", "usage"}], "MessageName"], "=", 
   "\"\<ketd[d,j] is the d by 1 ket with zero-based label j; multiple j form \
a tensor product.\>\""}], ";", 
  RowBox[{
   StyleBox[
    RowBox[{"brad", "::", "usage"}], "MessageName"], "=", 
   "\"\<brad[d,j] is the adjoint of ketd[d,j].\>\""}], ";", 
  RowBox[{
   StyleBox[
    RowBox[{"Oplus", "::", "usage"}], "MessageName"], "=", 
   "\"\<Oplus[m1,m2,...] is the sparse block direct sum, supporting \
rectangular matrices.\>\""}], ";", 
  RowBox[{
   StyleBox[
    RowBox[{"SWAPdd", "::", "usage"}], "MessageName"], "=", 
   "\"\<SWAPdd[d2,d1] maps an input d2 tensor d1 to output d1 tensor d2, \
matching the reference argument order.\>\""}], ";", 
  RowBox[{
   StyleBox[
    RowBox[{"CircuitMatrix", "::", "usage"}], "MessageName"], "=", 
   "\"\<CircuitMatrix[{first,second,...,last}] returns \
last.second.first.\>\""}], ";", 
  RowBox[{
   StyleBox[
    RowBox[{"ApplyCircuit", "::", "usage"}], "MessageName"], "=", 
   "\"\<ApplyCircuit[state,{first,second,...,last}] multiplies in \
chronological order without forming the total matrix.\>\""}], ";", 
  RowBox[{
   RowBox[{"DG", "[", "m_", "]"}], ":=", 
   RowBox[{"ConjugateTranspose", "[", "m", "]"}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"IDn", "[", "n_Integer", "]"}], "/;", 
    RowBox[{"n", ">", "0"}]}], ":=", 
   RowBox[{"IdentityMatrix", "[", 
    RowBox[{"n", ",", "SparseArray"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Kron", "[", "m__", "]"}], ":=", 
   RowBox[{"KroneckerProduct", "@@", 
    RowBox[{"SparseArray", "/@", 
     RowBox[{"{", "m", "}"}]}]}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"ketd", "[", 
     RowBox[{"d_Integer", ",", "j_Integer"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"d", ">", "0"}], "&&", 
     RowBox[{"0", "\[LessEqual]", "j", "<", "d"}]}]}], ":=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"j", "+", "1"}], ",", "1"}], "}"}], "\[Rule]", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "1"}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"ketd", "[", 
     RowBox[{"d_Integer", ",", "js__Integer"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"{", "js", "}"}], "]"}], ">", "1"}]}], ":=", 
   RowBox[{"Kron", "@@", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ketd", "[", 
        RowBox[{"d", ",", "#1"}], "]"}], "&"}], ")"}], "/@", 
     RowBox[{"{", "js", "}"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"brad", "[", 
    RowBox[{"d_Integer", ",", "js__Integer"}], "]"}], ":=", 
   RowBox[{"DG", "[", 
    RowBox[{"ketd", "[", 
     RowBox[{"d", ",", "js"}], "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Oplus", "[", "matrices__", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ms", "=", 
        RowBox[{"SparseArray", "/@", 
         RowBox[{"{", "matrices", "}"}]}]}], ",", "dims", ",", "offsets", ",",
        "rules"}], "}"}], ",", 
     RowBox[{
      RowBox[{"dims", "=", 
       RowBox[{"Dimensions", "/@", "ms"}]}], ";", 
      RowBox[{"offsets", "=", 
       RowBox[{"Most", "[", 
        RowBox[{"FoldList", "[", 
         RowBox[{"Plus", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", "dims"}], "]"}], "]"}]}], ";", 
      RowBox[{"rules", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"ArrayRules", "[", 
              RowBox[{
              "ms", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
              "]"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"p", ":", 
                 RowBox[{"{", 
                  RowBox[{"_Integer", ",", "_Integer"}], "}"}]}], "\[Rule]", 
                "v_"}], ")"}], "\[RuleDelayed]", 
              RowBox[{
               RowBox[{"p", "+", 
                RowBox[{
                "offsets", "\[LeftDoubleBracket]", "k", 
                 "\[RightDoubleBracket]"}]}], "\[Rule]", "v"}]}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", 
             RowBox[{"Length", "[", "ms", "]"}]}], "}"}]}], "]"}], ",", "1"}],
         "]"}]}], ";", 
      RowBox[{"SparseArray", "[", 
       RowBox[{"rules", ",", 
        RowBox[{"Total", "[", "dims", "]"}]}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"SWAPdd", "[", 
     RowBox[{"d2_Integer", ",", "d1_Integer"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"d1", ">", "0"}], "&&", 
     RowBox[{"d2", ">", "0"}]}]}], ":=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"j", " ", "d2"}], "+", "k", "+", "1"}], ",", 
            RowBox[{
             RowBox[{"k", " ", "d1"}], "+", "j", "+", "1"}]}], "}"}], 
          "\[Rule]", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"d1", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", 
           RowBox[{"d2", "-", "1"}]}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d1", " ", "d2"}], ",", 
       RowBox[{"d1", " ", "d2"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"CircuitMatrix", "[", "chronological_List", "]"}], ":=", 
   RowBox[{"Dot", "@@", 
    RowBox[{"Reverse", "[", "chronological", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"ApplyCircuit", "[", 
    RowBox[{"state_", ",", "chronological_List"}], "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"#2", ".", "#1"}], "&"}], ",", "state", ",", "chronological"}], 
    "]"}]}], ";", 
  RowBox[{
   RowBox[{"TB", "[", "v_", "]"}], ":=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", "v", "}"}], "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"CanonicalSparse", "[", "x_", "]"}], ":=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Normal", "[", "x", "]"}], "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ExactZeroQ", "[", "x_", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", "#1", "]"}], "\[Equal]", "0"}], "]"}], 
       "&"}], ")"}], "/@", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Normal", "[", "x", "]"}], "}"}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"UnitaryQ", "[", "m_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", "=", 
       RowBox[{"Dimensions", "[", "m", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "d", "]"}], "\[Equal]", "2"}], "&&", 
      RowBox[{
       RowBox[{"d", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       "\[Equal]", 
       RowBox[{"d", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
      "&&", 
      RowBox[{"ExactZeroQ", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"DG", "[", "m", "]"}], ".", "m"}], "-", 
        RowBox[{"IDn", "[", 
         RowBox[{"d", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "]"}]}], "]"}], "&&", 
      RowBox[{"ExactZeroQ", "[", 
       RowBox[{
        RowBox[{"m", ".", 
         RowBox[{"DG", "[", "m", "]"}]}], "-", 
        RowBox[{"IDn", "[", 
         RowBox[{"d", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "]"}]}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Swap", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"a", " ", "j"}], "+", "i", "+", "1"}], ",", 
            RowBox[{
             RowBox[{"b", " ", "i"}], "+", "j", "+", "1"}]}], "}"}], 
          "\[Rule]", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", 
           RowBox[{"a", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"b", "-", "1"}]}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", " ", "b"}], ",", 
       RowBox[{"a", " ", "b"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"ConstructionRecords", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{
   RowBox[{"check", "[", 
    RowBox[{"name_", ",", "condition_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ok", "=", 
       RowBox[{"TrueQ", "[", "condition", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"ConstructionRecords", ",", 
        RowBox[{"Association", "[", 
         RowBox[{
          RowBox[{"\"\<check\>\"", "\[Rule]", "name"}], ",", 
          RowBox[{"\"\<passed\>\"", "\[Rule]", "ok"}]}], "]"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", "ok"}], ",", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"\"\<FAILED: \>\"", ",", "name"}], "]"}], ";", 
         RowBox[{"Throw", "[", "name", "]"}]}]}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"canon", "[", "x_", "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Normal", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", 
   RowBox[{"ExactZeroQ", "[", "x", "]"}]}], ";", 
  RowBox[{
   RowBox[{"dag", "[", "x_", "]"}], ":=", 
   RowBox[{"DG", "[", "x", "]"}]}], ";", 
  RowBox[{
   RowBox[{"id", "[", "n_", "]"}], ":=", 
   RowBox[{"IdentityMatrix", "[", "n", "]"}]}], ";", 
  RowBox[{
   RowBox[{"bd", "[", "mats_List", "]"}], ":=", 
   RowBox[{"Oplus", "@@", "mats"}]}], ";", 
  RowBox[{
   RowBox[{"ExpandSparse", "[", "x_", "]"}], ":=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{"Normal", "[", "x", "]"}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"555bfb1a-ec80-4b45-8fb8-3e580064b8b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Elementary CG tensors", "Section",ExpressionUUID->"1dcf0dda-b4f1-434e-93d2-f7d364815d36"],

Cell["\<\
The entry basis contains six off-diagonal matrix units and two diagonal \
traceless matrices. F: 3 -> 3 tensor 8 and L: bar6 -> 3 tensor 8 are given \
entry by entry. Only their 24-dimensional complement is completed to the \
irreducible 15.\
\>", "Text",ExpressionUUID->"a22e3b73-2352-4a0b-81c6-cb320e8a9f3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eps", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"Signature", "[", 
    RowBox[{"{", 
     RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], ";", 
  RowBox[{"adj", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Select", "[", 
         RowBox[{"#1", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Tr", "[", "#1", "]"}], "\[Equal]", "0"}], "&"}]}], "]"}],
         "&"}], ")"}], "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"#1", ",", "1"}], "]"}], "&"}], ")"}], "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{"SparseArray", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}], "\[Rule]", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "3"}], "}"}]}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], "]"}], 
        SqrtBox["2"]], ",", 
       FractionBox[
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", 
           RowBox[{"-", "2"}]}], "}"}], "]"}], 
        SqrtBox["6"]]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"sym", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", ",", "i"}], "}"}], "\[Rule]", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"#1", ",", "1"}], "]"}], "&"}], ")"}], "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"SparseArray", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}], "\[Rule]", 
              FractionBox["1", 
               SqrtBox["2"]]}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"j", ",", "i"}], "}"}], "\[Rule]", 
              FractionBox["1", 
               SqrtBox["2"]]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"i", "+", "1"}], ",", "3"}], "}"}]}], "]"}], "]"}]}], 
    "]"}]}], ";", 
  RowBox[{"z", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"dag", "[", 
        RowBox[{"adj", "\[LeftDoubleBracket]", "r", "\[RightDoubleBracket]"}],
         "]"}], ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"adj", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}],
         "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "8"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{"\"\<compatible adjoint and symmetric bases\>\"", ",", 
    RowBox[{
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"dag", "[", 
            RowBox[{
            "adj", "\[LeftDoubleBracket]", "r", "\[RightDoubleBracket]"}], 
            "]"}], ".", 
           RowBox[{
           "adj", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}]}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "8"}], "}"}]}], "]"}], "-", 
       RowBox[{"id", "[", "8", "]"}]}], "]"}], "&&", 
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"dag", "[", 
            RowBox[{
            "sym", "\[LeftDoubleBracket]", "r", "\[RightDoubleBracket]"}], 
            "]"}], ".", 
           RowBox[{
           "sym", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}]}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "6"}], "}"}]}], "]"}], "-", 
       RowBox[{"id", "[", "6", "]"}]}], "]"}]}]}], "]"}], ";", 
  RowBox[{"f", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SqrtBox[
       FractionBox["3", "8"]], " ", 
      RowBox[{"adj", "\[LeftDoubleBracket]", 
       RowBox[{"r", ",", "v", ",", "q"}], "\[RightDoubleBracket]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "3"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"l", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       UnderoverscriptBox["\[Sum]", "b", "3"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", "c", "3"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", "k", "3"], 
         RowBox[{
          RowBox[{"adj", "\[LeftDoubleBracket]", 
           RowBox[{"r", ",", "b", ",", "c"}], "\[RightDoubleBracket]"}], " ", 
          RowBox[{"eps", "[", 
           RowBox[{"q", ",", "b", ",", "k"}], "]"}], " ", 
          RowBox[{"sym", "\[LeftDoubleBracket]", 
           RowBox[{"s", ",", "k", ",", "c"}], 
           "\[RightDoubleBracket]"}]}]}]}]}], 
      SqrtBox["2"]], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "6"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"fm", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"f", ",", 
     RowBox[{"{", 
      RowBox[{"24", ",", "3"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"lm", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"l", ",", 
     RowBox[{"{", 
      RowBox[{"24", ",", "6"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{"\"\<F/L orthogonal normalized CG embeddings\>\"", ",", 
    RowBox[{
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"dag", "[", "fm", "]"}], ".", "fm"}], "-", 
       RowBox[{"id", "[", "3", "]"}]}], "]"}], "&&", 
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"dag", "[", "lm", "]"}], ".", "lm"}], "-", 
       RowBox[{"id", "[", "6", "]"}]}], "]"}], "&&", 
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{"dag", "[", "fm", "]"}], ".", "lm"}], "]"}]}]}], "]"}], ";", 
  RowBox[{"f15m", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Orthogonalize", "[", 
     RowBox[{"NullSpace", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "fm", "]"}], ",", 
        RowBox[{"Transpose", "[", "lm", "]"}]}], "]"}], "]"}], "]"}], "]"}]}],
   ";", 
  RowBox[{"f15", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"f15m", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "8", ",", "15"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{"\"\<complete 3 plus bar6 plus 15 decomposition\>\"", ",", 
    RowBox[{
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"dag", "[", "f15m", "]"}], ".", "f15m"}], "-", 
       RowBox[{"id", "[", "15", "]"}]}], "]"}], "&&", 
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{"fm", ".", 
        RowBox[{"dag", "[", "fm", "]"}]}], "+", 
       RowBox[{"lm", ".", 
        RowBox[{"dag", "[", "lm", "]"}]}], "+", 
       RowBox[{"f15m", ".", 
        RowBox[{"dag", "[", "f15m", "]"}]}], "-", 
       RowBox[{"id", "[", "24", "]"}]}], "]"}]}]}], "]"}], ";", 
  RowBox[{"fs", "=", 
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{"\"\<3\>\"", "\[Rule]", "f"}], ",", 
     RowBox[{"\"\<bar6\>\"", "\[Rule]", "l"}], ",", 
     RowBox[{"\"\<15\>\"", "\[Rule]", "f15"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"d8", "[", "name_", "]"}], ":=", 
   RowBox[{
    RowBox[{"d8", "[", "name", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "=", 
         RowBox[{"fs", "[", "name", "]"}]}], ",", "d"}], "}"}], ",", 
      RowBox[{
       RowBox[{"d", "=", 
        RowBox[{
         RowBox[{"Dimensions", "[", "a", "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}]}], ";", 
       RowBox[{
        SqrtBox[
         FractionBox["8", "d"]], " ", 
        RowBox[{"Transpose", "[", 
         RowBox[{"a", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}]}]}], "]"}]}]}],
   ";", 
  RowBox[{
   RowBox[{"source", "[", "name_", "]"}], ":=", 
   RowBox[{
    SqrtBox[
     FractionBox["3", "8"]], " ", 
    RowBox[{"Transpose", "[", 
     RowBox[{
      RowBox[{"d8", "[", "name", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}]}], ";", 
  RowBox[{"r1", "=", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        SqrtBox["8"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SqrtBox["8"], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}]}]}], ";", 
  RowBox[{"r2", "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        SqrtBox["3"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SqrtBox["3"], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}]}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{"\"\<chosen Racah matrices and positive eigenvectors\>\"", ",", 
    RowBox[{
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", "r1", "]"}], ".", "r1"}], "-", 
       RowBox[{"id", "[", "2", "]"}]}], "]"}], "&&", 
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", "r2", "]"}], ".", "r2"}], "-", 
       RowBox[{"id", "[", "2", "]"}]}], "]"}], "&&", 
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{"r1", ".", 
        RowBox[{"{", 
         RowBox[{
          SqrtBox["2"], ",", "1"}], "}"}]}], "-", 
       RowBox[{"{", 
        RowBox[{
         SqrtBox["2"], ",", "1"}], "}"}]}], "]"}], "&&", 
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{"r2", ".", 
        RowBox[{"{", 
         RowBox[{
          SqrtBox["3"], ",", "1"}], "}"}]}], "-", 
       RowBox[{"{", 
        RowBox[{
         SqrtBox["3"], ",", "1"}], "}"}]}], "]"}]}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"e0b2a206-c397-4465-8c3e-2b40cb55f354"]
}, Open  ]],

Cell[CellGroupData[{

Cell["4. First recoupling and right encodings", "Section",ExpressionUUID->"8453d6c0-bbee-45df-878b-1560972a5467"],

Cell["\<\
R1 is computed from CG contractions. The input branches are (bar3,1), \
(bar3,8), (6,8), (bar15,8); the right encodings expose the query system. A \
fixed negative sign on the 6 branch agrees with the manuscript.\
\>", "Text",ExpressionUUID->"02dbdae4-bf51-495d-bfb7-2e9c20b80b23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ac", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", "s", "8"], 
      RowBox[{
       RowBox[{"f", "\[LeftDoubleBracket]", 
        RowBox[{"j", ",", "s", ",", "d"}], "\[RightDoubleBracket]"}], " ", 
       RowBox[{"z", "\[LeftDoubleBracket]", 
        RowBox[{"s", ",", "r"}], "\[RightDoubleBracket]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "3"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"singletEnc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       TemplateBox[{
         RowBox[{"d", ",", "j"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"q", ",", "m"}]},
        "KroneckerDeltaSeq"]}], 
      SqrtBox["3"]], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"adjEnc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", "c", "8"], 
      RowBox[{
       RowBox[{
        RowBox[{"d8", "[", "\"\<3\>\"", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"q", ",", "m", ",", "c"}], "\[RightDoubleBracket]"}], " ", 
       RowBox[{"ac", "\[LeftDoubleBracket]", 
        RowBox[{"j", ",", "c", ",", "d"}], "\[RightDoubleBracket]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"outcg", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", "s", "8"], 
      RowBox[{
       RowBox[{
        RowBox[{"d8", "[", "\"\<3\>\"", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"q", ",", "d", ",", "s"}], "\[RightDoubleBracket]"}], " ", 
       RowBox[{"z", "\[LeftDoubleBracket]", 
        RowBox[{"s", ",", "r"}], "\[RightDoubleBracket]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "8"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"r1fromTensors", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tt", "=", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"singletEnc", ",", "adjEnc"}], "}"}], 
         "\[LeftDoubleBracket]", "col", "\[RightDoubleBracket]"}]}], ";", 
       RowBox[{"sing", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           UnderoverscriptBox["\[Sum]", "q", "3"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", "d", "3"], 
            FractionBox[
             RowBox[{
              TemplateBox[{
                RowBox[{"q", ",", "d"}]},
               "KroneckerDeltaSeq"], " ", 
              RowBox[{"tt", "\[LeftDoubleBracket]", 
               RowBox[{"q", ",", "d", ",", "m", ",", "j"}], 
               "\[RightDoubleBracket]"}]}], 
             SqrtBox["3"]]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";", 
       RowBox[{"ad", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           UnderoverscriptBox["\[Sum]", "q", "3"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", "d", "3"], 
            RowBox[{
             RowBox[{"outcg", "\[LeftDoubleBracket]", 
              RowBox[{"q", ",", "d", ",", "r"}], "\[RightDoubleBracket]"}], 
             " ", 
             RowBox[{"tt", "\[LeftDoubleBracket]", 
              RowBox[{"q", ",", "d", ",", "m", ",", "j"}], 
              "\[RightDoubleBracket]"}]}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "8"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"canon", "[", 
          FractionBox[
           RowBox[{"Tr", "[", "sing", "]"}], "3"], "]"}], ",", 
         RowBox[{"canon", "[", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"Total", "[", 
            RowBox[{"Flatten", "[", 
             RowBox[{
              RowBox[{"source", "[", "\"\<3\>\"", "]"}], " ", "ad"}], "]"}], 
            "]"}]}], "]"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"col", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{
   "\"\<first Racah matrix derived from CG tensor contractions\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"r1fromTensors", "-", "r1"}], "]"}]}], "]"}], ";", 
  RowBox[{"branches", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<bar3\>\"", ",", "\"\<3\>\"", ",", "f"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<6\>\"", ",", "\"\<bar6\>\"", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<bar15\>\"", ",", "\"\<3\>\"", ",", "f15"}], "}"}]}], 
    "}"}]}], ";", 
  RowBox[{"nm", "=", "90"}], ";", 
  RowBox[{"e0", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "nm", ",", "3", ",", "65"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"off", "=", "0"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"lam", "=", 
      RowBox[{"br", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
     ";", 
     RowBox[{"mu", "=", 
      RowBox[{"br", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
     ";", 
     RowBox[{"ff", "=", 
      RowBox[{"br", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
     ";", 
     RowBox[{"dl", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "ff", "]"}], "\[LeftDoubleBracket]", "3", 
       "\[RightDoubleBracket]"}]}], ";", 
     RowBox[{"dd", "=", 
      RowBox[{"d8", "[", "mu", "]"}]}], ";", 
     RowBox[{"dm", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "dd", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], ";", 
     RowBox[{"cc", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", "s", "8"], 
         RowBox[{
          RowBox[{"ff", "\[LeftDoubleBracket]", 
           RowBox[{"j", ",", "s", ",", "d"}], "\[RightDoubleBracket]"}], " ", 
          RowBox[{"z", "\[LeftDoubleBracket]", 
           RowBox[{"s", ",", "r"}], "\[RightDoubleBracket]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "dl"}], "}"}]}], "]"}]}], ";", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"e0", "\[LeftDoubleBracket]", 
         RowBox[{"q", ",", 
          RowBox[{"off", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", "-", "1"}], ")"}], " ", "dm"}], "+", "m"}], ",", 
          "j", ",", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "-", "1"}], ")"}], " ", "8"}], "+", "c"}]}], 
         "\[RightDoubleBracket]"}], "=", 
        RowBox[{
         RowBox[{"cc", "\[LeftDoubleBracket]", 
          RowBox[{"j", ",", "r", ",", "d"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{"dd", "\[LeftDoubleBracket]", 
          RowBox[{"q", ",", "m", ",", "c"}], "\[RightDoubleBracket]"}]}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "dl"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "dm"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "8"}], "}"}]}], "]"}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"lam", "\[Equal]", "\"\<bar3\>\""}], ",", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"e0", "\[LeftDoubleBracket]", 
           RowBox[{"q", ",", 
            RowBox[{"off", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"d", "-", "1"}], ")"}], " ", "dm"}], "+", "m"}], ",", 
            "j", ",", "1"}], "\[RightDoubleBracket]"}], "=", 
          FractionBox[
           RowBox[{
            TemplateBox[{
              RowBox[{"d", ",", "j"}]},
             "KroneckerDeltaSeq"], " ", 
            TemplateBox[{
              RowBox[{"q", ",", "m"}]},
             "KroneckerDeltaSeq"]}], 
           SqrtBox["3"]]}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"d", ",", "dl"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "dm"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"off", "+=", 
      RowBox[{"dl", " ", "dm"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"br", ",", "branches"}], "}"}]}], "]"}], ";", 
  RowBox[{"e0m", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"e0", ",", 
     RowBox[{"{", 
      RowBox[{"270", ",", "195"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{"\"\<first fixed encoding isometry 270 by 195\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dag", "[", "e0m", "]"}], ".", "e0m"}], "-", 
      RowBox[{"id", "[", "195", "]"}]}], "]"}]}], "]"}], ";", 
  RowBox[{"docD6", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SqrtBox["6"]], 
      RowBox[{"(", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", "j", "3"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", "k", "3"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", "vv", "3"], 
          RowBox[{
           RowBox[{"sym", "\[LeftDoubleBracket]", 
            RowBox[{"s", ",", "j", ",", "k"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"eps", "[", 
               RowBox[{"q", ",", "j", ",", "vv"}], "]"}], " ", 
              RowBox[{"adj", "\[LeftDoubleBracket]", 
               RowBox[{"r", ",", "vv", ",", "k"}], 
               "\[RightDoubleBracket]"}]}], "+", 
             RowBox[{
              RowBox[{"eps", "[", 
               RowBox[{"q", ",", "k", ",", "vv"}], "]"}], " ", 
              RowBox[{"adj", "\[LeftDoubleBracket]", 
               RowBox[{"r", ",", "vv", ",", "j"}], 
               "\[RightDoubleBracket]"}]}]}], ")"}]}]}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "8"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{"\"\<manuscript symmetric first encoding phase\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"docD6", "+", 
      RowBox[{"d8", "[", "\"\<bar6\>\"", "]"}]}], "]"}]}], "]"}], ";", 
  RowBox[{"firstMemoryGauge", "=", 
   RowBox[{"bd", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"id", "[", "9", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"id", "[", "36", "]"}]}], ",", 
      RowBox[{"id", "[", "45", "]"}]}], "}"}], "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{"\"\<first-memory sign gauge is unitary\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "firstMemoryGauge", "]"}], ".", 
       "firstMemoryGauge"}], "-", 
      RowBox[{"id", "[", "90", "]"}]}], "]"}]}], "]"}], ";", 
  RowBox[{"cat0", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox["1", 
       SqrtBox["5"]], "}"}], ",", 
     FractionBox[
      RowBox[{"Flatten", "[", 
       RowBox[{"id", "[", "8", "]"}], "]"}], 
      SqrtBox["10"]]}], "]"}]}], ";", 
  RowBox[{"k0", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"id", "[", "3", "]"}], ",", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", "cat0", "}"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"97016448-2b12-4721-b2cb-79c29b06fdea"]
}, Open  ]],

Cell[CellGroupData[{

Cell["5. First query: allowed branches and multiplicity", "Section",ExpressionUUID->"81d12606-65aa-4d91-8f2f-876963e158eb"],

Cell["\<\
The two equivalent (8,3) copies combine by a fixed multiplicity rotation. The \
occupied support is (1,3) + (8,3) + (8,bar6), of dimension 75. Other \
representation columns remain in the complete unitary.\
\>", "Text",ExpressionUUID->"b8dae0bb-c52c-441c-88b4-fe769674c517"],

Cell[BoxData[
 RowBox[{
  RowBox[{"raw", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"off", "=", "0"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"lam", "=", 
      RowBox[{"br", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
     ";", 
     RowBox[{"mu", "=", 
      RowBox[{"br", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
     ";", 
     RowBox[{"ff", "=", 
      RowBox[{"br", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
     ";", 
     RowBox[{"dl", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "ff", "]"}], "\[LeftDoubleBracket]", "3", 
       "\[RightDoubleBracket]"}]}], ";", 
     RowBox[{"dm", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", 
        RowBox[{"d8", "[", "mu", "]"}], "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"lam", "\[Equal]", "\"\<bar3\>\""}], ",", 
       RowBox[{
        RowBox[{"gg", "=", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "nm", ",", "dm"}], "}"}]}], "]"}]}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gg", "\[LeftDoubleBracket]", 
            RowBox[{"q", ",", 
             RowBox[{"off", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"ll", "-", "1"}], ")"}], " ", "dm"}], "+", "m"}], ",",
              "n"}], "\[RightDoubleBracket]"}], "=", 
           FractionBox[
            RowBox[{
             TemplateBox[{
               RowBox[{"q", ",", "ll"}]},
              "KroneckerDeltaSeq"], " ", 
             TemplateBox[{
               RowBox[{"m", ",", "n"}]},
              "KroneckerDeltaSeq"]}], 
            SqrtBox["3"]]}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"ll", ",", "dl"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "dm"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "dm"}], "}"}]}], "]"}], ";", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"raw", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\"\<1\>\"", ",", "mu"}], "}"}], ",", 
            RowBox[{"ArrayReshape", "[", 
             RowBox[{"gg", ",", 
              RowBox[{"{", 
               RowBox[{"270", ",", "dm"}], "}"}]}], "]"}]}], "}"}]}], 
         "]"}]}]}], "]"}], ";", 
     RowBox[{"sig", "=", 
      RowBox[{"Switch", "[", 
       RowBox[{
       "lam", ",", "\"\<bar3\>\"", ",", "\"\<3\>\"", ",", "\"\<6\>\"", ",", 
        "\"\<bar6\>\"", ",", "\"\<bar15\>\"", ",", "\"\<15\>\""}], "]"}]}], 
     ";", 
     RowBox[{"dd", "=", 
      RowBox[{"d8", "[", "sig", "]"}]}], ";", 
     RowBox[{"cc", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", "s", "8"], 
         RowBox[{
          RowBox[{"dd", "\[LeftDoubleBracket]", 
           RowBox[{"q", ",", "ll", ",", "s"}], "\[RightDoubleBracket]"}], " ", 
          RowBox[{"z", "\[LeftDoubleBracket]", 
           RowBox[{"s", ",", "r"}], "\[RightDoubleBracket]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ll", ",", "dl"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "8"}], "}"}]}], "]"}]}], ";", 
     RowBox[{"gg", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "nm", ",", 
          RowBox[{"8", " ", "dm"}]}], "}"}]}], "]"}]}], ";", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "\[LeftDoubleBracket]", 
         RowBox[{"q", ",", 
          RowBox[{"off", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"ll", "-", "1"}], ")"}], " ", "dm"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "-", "1"}], ")"}], " ", "dm"}], "+", "n"}]}], 
         "\[RightDoubleBracket]"}], "=", 
        RowBox[{
         RowBox[{"cc", "\[LeftDoubleBracket]", 
          RowBox[{"q", ",", "ll", ",", "r"}], "\[RightDoubleBracket]"}], " ", 
         TemplateBox[{
           RowBox[{"m", ",", "n"}]},
          "KroneckerDeltaSeq"]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ll", ",", "dl"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "dm"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "dm"}], "}"}]}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"raw", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\"\<8\>\"", ",", "mu"}], "}"}], ",", 
         RowBox[{"ArrayReshape", "[", 
          RowBox[{"gg", ",", 
           RowBox[{"{", 
            RowBox[{"270", ",", 
             RowBox[{"8", " ", "dm"}]}], "}"}]}], "]"}]}], "}"}]}], "]"}], 
     ";", 
     RowBox[{"off", "+=", 
      RowBox[{"dl", " ", "dm"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"br", ",", "branches"}], "}"}]}], "]"}], ";", 
  RowBox[{"firstAtI", "=", 
   RowBox[{"e0m", ".", "k0"}]}], ";", 
  RowBox[{"pieces", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"lab", "=", 
       RowBox[{"rr", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
       ";", 
      RowBox[{"gg", "=", 
       RowBox[{"rr", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
       ";", 
      RowBox[{"std", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
          "lab", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          "\[Equal]", "\"\<1\>\""}], ",", 
         RowBox[{"id", "[", "3", "]"}], ",", 
         RowBox[{"ArrayReshape", "[", 
          RowBox[{
           RowBox[{"source", "[", 
            RowBox[{
            "lab", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{
               RowBox[{"Dimensions", "[", 
                RowBox[{"d8", "[", 
                 RowBox[{
                 "lab", "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}], "]"}], "]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
             "3"}], "}"}]}], "]"}]}], "]"}]}], ";", 
      RowBox[{"amp", "=", 
       RowBox[{"canon", "[", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"dag", "[", "std", "]"}], ".", 
           RowBox[{"dag", "[", "gg", "]"}], ".", "firstAtI"}], "]"}]}], 
        "]"}]}], ";", 
      RowBox[{"check", "[", 
       RowBox[{
        RowBox[{"\"\<first seed phase \>\"", "<>", 
         RowBox[{"ToString", "[", "lab", "]"}]}], ",", 
        RowBox[{"zeroQ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dag", "[", "gg", "]"}], ".", "firstAtI"}], "-", 
          RowBox[{"amp", " ", "std"}]}], "]"}]}], "]"}], ";", 
      RowBox[{"{", 
       RowBox[{"lab", ",", "gg", ",", "amp"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"rr", ",", "raw"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"ordered", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<1\>\"", ",", "\"\<3\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<8\>\"", ",", "\"\<3\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<8\>\"", ",", "\"\<bar6\>\""}], "}"}]}], "}"}]}], ";", 
  RowBox[{"weights1", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["5"]], ",", 
     SqrtBox[
      FractionBox["3", "5"]], ",", 
     FractionBox["1", 
      SqrtBox["5"]]}], "}"}]}], ";", 
  RowBox[{"bmats", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"sel", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"pieces", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
           "#1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[Equal]", 
           RowBox[{
           "ordered", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}]}], "&"}]}], "]"}]}], ";", 
      RowBox[{"norm", "=", 
       RowBox[{"canon", "[", 
        SqrtBox[
         RowBox[{"Total", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
              "#1", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
              "2"], "&"}], ")"}], "/@", "sel"}], "]"}]], "]"}]}], ";", 
      RowBox[{"check", "[", 
       RowBox[{
        RowBox[{"\"\<first occupied weight \>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{
          "ordered", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "]"}]}], ",", 
        RowBox[{"zeroQ", "[", 
         RowBox[{"{", 
          RowBox[{"norm", "-", 
           RowBox[{
           "weights1", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}]}], "}"}], "]"}]}], "]"}], ";", 
      RowBox[{"canon", "[", 
       FractionBox[
        RowBox[{"Total", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
             "#1", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
             " ", 
             RowBox[{
             "#1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "&"}], ")"}], "/@", "sel"}], "]"}], "norm"], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"bmat", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Join", "@@", 
     RowBox[{"Transpose", "/@", "bmats"}]}], "]"}]}], ";", 
  RowBox[{"k1", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"id", "[", "3", "]"}], 
      SqrtBox["5"]], ",", 
     RowBox[{
      SqrtBox[
       FractionBox["3", "5"]], " ", 
      RowBox[{"ArrayReshape", "[", 
       RowBox[{
        RowBox[{"source", "[", "\"\<3\>\"", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "3"}], "}"}]}], "]"}]}], ",", 
     FractionBox[
      RowBox[{"ArrayReshape", "[", 
       RowBox[{
        RowBox[{"source", "[", "\"\<bar6\>\"", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"48", ",", "3"}], "}"}]}], "]"}], 
      SqrtBox["5"]]}], "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{
   "\"\<first support, fixed phases and multiplicity rotation\>\"", ",", 
    RowBox[{
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"dag", "[", "bmat", "]"}], ".", "bmat"}], "-", 
       RowBox[{"id", "[", "75", "]"}]}], "]"}], "&&", 
     RowBox[{"zeroQ", "[", 
      RowBox[{"firstAtI", "-", 
       RowBox[{"bmat", ".", "k1"}]}], "]"}]}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"8f864e1a-1cdf-4a11-8031-d7b845c0e4ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell["6. Second recoupling and midpoint", "Section",ExpressionUUID->"e926fa65-fd06-4d4f-96c0-52a1a752f514"],

Cell["\<\
The query memory is 30-dimensional. R2 is derived from F/L contractions. The \
decoded midpoint consists of (3,6), (bar6,bar3), (3,bar3), with squared \
weights 1/5,1/5,3/5.\
\>", "Text",ExpressionUUID->"2bf7a9af-1cc9-4a5b-92c0-016e328a160e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"w3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"sym", "\[LeftDoubleBracket]", 
       RowBox[{"m", ",", "q", ",", "s"}], "\[RightDoubleBracket]"}], 
      SqrtBox["2"]], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "3"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"wa", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"eps", "[", 
       RowBox[{"q", ",", "m", ",", "s"}], "]"}], 
      SqrtBox["2"]], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "3"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"ws", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"sym", "\[LeftDoubleBracket]", 
      RowBox[{"s", ",", "q", ",", "m"}], "\[RightDoubleBracket]"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "6"}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"encSeed", "[", 
    RowBox[{"ww_", ",", "tt_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", "s", 
       RowBox[{
        RowBox[{"Dimensions", "[", "ww", "]"}], "\[LeftDoubleBracket]", "3", 
        "\[RightDoubleBracket]"}]], 
      RowBox[{
       RowBox[{"ww", "\[LeftDoubleBracket]", 
        RowBox[{"q", ",", "m", ",", "s"}], "\[RightDoubleBracket]"}], " ", 
       RowBox[{"tt", "\[LeftDoubleBracket]", 
        RowBox[{"r", ",", "s", ",", "j"}], "\[RightDoubleBracket]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", 
       RowBox[{
        RowBox[{"Dimensions", "[", "ww", "]"}], "\[LeftDoubleBracket]", "2", 
        "\[RightDoubleBracket]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"decodeSeed", "[", 
    RowBox[{"ff_", ",", "tt_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", "q", "3"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", "r", "8"], 
       RowBox[{
        RowBox[{"ff", "\[LeftDoubleBracket]", 
         RowBox[{"q", ",", "r", ",", "i"}], "\[RightDoubleBracket]"}], " ", 
        RowBox[{"tt", "\[LeftDoubleBracket]", 
         RowBox[{"q", ",", "r", ",", "m", ",", "j"}], 
         "\[RightDoubleBracket]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{
        RowBox[{"Dimensions", "[", "ff", "]"}], "\[LeftDoubleBracket]", "3", 
        "\[RightDoubleBracket]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", 
       RowBox[{
        RowBox[{"Dimensions", "[", "tt", "]"}], "\[LeftDoubleBracket]", "3", 
        "\[RightDoubleBracket]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"as", "=", 
   RowBox[{"encSeed", "[", 
    RowBox[{"wa", ",", 
     RowBox[{"source", "[", "\"\<3\>\"", "]"}]}], "]"}]}], ";", 
  RowBox[{"ss", "=", 
   RowBox[{"encSeed", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"source", "[", "\"\<bar6\>\"", "]"}]}], "]"}]}], ";", 
  RowBox[{"tm3", "=", 
   RowBox[{"2", " ", 
    RowBox[{"decodeSeed", "[", 
     RowBox[{"f", ",", "as"}], "]"}]}]}], ";", 
  RowBox[{"tm6", "=", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"decodeSeed", "[", 
      RowBox[{"l", ",", "as"}], "]"}]}], 
    SqrtBox["3"]]}], ";", 
  RowBox[{"phase", "=", 
   RowBox[{"canon", "[", 
    FractionBox[
     SqrtBox["3"], 
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"Total", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"tm3", " ", 
         RowBox[{"decodeSeed", "[", 
          RowBox[{"f", ",", "ss"}], "]"}]}], "]"}], "]"}]}]], "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{"\"\<second symmetric route phase is exact sign\>\"", ",", 
    RowBox[{"MemberQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", "phase"}], "]"}]}], "]"}], ";", 
  RowBox[{"ws", "=", 
   RowBox[{"phase", " ", "ws"}]}], ";", 
  RowBox[{"ss", "=", 
   RowBox[{"phase", " ", "ss"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{"\"\<complete second Racah identities\>\"", ",", 
    RowBox[{
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{"decodeSeed", "[", 
        RowBox[{"f", ",", "as"}], "]"}], "-", 
       FractionBox["tm3", "2"]}], "]"}], "&&", 
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{"decodeSeed", "[", 
        RowBox[{"l", ",", "as"}], "]"}], "-", 
       FractionBox[
        RowBox[{
         SqrtBox["3"], " ", "tm6"}], "2"]}], "]"}], "&&", 
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{"decodeSeed", "[", 
        RowBox[{"f", ",", "ss"}], "]"}], "-", 
       FractionBox[
        RowBox[{
         SqrtBox["3"], " ", "tm3"}], "2"]}], "]"}], "&&", 
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{"decodeSeed", "[", 
        RowBox[{"l", ",", "ss"}], "]"}], "+", 
       FractionBox["tm6", "2"]}], "]"}]}]}], "]"}], ";", 
  RowBox[{"e1", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "30", ",", "75"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"e1", "\[LeftDoubleBracket]", 
      RowBox[{"q", ",", "m", ",", "s"}], "\[RightDoubleBracket]"}], "=", 
     RowBox[{"w3", "\[LeftDoubleBracket]", 
      RowBox[{"q", ",", "m", ",", "s"}], "\[RightDoubleBracket]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "3"}], "}"}]}], "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"e1", "\[LeftDoubleBracket]", 
      RowBox[{"q", ",", 
       RowBox[{"6", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "-", "1"}], ")"}], " ", "3"}], "+", "m"}], ",", 
       RowBox[{"3", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "-", "1"}], ")"}], " ", "3"}], "+", "s"}]}], 
      "\[RightDoubleBracket]"}], "=", 
     RowBox[{"wa", "\[LeftDoubleBracket]", 
      RowBox[{"q", ",", "m", ",", "s"}], "\[RightDoubleBracket]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "3"}], "}"}]}], "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"e1", "\[LeftDoubleBracket]", 
      RowBox[{"q", ",", 
       RowBox[{"6", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "-", "1"}], ")"}], " ", "3"}], "+", "m"}], ",", 
       RowBox[{"27", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "-", "1"}], ")"}], " ", "6"}], "+", "s"}]}], 
      "\[RightDoubleBracket]"}], "=", 
     RowBox[{"ws", "\[LeftDoubleBracket]", 
      RowBox[{"q", ",", "m", ",", "s"}], "\[RightDoubleBracket]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "6"}], "}"}]}], "]"}], ";", 
  RowBox[{"e1m", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"e1", ",", 
     RowBox[{"{", 
      RowBox[{"90", ",", "75"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{"\"\<second fixed encoding isometry 90 by 75\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dag", "[", "e1m", "]"}], ".", "e1m"}], "-", 
      RowBox[{"id", "[", "75", "]"}]}], "]"}]}], "]"}], ";", 
  RowBox[{"gmid", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "30", ",", "45"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"gmid", "\[LeftDoubleBracket]", 
      RowBox[{"q", ",", "m", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"ll", "-", "1"}], ")"}], " ", "6"}], "+", "n"}]}], 
      "\[RightDoubleBracket]"}], "=", 
     RowBox[{
      TemplateBox[{
        RowBox[{"q", ",", "ll"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"m", ",", "n"}]},
       "KroneckerDeltaSeq"]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "6"}], "}"}]}], "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"gmid", "\[LeftDoubleBracket]", 
      RowBox[{"q", ",", 
       RowBox[{"6", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "-", "1"}], ")"}], " ", "3"}], "+", "m"}], ",", 
       RowBox[{"18", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"ll", "-", "1"}], ")"}], " ", "3"}], "+", "n"}]}], 
      "\[RightDoubleBracket]"}], "=", 
     RowBox[{
      RowBox[{"l", "\[LeftDoubleBracket]", 
       RowBox[{"q", ",", "r", ",", "ll"}], "\[RightDoubleBracket]"}], " ", 
      TemplateBox[{
        RowBox[{"m", ",", "n"}]},
       "KroneckerDeltaSeq"]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "3"}], "}"}]}], "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"gmid", "\[LeftDoubleBracket]", 
      RowBox[{"q", ",", 
       RowBox[{"6", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "-", "1"}], ")"}], " ", "3"}], "+", "m"}], ",", 
       RowBox[{"36", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"ll", "-", "1"}], ")"}], " ", "3"}], "+", "n"}]}], 
      "\[RightDoubleBracket]"}], "=", 
     RowBox[{
      RowBox[{"f", "\[LeftDoubleBracket]", 
       RowBox[{"q", ",", "r", ",", "ll"}], "\[RightDoubleBracket]"}], " ", 
      TemplateBox[{
        RowBox[{"m", ",", "n"}]},
       "KroneckerDeltaSeq"]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "3"}], "}"}]}], "]"}], ";", 
  RowBox[{"gm", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"gmid", ",", 
     RowBox[{"{", 
      RowBox[{"90", ",", "45"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"t1", "=", "w3"}], ";", 
  RowBox[{"t2", "=", "tm6"}], ";", 
  RowBox[{"t3", "=", "tm3"}], ";", 
  RowBox[{"midseed", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"ArrayReshape", "[", 
       RowBox[{"t1", ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "3"}], "}"}]}], "]"}], 
      SqrtBox["5"]], ",", 
     FractionBox[
      RowBox[{"ArrayReshape", "[", 
       RowBox[{"t2", ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "3"}], "}"}]}], "]"}], 
      SqrtBox["5"]], ",", 
     RowBox[{
      SqrtBox[
       FractionBox["3", "5"]], " ", 
      RowBox[{"ArrayReshape", "[", 
       RowBox[{"t3", ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "3"}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{"\"\<midpoint normalized embeddings and chosen weights\>\"", ",", 
    RowBox[{
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"dag", "[", "gm", "]"}], ".", "gm"}], "-", 
       RowBox[{"id", "[", "45", "]"}]}], "]"}], "&&", 
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"dag", "[", "midseed", "]"}], ".", "midseed"}], "-", 
       RowBox[{"id", "[", "3", "]"}]}], "]"}], "&&", 
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{"e1m", ".", "k1"}], "-", 
       RowBox[{"gm", ".", "midseed"}]}], "]"}]}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"994501a4-ad38-400d-ab26-d1cab974962f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["7. Tensor-formula cross-check and full complements", "Section",ExpressionUUID->"a60125ee-8178-4e96-aeef-1d37a48f381b"],

Cell["\<\
This independent tensor assembly checks every column, including unused \
complements. NullSpace is used only on small CG blocks, of at most 45 rows. \
The next section reconstructs the actual processing gates from their sparse \
direct-sum factors.\
\>", "Text",ExpressionUUID->"4826574e-6b0e-4d18-b471-82ecad4a8332"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sp", "[", "x_", "]"}], ":=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"Map", "[", 
     RowBox[{"Simplify", ",", 
      RowBox[{"Normal", "[", "x", "]"}], ",", 
      RowBox[{"{", "2", "}"}]}], "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"joincols", "[", "mats_List", "]"}], ":=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Join", "@@", 
     RowBox[{"Transpose", "/@", "mats"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"completeSmall", "[", "a_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ns", "=", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"dag", "[", "a", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "ns", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Length", "[", "a", "]"}], ",", "0"}], "}"}]}], "]"}], ",", 
       RowBox[{"canon", "[", 
        RowBox[{"Transpose", "[", 
         RowBox[{"Orthogonalize", "[", "ns", "]"}], "]"}], "]"}]}], "]"}]}], 
    "]"}]}], ";", 
  RowBox[{
   RowBox[{"coordEmbed", "[", 
    RowBox[{"n_", ",", "inds_"}], "]"}], ":=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"inds", ",", 
          RowBox[{"Range", "[", 
           RowBox[{"Length", "[", "inds", "]"}], "]"}]}], "}"}], "]"}], 
       "\[Rule]", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Length", "[", "inds", "]"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"memEmbed", "[", "m_", "]"}], ":=", 
   RowBox[{"coordEmbed", "[", 
    RowBox[{"270", ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"90", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", "1"}], ")"}]}], "+", 
         RowBox[{"Range", "[", "m", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "3"}], "}"}]}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"embed90", "=", 
   RowBox[{"memEmbed", "[", "30", "]"}]}], ";", 
  RowBox[{"pin", "=", 
   RowBox[{"coordEmbed", "[", 
    RowBox[{"270", ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"90", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", "1"}], ")"}]}], "+", 
         RowBox[{"Range", "[", "65", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "3"}], "}"}]}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"pout", "=", 
   RowBox[{"coordEmbed", "[", 
    RowBox[{"270", ",", 
     RowBox[{"Range", "[", "45", "]"}]}], "]"}]}], ";", 
  RowBox[{"unusedInput", "=", 
   RowBox[{"coordEmbed", "[", 
    RowBox[{"270", ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"90", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", "1"}], ")"}]}], "+", 
         RowBox[{"Range", "[", 
          RowBox[{"66", ",", "90"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "3"}], "}"}]}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"unusedSecond", "=", 
   RowBox[{"coordEmbed", "[", 
    RowBox[{"270", ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"90", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", "1"}], ")"}]}], "+", 
         RowBox[{"Range", "[", 
          RowBox[{"31", ",", "90"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "3"}], "}"}]}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"rightEmbed", "[", "name_", "]"}], ":=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{
     RowBox[{"d8", "[", "name", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{
         RowBox[{"Dimensions", "[", 
          RowBox[{"d8", "[", "name", "]"}], "]"}], "\[LeftDoubleBracket]", 
         "2", "\[RightDoubleBracket]"}]}], ",", "8"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"rightComp6", "=", 
   RowBox[{"completeSmall", "[", 
    RowBox[{"rightEmbed", "[", "\"\<bar6\>\"", "]"}], "]"}]}], ";", 
  RowBox[{"rightComp3", "=", 
   RowBox[{"completeSmall", "[", 
    RowBox[{"rightEmbed", "[", "\"\<3\>\"", "]"}], "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{"\"\<exact first right-CG complements\>\"", ",", 
    RowBox[{
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"dag", "[", 
         RowBox[{"joincols", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"rightEmbed", "[", "\"\<bar6\>\"", "]"}], ",", 
            "rightComp6"}], "}"}], "]"}], "]"}], ".", 
        RowBox[{"joincols", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"rightEmbed", "[", "\"\<bar6\>\"", "]"}], ",", 
           "rightComp6"}], "}"}], "]"}]}], "-", 
       RowBox[{"id", "[", "18", "]"}]}], "]"}], "&&", 
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"dag", "[", 
         RowBox[{"joincols", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"rightEmbed", "[", "\"\<3\>\"", "]"}], ",", 
            "rightComp3"}], "}"}], "]"}], "]"}], ".", 
        RowBox[{"joincols", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"rightEmbed", "[", "\"\<3\>\"", "]"}], ",", "rightComp3"}],
           "}"}], "]"}]}], "-", 
       RowBox[{"id", "[", "9", "]"}]}], "]"}]}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"memoryTensor", "[", 
    RowBox[{"small_", ",", "start_", ",", "dl_", ",", "dm_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"nc", "=", 
        RowBox[{
         RowBox[{"Dimensions", "[", "small", "]"}], "\[LeftDoubleBracket]", 
         "2", "\[RightDoubleBracket]"}]}], ",", "t"}], "}"}], ",", 
     RowBox[{
      RowBox[{"t", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"start", "<", "mm", "\[LessEqual]", 
            RowBox[{"start", "+", 
             RowBox[{"dl", " ", "dm"}]}]}], ",", 
           RowBox[{
            RowBox[{"small", "\[LeftDoubleBracket]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"q", "-", "1"}], ")"}], " ", "dm"}], "+", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"mm", "-", "start", "-", "1"}], ",", "dm"}], "]"}], 
               "+", "1"}], ",", "k"}], "\[RightDoubleBracket]"}], " ", 
            TemplateBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"mm", "-", "start", "-", "1"}], ",", "dm"}], 
                    "]"}], "+", "1"}], ",", "d"}]},
             "KroneckerDeltaSeq"]}], ",", "0"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"mm", ",", "90"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"d", ",", "dl"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "nc"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"ArrayReshape", "[", 
       RowBox[{"t", ",", 
        RowBox[{"{", 
         RowBox[{"270", ",", 
          RowBox[{"dl", " ", "nc"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{"g0Complement", "=", 
   RowBox[{"joincols", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"memoryTensor", "[", 
       RowBox[{"rightComp6", ",", "9", ",", "6", ",", "6"}], "]"}], ",", 
      RowBox[{"memoryTensor", "[", 
       RowBox[{"rightComp3", ",", "45", ",", "15", ",", "3"}], "]"}]}], "}"}],
     "]"}]}], ";", 
  RowBox[{"g0Entry", "=", 
   RowBox[{"sp", "[", 
    RowBox[{
     RowBox[{"joincols", "[", 
      RowBox[{"{", 
       RowBox[{"e0m", ",", "g0Complement"}], "}"}], "]"}], ".", 
     RowBox[{"dag", "[", 
      RowBox[{"joincols", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Normal", "[", "pin", "]"}], ",", 
         RowBox[{"Normal", "[", "unusedInput", "]"}]}], "}"}], "]"}], "]"}]}],
     "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{"\"\<full exact first gate before program basis change\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dag", "[", "g0Entry", "]"}], ".", "g0Entry"}], "-", 
      RowBox[{"id", "[", "270", "]"}]}], "]"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"leftEmbed", "[", "name_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dd", "=", 
        RowBox[{"d8", "[", "name", "]"}]}], ",", "dl", ",", "cc"}], "}"}], 
     ",", 
     RowBox[{
      RowBox[{"dl", "=", 
       RowBox[{
        RowBox[{"Dimensions", "[", "dd", "]"}], "\[LeftDoubleBracket]", "2", 
        "\[RightDoubleBracket]"}]}], ";", 
      RowBox[{"cc", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          UnderoverscriptBox["\[Sum]", "s", "8"], 
          RowBox[{
           RowBox[{"dd", "\[LeftDoubleBracket]", 
            RowBox[{"q", ",", "ll", ",", "s"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"z", "\[LeftDoubleBracket]", 
            RowBox[{"s", ",", "r"}], "\[RightDoubleBracket]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"ll", ",", "dl"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "8"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"ArrayReshape", "[", 
       RowBox[{"cc", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", " ", "dl"}], ",", "8"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";", 
  RowBox[{"leftComp6", "=", 
   RowBox[{"completeSmall", "[", 
    RowBox[{"leftEmbed", "[", "\"\<bar6\>\"", "]"}], "]"}]}], ";", 
  RowBox[{"leftComp15", "=", 
   RowBox[{"completeSmall", "[", 
    RowBox[{"leftEmbed", "[", "\"\<15\>\"", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"leftTensor", "[", 
    RowBox[{"small_", ",", "start_", ",", "dl_", ",", "dm_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"nc", "=", 
        RowBox[{
         RowBox[{"Dimensions", "[", "small", "]"}], "\[LeftDoubleBracket]", 
         "2", "\[RightDoubleBracket]"}]}], ",", "t"}], "}"}], ",", 
     RowBox[{
      RowBox[{"t", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"start", "<", "mm", "\[LessEqual]", 
            RowBox[{"start", "+", 
             RowBox[{"dl", " ", "dm"}]}]}], ",", 
           RowBox[{
            RowBox[{"small", "\[LeftDoubleBracket]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"q", "-", "1"}], ")"}], " ", "dl"}], "+", 
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"mm", "-", "start", "-", "1"}], ",", "dm"}], "]"}], 
               "+", "1"}], ",", "k"}], "\[RightDoubleBracket]"}], " ", 
            TemplateBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"mm", "-", "start", "-", "1"}], ",", "dm"}], 
                    "]"}], "+", "1"}], ",", "n"}]},
             "KroneckerDeltaSeq"]}], ",", "0"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"mm", ",", "90"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "nc"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "dm"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"ArrayReshape", "[", 
       RowBox[{"t", ",", 
        RowBox[{"{", 
         RowBox[{"270", ",", 
          RowBox[{"nc", " ", "dm"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{"same", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"pieces", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       "\[Equal]", 
       RowBox[{"{", 
        RowBox[{"\"\<8\>\"", ",", "\"\<3\>\""}], "}"}]}], "&"}]}], "]"}]}], 
  ";", 
  RowBox[{"mixNorm", "=", 
   RowBox[{"canon", "[", 
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"same", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"same", "\[LeftDoubleBracket]", 
        RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}], "2"]}]], "]"}]}], 
  ";", 
  RowBox[{"unoccupiedMix", "=", 
   RowBox[{"canon", "[", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"same", "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}]}], " ", 
       RowBox[{"same", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], "+", 
      RowBox[{
       RowBox[{"same", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}], " ", 
       RowBox[{"same", "\[LeftDoubleBracket]", 
        RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "mixNorm"], 
    "]"}]}], ";", 
  RowBox[{"firstComplete", "=", 
   RowBox[{"sp", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{"bmat", ",", "unoccupiedMix", ",", 
       RowBox[{"leftTensor", "[", 
        RowBox[{"leftComp6", ",", "9", ",", "6", ",", "6"}], "]"}], ",", 
       RowBox[{"leftTensor", "[", 
        RowBox[{"leftComp15", ",", "45", ",", "15", ",", "3"}], "]"}]}], 
      "}"}], "]"}], "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{"\"\<complete first-query support basis 270 by 270\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dag", "[", "firstComplete", "]"}], ".", "firstComplete"}], 
      "-", 
      RowBox[{"id", "[", "270", "]"}]}], "]"}]}], "]"}], ";", 
  RowBox[{"smallSecondComp", "=", 
   RowBox[{"completeSmall", "[", 
    RowBox[{"ArrayReshape", "[", 
     RowBox[{"w3", ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", "3"}], "}"}]}], "]"}], "]"}]}], ";", 
  RowBox[{"secondComplement", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"90", ",", "15"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"secondComplement", "\[LeftDoubleBracket]", 
      RowBox[{
       RowBox[{
        RowBox[{"30", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", "1"}], ")"}]}], "+", "m"}], ",", "k"}], 
      "\[RightDoubleBracket]"}], "=", 
     RowBox[{"smallSecondComp", "\[LeftDoubleBracket]", 
      RowBox[{
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", "1"}], ")"}]}], "+", "m"}], ",", "k"}], 
      "\[RightDoubleBracket]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "15"}], "}"}]}], "]"}], ";", 
  RowBox[{"secondComplete", "=", 
   RowBox[{"sp", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"embed90", ".", "e1m"}], ",", 
       RowBox[{"embed90", ".", "secondComplement"}], ",", 
       RowBox[{"Normal", "[", "unusedSecond", "]"}]}], "}"}], "]"}], "]"}]}], 
  ";", 
  RowBox[{"check", "[", 
   RowBox[{"\"\<complete second encoding target basis 270 by 270\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dag", "[", "secondComplete", "]"}], ".", "secondComplete"}], 
      "-", 
      RowBox[{"id", "[", "270", "]"}]}], "]"}]}], "]"}], ";", 
  RowBox[{"g1Entry", "=", 
   RowBox[{"sp", "[", 
    RowBox[{"secondComplete", ".", 
     RowBox[{"dag", "[", "firstComplete", "]"}]}], "]"}]}], ";", 
  RowBox[{"gmComplement", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"90", ",", "45"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"gmComplement", "\[LeftDoubleBracket]", 
      RowBox[{
       RowBox[{
        RowBox[{"30", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", "1"}], ")"}]}], "+", "6", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "-", "1"}], ")"}], " ", "3"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"ll", "-", "1"}], ")"}]}], "+", "n"}]}], 
      "\[RightDoubleBracket]"}], "=", 
     RowBox[{
      RowBox[{"f15", "\[LeftDoubleBracket]", 
       RowBox[{"q", ",", "r", ",", "ll"}], "\[RightDoubleBracket]"}], " ", 
      TemplateBox[{
        RowBox[{"m", ",", "n"}]},
       "KroneckerDeltaSeq"]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", "15"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "3"}], "}"}]}], "]"}], ";", 
  RowBox[{"secondQueryComplete", "=", 
   RowBox[{"sp", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"embed90", ".", "gm"}], ",", 
       RowBox[{"embed90", ".", "gmComplement"}], ",", 
       RowBox[{"Normal", "[", "unusedSecond", "]"}]}], "}"}], "]"}], "]"}]}], 
  ";", 
  RowBox[{"check", "[", 
   RowBox[{"\"\<complete second-query F/L/15 basis 270 by 270\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dag", "[", "secondQueryComplete", "]"}], ".", 
       "secondQueryComplete"}], "-", 
      RowBox[{"id", "[", "270", "]"}]}], "]"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"swap", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      TemplateBox[{
        RowBox[{
          RowBox[{
            RowBox[{"Mod", "[", 
              RowBox[{
                RowBox[{"i", "-", "1"}], ",", "a"}], "]"}], "+", "1"}], ",", 
          RowBox[{
            RowBox[{"Quotient", "[", 
              RowBox[{
                RowBox[{"j", "-", "1"}], ",", "b"}], "]"}], "+", "1"}]}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{
          RowBox[{
            RowBox[{"Quotient", "[", 
              RowBox[{
                RowBox[{"i", "-", "1"}], ",", "a"}], "]"}], "+", "1"}], ",", 
          RowBox[{
            RowBox[{"Mod", "[", 
              RowBox[{
                RowBox[{"j", "-", "1"}], ",", "b"}], "]"}], "+", "1"}]}]},
       "KroneckerDeltaSeq"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"a", " ", "b"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"a", " ", "b"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"p12", "=", 
   RowBox[{"swap", "[", 
    RowBox[{"3", ",", "6"}], "]"}]}], ";", 
  RowBox[{"p33", "=", 
   RowBox[{"swap", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], ";", 
  RowBox[{"manual1", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"w3", ",", 
     RowBox[{"{", 
      RowBox[{"18", ",", "3"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"manual2", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "p12", "]"}], ".", 
    RowBox[{"ArrayReshape", "[", 
     RowBox[{"t2", ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
  RowBox[{"iota", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"eps", "[", 
         RowBox[{"q", ",", "m", ",", "j"}], "]"}], 
        SqrtBox["2"]], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "3"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"phase2", "=", 
   RowBox[{"canon", "[", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"dag", "[", "manual1", "]"}], ".", "manual2"}], "]"}]}], 
    "]"}]}], ";", 
  RowBox[{"phase3", "=", 
   RowBox[{"canon", "[", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"dag", "[", "iota", "]"}], ".", 
       RowBox[{"ArrayReshape", "[", 
        RowBox[{"t3", ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], ";", 
  RowBox[{"toManuscript", "=", 
   RowBox[{"bd", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"id", "[", "18", "]"}], ",", 
      RowBox[{"phase2", " ", 
       RowBox[{"Transpose", "[", "p12", "]"}]}], ",", 
      RowBox[{"phase3", " ", 
       RowBox[{"id", "[", "9", "]"}]}]}], "}"}], "]"}]}], ";", 
  RowBox[{"g2Entry", "=", 
   RowBox[{"sp", "[", 
    RowBox[{
     RowBox[{"bd", "[", 
      RowBox[{"{", 
       RowBox[{"toManuscript", ",", 
        RowBox[{"id", "[", "225", "]"}]}], "}"}], "]"}], ".", 
     RowBox[{"dag", "[", "secondQueryComplete", "]"}]}], "]"}]}], ";", 
  RowBox[{"manualJ", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"18", ",", "18"}], "}"}]}], "]"}], ",", 
        RowBox[{"id", "[", "18", "]"}], ",", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"18", ",", "9"}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"id", "[", "18", "]"}], ",", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"18", ",", "18"}], "}"}]}], "]"}], ",", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"18", ",", "9"}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "18"}], "}"}]}], "]"}], ",", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "18"}], "}"}]}], "]"}], ",", 
        RowBox[{"-", "p33"}]}], "}"}]}], "}"}], "]"}]}], ";", 
  RowBox[{"jFull", "=", 
   RowBox[{"sp", "[", 
    RowBox[{"bd", "[", 
     RowBox[{"{", 
      RowBox[{"manualJ", ",", 
       RowBox[{"id", "[", "225", "]"}]}], "}"}], "]"}], "]"}]}], ";", 
  RowBox[{"hb", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Normal", "[", 
            RowBox[{"SparseArray", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"i", ",", "j"}], "}"}], "\[Rule]", 
                 FractionBox["1", 
                  SqrtBox["2"]]}], ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"j", ",", "i"}], "}"}], "\[Rule]", 
                 FractionBox["1", 
                  SqrtBox["2"]]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
           RowBox[{"Normal", "[", 
            RowBox[{"SparseArray", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"i", ",", "j"}], "}"}], "\[Rule]", 
                 RowBox[{"-", 
                  FractionBox["\[ImaginaryI]", 
                   SqrtBox["2"]]}]}], ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"j", ",", "i"}], "}"}], "\[Rule]", 
                 FractionBox["\[ImaginaryI]", 
                  SqrtBox["2"]]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"i", "+", "1"}], ",", "3"}], "}"}]}], "]"}], ",", "2"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], "]"}], 
        SqrtBox["2"]], ",", 
       FractionBox[
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", 
           RowBox[{"-", "2"}]}], "}"}], "]"}], 
        SqrtBox["6"]]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"cb", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"dag", "[", 
        RowBox[{"adj", "\[LeftDoubleBracket]", "r", "\[RightDoubleBracket]"}],
         "]"}], ".", 
       RowBox[{"hb", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}]}],
       "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "8"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"programBasis", "=", 
   RowBox[{"bd", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}], ",", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"cb", ",", 
        RowBox[{"Conjugate", "[", "cb", "]"}]}], "]"}]}], "}"}], "]"}]}], ";", 
  RowBox[{"programBasis90", "=", 
   RowBox[{"sp", "[", 
    RowBox[{"bd", "[", 
     RowBox[{"{", 
      RowBox[{"programBasis", ",", 
       RowBox[{"id", "[", "25", "]"}]}], "}"}], "]"}], "]"}]}], ";", 
  RowBox[{"firstGauge", "=", 
   RowBox[{"sp", "[", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"id", "[", "3", "]"}], ",", "firstMemoryGauge"}], "]"}], 
    "]"}]}], ";", 
  RowBox[{"g0", "=", 
   RowBox[{"sp", "[", 
    RowBox[{"firstGauge", ".", "g0Entry", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"id", "[", "3", "]"}], ",", "programBasis90"}], "]"}]}], 
    "]"}]}], ";", 
  RowBox[{"g1", "=", 
   RowBox[{"sp", "[", 
    RowBox[{"g1Entry", ".", 
     RowBox[{"dag", "[", "firstGauge", "]"}]}], "]"}]}], ";", 
  RowBox[{"g2", "=", "g2Entry"}], ";", 
  RowBox[{"restoration", "=", 
   RowBox[{"sp", "[", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"id", "[", "3", "]"}], ",", 
      RowBox[{"bd", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"swap", "[", 
          RowBox[{"8", ",", "8"}], "]"}], ",", 
         RowBox[{"id", "[", "25", "]"}]}], "}"}], "]"}]}], "]"}], "]"}]}], 
  ";", 
  RowBox[{"kk0", "=", "g0"}], ";", 
  RowBox[{"kk1", "=", "g1"}], ";", 
  RowBox[{"kk2", "=", 
   RowBox[{"sp", "[", 
    RowBox[{
     RowBox[{"dag", "[", "g2", "]"}], ".", "jFull", ".", "g2"}], "]"}]}], ";", 
  RowBox[{"kk3", "=", 
   RowBox[{"sp", "[", 
    RowBox[{"dag", "[", "g1", "]"}], "]"}]}], ";", 
  RowBox[{"kk4", "=", 
   RowBox[{"sp", "[", 
    RowBox[{"restoration", ".", 
     RowBox[{"dag", "[", "g0", "]"}]}], "]"}]}], ";", 
  RowBox[{"gates", "=", 
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{"\"\<G0\>\"", "\[Rule]", "g0"}], ",", 
     RowBox[{"\"\<G1\>\"", "\[Rule]", "g1"}], ",", 
     RowBox[{"\"\<G2\>\"", "\[Rule]", "g2"}], ",", 
     RowBox[{"\"\<J\>\"", "\[Rule]", "jFull"}], ",", 
     RowBox[{"\"\<Restoration\>\"", "\[Rule]", "restoration"}], ",", 
     RowBox[{"\"\<K0\>\"", "\[Rule]", "kk0"}], ",", 
     RowBox[{"\"\<K1\>\"", "\[Rule]", "kk1"}], ",", 
     RowBox[{"\"\<K2\>\"", "\[Rule]", "kk2"}], ",", 
     RowBox[{"\"\<K3\>\"", "\[Rule]", "kk3"}], ",", 
     RowBox[{"\"\<K4\>\"", "\[Rule]", "kk4"}]}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"check", "[", 
     RowBox[{
      RowBox[{"\"\<full 270-dimensional exact unitarity \>\"", "<>", "key"}], 
      ",", 
      RowBox[{
       RowBox[{"zeroQ", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dag", "[", 
           RowBox[{"gates", "[", "key", "]"}], "]"}], ".", 
          RowBox[{"gates", "[", "key", "]"}]}], "-", 
         RowBox[{"id", "[", "270", "]"}]}], "]"}], "&&", 
       RowBox[{"zeroQ", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gates", "[", "key", "]"}], ".", 
          RowBox[{"dag", "[", 
           RowBox[{"gates", "[", "key", "]"}], "]"}]}], "-", 
         RowBox[{"id", "[", "270", "]"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"key", ",", 
      RowBox[{"Keys", "[", "gates", "]"}]}], "}"}]}], "]"}], ";", 
  RowBox[{"check", "[", 
   RowBox[{
   "\"\<full completed first gate agrees with manuscript occupied \
isometry\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{"g0", ".", "pin"}], "-", 
      RowBox[{"firstGauge", ".", "e0m", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"id", "[", "3", "]"}], ",", "programBasis"}], "]"}]}]}], 
     "]"}]}], "]"}], ";", 
  RowBox[{"check", "[", 
   RowBox[{
   "\"\<full completed middle gate agrees on all 75 occupied coordinates\>\"",
     ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{"g1", ".", "firstGauge", ".", "bmat"}], "-", 
      RowBox[{"embed90", ".", "e1m"}]}], "]"}]}], "]"}], ";", 
  RowBox[{"check", "[", 
   RowBox[{
   "\"\<full completed final gate gives explicit manuscript Phi coordinates\>\
\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{"g2", ".", "embed90", ".", "gm"}], "-", 
      RowBox[{"pout", ".", "toManuscript"}]}], "]"}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"76acd4b5-a44d-4294-9e5f-e18e9bf9eba8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["8. Actual gates assembled from small sparse blocks", "Section",ExpressionUUID->"194da64e-6505-452f-8463-ba2c0bfabd08"],

Cell["\<\
G0 = FirstSign . BRight . BInput dagger . (I3 tensor Program90). G1 = BSecond \
. (FirstSign . BFirst) dagger. G2 = MidPhase . BMid dagger. Each basis is \
built from explicit small direct sums and permutation matrices. Pre0 is a \
reflection exchanging the vacuum and seed, equivalent to X2 + I268 in that \
two-dimensional subspace. Pre1 and Pre2 are register permutations. Pre3 is \
Schur27 dagger tensor I8, routing, a permutation and a program-basis change.\
\>", "Text",ExpressionUUID->"03cc33bf-1a2f-499e-afc0-72609fa170f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TensorFixed", "=", "gates"}], ";", 
  RowBox[{"C24", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{"fm", ",", "lm", ",", "f15m"}], "}"}], "]"}], "]"}]}], ";", 
  RowBox[{"CInitial24", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{
     RowBox[{"Kron", "[", 
      RowBox[{
       RowBox[{"IDn", "[", "3", "]"}], ",", "z"}], "]"}], ".", "C24"}], 
    "]"}]}], ";", 
  RowBox[{"Singlet9", "=", 
   RowBox[{"TB", "[", 
    FractionBox[
     RowBox[{"Flatten", "[", 
      RowBox[{"Normal", "[", 
       RowBox[{"IDn", "[", "3", "]"}], "]"}], "]"}], 
     SqrtBox["3"]], "]"}]}], ";", 
  RowBox[{"Right3", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{"Singlet9", ",", 
       RowBox[{"rightEmbed", "[", "\"\<3\>\"", "]"}]}], "}"}], "]"}], "]"}]}],
   ";", 
  RowBox[{"RightBar6", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rightEmbed", "[", "\"\<bar6\>\"", "]"}], ",", "rightComp6"}], 
      "}"}], "]"}], "]"}]}], ";", 
  RowBox[{"Left3", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{"Singlet9", ",", 
       RowBox[{"leftEmbed", "[", "\"\<3\>\"", "]"}]}], "}"}], "]"}], "]"}]}], 
  ";", 
  RowBox[{"Left6", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"leftEmbed", "[", "\"\<bar6\>\"", "]"}], ",", "leftComp6"}], 
      "}"}], "]"}], "]"}]}], ";", 
  RowBox[{"Left15", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"leftEmbed", "[", "\"\<15\>\"", "]"}], ",", "leftComp15"}], 
      "}"}], "]"}], "]"}]}], ";", 
  RowBox[{"SmallCGUnitaries", "=", 
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{"\"\<3x8 = 3+bar6+15\>\"", "\[Rule]", "C24"}], ",", 
     RowBox[{"\"\<bar3x8 = bar3+6+bar15\>\"", "\[Rule]", "CInitial24"}], ",", 
     RowBox[{"\"\<bar3x3 = 1+8 (right)\>\"", "\[Rule]", "Right3"}], ",", 
     RowBox[{"\"\<bar3xbar6 = 8+bar10 (right)\>\"", "\[Rule]", "RightBar6"}], 
     ",", 
     RowBox[{"\"\<3xbar3 = 1+8 (left)\>\"", "\[Rule]", "Left3"}], ",", 
     RowBox[{"\"\<3x6 = 8+10 (left)\>\"", "\[Rule]", "Left6"}], ",", 
     RowBox[{
     "\"\<3xbar15 = 8+bar10+27 (left complement basis)\>\"", "\[Rule]", 
      "Left15"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"RouteLQR", "[", 
    RowBox[{"start_", ",", "dl_", ",", "dm_"}], "]"}], ":=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"90", " ", "q"}], "+", "start", "+", 
             RowBox[{"d", " ", "dm"}], "+", "m", "+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"d", " ", "3"}], "+", "q"}], ")"}], " ", "dm"}], "+", 
             "m", "+", "1"}]}], "}"}], "\[Rule]", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"d", ",", "0", ",", 
           RowBox[{"dl", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", 
           RowBox[{"dm", "-", "1"}]}], "}"}]}], "]"}], ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"270", ",", 
       RowBox[{"3", " ", "dl", " ", "dm"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"RouteQLR", "[", 
    RowBox[{"start_", ",", "dl_", ",", "dm_"}], "]"}], ":=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"90", " ", "q"}], "+", "start", "+", 
             RowBox[{"d", " ", "dm"}], "+", "m", "+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"q", " ", "dl"}], "+", "d"}], ")"}], " ", "dm"}], "+",
              "m", "+", "1"}]}], "}"}], "\[Rule]", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"d", ",", "0", ",", 
           RowBox[{"dl", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", 
           RowBox[{"dm", "-", "1"}]}], "}"}]}], "]"}], ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"270", ",", 
       RowBox[{"3", " ", "dl", " ", "dm"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"SelectColumns", "[", 
    RowBox[{"m_", ",", "inds_List"}], "]"}], ":=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"m", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "inds"}], "\[RightDoubleBracket]"}], "]"}]}], ";", 
  RowBox[{"InputSinglet", "=", 
   RowBox[{"coordEmbed", "[", 
    RowBox[{"270", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "91", ",", "181"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"InputAdjoint", "=", 
   RowBox[{"coordEmbed", "[", 
    RowBox[{"270", ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"90", " ", "q"}], "+", 
         RowBox[{"Range", "[", 
          RowBox[{"2", ",", "65"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}], "]"}]}], 
  ";", 
  RowBox[{"BInput", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{"InputSinglet", ",", 
       RowBox[{"InputAdjoint", ".", 
        RowBox[{"Kron", "[", 
         RowBox[{"CInitial24", ",", 
          RowBox[{"IDn", "[", "8", "]"}]}], "]"}]}], ",", "unusedInput"}], 
      "}"}], "]"}], "]"}]}], ";", 
  RowBox[{"PFirst", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RouteLQR", "[", 
        RowBox[{"0", ",", "3", ",", "3"}], "]"}], ",", 
       RowBox[{"RouteLQR", "[", 
        RowBox[{"9", ",", "6", ",", "6"}], "]"}], ",", 
       RowBox[{"RouteLQR", "[", 
        RowBox[{"45", ",", "15", ",", "3"}], "]"}]}], "}"}], "]"}], "]"}]}], 
  ";", 
  RowBox[{"DRight", "=", 
   RowBox[{"Oplus", "[", 
    RowBox[{
     RowBox[{"Kron", "[", 
      RowBox[{
       RowBox[{"IDn", "[", "3", "]"}], ",", "Right3"}], "]"}], ",", 
     RowBox[{"Kron", "[", 
      RowBox[{
       RowBox[{"IDn", "[", "6", "]"}], ",", "RightBar6"}], "]"}], ",", 
     RowBox[{"Kron", "[", 
      RowBox[{
       RowBox[{"IDn", "[", "15", "]"}], ",", "Right3"}], "]"}]}], "]"}]}], 
  ";", 
  RowBox[{"rightOrder", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"9", " ", "d"}], "+", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"9", " ", "d"}], "+", 
         RowBox[{"Range", "[", 
          RowBox[{"2", ",", "9"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"27", "+", 
         RowBox[{"18", " ", "d"}], "+", 
         RowBox[{"Range", "[", "8", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"135", "+", 
         RowBox[{"9", " ", "d"}], "+", 
         RowBox[{"Range", "[", 
          RowBox[{"2", ",", "9"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "0", ",", "14"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"27", "+", 
         RowBox[{"18", " ", "d"}], "+", 
         RowBox[{"Range", "[", 
          RowBox[{"9", ",", "18"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"135", "+", 
        RowBox[{"9", " ", "d"}], "+", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "0", ",", "14"}], "}"}]}], "]"}]}], "]"}]}], ";", 
  RowBox[{"BRight", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{"SelectColumns", "[", 
     RowBox[{
      RowBox[{"PFirst", ".", "DRight"}], ",", "rightOrder"}], "]"}], "]"}]}], 
  ";", 
  RowBox[{"Program90", "=", 
   RowBox[{"Oplus", "[", 
    RowBox[{"programBasis", ",", 
     RowBox[{"IDn", "[", "25", "]"}]}], "]"}]}], ";", 
  RowBox[{"FirstSign90", "=", 
   RowBox[{"Oplus", "[", 
    RowBox[{
     RowBox[{"IDn", "[", "9", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"IDn", "[", "36", "]"}]}], ",", 
     RowBox[{"IDn", "[", "45", "]"}]}], "]"}]}], ";", 
  RowBox[{"FirstSign", "=", 
   RowBox[{"Kron", "[", 
    RowBox[{
     RowBox[{"IDn", "[", "3", "]"}], ",", "FirstSign90"}], "]"}]}], ";", 
  RowBox[{"G0", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{"FirstSign", ".", "BRight", ".", 
     RowBox[{"DG", "[", "BInput", "]"}], ".", 
     RowBox[{"Kron", "[", 
      RowBox[{
       RowBox[{"IDn", "[", "3", "]"}], ",", "Program90"}], "]"}]}], "]"}]}], 
  ";", 
  RowBox[{"check", "[", 
   RowBox[{
   "\"\<G0 reconstructed only from small right CG direct sums\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"G0", "-", 
      RowBox[{"TensorFixed", "[", "\"\<G0\>\"", "]"}]}], "]"}]}], "]"}], ";", 
  RowBox[{"PLeft", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RouteQLR", "[", 
        RowBox[{"0", ",", "3", ",", "3"}], "]"}], ",", 
       RowBox[{"RouteQLR", "[", 
        RowBox[{"9", ",", "6", ",", "6"}], "]"}], ",", 
       RowBox[{"RouteQLR", "[", 
        RowBox[{"45", ",", "15", ",", "3"}], "]"}]}], "}"}], "]"}], "]"}]}], 
  ";", 
  RowBox[{"DLeft", "=", 
   RowBox[{"Oplus", "[", 
    RowBox[{
     RowBox[{"Kron", "[", 
      RowBox[{"Left3", ",", 
       RowBox[{"IDn", "[", "3", "]"}]}], "]"}], ",", 
     RowBox[{"Kron", "[", 
      RowBox[{"Left6", ",", 
       RowBox[{"IDn", "[", "6", "]"}]}], "]"}], ",", 
     RowBox[{"Kron", "[", 
      RowBox[{"Left15", ",", 
       RowBox[{"IDn", "[", "3", "]"}]}], "]"}]}], "]"}]}], ";", 
  RowBox[{"BLeft", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{"PLeft", ".", "DLeft"}], "]"}]}], ";", 
  RowBox[{"Multiplicity2", "=", 
   RowBox[{"CanonicalSparse", "[", 
    FractionBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"same", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}], ",", 
         RowBox[{"-", 
          RowBox[{"same", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"same", "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}], ",", 
         RowBox[{"same", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}]}], "}"}]}], 
      "}"}], "mixNorm"], "]"}]}], ";", 
  RowBox[{"Equivalent83", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{
     RowBox[{"joincols", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SelectColumns", "[", 
         RowBox[{"BLeft", ",", 
          RowBox[{"Range", "[", 
           RowBox[{"4", ",", "27"}], "]"}]}], "]"}], ",", 
        RowBox[{"SelectColumns", "[", 
         RowBox[{"BLeft", ",", 
          RowBox[{"Range", "[", 
           RowBox[{"136", ",", "159"}], "]"}]}], "]"}]}], "}"}], "]"}], ".", 
     RowBox[{"Kron", "[", 
      RowBox[{"Multiplicity2", ",", 
       RowBox[{"IDn", "[", "24", "]"}]}], "]"}]}], "]"}]}], ";", 
  RowBox[{"phase86", "=", 
   RowBox[{"Simplify", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"Select", "[", 
       RowBox[{"pieces", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
          "#1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          "\[Equal]", 
          RowBox[{"{", 
           RowBox[{"\"\<8\>\"", ",", "\"\<bar6\>\""}], "}"}]}], "&"}]}], 
       "]"}], "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}], 
     RowBox[{
     "weights1", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]], 
    "]"}]}], ";", 
  RowBox[{"BFirst", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SelectColumns", "[", 
        RowBox[{"BLeft", ",", 
         RowBox[{"Range", "[", "3", "]"}]}], "]"}], ",", 
       RowBox[{"SelectColumns", "[", 
        RowBox[{"Equivalent83", ",", 
         RowBox[{"Range", "[", "24", "]"}]}], "]"}], ",", 
       RowBox[{"phase86", " ", 
        RowBox[{"SelectColumns", "[", 
         RowBox[{"BLeft", ",", 
          RowBox[{"Range", "[", 
           RowBox[{"28", ",", "75"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"SelectColumns", "[", 
        RowBox[{"Equivalent83", ",", 
         RowBox[{"Range", "[", 
          RowBox[{"25", ",", "48"}], "]"}]}], "]"}], ",", 
       RowBox[{"SelectColumns", "[", 
        RowBox[{"BLeft", ",", 
         RowBox[{"Range", "[", 
          RowBox[{"76", ",", "135"}], "]"}]}], "]"}], ",", 
       RowBox[{"SelectColumns", "[", 
        RowBox[{"BLeft", ",", 
         RowBox[{"Range", "[", 
          RowBox[{"160", ",", "270"}], "]"}]}], "]"}]}], "}"}], "]"}], 
    "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{
   "\"\<first support basis from small left CG blocks and multiplicity \
rotation\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"BFirst", "-", "firstComplete"}], "]"}]}], "]"}], ";", 
  RowBox[{"SecondSeed18", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"w3", ",", 
     RowBox[{"{", 
      RowBox[{"18", ",", "3"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Second18", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{"SecondSeed18", ",", "smallSecondComp"}], "}"}], "]"}], "]"}]}],
   ";", 
  RowBox[{"Second9", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ArrayReshape", "[", 
        RowBox[{"wa", ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", "3"}], "}"}]}], "]"}], ",", 
       RowBox[{"ArrayReshape", "[", 
        RowBox[{"ws", ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", "6"}], "}"}]}], "]"}]}], "}"}], "]"}], "]"}]}], 
  ";", 
  RowBox[{"PSecond", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RouteLQR", "[", 
        RowBox[{"0", ",", "1", ",", "6"}], "]"}], ",", 
       RowBox[{"RouteLQR", "[", 
        RowBox[{"6", ",", "8", ",", "3"}], "]"}]}], "}"}], "]"}], "]"}]}], 
  ";", 
  RowBox[{"DSecond", "=", 
   RowBox[{"Oplus", "[", 
    RowBox[{"Second18", ",", 
     RowBox[{"Kron", "[", 
      RowBox[{
       RowBox[{"IDn", "[", "8", "]"}], ",", "Second9"}], "]"}]}], "]"}]}], 
  ";", 
  RowBox[{"secondOrder", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Range", "[", "3", "]"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"18", "+", 
         RowBox[{"9", " ", "r"}], "+", 
         RowBox[{"Range", "[", "3", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "7"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"18", "+", 
         RowBox[{"9", " ", "r"}], "+", 
         RowBox[{"Range", "[", 
          RowBox[{"4", ",", "9"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "7"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"Range", "[", 
      RowBox[{"4", ",", "18"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"BSecond", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SelectColumns", "[", 
        RowBox[{
         RowBox[{"PSecond", ".", "DSecond"}], ",", "secondOrder"}], "]"}], 
       ",", "unusedSecond"}], "}"}], "]"}], "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{
   "\"\<second encoding basis reconstructed from 18 and 9 dimensional \
blocks\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"BSecond", "-", "secondComplete"}], "]"}]}], "]"}], ";", 
  RowBox[{"G1", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{"BSecond", ".", 
     RowBox[{"DG", "[", 
      RowBox[{"FirstSign", ".", "BFirst"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{"\"\<G1 factorized reconstruction\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"G1", "-", 
      RowBox[{"TensorFixed", "[", "\"\<G1\>\"", "]"}]}], "]"}]}], "]"}], ";", 
  RowBox[{"PSecondLeft", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RouteQLR", "[", 
        RowBox[{"0", ",", "1", ",", "6"}], "]"}], ",", 
       RowBox[{"RouteQLR", "[", 
        RowBox[{"6", ",", "8", ",", "3"}], "]"}]}], "}"}], "]"}], "]"}]}], 
  ";", 
  RowBox[{"DSecondLeft", "=", 
   RowBox[{"Oplus", "[", 
    RowBox[{
     RowBox[{"IDn", "[", "18", "]"}], ",", 
     RowBox[{"Kron", "[", 
      RowBox[{"C24", ",", 
       RowBox[{"IDn", "[", "3", "]"}]}], "]"}]}], "]"}]}], ";", 
  RowBox[{"midOrder", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Range", "[", "18", "]"}], ",", 
     RowBox[{"Range", "[", 
      RowBox[{"28", ",", "45"}], "]"}], ",", 
     RowBox[{"Range", "[", 
      RowBox[{"19", ",", "27"}], "]"}], ",", 
     RowBox[{"Range", "[", 
      RowBox[{"46", ",", "90"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"BMid", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SelectColumns", "[", 
        RowBox[{
         RowBox[{"PSecondLeft", ".", "DSecondLeft"}], ",", "midOrder"}], 
        "]"}], ",", "unusedSecond"}], "}"}], "]"}], "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{
   "\"\<second query CG basis reconstructed from C24 direct sum\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"BMid", "-", "secondQueryComplete"}], "]"}]}], "]"}], ";", 
  RowBox[{"MidPhase", "=", 
   RowBox[{"Oplus", "[", 
    RowBox[{
     RowBox[{"IDn", "[", "18", "]"}], ",", 
     RowBox[{"phase2", " ", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Swap", "[", 
        RowBox[{"3", ",", "6"}], "]"}], "]"}]}], ",", 
     RowBox[{"phase3", " ", 
      RowBox[{"IDn", "[", "9", "]"}]}], ",", 
     RowBox[{"IDn", "[", "225", "]"}]}], "]"}]}], ";", 
  RowBox[{"G2", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{"MidPhase", ".", 
     RowBox[{"DG", "[", "BMid", "]"}]}], "]"}]}], ";", 
  RowBox[{"J", "=", 
   RowBox[{"Oplus", "[", 
    RowBox[{
     RowBox[{"Kron", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"IDn", "[", "18", "]"}]}], "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"Swap", "[", 
       RowBox[{"3", ",", "3"}], "]"}]}], ",", 
     RowBox[{"IDn", "[", "225", "]"}]}], "]"}]}], ";", 
  RowBox[{"Restoration", "=", 
   RowBox[{"Kron", "[", 
    RowBox[{
     RowBox[{"IDn", "[", "3", "]"}], ",", 
     RowBox[{"Oplus", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"Swap", "[", 
        RowBox[{"8", ",", "8"}], "]"}], ",", 
       RowBox[{"IDn", "[", "25", "]"}]}], "]"}]}], "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{"\"\<G2 factorized reconstruction\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"G2", "-", 
      RowBox[{"TensorFixed", "[", "\"\<G2\>\"", "]"}]}], "]"}]}], "]"}], ";", 
  RowBox[{"check", "[", 
   RowBox[{
   "\"\<J sparse exchange18 plus negative SWAP9 plus identity225\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"J", "-", 
      RowBox[{"TensorFixed", "[", "\"\<J\>\"", "]"}]}], "]"}]}], "]"}], ";", 
  RowBox[{"check", "[", 
   RowBox[{
   "\"\<Restoration sparse singlet plus SWAP64 plus identity25\>\"", ",", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"Restoration", "-", 
      RowBox[{"TensorFixed", "[", "\"\<Restoration\>\"", "]"}]}], "]"}]}], 
   "]"}], ";", 
  RowBox[{"W40", "=", "G0"}], ";", 
  RowBox[{"W41", "=", "G1"}], ";", 
  RowBox[{"W42", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{
     RowBox[{"DG", "[", "G2", "]"}], ".", "J", ".", "G2"}], "]"}]}], ";", 
  RowBox[{"W43", "=", 
   RowBox[{"DG", "[", "G1", "]"}]}], ";", 
  RowBox[{"W44", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{"Restoration", ".", 
     RowBox[{"DG", "[", "G0", "]"}]}], "]"}]}], ";", 
  RowBox[{"K0", "=", "W40"}], ";", 
  RowBox[{"K1", "=", "W41"}], ";", 
  RowBox[{"K2", "=", "W42"}], ";", 
  RowBox[{"K3", "=", "W43"}], ";", 
  RowBox[{"K4", "=", "W44"}], ";", 
  RowBox[{"PrepSinglet", "=", 
   RowBox[{"TB", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"eps", "[", 
         RowBox[{"p", ",", "q", ",", "r"}], "]"}], 
        SqrtBox["6"]], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "3"}], "}"}]}], "]"}], "]"}], "]"}]}], ";", 
  RowBox[{"PrepAdjoint", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"ArrayReshape", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          UnderoverscriptBox["\[Sum]", "v", "3"], 
          RowBox[{
           RowBox[{"adj", "\[LeftDoubleBracket]", 
            RowBox[{"s", ",", "p", ",", "v"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{"eps", "[", 
            RowBox[{"v", ",", "q", ",", "r"}], "]"}]}]}], 
         SqrtBox["2"]], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "8"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"27", ",", "8"}], "}"}]}], "]"}], "]"}]}], ";", 
  RowBox[{"Swap12Triple", "=", 
   RowBox[{"Kron", "[", 
    RowBox[{
     RowBox[{"Swap", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"IDn", "[", "3", "]"}]}], "]"}]}], ";", 
  RowBox[{"Swap13Triple", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"9", " ", "r"}], "+", 
             RowBox[{"3", " ", "q"}], "+", "p", "+", "1"}], ",", 
            RowBox[{
             RowBox[{"9", " ", "p"}], "+", 
             RowBox[{"3", " ", "q"}], "+", "r", "+", "1"}]}], "}"}], 
          "\[Rule]", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", "2"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"27", ",", "27"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"PrepAdjointSecond", "=", 
   RowBox[{"CanonicalSparse", "[", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Swap12Triple", ".", "PrepAdjoint"}], "-", 
        FractionBox["PrepAdjoint", "2"]}], ")"}]}], 
     SqrtBox["3"]], "]"}]}], ";", 
  RowBox[{"tripleOccupations", "=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Tuples", "[", 
      RowBox[{
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", "3"}], "]"}], ",", "OrderedQ"}], 
    "]"}]}], ";", 
  RowBox[{"PrepSymmetric10", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"perms", "=", 
         RowBox[{"DeleteDuplicates", "[", 
          RowBox[{"Permutations", "[", "t", "]"}], "]"}]}], ";", 
        RowBox[{"SparseArray", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"9", " ", 
                 RowBox[{
                 "p", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{
                 "p", "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}]}], "+", 
                RowBox[{
                "p", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "+", "1"}], ",", "1"}], "}"}], "\[Rule]", 
             FractionBox["1", 
              SqrtBox[
               RowBox[{"Length", "[", "perms", "]"}]]]}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "perms"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "1"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "tripleOccupations"}], "}"}]}], "]"}], "]"}], 
    "]"}]}], ";", 
  RowBox[{"Schur27", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{"joincols", "[", 
     RowBox[{"{", 
      RowBox[{
      "PrepSinglet", ",", "PrepAdjoint", ",", "PrepAdjointSecond", ",", 
       "PrepSymmetric10"}], "}"}], "]"}], "]"}]}], ";", 
  RowBox[{"check", "[", 
   RowBox[{
   "\"\<explicit Schur27 = singlet1 + adjoint8 + adjoint8 + symmetric10\>\"", 
    ",", 
    RowBox[{"UnitaryQ", "[", "Schur27", "]"}]}], "]"}], ";", 
  RowBox[{"PrepIndices", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"90", " ", "q"}], "+", 
       RowBox[{"Range", "[", "72", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";", 
  RowBox[{"PrepEmbed", "=", 
   RowBox[{"coordEmbed", "[", 
    RowBox[{"270", ",", "PrepIndices"}], "]"}]}], ";", 
  RowBox[{"PrepUnused", "=", 
   RowBox[{
    RowBox[{"IDn", "[", "270", "]"}], "-", 
    RowBox[{"PrepEmbed", ".", 
     RowBox[{"DG", "[", "PrepEmbed", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"PrepLift", "[", "m_", "]"}], ":=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{
     RowBox[{"PrepEmbed", ".", "m", ".", 
      RowBox[{"DG", "[", "PrepEmbed", "]"}]}], "+", "PrepUnused"}], "]"}]}], 
  ";", 
  RowBox[{"PrepSeed216", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"Kron", "[", 
       RowBox[{"PrepSinglet", ",", 
        RowBox[{"ketd", "[", 
         RowBox[{"8", ",", "0"}], "]"}]}], "]"}], 
      SqrtBox["5"]], "+", 
     FractionBox[
      RowBox[{"TB", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Normal", "[", "PrepAdjoint", "]"}], "]"}], "]"}], 
      SqrtBox["10"]]}], "]"}]}], ";", 
  RowBox[{"PrepSeed", "=", 
   RowBox[{"PrepEmbed", ".", "PrepSeed216"}]}], ";", 
  RowBox[{"InitDifference", "=", 
   RowBox[{
    RowBox[{"ketd", "[", 
     RowBox[{"270", ",", "0"}], "]"}], "-", "PrepSeed"}]}], ";", 
  RowBox[{"Pre0", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{
     RowBox[{"IDn", "[", "270", "]"}], "-", 
     RowBox[{"InitDifference", ".", 
      RowBox[{"DG", "[", "InitDifference", "]"}]}]}], "]"}]}], ";", 
  RowBox[{"Pre1", "=", 
   RowBox[{"PrepLift", "[", 
    RowBox[{"Kron", "[", 
     RowBox[{"Swap12Triple", ",", 
      RowBox[{"IDn", "[", "8", "]"}]}], "]"}], "]"}]}], ";", 
  RowBox[{"Pre2", "=", 
   RowBox[{"PrepLift", "[", 
    RowBox[{"Kron", "[", 
     RowBox[{"Swap13Triple", ",", 
      RowBox[{"IDn", "[", "8", "]"}]}], "]"}], "]"}]}], ";", 
  RowBox[{"PrepSchurDecode", "=", 
   RowBox[{"PrepLift", "[", 
    RowBox[{"Kron", "[", 
     RowBox[{
      RowBox[{"DG", "[", "Schur27", "]"}], ",", 
      RowBox[{"IDn", "[", "8", "]"}]}], "]"}], "]"}]}], ";", 
  RowBox[{"prepSortOrder", "=", 
   RowBox[{"Range", "[", "270", "]"}]}], ";", 
  RowBox[{
   RowBox[{"prepSortOrder", "\[LeftDoubleBracket]", 
    RowBox[{"2", ";;", "8"}], "\[RightDoubleBracket]"}], "=", 
   RowBox[{"Range", "[", 
    RowBox[{"66", ",", "72"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"prepSortOrder", "\[LeftDoubleBracket]", 
    RowBox[{"9", ";;", "72"}], "\[RightDoubleBracket]"}], "=", 
   RowBox[{"Range", "[", 
    RowBox[{"2", ",", "65"}], "]"}]}], ";", 
  RowBox[{"PrepSort", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "prepSortOrder", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}], ",", "i"}], "}"}], "\[Rule]", "1"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "270"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"270", ",", "270"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"PrepGauge", "=", 
   RowBox[{"Oplus", "[", 
    RowBox[{
     RowBox[{"DG", "[", "programBasis", "]"}], ",", 
     RowBox[{"IDn", "[", "205", "]"}]}], "]"}]}], ";", 
  RowBox[{"Pre3", "=", 
   RowBox[{"CanonicalSparse", "[", 
    RowBox[{"PrepGauge", ".", "PrepSort", ".", "PrepSchurDecode", ".", 
     RowBox[{"DG", "[", 
      RowBox[{"Pre2", ".", "Pre1"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"Prep0", "=", "Pre0"}], ";", 
  RowBox[{"Prep1", "=", "Pre1"}], ";", 
  RowBox[{"Prep2", "=", "Pre2"}], ";", 
  RowBox[{"Prep3", "=", "Pre3"}], ";", 
  RowBox[{"check", "[", 
   RowBox[{"\"\<initialization exchanges vacuum and normalized seed\>\"", ",", 
    RowBox[{
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{"Pre0", ".", 
        RowBox[{"ketd", "[", 
         RowBox[{"270", ",", "0"}], "]"}]}], "-", "PrepSeed"}], "]"}], "&&", 
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{"Pre0", ".", "PrepSeed"}], "-", 
       RowBox[{"ketd", "[", 
        RowBox[{"270", ",", "0"}], "]"}]}], "]"}]}]}], "]"}], ";", 
  RowBox[{"SmallBlocks", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"SmallCGUnitaries", ",", 
     RowBox[{"Association", "[", 
      RowBox[{
       RowBox[{"\"\<Second18\>\"", "\[Rule]", "Second18"}], ",", 
       RowBox[{"\"\<Second9\>\"", "\[Rule]", "Second9"}], ",", 
       RowBox[{"\"\<Racah1\>\"", "\[Rule]", 
        RowBox[{"SparseArray", "[", "r1", "]"}]}], ",", 
       RowBox[{"\"\<Racah2\>\"", "\[Rule]", 
        RowBox[{"SparseArray", "[", "r2", "]"}]}], ",", 
       RowBox[{"\"\<Multiplicity2\>\"", "\[Rule]", "Multiplicity2"}], ",", 
       RowBox[{"\"\<Schur27\>\"", "\[Rule]", "Schur27"}]}], "]"}]}], "]"}]}], 
  ";", 
  RowBox[{"BasisChanges", "=", 
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{"\"\<Input\>\"", "\[Rule]", "BInput"}], ",", 
     RowBox[{"\"\<FirstRight\>\"", "\[Rule]", "BRight"}], ",", 
     RowBox[{"\"\<FirstLeft\>\"", "\[Rule]", "BLeft"}], ",", 
     RowBox[{"\"\<FirstOccupied\>\"", "\[Rule]", 
      RowBox[{"FirstSign", ".", "BFirst"}]}], ",", 
     RowBox[{"\"\<SecondEncoding\>\"", "\[Rule]", "BSecond"}], ",", 
     RowBox[{"\"\<Midpoint\>\"", "\[Rule]", "BMid"}], ",", 
     RowBox[{"\"\<PrepSchur\>\"", "\[Rule]", "Schur27"}]}], "]"}]}], ";", 
  RowBox[{"fixed", "=", 
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{"\"\<Prep0\>\"", "\[Rule]", "Pre0"}], ",", 
     RowBox[{"\"\<Prep1\>\"", "\[Rule]", "Pre1"}], ",", 
     RowBox[{"\"\<Prep2\>\"", "\[Rule]", "Pre2"}], ",", 
     RowBox[{"\"\<Prep3\>\"", "\[Rule]", "Pre3"}], ",", 
     RowBox[{"\"\<G0\>\"", "\[Rule]", "G0"}], ",", 
     RowBox[{"\"\<G1\>\"", "\[Rule]", "G1"}], ",", 
     RowBox[{"\"\<G2\>\"", "\[Rule]", "G2"}], ",", 
     RowBox[{"\"\<J\>\"", "\[Rule]", "J"}], ",", 
     RowBox[{"\"\<Restoration\>\"", "\[Rule]", "Restoration"}], ",", 
     RowBox[{"\"\<K0\>\"", "\[Rule]", "W40"}], ",", 
     RowBox[{"\"\<K1\>\"", "\[Rule]", "W41"}], ",", 
     RowBox[{"\"\<K2\>\"", "\[Rule]", "W42"}], ",", 
     RowBox[{"\"\<K3\>\"", "\[Rule]", "W43"}], ",", 
     RowBox[{"\"\<K4\>\"", "\[Rule]", "W44"}]}], "]"}]}], ";", 
  RowBox[{"SmallBlockChecks", "=", 
   RowBox[{"UnitaryQ", "/@", "SmallBlocks"}]}], ";", 
  RowBox[{"BasisChecks", "=", 
   RowBox[{"UnitaryQ", "/@", "BasisChanges"}]}], ";", 
  RowBox[{"UnitaryChecks", "=", 
   RowBox[{"UnitaryQ", "/@", "fixed"}]}], ";", 
  RowBox[{
   RowBox[{"BlockSummary", "[", "m_", "]"}], ":=", 
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{"\"\<Dimensions\>\"", "\[Rule]", 
      RowBox[{"Dimensions", "[", "m", "]"}]}], ",", 
     RowBox[{"\"\<NonzeroEntries\>\"", "\[Rule]", 
      RowBox[{"Length", "[", 
       RowBox[{"Most", "[", 
        RowBox[{"ArrayRules", "[", 
         RowBox[{"SparseArray", "[", "m", "]"}], "]"}], "]"}], "]"}]}]}], 
    "]"}]}], ";", 
  RowBox[{"SmallBlockSummary", "=", 
   RowBox[{"BlockSummary", "/@", "SmallBlocks"}]}], ";", 
  RowBox[{"GateSummary", "=", 
   RowBox[{"BlockSummary", "/@", "fixed"}]}], ";", 
  "SmallBlockSummary"}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"2b758fe2-3cf4-468f-a243-dfcab0450a05"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"3x8 = 3+bar6+15\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"\<\"Dimensions\"\>", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"24", ",", "24"}], "}"}]}], ",", 
      RowBox[{"\<\"NonzeroEntries\"\>", "\[Rule]", "60"}]}], 
     "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"bar3x8 = bar3+6+bar15\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"\<\"Dimensions\"\>", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"24", ",", "24"}], "}"}]}], ",", 
      RowBox[{"\<\"NonzeroEntries\"\>", "\[Rule]", "60"}]}], 
     "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"bar3x3 = 1+8 (right)\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"\<\"Dimensions\"\>", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"9", ",", "9"}], "}"}]}], ",", 
      RowBox[{"\<\"NonzeroEntries\"\>", "\[Rule]", "14"}]}], 
     "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"bar3xbar6 = 8+bar10 (right)\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"\<\"Dimensions\"\>", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"18", ",", "18"}], "}"}]}], ",", 
      RowBox[{"\<\"NonzeroEntries\"\>", "\[Rule]", "35"}]}], 
     "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"3xbar3 = 1+8 (left)\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"\<\"Dimensions\"\>", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"9", ",", "9"}], "}"}]}], ",", 
      RowBox[{"\<\"NonzeroEntries\"\>", "\[Rule]", "14"}]}], 
     "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"3x6 = 8+10 (left)\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"\<\"Dimensions\"\>", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"18", ",", "18"}], "}"}]}], ",", 
      RowBox[{"\<\"NonzeroEntries\"\>", "\[Rule]", "35"}]}], 
     "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"3xbar15 = 8+bar10+27 (left complement basis)\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"\<\"Dimensions\"\>", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"45", ",", "45"}], "}"}]}], ",", 
      RowBox[{"\<\"NonzeroEntries\"\>", "\[Rule]", "115"}]}], 
     "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"Second18\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"\<\"Dimensions\"\>", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"18", ",", "18"}], "}"}]}], ",", 
      RowBox[{"\<\"NonzeroEntries\"\>", "\[Rule]", "33"}]}], 
     "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"Second9\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"\<\"Dimensions\"\>", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"9", ",", "9"}], "}"}]}], ",", 
      RowBox[{"\<\"NonzeroEntries\"\>", "\[Rule]", "15"}]}], 
     "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"Racah1\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"\<\"Dimensions\"\>", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}]}], ",", 
      RowBox[{"\<\"NonzeroEntries\"\>", "\[Rule]", "4"}]}], 
     "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"Racah2\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"\<\"Dimensions\"\>", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}]}], ",", 
      RowBox[{"\<\"NonzeroEntries\"\>", "\[Rule]", "4"}]}], 
     "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"Multiplicity2\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"\<\"Dimensions\"\>", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}]}], ",", 
      RowBox[{"\<\"NonzeroEntries\"\>", "\[Rule]", "4"}]}], 
     "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"Schur27\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"\<\"Dimensions\"\>", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"27", ",", "27"}], "}"}]}], ",", 
      RowBox[{"\<\"NonzeroEntries\"\>", "\[Rule]", "83"}]}], 
     "\[RightAssociation]"}]}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.9998218919497795`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"59e595a3-ccfb-4523-9eb0-92e40ee975cd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["9. Complete fixed gate unitarity", "Section",ExpressionUUID->"673bb81d-eec4-4625-a4ca-f1fbc3f45f5d"],

Cell["\<\
All Prej and W4k are 270 by 270 matrices on S3 tensor A90. Check the small \
blocks, basis changes and complete gates separately.\
\>", "Text",ExpressionUUID->"395d502a-c805-44f9-972a-8925d2827259"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"hermitianBasis", "=", "hb"}], ";", 
  RowBox[{
   RowBox[{"Q", "[", "umat_", "]"}], ":=", 
   RowBox[{"Kron", "[", 
    RowBox[{"umat", ",", 
     RowBox[{"IDn", "[", "90", "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"CatalystExpected", "[", "umat_", "]"}], ":=", 
   RowBox[{"TB", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       FractionBox["1", 
        SqrtBox["5"]], "}"}], ",", 
      RowBox[{
       FractionBox["1", 
        SqrtBox["10"]], 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Tr", "[", 
           RowBox[{
            RowBox[{"DG", "[", 
             RowBox[{
             "hb", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
             "]"}], ".", "umat", ".", 
            RowBox[{
            "hb", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], ".", 
            RowBox[{"DG", "[", "umat", "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "8"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "8"}], "}"}]}], "]"}], "]"}]}], ",", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", "25"}], "]"}]}], "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"PreparationGates", "[", "umat_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"Pre0", ",", 
     RowBox[{"Q", "[", "umat", "]"}], ",", "Pre1", ",", 
     RowBox[{"Q", "[", "umat", "]"}], ",", "Pre2", ",", 
     RowBox[{"Q", "[", "umat", "]"}], ",", "Pre3"}], "}"}]}], ";", 
  RowBox[{
   RowBox[{"ProcessingGates", "[", "umat_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"W40", ",", 
     RowBox[{"Q", "[", "umat", "]"}], ",", "W41", ",", 
     RowBox[{"Q", "[", "umat", "]"}], ",", "W42", ",", 
     RowBox[{"Q", "[", "umat", "]"}], ",", "W43", ",", 
     RowBox[{"Q", "[", "umat", "]"}], ",", "W44"}], "}"}]}], ";", 
  "UnitaryChecks"}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"dd731cdd-ff12-4918-85b9-22fc5cd0fa93"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Prep0\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"Prep1\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"Prep2\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"Prep3\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"G0\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"G1\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"G2\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"J\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"Restoration\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"K0\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"K1\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"K2\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"K3\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"K4\"\>", "\[Rule]", "True"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.9998218963802366`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"06c7e42e-db6f-43da-9af8-47b3df343032"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1. UnitaryQ for every Prej and W4k", "Section",ExpressionUUID->"96134965-fd86-4001-96aa-e87806ab8af5"],

Cell["\<\
All nine requested fixed gates are complete 270-by-270 matrices. UnitaryQ \
checks both products exactly.\
\>", "Text",ExpressionUUID->"794b9a47-c05e-4af5-9d81-3a12f3c8cafa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RequestedGateChecks", "=", 
   RowBox[{"AssociationThread", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\"\<Pre0\>\"", ",", "\"\<Pre1\>\"", ",", "\"\<Pre2\>\"", ",", 
       "\"\<Pre3\>\"", ",", "\"\<W40\>\"", ",", "\"\<W41\>\"", ",", 
       "\"\<W42\>\"", ",", "\"\<W43\>\"", ",", "\"\<W44\>\""}], "}"}], ",", 
     RowBox[{"UnitaryQ", "/@", 
      RowBox[{"{", 
       RowBox[{
       "Pre0", ",", "Pre1", ",", "Pre2", ",", "Pre3", ",", "W40", ",", "W41", 
        ",", "W42", ",", "W43", ",", "W44"}], "}"}]}]}], "]"}]}], ";", 
  "RequestedGateChecks"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"36c29b41-0fae-43bc-8cde-8361f540b6f7"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Pre0\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"Pre1\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"Pre2\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"Pre3\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"W40\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"W41\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"W42\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"W43\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"W44\"\>", "\[Rule]", "True"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.9998219328200474`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"60841c4c-93be-4a55-8cf2-1065ebc24ac9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Three-query catalyst preparation", "Section",ExpressionUUID->"42fd454d-6cb7-43fd-924a-f6e20dd70404"],

Cell["\<\
The zero ket is used only for data-independent preparation. The product gives \
preparedFull, a 270-by-1 joint state. The query resets to zero; projecting \
that reset factor extracts ketc, the actual 90-by-1 memory column.\
\>", "Text",ExpressionUUID->"35cb6b4d-7044-4cb4-87bd-fd26083347c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"qMatrix", "=", 
   RowBox[{"Kron", "[", 
    RowBox[{"U", ",", 
     RowBox[{"IDn", "[", "90", "]"}]}], "]"}]}], ";", 
  RowBox[{"preparedFull", "=", 
   RowBox[{"ExpandSparse", "[", 
    RowBox[{"Pre3", ".", 
     RowBox[{"(", 
      RowBox[{"qMatrix", ".", 
       RowBox[{"(", 
        RowBox[{"Pre2", ".", 
         RowBox[{"(", 
          RowBox[{"qMatrix", ".", 
           RowBox[{"(", 
            RowBox[{"Pre1", ".", 
             RowBox[{"(", 
              RowBox[{"qMatrix", ".", 
               RowBox[{"(", 
                RowBox[{"Pre0", ".", 
                 RowBox[{"ketd", "[", 
                  RowBox[{"270", ",", "0"}], "]"}]}], ")"}]}], ")"}]}], 
            ")"}]}], ")"}]}], ")"}]}], ")"}]}], "]"}]}], ";", 
  RowBox[{"ketc", "=", 
   RowBox[{
    RowBox[{"Kron", "[", 
     RowBox[{
      RowBox[{"brad", "[", 
       RowBox[{"3", ",", "0"}], "]"}], ",", 
      RowBox[{"IDn", "[", "90", "]"}]}], "]"}], ".", "preparedFull"}]}], ";", 
  RowBox[{"QueryResetQ", "=", 
   RowBox[{"ExactZeroQ", "[", 
    RowBox[{"ExpandSparse", "[", 
     RowBox[{"preparedFull", "-", 
      RowBox[{"Kron", "[", 
       RowBox[{
        RowBox[{"ketd", "[", 
         RowBox[{"3", ",", "0"}], "]"}], ",", "ketc"}], "]"}]}], "]"}], 
    "]"}]}], ";", 
  RowBox[{"Association", "[", 
   RowBox[{
    RowBox[{"\"\<PreparedJointStateDimensions\>\"", "\[Rule]", 
     RowBox[{"Dimensions", "[", "preparedFull", "]"}]}], ",", 
    RowBox[{"\"\<CatalystDimensions\>\"", "\[Rule]", 
     RowBox[{"Dimensions", "[", "ketc", "]"}]}], ",", 
    RowBox[{"\"\<QueryReset\>\"", "\[Rule]", "QueryResetQ"}]}], 
   "]"}]}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"60eba0f4-003e-44b8-b11b-4ef13e8e1d7f"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"PreparedJointStateDimensions\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"270", ",", "1"}], "}"}]}], ",", 
   RowBox[{"\<\"CatalystDimensions\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"90", ",", "1"}], "}"}]}], ",", 
   RowBox[{"\<\"QueryReset\"\>", "\[Rule]", "True"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.9998219448164225`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"6dcd68a4-50fc-4f94-bea9-fc6cdabeed2b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. The full matrix endpoint equality", "Section",ExpressionUUID->"710d68d7-367c-43d9-bb8b-6ca738520471"],

Cell["\<\
W4[U] below is exactly W44.(U tensor I90).W43.(U tensor I90).W42.(U tensor \
I90).W41.(U tensor I90).W40. W4Apply evaluates that same product from the \
input on its right and expands each intermediate. Both endpoint matrices have \
dimensions 270 by 3. All 810 entries and all three data columns are checked, \
with no fixed data ket.\
\>", "Text",ExpressionUUID->"36158d07-1639-4974-b322-a9924c63915e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W4", "[", "umat_", "]"}], ":=", 
   RowBox[{"W44", ".", 
    RowBox[{"Kron", "[", 
     RowBox[{"umat", ",", 
      RowBox[{"IDn", "[", "90", "]"}]}], "]"}], ".", "W43", ".", 
    RowBox[{"Kron", "[", 
     RowBox[{"umat", ",", 
      RowBox[{"IDn", "[", "90", "]"}]}], "]"}], ".", "W42", ".", 
    RowBox[{"Kron", "[", 
     RowBox[{"umat", ",", 
      RowBox[{"IDn", "[", "90", "]"}]}], "]"}], ".", "W41", ".", 
    RowBox[{"Kron", "[", 
     RowBox[{"umat", ",", 
      RowBox[{"IDn", "[", "90", "]"}]}], "]"}], ".", "W40"}]}], ";", 
  RowBox[{
   RowBox[{"W4Apply", "[", 
    RowBox[{"umat_", ",", "input_"}], "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ExpandSparse", "[", 
       RowBox[{"#2", ".", "#1"}], "]"}], "&"}], ",", 
     RowBox[{"SparseArray", "[", "input", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"W40", ",", 
       RowBox[{"Kron", "[", 
        RowBox[{"umat", ",", 
         RowBox[{"IDn", "[", "90", "]"}]}], "]"}], ",", "W41", ",", 
       RowBox[{"Kron", "[", 
        RowBox[{"umat", ",", 
         RowBox[{"IDn", "[", "90", "]"}]}], "]"}], ",", "W42", ",", 
       RowBox[{"Kron", "[", 
        RowBox[{"umat", ",", 
         RowBox[{"IDn", "[", "90", "]"}]}], "]"}], ",", "W43", ",", 
       RowBox[{"Kron", "[", 
        RowBox[{"umat", ",", 
         RowBox[{"IDn", "[", "90", "]"}]}], "]"}], ",", "W44"}], "}"}]}], 
    "]"}]}], ";", 
  RowBox[{"inputMatrix", "=", 
   RowBox[{"Kron", "[", 
    RowBox[{
     RowBox[{"IDn", "[", "3", "]"}], ",", "ketc"}], "]"}]}], ";", 
  RowBox[{"lhsMatrix", "=", 
   RowBox[{"W4Apply", "[", 
    RowBox[{"U", ",", "inputMatrix"}], "]"}]}], ";", 
  RowBox[{"rhsMatrix", "=", 
   RowBox[{"ExpandSparse", "[", 
    RowBox[{
     RowBox[{"Det", "[", "U", "]"}], " ", 
     RowBox[{"Kron", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "U", "]"}], ",", "ketc"}], "]"}]}], "]"}]}], 
  ";", 
  RowBox[{"matrixResidual", "=", 
   RowBox[{"ExpandSparse", "[", 
    RowBox[{"lhsMatrix", "-", "rhsMatrix"}], "]"}]}], ";", 
  RowBox[{"MatrixIdentityQ", "=", 
   RowBox[{"ExactZeroQ", "[", "matrixResidual", "]"}]}], ";", 
  RowBox[{"MatrixEntryEqualities", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{
        RowBox[{"Expand", "[", "#1", "]"}], "\[Equal]", "0"}], "]"}], "&"}], 
     ",", 
     RowBox[{"Normal", "[", "matrixResidual", "]"}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}], ";", 
  RowBox[{"All810MatrixEntriesEqualQ", "=", 
   RowBox[{"And", "@@", 
    RowBox[{"Flatten", "[", "MatrixEntryEqualities", "]"}]}]}], ";", 
  RowBox[{"InputColumnChecks", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ExactZeroQ", "[", 
      RowBox[{"ExpandSparse", "[", 
       RowBox[{
        RowBox[{"inputMatrix", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", 
          RowBox[{"{", 
           RowBox[{"j", "+", "1"}], "}"}]}], "\[RightDoubleBracket]"}], "-", 
        RowBox[{"Kron", "[", 
         RowBox[{
          RowBox[{"ketd", "[", 
           RowBox[{"3", ",", "j"}], "]"}], ",", "ketc"}], "]"}]}], "]"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"ResidualCountsPerColumn", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"Most", "[", 
       RowBox[{"ArrayRules", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{"matrixResidual", "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", 
           RowBox[{"{", 
            RowBox[{"j", "+", "1"}], "}"}]}], "\[RightDoubleBracket]"}], 
         "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Association", "[", 
   RowBox[{
    RowBox[{"\"\<LeftMatrixDimensions\>\"", "\[Rule]", 
     RowBox[{"Dimensions", "[", "lhsMatrix", "]"}]}], ",", 
    RowBox[{"\"\<RightMatrixDimensions\>\"", "\[Rule]", 
     RowBox[{"Dimensions", "[", "rhsMatrix", "]"}]}], ",", 
    RowBox[{
    "\"\<All810EntriesEqual\>\"", "\[Rule]", "All810MatrixEntriesEqualQ"}], 
    ",", 
    RowBox[{"\"\<MatrixIdentityQ\>\"", "\[Rule]", "MatrixIdentityQ"}], ",", 
    RowBox[{
    "\"\<ColumnResidualCounts\>\"", "\[Rule]", "ResidualCountsPerColumn"}]}], 
   "]"}]}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"3db0a2e5-1d05-4657-92e3-ac0532e58757"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"LeftMatrixDimensions\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"270", ",", "3"}], "}"}]}], ",", 
   RowBox[{"\<\"RightMatrixDimensions\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"270", ",", "3"}], "}"}]}], ",", 
   RowBox[{"\<\"All810EntriesEqual\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"MatrixIdentityQ\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"ColumnResidualCounts\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}]}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.9998219676473136`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"43c3dcdb-318a-4633-b1fa-ba209adc4499"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The SU(3) version without Det[U]", "Subsection",ExpressionUUID->"acf32116-a6e8-4a66-bb98-1ab9f1de786c"],

Cell["\<\
For independent symbolic entries, the exact identity contains Det[U]. The \
following applies det(U)=1 by polynomial reduction, giving W4(U).(I3 tensor \
ketc) = Transpose[U] tensor ketc on SU(3).\
\>", "Text",ExpressionUUID->"de0aebf3-fab5-46ba-a153-1ff4942dad6d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DeterminantOneZeroQ", "[", "x_", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"Last", "[", 
          RowBox[{"PolynomialReduce", "[", 
           RowBox[{
            RowBox[{"Expand", "[", "#1", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Expand", "[", 
               RowBox[{"Det", "[", "U", "]"}], "]"}], "-", "1"}], "}"}], ",", 
            RowBox[{"Flatten", "[", "U", "]"}]}], "]"}], "]"}], "===", "0"}], 
        "]"}], "&"}], ")"}], "/@", 
     RowBox[{"Last", "/@", 
      RowBox[{"Most", "[", 
       RowBox[{"ArrayRules", "[", 
        RowBox[{"SparseArray", "[", "x", "]"}], "]"}], "]"}]}]}]}]}], ";", 
  RowBox[{"MatrixIdentitySU3Q", "=", 
   RowBox[{"DeterminantOneZeroQ", "[", 
    RowBox[{"ExpandSparse", "[", 
     RowBox[{"lhsMatrix", "-", 
      RowBox[{"Kron", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "U", "]"}], ",", "ketc"}], "]"}]}], "]"}], 
    "]"}]}], ";", "MatrixIdentitySU3Q"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"a533c71b-1786-4ab6-837f-07d98fd8385b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9998219963071775`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"974ea98d-0428-409e-81d3-0fba0219e41e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Verification results", "Section",ExpressionUUID->"60047f0e-6e72-498b-90f9-d63bc5b46022"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RequestedMatrixVerification", "=", 
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{
     "\"\<UnitaryQEachPrejW4k\>\"", "\[Rule]", "RequestedGateChecks"}], ",", 
     RowBox[{"\"\<PreparedJointStateDimensions\>\"", "\[Rule]", 
      RowBox[{"Dimensions", "[", "preparedFull", "]"}]}], ",", 
     RowBox[{"\"\<CatalystDimensions\>\"", "\[Rule]", 
      RowBox[{"Dimensions", "[", "ketc", "]"}]}], ",", 
     RowBox[{"\"\<QueryReset\>\"", "\[Rule]", "QueryResetQ"}], ",", 
     RowBox[{"\"\<InputMatrixDimensions\>\"", "\[Rule]", 
      RowBox[{"Dimensions", "[", "inputMatrix", "]"}]}], ",", 
     RowBox[{"\"\<LeftMatrixDimensions\>\"", "\[Rule]", 
      RowBox[{"Dimensions", "[", "lhsMatrix", "]"}]}], ",", 
     RowBox[{"\"\<RightMatrixDimensions\>\"", "\[Rule]", 
      RowBox[{"Dimensions", "[", "rhsMatrix", "]"}]}], ",", 
     RowBox[{
     "\"\<InputColumnsAreData0Data1Data2\>\"", "\[Rule]", 
      "InputColumnChecks"}], ",", 
     RowBox[{
     "\"\<ResidualNonzeroCountsPerDataColumn\>\"", "\[Rule]", 
      "ResidualCountsPerColumn"}], ",", 
     RowBox[{
     "\"\<PolynomialMatrixIdentity\>\"", "\[Rule]", "MatrixIdentityQ"}], ",", 
     RowBox[{
     "\"\<All810EntriesEqual\>\"", "\[Rule]", "All810MatrixEntriesEqualQ"}], 
     ",", 
     RowBox[{
     "\"\<EndpointWithoutDeterminantUnderDeterminantOne\>\"", "\[Rule]", 
      "MatrixIdentitySU3Q"}]}], "]"}]}], ";", 
  "RequestedMatrixVerification"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"7d582ae1-d11c-4cf5-9bf6-45407bec8404"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"UnitaryQEachPrejW4k\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"\<\"Pre0\"\>", "\[Rule]", "True"}], ",", 
      RowBox[{"\<\"Pre1\"\>", "\[Rule]", "True"}], ",", 
      RowBox[{"\<\"Pre2\"\>", "\[Rule]", "True"}], ",", 
      RowBox[{"\<\"Pre3\"\>", "\[Rule]", "True"}], ",", 
      RowBox[{"\<\"W40\"\>", "\[Rule]", "True"}], ",", 
      RowBox[{"\<\"W41\"\>", "\[Rule]", "True"}], ",", 
      RowBox[{"\<\"W42\"\>", "\[Rule]", "True"}], ",", 
      RowBox[{"\<\"W43\"\>", "\[Rule]", "True"}], ",", 
      RowBox[{"\<\"W44\"\>", "\[Rule]", "True"}]}], "\[RightAssociation]"}]}],
    ",", 
   RowBox[{"\<\"PreparedJointStateDimensions\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"270", ",", "1"}], "}"}]}], ",", 
   RowBox[{"\<\"CatalystDimensions\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"90", ",", "1"}], "}"}]}], ",", 
   RowBox[{"\<\"QueryReset\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"InputMatrixDimensions\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"270", ",", "3"}], "}"}]}], ",", 
   RowBox[{"\<\"LeftMatrixDimensions\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"270", ",", "3"}], "}"}]}], ",", 
   RowBox[{"\<\"RightMatrixDimensions\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"270", ",", "3"}], "}"}]}], ",", 
   RowBox[{"\<\"InputColumnsAreData0Data1Data2\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
   RowBox[{"\<\"ResidualNonzeroCountsPerDataColumn\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"\<\"PolynomialMatrixIdentity\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"All810EntriesEqual\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"EndpointWithoutDeterminantUnderDeterminantOne\"\>", "\[Rule]",
     "True"}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.9998219963246784`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"971da040-7db5-4dd6-b8e2-cf08ef2ccf29"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{583.5, 530.1},
WindowMargins->{{279, Automatic}, {38.39999999999998, Automatic}},
WindowTitle->"W4 three matrix verification formulas",
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (2023\:5e747\:670824\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e13eb842-011b-4980-a301-a09d05812628"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[631, 23, 124, 0, 160, "Title",ExpressionUUID->"eefa1685-805d-422e-aa80-ee782a5b6185"],
Cell[758, 25, 380, 5, 104, "Text",ExpressionUUID->"aec40bf8-6481-450b-a6c2-1c176a7fb1da"],
Cell[CellGroupData[{
Cell[1163, 34, 89, 0, 67, "Section",ExpressionUUID->"13847e57-9d27-4011-a216-ea856d7cf775"],
Cell[CellGroupData[{
Cell[1277, 38, 443, 13, 44, "Input",ExpressionUUID->"a2b5bb1c-fbab-4cea-8a6f-977863695909"],
Cell[1723, 53, 848, 28, 33, "Output",ExpressionUUID->"46147e37-09de-42f1-b3e0-0671bc69ffd2"]
}, Open  ]]
}, Open  ]],
Cell[2598, 85, 183, 3, 143, "Section",ExpressionUUID->"f1066f26-5a74-46da-8d5e-07097b35f5f8"],
Cell[CellGroupData[{
Cell[2806, 92, 108, 0, 53, "Section",ExpressionUUID->"225f5da4-a6a2-4094-b537-a686378258ec"],
Cell[2917, 94, 245, 4, 81, "Text",ExpressionUUID->"a4d3506f-53a0-4005-a90d-b0023ef623c3"],
Cell[3165, 100, 10819, 312, 1978, "Input",ExpressionUUID->"555bfb1a-ec80-4b45-8fb8-3e580064b8b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14021, 417, 98, 0, 67, "Section",ExpressionUUID->"1dcf0dda-b4f1-434e-93d2-f7d364815d36"],
Cell[14122, 419, 320, 5, 104, "Text",ExpressionUUID->"a22e3b73-2352-4a0b-81c6-cb320e8a9f3e"],
Cell[14445, 426, 11304, 344, 1478, "Input",ExpressionUUID->"e0b2a206-c397-4465-8c3e-2b40cb55f354"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25786, 775, 113, 0, 67, "Section",ExpressionUUID->"8453d6c0-bbee-45df-878b-1560972a5467"],
Cell[25902, 777, 291, 4, 81, "Text",ExpressionUUID->"02dbdae4-bf51-495d-bfb7-2e9c20b80b23"],
Cell[26196, 783, 12583, 351, 1661, "Input",ExpressionUUID->"97016448-2b12-4721-b2cb-79c29b06fdea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38816, 1139, 123, 0, 105, "Section",ExpressionUUID->"81d12606-65aa-4d91-8f2f-876963e158eb"],
Cell[38942, 1141, 284, 4, 81, "Text",ExpressionUUID->"b8dae0bb-c52c-441c-88b4-fe769674c517"],
Cell[39229, 1147, 11087, 317, 1406, "Input",ExpressionUUID->"8f864e1a-1cdf-4a11-8031-d7b845c0e4ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50353, 1469, 107, 0, 67, "Section",ExpressionUUID->"e926fa65-fd06-4d4f-96c0-52a1a752f514"],
Cell[50463, 1471, 252, 4, 81, "Text",ExpressionUUID->"2bf7a9af-1cc9-4a5b-92c0-016e328a160e"],
Cell[50718, 1477, 12512, 374, 1684, "Input",ExpressionUUID->"994501a4-ad38-400d-ab26-d1cab974962f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63267, 1856, 124, 0, 105, "Section",ExpressionUUID->"a60125ee-8178-4e96-aeef-1d37a48f381b"],
Cell[63394, 1858, 327, 5, 104, "Text",ExpressionUUID->"4826574e-6b0e-4d18-b471-82ecad4a8332"],
Cell[63724, 1865, 29898, 855, 4089, "Input",ExpressionUUID->"76acd4b5-a44d-4294-9e5f-e18e9bf9eba8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93659, 2725, 124, 0, 105, "Section",ExpressionUUID->"194da64e-6505-452f-8463-ba2c0bfabd08"],
Cell[93786, 2727, 541, 7, 173, "Text",ExpressionUUID->"03cc33bf-1a2f-499e-afc0-72609fa170f6"],
Cell[CellGroupData[{
Cell[94352, 2738, 33475, 927, 5279, "Input",ExpressionUUID->"2b758fe2-3cf4-468f-a243-dfcab0450a05"],
Cell[127830, 3667, 4345, 108, 356, "Output",ExpressionUUID->"59e595a3-ccfb-4523-9eb0-92e40ee975cd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[132224, 3781, 106, 0, 67, "Section",ExpressionUUID->"673bb81d-eec4-4625-a4ca-f1fbc3f45f5d"],
Cell[132333, 3783, 208, 3, 58, "Text",ExpressionUUID->"395d502a-c805-44f9-972a-8925d2827259"],
Cell[CellGroupData[{
Cell[132566, 3790, 1987, 53, 303, "Input",ExpressionUUID->"dd731cdd-ff12-4918-85b9-22fc5cd0fa93"],
Cell[134556, 3845, 961, 19, 71, "Output",ExpressionUUID->"06c7e42e-db6f-43da-9af8-47b3df343032"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[135566, 3870, 108, 0, 67, "Section",ExpressionUUID->"96134965-fd86-4001-96aa-e87806ab8af5"],
Cell[135677, 3872, 184, 3, 58, "Text",ExpressionUUID->"794b9a47-c05e-4af5-9d81-3a12f3c8cafa"],
Cell[CellGroupData[{
Cell[135886, 3879, 698, 16, 121, "Input",ExpressionUUID->"36c29b41-0fae-43bc-8cde-8361f540b6f7"],
Cell[136587, 3897, 695, 14, 52, "Output",ExpressionUUID->"60841c4c-93be-4a55-8cf2-1065ebc24ac9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[137331, 3917, 109, 0, 67, "Section",ExpressionUUID->"42fd454d-6cb7-43fd-924a-f6e20dd70404"],
Cell[137443, 3919, 302, 4, 104, "Text",ExpressionUUID->"35cb6b4d-7044-4cb4-87bd-fd26083347c9"],
Cell[CellGroupData[{
Cell[137770, 3927, 1740, 48, 306, "Input",ExpressionUUID->"60eba0f4-003e-44b8-b11b-4ef13e8e1d7f"],
Cell[139513, 3977, 519, 12, 52, "Output",ExpressionUUID->"6dcd68a4-50fc-4f94-bea9-fc6cdabeed2b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[140081, 3995, 110, 0, 67, "Section",ExpressionUUID->"710d68d7-367c-43d9-bb8b-6ca738520471"],
Cell[140194, 3997, 414, 6, 127, "Text",ExpressionUUID->"36158d07-1639-4974-b322-a9924c63915e"],
Cell[CellGroupData[{
Cell[140633, 4007, 4426, 118, 760, "Input",ExpressionUUID->"3db0a2e5-1d05-4657-92e3-ac0532e58757"],
Cell[145062, 4127, 716, 16, 71, "Output",ExpressionUUID->"43c3dcdb-318a-4633-b1fa-ba209adc4499"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145815, 4148, 109, 0, 54, "Subsection",ExpressionUUID->"acf32116-a6e8-4a66-bb98-1ab9f1de786c"],
Cell[145927, 4150, 275, 4, 81, "Text",ExpressionUUID->"de0aebf3-fab5-46ba-a153-1ff4942dad6d"],
Cell[CellGroupData[{
Cell[146227, 4158, 1205, 32, 298, "Input",ExpressionUUID->"a533c71b-1786-4ab6-837f-07d98fd8385b"],
Cell[147435, 4192, 154, 2, 32, "Output",ExpressionUUID->"974ea98d-0428-409e-81d3-0fba0219e41e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[147650, 4201, 94, 0, 67, "Section",ExpressionUUID->"60047f0e-6e72-498b-90f9-d63bc5b46022"],
Cell[CellGroupData[{
Cell[147769, 4205, 1555, 33, 412, "Input",ExpressionUUID->"7d582ae1-d11c-4cf5-9bf6-45407bec8404"],
Cell[149327, 4240, 2053, 43, 266, "Output",ExpressionUUID->"971da040-7db5-4dd6-b8e2-cf08ef2ccf29"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/mathematica/circuit_inputs.txt <==
INPUT 1
HoldComplete[Clear[u]; U = Array[Subscript[u, #1, #2] & , {3, 3}, {0, 0}]; U]

INPUT 2
HoldComplete[Kron::usage = "Kron[m1,m2,...] is sparse KroneckerProduct in written factor order."; DG::usage = "DG[m] is ConjugateTranspose[m]."; IDn::usage = "IDn[n] is the n by n sparse identity."; ketd::usage = "ketd[d,j] is the d by 1 ket with zero-based label j; multiple j form a tensor product."; brad::usage = "brad[d,j] is the adjoint of ketd[d,j]."; Oplus::usage = "Oplus[m1,m2,...] is the sparse block direct sum, supporting rectangular matrices."; SWAPdd::usage = "SWAPdd[d2,d1] maps an input d2 tensor d1 to output d1 tensor d2, matching the reference argument order."; CircuitMatrix::usage = "CircuitMatrix[{first,second,...,last}] returns last.second.first."; ApplyCircuit::usage = "ApplyCircuit[state,{first,second,...,last}] multiplies in chronological order without forming the total matrix."; DG[m_] := ConjugateTranspose[m]; IDn[n_Integer] /; n > 0 := IdentityMatrix[n, SparseArray]; Kron[m__] := KroneckerProduct @@ SparseArray /@ {m}; ketd[d_Integer, j_Integer] /; d > 0 && Inequality[0, LessEqual, j, Less, d] := SparseArray[{{j + 1, 1} -> 1}, {d, 1}]; ketd[d_Integer, js__Integer] /; Length[{js}] > 1 := Kron @@ (ketd[d, #1] & ) /@ {js}; brad[d_Integer, js__Integer] := DG[ketd[d, js]]; Oplus[matrices__] := Module[{ms = SparseArray /@ {matrices}, dims, offsets, rules}, dims = Dimensions /@ ms; offsets = Most[FoldList[Plus, {0, 0}, dims]]; rules = Flatten[Table[Cases[ArrayRules[ms[[k]]], (p:{_Integer, _Integer} -> v_) :> p + offsets[[k]] -> v], {k, Length[ms]}], 1]; SparseArray[rules, Total[dims]]]; SWAPdd[d2_Integer, d1_Integer] /; d1 > 0 && d2 > 0 := SparseArray[Flatten[Table[{j*d2 + k + 1, k*d1 + j + 1} -> 1, {j, 0, d1 - 1}, {k, 0, d2 - 1}], 1], {d1*d2, d1*d2}]; CircuitMatrix[chronological_List] := Dot @@ Reverse[chronological]; ApplyCircuit[state_, chronological_List] := Fold[#2 . #1 & , state, chronological]; TB[v_] := SparseArray[Transpose[{v}]]; CanonicalSparse[x_] := SparseArray[Simplify[Normal[x]]]; ExactZeroQ[x_] := And @@ (TrueQ[Simplify[#1] == 0] & ) /@ Flatten[{Normal[x]}]; UnitaryQ[m_] := With[{d = Dimensions[m]}, Length[d] == 2 && d[[1]] == d[[2]] && ExactZeroQ[DG[m] . m - IDn[d[[1]]]] && ExactZeroQ[m . DG[m] - IDn[d[[1]]]]]; Swap[a_, b_] := SparseArray[Flatten[Table[{a*j + i + 1, b*i + j + 1} -> 1, {i, 0, a - 1}, {j, 0, b - 1}], 1], {a*b, a*b}]; ConstructionRecords = {}; check[name_, condition_] := Module[{ok = TrueQ[condition]}, AppendTo[ConstructionRecords, Association["check" -> name, "passed" -> ok]]; If[ !ok, Print["FAILED: ", name]; Throw[name]]]; canon[x_] := Simplify[Normal[x]]; zeroQ[x_] := ExactZeroQ[x]; dag[x_] := DG[x]; id[n_] := IdentityMatrix[n]; bd[mats_List] := Oplus @@ mats; ExpandSparse[x_] := SparseArray[Expand[Normal[x]]]; ]

INPUT 3
HoldComplete[eps[i_, j_, k_] := Signature[{i, j, k}]; adj = Join[(Select[#1, Tr[#1] == 0 & ] & )[(Flatten[#1, 1] & )[Table[Normal[SparseArray[{{i, j} -> 1}, {3, 3}]], {i, 3}, {j, 3}]]], {DiagonalMatrix[{1, -1, 0}]/Sqrt[2], DiagonalMatrix[{1, 1, -2}]/Sqrt[6]}]; sym = Join[Table[Normal[SparseArray[{{i, i} -> 1}, {3, 3}]], {i, 3}], (Flatten[#1, 1] & )[Table[Normal[SparseArray[{{i, j} -> 1/Sqrt[2], {j, i} -> 1/Sqrt[2]}, {3, 3}]], {i, 1, 2}, {j, i + 1, 3}]]]; z = Table[Tr[dag[adj[[r]]] . Transpose[adj[[s]]]], {r, 8}, {s, 8}]; check["compatible adjoint and symmetric bases", zeroQ[Table[Tr[dag[adj[[r]]] . adj[[s]]], {r, 8}, {s, 8}] - id[8]] && zeroQ[Table[Tr[dag[sym[[r]]] . sym[[s]]], {r, 6}, {s, 6}] - id[6]]]; f = Table[Sqrt[3/8]*adj[[r,v,q]], {q, 3}, {r, 8}, {v, 3}]; l = Table[Sum[adj[[r,b,c]]*eps[q, b, k]*sym[[s,k,c]], {b, 3}, {c, 3}, {k, 3}]/Sqrt[2], {q, 3}, {r, 8}, {s, 6}]; fm = ArrayReshape[f, {24, 3}]; lm = ArrayReshape[l, {24, 6}]; check["F/L orthogonal normalized CG embeddings", zeroQ[dag[fm] . fm - id[3]] && zeroQ[dag[lm] . lm - id[6]] && zeroQ[dag[fm] . lm]]; f15m = Transpose[Orthogonalize[NullSpace[Join[Transpose[fm], Transpose[lm]]]]]; f15 = ArrayReshape[f15m, {3, 8, 15}]; check["complete 3 plus bar6 plus 15 decomposition", zeroQ[dag[f15m] . f15m - id[15]] && zeroQ[fm . dag[fm] + lm . dag[lm] + f15m . dag[f15m] - id[24]]]; fs = Association["3" -> f, "bar6" -> l, "15" -> f15]; d8[name_] := d8[name] = Module[{a = fs[name], d}, d = Dimensions[a][[3]]; Sqrt[8/d]*Transpose[a, {1, 3, 2}]]; source[name_] := Sqrt[3/8]*Transpose[d8[name], {3, 2, 1}]; r1 = (1/3)*{{1, Sqrt[8]}, {Sqrt[8], -1}}; r2 = (1/2)*{{1, Sqrt[3]}, {Sqrt[3], -1}}; check["chosen Racah matrices and positive eigenvectors", zeroQ[Transpose[r1] . r1 - id[2]] && zeroQ[Transpose[r2] . r2 - id[2]] && zeroQ[r1 . {Sqrt[2], 1} - {Sqrt[2], 1}] && zeroQ[r2 . {Sqrt[3], 1} - {Sqrt[3], 1}]]; ]

INPUT 4
HoldComplete[ac = Table[Sum[f[[j,s,d]]*z[[s,r]], {s, 8}], {j, 3}, {r, 8}, {d, 3}]; singletEnc = Table[(KroneckerDelta[d, j]*KroneckerDelta[q, m])/Sqrt[3], {q, 3}, {d, 3}, {m, 3}, {j, 3}]; adjEnc = Table[Sum[d8["3"][[q,m,c]]*ac[[j,c,d]], {c, 8}], {q, 3}, {d, 3}, {m, 3}, {j, 3}]; outcg = Table[Sum[d8["3"][[q,d,s]]*z[[s,r]], {s, 8}], {q, 3}, {d, 3}, {r, 8}]; r1fromTensors = Transpose[Table[tt = {singletEnc, adjEnc}[[col]]; sing = Table[Sum[(KroneckerDelta[q, d]*tt[[q,d,m,j]])/Sqrt[3], {q, 3}, {d, 3}], {m, 3}, {j, 3}]; ad = Table[Sum[outcg[[q,d,r]]*tt[[q,d,m,j]], {q, 3}, {d, 3}], {r, 8}, {m, 3}, {j, 3}]; {canon[Tr[sing]/3], canon[(1/3)*Total[Flatten[source["3"]*ad]]]}, {col, 2}]]; check["first Racah matrix derived from CG tensor contractions", zeroQ[r1fromTensors - r1]]; branches = {{"bar3", "3", f}, {"6", "bar6", l}, {"bar15", "3", f15}}; nm = 90; e0 = ConstantArray[0, {3, nm, 3, 65}]; off = 0; Do[lam = br[[1]]; mu = br[[2]]; ff = br[[3]]; dl = Dimensions[ff][[3]]; dd = d8[mu]; dm = Dimensions[dd][[2]]; cc = Table[Sum[ff[[j,s,d]]*z[[s,r]], {s, 8}], {j, 3}, {r, 8}, {d, dl}]; Do[e0[[q,off + (d - 1)*dm + m,j,1 + (r - 1)*8 + c]] = cc[[j,r,d]]*dd[[q,m,c]], {q, 3}, {d, dl}, {m, dm}, {j, 3}, {r, 8}, {c, 8}]; If[lam == "bar3", Do[e0[[q,off + (d - 1)*dm + m,j,1]] = (KroneckerDelta[d, j]*KroneckerDelta[q, m])/Sqrt[3], {q, 3}, {d, dl}, {m, dm}, {j, 3}]]; off += dl*dm, {br, branches}]; e0m = ArrayReshape[e0, {270, 195}]; check["first fixed encoding isometry 270 by 195", zeroQ[dag[e0m] . e0m - id[195]]]; docD6 = Table[(1/Sqrt[6])*Sum[sym[[s,j,k]]*(eps[q, j, vv]*adj[[r,vv,k]] + eps[q, k, vv]*adj[[r,vv,j]]), {j, 3}, {k, 3}, {vv, 3}], {q, 3}, {s, 6}, {r, 8}]; check["manuscript symmetric first encoding phase", zeroQ[docD6 + d8["bar6"]]]; firstMemoryGauge = bd[{id[9], -id[36], id[45]}]; check["first-memory sign gauge is unitary", zeroQ[Transpose[firstMemoryGauge] . firstMemoryGauge - id[90]]]; cat0 = Join[{1/Sqrt[5]}, Flatten[id[8]]/Sqrt[10]]; k0 = KroneckerProduct[id[3], Transpose[{cat0}]]; ]

INPUT 5
HoldComplete[raw = {}; off = 0; Do[lam = br[[1]]; mu = br[[2]]; ff = br[[3]]; dl = Dimensions[ff][[3]]; dm = Dimensions[d8[mu]][[2]]; If[lam == "bar3", gg = ConstantArray[0, {3, nm, dm}]; Do[gg[[q,off + (ll - 1)*dm + m,n]] = (KroneckerDelta[q, ll]*KroneckerDelta[m, n])/Sqrt[3], {q, 3}, {ll, dl}, {m, dm}, {n, dm}]; AppendTo[raw, {{"1", mu}, ArrayReshape[gg, {270, dm}]}]]; sig = Switch[lam, "bar3", "3", "6", "bar6", "bar15", "15"]; dd = d8[sig]; cc = Table[Sum[dd[[q,ll,s]]*z[[s,r]], {s, 8}], {q, 3}, {ll, dl}, {r, 8}]; gg = ConstantArray[0, {3, nm, 8*dm}]; Do[gg[[q,off + (ll - 1)*dm + m,(r - 1)*dm + n]] = cc[[q,ll,r]]*KroneckerDelta[m, n], {q, 3}, {ll, dl}, {m, dm}, {r, 8}, {n, dm}]; AppendTo[raw, {{"8", mu}, ArrayReshape[gg, {270, 8*dm}]}]; off += dl*dm, {br, branches}]; firstAtI = e0m . k0; pieces = Table[lab = rr[[1]]; gg = rr[[2]]; std = If[lab[[1]] == "1", id[3], ArrayReshape[source[lab[[2]]], {8*Dimensions[d8[lab[[2]]]][[2]], 3}]]; amp = canon[(1/3)*Tr[dag[std] . dag[gg] . firstAtI]]; check[StringJoin["first seed phase ", ToString[lab]], zeroQ[dag[gg] . firstAtI - amp*std]]; {lab, gg, amp}, {rr, raw}]; ordered = {{"1", "3"}, {"8", "3"}, {"8", "bar6"}}; weights1 = {1/Sqrt[5], Sqrt[3/5], 1/Sqrt[5]}; bmats = Table[sel = Select[pieces, #1[[1]] == ordered[[i]] & ]; norm = canon[Sqrt[Total[(#1[[3]]^2 & ) /@ sel]]]; check[StringJoin["first occupied weight ", ToString[ordered[[i]]]], zeroQ[{norm - weights1[[i]]}]]; canon[Total[(#1[[3]]*#1[[2]] & ) /@ sel]/norm], {i, 3}]; bmat = Transpose[Join @@ Transpose /@ bmats]; k1 = Join[id[3]/Sqrt[5], Sqrt[3/5]*ArrayReshape[source["3"], {24, 3}], ArrayReshape[source["bar6"], {48, 3}]/Sqrt[5]]; check["first support, fixed phases and multiplicity rotation", zeroQ[dag[bmat] . bmat - id[75]] && zeroQ[firstAtI - bmat . k1]]; ]

INPUT 6
HoldComplete[w3 = Table[sym[[m,q,s]]/Sqrt[2], {q, 3}, {m, 6}, {s, 3}]; wa = Table[eps[q, m, s]/Sqrt[2], {q, 3}, {m, 3}, {s, 3}]; ws = Table[sym[[s,q,m]], {q, 3}, {m, 3}, {s, 6}]; encSeed[ww_, tt_] := Table[Sum[ww[[q,m,s]]*tt[[r,s,j]], {s, Dimensions[ww][[3]]}], {q, 3}, {r, 8}, {m, Dimensions[ww][[2]]}, {j, 3}]; decodeSeed[ff_, tt_] := Table[Sum[ff[[q,r,i]]*tt[[q,r,m,j]], {q, 3}, {r, 8}], {i, Dimensions[ff][[3]]}, {m, Dimensions[tt][[3]]}, {j, 3}]; as = encSeed[wa, source["3"]]; ss = encSeed[ws, source["bar6"]]; tm3 = 2*decodeSeed[f, as]; tm6 = (2*decodeSeed[l, as])/Sqrt[3]; phase = canon[Sqrt[3]/((2/3)*Total[Flatten[tm3*decodeSeed[f, ss]]])]; check["second symmetric route phase is exact sign", MemberQ[{1, -1}, phase]]; ws = phase*ws; ss = phase*ss; check["complete second Racah identities", zeroQ[decodeSeed[f, as] - tm3/2] && zeroQ[decodeSeed[l, as] - (Sqrt[3]*tm6)/2] && zeroQ[decodeSeed[f, ss] - (Sqrt[3]*tm3)/2] && zeroQ[decodeSeed[l, ss] + tm6/2]]; e1 = ConstantArray[0, {3, 30, 75}]; Do[e1[[q,m,s]] = w3[[q,m,s]], {q, 3}, {m, 6}, {s, 3}]; Do[e1[[q,6 + (r - 1)*3 + m,3 + (r - 1)*3 + s]] = wa[[q,m,s]], {q, 3}, {r, 8}, {m, 3}, {s, 3}]; Do[e1[[q,6 + (r - 1)*3 + m,27 + (r - 1)*6 + s]] = ws[[q,m,s]], {q, 3}, {r, 8}, {m, 3}, {s, 6}]; e1m = ArrayReshape[e1, {90, 75}]; check["second fixed encoding isometry 90 by 75", zeroQ[dag[e1m] . e1m - id[75]]]; gmid = ConstantArray[0, {3, 30, 45}]; Do[gmid[[q,m,(ll - 1)*6 + n]] = KroneckerDelta[q, ll]*KroneckerDelta[m, n], {q, 3}, {m, 6}, {ll, 3}, {n, 6}]; Do[gmid[[q,6 + (r - 1)*3 + m,18 + (ll - 1)*3 + n]] = l[[q,r,ll]]*KroneckerDelta[m, n], {q, 3}, {r, 8}, {m, 3}, {ll, 6}, {n, 3}]; Do[gmid[[q,6 + (r - 1)*3 + m,36 + (ll - 1)*3 + n]] = f[[q,r,ll]]*KroneckerDelta[m, n], {q, 3}, {r, 8}, {m, 3}, {ll, 3}, {n, 3}]; gm = ArrayReshape[gmid, {90, 45}]; t1 = w3; t2 = tm6; t3 = tm3; midseed = Join[ArrayReshape[t1, {18, 3}]/Sqrt[5], ArrayReshape[t2, {18, 3}]/Sqrt[5], Sqrt[3/5]*ArrayReshape[t3, {9, 3}]]; check["midpoint normalized embeddings and chosen weights", zeroQ[dag[gm] . gm - id[45]] && zeroQ[dag[midseed] . midseed - id[3]] && zeroQ[e1m . k1 - gm . midseed]]; ]

INPUT 7
HoldComplete[sp[x_] := SparseArray[Map[Simplify, Normal[x], {2}]]; joincols[mats_List] := Transpose[Join @@ Transpose /@ mats]; completeSmall[a_] := Module[{ns = NullSpace[dag[a]]}, If[Length[ns] == 0, ConstantArray[0, {Length[a], 0}], canon[Transpose[Orthogonalize[ns]]]]]; coordEmbed[n_, inds_] := SparseArray[Thread[Transpose[{inds, Range[Length[inds]]}] -> 1], {n, Length[inds]}]; memEmbed[m_] := coordEmbed[270, Flatten[Table[90*(q - 1) + Range[m], {q, 3}]]]; embed90 = memEmbed[30]; pin = coordEmbed[270, Flatten[Table[90*(q - 1) + Range[65], {q, 3}]]]; pout = coordEmbed[270, Range[45]]; unusedInput = coordEmbed[270, Flatten[Table[90*(q - 1) + Range[66, 90], {q, 3}]]]; unusedSecond = coordEmbed[270, Flatten[Table[90*(q - 1) + Range[31, 90], {q, 3}]]]; rightEmbed[name_] := ArrayReshape[d8[name], {3*Dimensions[d8[name]][[2]], 8}]; rightComp6 = completeSmall[rightEmbed["bar6"]]; rightComp3 = completeSmall[rightEmbed["3"]]; check["exact first right-CG complements", zeroQ[dag[joincols[{rightEmbed["bar6"], rightComp6}]] . joincols[{rightEmbed["bar6"], rightComp6}] - id[18]] && zeroQ[dag[joincols[{rightEmbed["3"], rightComp3}]] . joincols[{rightEmbed["3"], rightComp3}] - id[9]]]; memoryTensor[small_, start_, dl_, dm_] := Module[{nc = Dimensions[small][[2]], t}, t = Table[If[Inequality[start, Less, mm, LessEqual, start + dl*dm], small[[(q - 1)*dm + Mod[mm - start - 1, dm] + 1,k]]*KroneckerDelta[Quotient[mm - start - 1, dm] + 1, d], 0], {q, 3}, {mm, 90}, {d, dl}, {k, nc}]; ArrayReshape[t, {270, dl*nc}]]; g0Complement = joincols[{memoryTensor[rightComp6, 9, 6, 6], memoryTensor[rightComp3, 45, 15, 3]}]; g0Entry = sp[joincols[{e0m, g0Complement}] . dag[joincols[{Normal[pin], Normal[unusedInput]}]]]; check["full exact first gate before program basis change", zeroQ[dag[g0Entry] . g0Entry - id[270]]]; leftEmbed[name_] := Module[{dd = d8[name], dl, cc}, dl = Dimensions[dd][[2]]; cc = Table[Sum[dd[[q,ll,s]]*z[[s,r]], {s, 8}], {q, 3}, {ll, dl}, {r, 8}]; ArrayReshape[cc, {3*dl, 8}]]; leftComp6 = completeSmall[leftEmbed["bar6"]]; leftComp15 = completeSmall[leftEmbed["15"]]; leftTensor[small_, start_, dl_, dm_] := Module[{nc = Dimensions[small][[2]], t}, t = Table[If[Inequality[start, Less, mm, LessEqual, start + dl*dm], small[[(q - 1)*dl + Quotient[mm - start - 1, dm] + 1,k]]*KroneckerDelta[Mod[mm - start - 1, dm] + 1, n], 0], {q, 3}, {mm, 90}, {k, nc}, {n, dm}]; ArrayReshape[t, {270, nc*dm}]]; same = Select[pieces, #1[[1]] == {"8", "3"} & ]; mixNorm = canon[Sqrt[same[[1,3]]^2 + same[[2,3]]^2]]; unoccupiedMix = canon[((-same[[2,3]])*same[[1,2]] + same[[1,3]]*same[[2,2]])/mixNorm]; firstComplete = sp[joincols[{bmat, unoccupiedMix, leftTensor[leftComp6, 9, 6, 6], leftTensor[leftComp15, 45, 15, 3]}]]; check["complete first-query support basis 270 by 270", zeroQ[dag[firstComplete] . firstComplete - id[270]]]; smallSecondComp = completeSmall[ArrayReshape[w3, {18, 3}]]; secondComplement = ConstantArray[0, {90, 15}]; Do[secondComplement[[30*(q - 1) + m,k]] = smallSecondComp[[6*(q - 1) + m,k]], {q, 3}, {m, 6}, {k, 15}]; secondComplete = sp[joincols[{embed90 . e1m, embed90 . secondComplement, Normal[unusedSecond]}]]; check["complete second encoding target basis 270 by 270", zeroQ[dag[secondComplete] . secondComplete - id[270]]]; g1Entry = sp[secondComplete . dag[firstComplete]]; gmComplement = ConstantArray[0, {90, 45}]; Do[gmComplement[[30*(q - 1) + 6 + (r - 1)*3 + m,3*(ll - 1) + n]] = f15[[q,r,ll]]*KroneckerDelta[m, n], {q, 3}, {r, 8}, {m, 3}, {ll, 15}, {n, 3}]; secondQueryComplete = sp[joincols[{embed90 . gm, embed90 . gmComplement, Normal[unusedSecond]}]]; check["complete second-query F/L/15 basis 270 by 270", zeroQ[dag[secondQueryComplete] . secondQueryComplete - id[270]]]; swap[a_, b_] := Table[KroneckerDelta[Mod[i - 1, a] + 1, Quotient[j - 1, b] + 1]*KroneckerDelta[Quotient[i - 1, a] + 1, Mod[j - 1, b] + 1], {i, a*b}, {j, a*b}]; p12 = swap[3, 6]; p33 = swap[3, 3]; manual1 = ArrayReshape[w3, {18, 3}]; manual2 = Transpose[p12] . ArrayReshape[t2, {18, 3}]; iota = ArrayReshape[Table[eps[q, m, j]/Sqrt[2], {q, 3}, {m, 3}, {j, 3}], {9, 3}]; phase2 = canon[(1/3)*Tr[dag[manual1] . manual2]]; phase3 = canon[(1/3)*Tr[dag[iota] . ArrayReshape[t3, {9, 3}]]]; toManuscript = bd[{id[18], phase2*Transpose[p12], phase3*id[9]}]; g2Entry = sp[bd[{toManuscript, id[225]}] . dag[secondQueryComplete]]; manualJ = ArrayFlatten[{{ConstantArray[0, {18, 18}], id[18], ConstantArray[0, {18, 9}]}, {id[18], ConstantArray[0, {18, 18}], ConstantArray[0, {18, 9}]}, {ConstantArray[0, {9, 18}], ConstantArray[0, {9, 18}], -p33}}]; jFull = sp[bd[{manualJ, id[225]}]]; hb = Join[Flatten[Table[{Normal[SparseArray[{{i, j} -> 1/Sqrt[2], {j, i} -> 1/Sqrt[2]}, {3, 3}]], Normal[SparseArray[{{i, j} -> -(I/Sqrt[2]), {j, i} -> I/Sqrt[2]}, {3, 3}]]}, {i, 1, 2}, {j, i + 1, 3}], 2], {DiagonalMatrix[{1, -1, 0}]/Sqrt[2], DiagonalMatrix[{1, 1, -2}]/Sqrt[6]}]; cb = Table[Tr[dag[adj[[r]]] . hb[[s]]], {r, 8}, {s, 8}]; programBasis = bd[{{{1}}, KroneckerProduct[cb, Conjugate[cb]]}]; programBasis90 = sp[bd[{programBasis, id[25]}]]; firstGauge = sp[KroneckerProduct[id[3], firstMemoryGauge]]; g0 = sp[firstGauge . g0Entry . KroneckerProduct[id[3], programBasis90]]; g1 = sp[g1Entry . dag[firstGauge]]; g2 = g2Entry; restoration = sp[KroneckerProduct[id[3], bd[{{{1}}, swap[8, 8], id[25]}]]]; kk0 = g0; kk1 = g1; kk2 = sp[dag[g2] . jFull . g2]; kk3 = sp[dag[g1]]; kk4 = sp[restoration . dag[g0]]; gates = Association["G0" -> g0, "G1" -> g1, "G2" -> g2, "J" -> jFull, "Restoration" -> restoration, "K0" -> kk0, "K1" -> kk1, "K2" -> kk2, "K3" -> kk3, "K4" -> kk4]; Do[check[StringJoin["full 270-dimensional exact unitarity ", key], zeroQ[dag[gates[key]] . gates[key] - id[270]] && zeroQ[gates[key] . dag[gates[key]] - id[270]]], {key, Keys[gates]}]; check["full completed first gate agrees with manuscript occupied isometry", zeroQ[g0 . pin - firstGauge . e0m . KroneckerProduct[id[3], programBasis]]]; check["full completed middle gate agrees on all 75 occupied coordinates", zeroQ[g1 . firstGauge . bmat - embed90 . e1m]]; check["full completed final gate gives explicit manuscript Phi coordinates", zeroQ[g2 . embed90 . gm - pout . toManuscript]]; ]

INPUT 8
HoldComplete[TensorFixed = gates; C24 = SparseArray[joincols[{fm, lm, f15m}]]; CInitial24 = CanonicalSparse[Kron[IDn[3], z] . C24]; Singlet9 = TB[Flatten[Normal[IDn[3]]]/Sqrt[3]]; Right3 = CanonicalSparse[joincols[{Singlet9, rightEmbed["3"]}]]; RightBar6 = CanonicalSparse[joincols[{rightEmbed["bar6"], rightComp6}]]; Left3 = CanonicalSparse[joincols[{Singlet9, leftEmbed["3"]}]]; Left6 = CanonicalSparse[joincols[{leftEmbed["bar6"], leftComp6}]]; Left15 = CanonicalSparse[joincols[{leftEmbed["15"], leftComp15}]]; SmallCGUnitaries = Association["3x8 = 3+bar6+15" -> C24, "bar3x8 = bar3+6+bar15" -> CInitial24, "bar3x3 = 1+8 (right)" -> Right3, "bar3xbar6 = 8+bar10 (right)" -> RightBar6, "3xbar3 = 1+8 (left)" -> Left3, "3x6 = 8+10 (left)" -> Left6, "3xbar15 = 8+bar10+27 (left complement basis)" -> Left15]; RouteLQR[start_, dl_, dm_] := SparseArray[Flatten[Table[{90*q + start + d*dm + m + 1, (d*3 + q)*dm + m + 1} -> 1, {d, 0, dl - 1}, {q, 0, 2}, {m, 0, dm - 1}], 2], {270, 3*dl*dm}]; RouteQLR[start_, dl_, dm_] := SparseArray[Flatten[Table[{90*q + start + d*dm + m + 1, (q*dl + d)*dm + m + 1} -> 1, {q, 0, 2}, {d, 0, dl - 1}, {m, 0, dm - 1}], 2], {270, 3*dl*dm}]; SelectColumns[m_, inds_List] := SparseArray[m[[All,inds]]]; InputSinglet = coordEmbed[270, {1, 91, 181}]; InputAdjoint = coordEmbed[270, Flatten[Table[90*q + Range[2, 65], {q, 0, 2}]]]; BInput = SparseArray[joincols[{InputSinglet, InputAdjoint . Kron[CInitial24, IDn[8]], unusedInput}]]; PFirst = SparseArray[joincols[{RouteLQR[0, 3, 3], RouteLQR[9, 6, 6], RouteLQR[45, 15, 3]}]]; DRight = Oplus[Kron[IDn[3], Right3], Kron[IDn[6], RightBar6], Kron[IDn[15], Right3]]; rightOrder = Join[Table[9*d + 1, {d, 0, 2}], Flatten[Table[9*d + Range[2, 9], {d, 0, 2}]], Flatten[Table[27 + 18*d + Range[8], {d, 0, 5}]], Flatten[Table[135 + 9*d + Range[2, 9], {d, 0, 14}]], Flatten[Table[27 + 18*d + Range[9, 18], {d, 0, 5}]], Table[135 + 9*d + 1, {d, 0, 14}]]; BRight = CanonicalSparse[SelectColumns[PFirst . DRight, rightOrder]]; Program90 = Oplus[programBasis, IDn[25]]; FirstSign90 = Oplus[IDn[9], -IDn[36], IDn[45]]; FirstSign = Kron[IDn[3], FirstSign90]; G0 = CanonicalSparse[FirstSign . BRight . DG[BInput] . Kron[IDn[3], Program90]]; check["G0 reconstructed only from small right CG direct sums", zeroQ[G0 - TensorFixed["G0"]]]; PLeft = SparseArray[joincols[{RouteQLR[0, 3, 3], RouteQLR[9, 6, 6], RouteQLR[45, 15, 3]}]]; DLeft = Oplus[Kron[Left3, IDn[3]], Kron[Left6, IDn[6]], Kron[Left15, IDn[3]]]; BLeft = CanonicalSparse[PLeft . DLeft]; Multiplicity2 = CanonicalSparse[{{same[[1,3]], -same[[2,3]]}, {same[[2,3]], same[[1,3]]}}/mixNorm]; Equivalent83 = CanonicalSparse[joincols[{SelectColumns[BLeft, Range[4, 27]], SelectColumns[BLeft, Range[136, 159]]}] . Kron[Multiplicity2, IDn[24]]]; phase86 = Simplify[Select[pieces, #1[[1]] == {"8", "bar6"} & ][[1,3]]/weights1[[3]]]; BFirst = CanonicalSparse[joincols[{SelectColumns[BLeft, Range[3]], SelectColumns[Equivalent83, Range[24]], phase86*SelectColumns[BLeft, Range[28, 75]], SelectColumns[Equivalent83, Range[25, 48]], SelectColumns[BLeft, Range[76, 135]], SelectColumns[BLeft, Range[160, 270]]}]]; check["first support basis from small left CG blocks and multiplicity rotation", zeroQ[BFirst - firstComplete]]; SecondSeed18 = ArrayReshape[w3, {18, 3}]; Second18 = CanonicalSparse[joincols[{SecondSeed18, smallSecondComp}]]; Second9 = CanonicalSparse[joincols[{ArrayReshape[wa, {9, 3}], ArrayReshape[ws, {9, 6}]}]]; PSecond = SparseArray[joincols[{RouteLQR[0, 1, 6], RouteLQR[6, 8, 3]}]]; DSecond = Oplus[Second18, Kron[IDn[8], Second9]]; secondOrder = Join[Range[3], Flatten[Table[18 + 9*r + Range[3], {r, 0, 7}]], Flatten[Table[18 + 9*r + Range[4, 9], {r, 0, 7}]], Range[4, 18]]; BSecond = CanonicalSparse[joincols[{SelectColumns[PSecond . DSecond, secondOrder], unusedSecond}]]; check["second encoding basis reconstructed from 18 and 9 dimensional blocks", zeroQ[BSecond - secondComplete]]; G1 = CanonicalSparse[BSecond . DG[FirstSign . BFirst]]; check["G1 factorized reconstruction", zeroQ[G1 - TensorFixed["G1"]]]; PSecondLeft = SparseArray[joincols[{RouteQLR[0, 1, 6], RouteQLR[6, 8, 3]}]]; DSecondLeft = Oplus[IDn[18], Kron[C24, IDn[3]]]; midOrder = Join[Range[18], Range[28, 45], Range[19, 27], Range[46, 90]]; BMid = CanonicalSparse[joincols[{SelectColumns[PSecondLeft . DSecondLeft, midOrder], unusedSecond}]]; check["second query CG basis reconstructed from C24 direct sum", zeroQ[BMid - secondQueryComplete]]; MidPhase = Oplus[IDn[18], phase2*Transpose[Swap[3, 6]], phase3*IDn[9], IDn[225]]; G2 = CanonicalSparse[MidPhase . DG[BMid]]; J = Oplus[Kron[{{0, 1}, {1, 0}}, IDn[18]], -Swap[3, 3], IDn[225]]; Restoration = Kron[IDn[3], Oplus[{{1}}, Swap[8, 8], IDn[25]]]; check["G2 factorized reconstruction", zeroQ[G2 - TensorFixed["G2"]]]; check["J sparse exchange18 plus negative SWAP9 plus identity225", zeroQ[J - TensorFixed["J"]]]; check["Restoration sparse singlet plus SWAP64 plus identity25", zeroQ[Restoration - TensorFixed["Restoration"]]]; W40 = G0; W41 = G1; W42 = CanonicalSparse[DG[G2] . J . G2]; W43 = DG[G1]; W44 = CanonicalSparse[Restoration . DG[G0]]; K0 = W40; K1 = W41; K2 = W42; K3 = W43; K4 = W44; PrepSinglet = TB[Flatten[Table[eps[p, q, r]/Sqrt[6], {p, 3}, {q, 3}, {r, 3}]]]; PrepAdjoint = SparseArray[ArrayReshape[Table[Sum[adj[[s,p,v]]*eps[v, q, r], {v, 3}]/Sqrt[2], {p, 3}, {q, 3}, {r, 3}, {s, 8}], {27, 8}]]; Swap12Triple = Kron[Swap[3, 3], IDn[3]]; Swap13Triple = SparseArray[Flatten[Table[{9*r + 3*q + p + 1, 9*p + 3*q + r + 1} -> 1, {p, 0, 2}, {q, 0, 2}, {r, 0, 2}], 2], {27, 27}]; PrepAdjointSecond = CanonicalSparse[(2*(Swap12Triple . PrepAdjoint - PrepAdjoint/2))/Sqrt[3]]; tripleOccupations = Select[Tuples[Range[0, 2], 3], OrderedQ]; PrepSymmetric10 = SparseArray[joincols[Table[perms = DeleteDuplicates[Permutations[t]]; SparseArray[Table[{9*p[[1]] + 3*p[[2]] + p[[3]] + 1, 1} -> 1/Sqrt[Length[perms]], {p, perms}], {27, 1}], {t, tripleOccupations}]]]; Schur27 = CanonicalSparse[joincols[{PrepSinglet, PrepAdjoint, PrepAdjointSecond, PrepSymmetric10}]]; check["explicit Schur27 = singlet1 + adjoint8 + adjoint8 + symmetric10", UnitaryQ[Schur27]]; PrepIndices = Flatten[Table[90*q + Range[72], {q, 0, 2}]]; PrepEmbed = coordEmbed[270, PrepIndices]; PrepUnused = IDn[270] - PrepEmbed . DG[PrepEmbed]; PrepLift[m_] := CanonicalSparse[PrepEmbed . m . DG[PrepEmbed] + PrepUnused]; PrepSeed216 = CanonicalSparse[Kron[PrepSinglet, ketd[8, 0]]/Sqrt[5] + TB[Flatten[Normal[PrepAdjoint]]]/Sqrt[10]]; PrepSeed = PrepEmbed . PrepSeed216; InitDifference = ketd[270, 0] - PrepSeed; Pre0 = CanonicalSparse[IDn[270] - InitDifference . DG[InitDifference]]; Pre1 = PrepLift[Kron[Swap12Triple, IDn[8]]]; Pre2 = PrepLift[Kron[Swap13Triple, IDn[8]]]; PrepSchurDecode = PrepLift[Kron[DG[Schur27], IDn[8]]]; prepSortOrder = Range[270]; prepSortOrder[[2 ;; 8]] = Range[66, 72]; prepSortOrder[[9 ;; 72]] = Range[2, 65]; PrepSort = SparseArray[Table[{prepSortOrder[[i]], i} -> 1, {i, 270}], {270, 270}]; PrepGauge = Oplus[DG[programBasis], IDn[205]]; Pre3 = CanonicalSparse[PrepGauge . PrepSort . PrepSchurDecode . DG[Pre2 . Pre1]]; Prep0 = Pre0; Prep1 = Pre1; Prep2 = Pre2; Prep3 = Pre3; check["initialization exchanges vacuum and normalized seed", zeroQ[Pre0 . ketd[270, 0] - PrepSeed] && zeroQ[Pre0 . PrepSeed - ketd[270, 0]]]; SmallBlocks = Join[SmallCGUnitaries, Association["Second18" -> Second18, "Second9" -> Second9, "Racah1" -> SparseArray[r1], "Racah2" -> SparseArray[r2], "Multiplicity2" -> Multiplicity2, "Schur27" -> Schur27]]; BasisChanges = Association["Input" -> BInput, "FirstRight" -> BRight, "FirstLeft" -> BLeft, "FirstOccupied" -> FirstSign . BFirst, "SecondEncoding" -> BSecond, "Midpoint" -> BMid, "PrepSchur" -> Schur27]; fixed = Association["Prep0" -> Pre0, "Prep1" -> Pre1, "Prep2" -> Pre2, "Prep3" -> Pre3, "G0" -> G0, "G1" -> G1, "G2" -> G2, "J" -> J, "Restoration" -> Restoration, "K0" -> W40, "K1" -> W41, "K2" -> W42, "K3" -> W43, "K4" -> W44]; SmallBlockChecks = UnitaryQ /@ SmallBlocks; BasisChecks = UnitaryQ /@ BasisChanges; UnitaryChecks = UnitaryQ /@ fixed; BlockSummary[m_] := Association["Dimensions" -> Dimensions[m], "NonzeroEntries" -> Length[Most[ArrayRules[SparseArray[m]]]]]; SmallBlockSummary = BlockSummary /@ SmallBlocks; GateSummary = BlockSummary /@ fixed; SmallBlockSummary]

INPUT 9
HoldComplete[hermitianBasis = hb; Q[umat_] := Kron[umat, IDn[90]]; CatalystExpected[umat_] := TB[Join[{1/Sqrt[5]}, (1/Sqrt[10])*Flatten[Table[Tr[DG[hb[[j]]] . umat . hb[[k]] . DG[umat]], {j, 8}, {k, 8}]], ConstantArray[0, 25]]]; PreparationGates[umat_] := {Pre0, Q[umat], Pre1, Q[umat], Pre2, Q[umat], Pre3}; ProcessingGates[umat_] := {W40, Q[umat], W41, Q[umat], W42, Q[umat], W43, Q[umat], W44}; UnitaryChecks]

INPUT 10
HoldComplete[RequestedGateChecks = AssociationThread[{"Pre0", "Pre1", "Pre2", "Pre3", "W40", "W41", "W42", "W43", "W44"}, UnitaryQ /@ {Pre0, Pre1, Pre2, Pre3, W40, W41, W42, W43, W44}]; RequestedGateChecks]

INPUT 11
HoldComplete[qMatrix = Kron[U, IDn[90]]; preparedFull = ExpandSparse[Pre3 . (qMatrix . (Pre2 . (qMatrix . (Pre1 . (qMatrix . (Pre0 . ketd[270, 0]))))))]; ketc = Kron[brad[3, 0], IDn[90]] . preparedFull; QueryResetQ = ExactZeroQ[ExpandSparse[preparedFull - Kron[ketd[3, 0], ketc]]]; Association["PreparedJointStateDimensions" -> Dimensions[preparedFull], "CatalystDimensions" -> Dimensions[ketc], "QueryReset" -> QueryResetQ]]

INPUT 12
HoldComplete[W4[umat_] := W44 . Kron[umat, IDn[90]] . W43 . Kron[umat, IDn[90]] . W42 . Kron[umat, IDn[90]] . W41 . Kron[umat, IDn[90]] . W40; W4Apply[umat_, input_] := Fold[ExpandSparse[#2 . #1] & , SparseArray[input], {W40, Kron[umat, IDn[90]], W41, Kron[umat, IDn[90]], W42, Kron[umat, IDn[90]], W43, Kron[umat, IDn[90]], W44}]; inputMatrix = Kron[IDn[3], ketc]; lhsMatrix = W4Apply[U, inputMatrix]; rhsMatrix = ExpandSparse[Det[U]*Kron[Transpose[U], ketc]]; matrixResidual = ExpandSparse[lhsMatrix - rhsMatrix]; MatrixIdentityQ = ExactZeroQ[matrixResidual]; MatrixEntryEqualities = Map[TrueQ[Expand[#1] == 0] & , Normal[matrixResidual], {2}]; All810MatrixEntriesEqualQ = And @@ Flatten[MatrixEntryEqualities]; InputColumnChecks = Table[ExactZeroQ[ExpandSparse[inputMatrix[[All,{j + 1}]] - Kron[ketd[3, j], ketc]]], {j, 0, 2}]; ResidualCountsPerColumn = Table[Length[Most[ArrayRules[SparseArray[matrixResidual[[All,{j + 1}]]]]]], {j, 0, 2}]; Association["LeftMatrixDimensions" -> Dimensions[lhsMatrix], "RightMatrixDimensions" -> Dimensions[rhsMatrix], "All810EntriesEqual" -> All810MatrixEntriesEqualQ, "MatrixIdentityQ" -> MatrixIdentityQ, "ColumnResidualCounts" -> ResidualCountsPerColumn]]

INPUT 13
HoldComplete[DeterminantOneZeroQ[x_] := And @@ (TrueQ[Last[PolynomialReduce[Expand[#1], {Expand[Det[U]] - 1}, Flatten[U]]] === 0] & ) /@ Last /@ Most[ArrayRules[SparseArray[x]]]; MatrixIdentitySU3Q = DeterminantOneZeroQ[ExpandSparse[lhsMatrix - Kron[Transpose[U], ketc]]]; MatrixIdentitySU3Q]

INPUT 14
HoldComplete[RequestedMatrixVerification = Association["UnitaryQEachPrejW4k" -> RequestedGateChecks, "PreparedJointStateDimensions" -> Dimensions[preparedFull], "CatalystDimensions" -> Dimensions[ketc], "QueryReset" -> QueryResetQ, "InputMatrixDimensions" -> Dimensions[inputMatrix], "LeftMatrixDimensions" -> Dimensions[lhsMatrix], "RightMatrixDimensions" -> Dimensions[rhsMatrix], "InputColumnsAreData0Data1Data2" -> InputColumnChecks, "ResidualNonzeroCountsPerDataColumn" -> ResidualCountsPerColumn, "PolynomialMatrixIdentity" -> MatrixIdentityQ, "All810EntriesEqual" -> All810MatrixEntriesEqualQ, "EndpointWithoutDeterminantUnderDeterminantOne" -> MatrixIdentitySU3Q]; RequestedMatrixVerification]

==> anc/mathematica/gates.json <==
{
	"runtime":"13.3.1 for Microsoft Windows (64-bit) (July 24, 2023)",
	"dateAsiaShanghai":"2026-10-07T22:38:13",
	"inputCells":18,
	"cells":[
		{
			"inputCell":1,
			"evaluated":true,
			"seconds":0.0
		},
		{
			"inputCell":2,
			"evaluated":true,
			"seconds":0.0
		},
		{
			"inputCell":3,
			"evaluated":true,
			"seconds":2.46846e-2
		},
		{
			"inputCell":4,
			"evaluated":true,
			"seconds":0.686307
		},
		{
			"inputCell":5,
			"evaluated":true,
			"seconds":0.1805168
		},
		{
			"inputCell":6,
			"evaluated":true,
			"seconds":7.36249e-2
		},
		{
			"inputCell":7,
			"evaluated":true,
			"seconds":1.01705899e1
		},
		{
			"inputCell":8,
			"evaluated":true,
			"seconds":1.10152657e1
		},
		{
			"inputCell":9,
			"evaluated":true,
			"seconds":0.0
		},
		{
			"inputCell":10,
			"evaluated":true,
			"seconds":2.6015e-3
		},
		{
			"inputCell":11,
			"evaluated":true,
			"seconds":1.0228142
		},
		{
			"inputCell":12,
			"evaluated":true,
			"seconds":0.2769384
		},
		{
			"inputCell":13,
			"evaluated":true,
			"seconds":1.90676133e1
		},
		{
			"inputCell":14,
			"evaluated":true,
			"seconds":2.11499e-2
		},
		{
			"inputCell":15,
			"evaluated":true,
			"seconds":1.1757485
		},
		{
			"inputCell":16,
			"evaluated":true,
			"seconds":6.88408
		},
		{
			"inputCell":17,
			"evaluated":true,
			"seconds":2.78436251e1
		},
		{
			"inputCell":18,
			"evaluated":true,
			"seconds":0.0
		}
	],
	"seconds":7.86760051e1,
	"notebookSHA256Before":"f1c47443b9c11cf5f997207d559e9d0bb31adfc4221b90832dd08a6e8aab5274",
	"notebookSHA256After":"f1c47443b9c11cf5f997207d559e9d0bb31adfc4221b90832dd08a6e8aab5274",
	"notebookPreserved":true,
	"independentNineVariables":true,
	"manuscriptEmbeddingAIsometry":true,
	"manuscriptPhysicalFlipBridge":true,
	"scope":"Fresh evaluation of all native Input cells from the supplied self-contained notebook. Saved Output cells are not used as evidence.",
	"success":true,
	"checks":{
		"SubscriptOracle":true,
		"TensorConstruction":true,
		"SmallBlocksUnitary":true,
		"BasisChangesUnitary":true,
		"FullGatesUnitary":true,
		"RepresentationDirectSums":true,
		"Preparation":true,
		"Processing":true,
		"SU3Interpretation":true,
		"MirrorGateRelations":true,
		"MidpointAndFlip":true,
		"RepresentationStatesAndDirectProducts":true
	},
	"constructionChecks":{
		"compatible adjoint and symmetric bases":true,
		"F\/L orthogonal normalized CG embeddings":true,
		"complete 3 plus bar6 plus 15 decomposition":true,
		"chosen Racah matrices and positive eigenvectors":true,
		"first Racah matrix derived from CG tensor contractions":true,
		"first fixed encoding isometry 270 by 195":true,
		"manuscript symmetric first encoding phase":true,
		"first-memory sign gauge is unitary":true,
		"first seed phase {1, 3}":true,
		"first seed phase {8, 3}":true,
		"first seed phase {8, bar6}":true,
		"first occupied weight {1, 3}":true,
		"first occupied weight {8, 3}":true,
		"first occupied weight {8, bar6}":true,
		"first support, fixed phases and multiplicity rotation":true,
		"second symmetric route phase is exact sign":true,
		"complete second Racah identities":true,
		"second fixed encoding isometry 90 by 75":true,
		"midpoint normalized embeddings and chosen weights":true,
		"exact first right-CG complements":true,
		"full exact first gate before program basis change":true,
		"complete first-query support basis 270 by 270":true,
		"complete second encoding target basis 270 by 270":true,
		"complete second-query F\/L\/15 basis 270 by 270":true,
		"full 270-dimensional exact unitarity G0":true,
		"full 270-dimensional exact unitarity G1":true,
		"full 270-dimensional exact unitarity G2":true,
		"full 270-dimensional exact unitarity J":true,
		"full 270-dimensional exact unitarity Restoration":true,
		"full 270-dimensional exact unitarity K0":true,
		"full 270-dimensional exact unitarity K1":true,
		"full 270-dimensional exact unitarity K2":true,
		"full 270-dimensional exact unitarity K3":true,
		"full 270-dimensional exact unitarity K4":true,
		"full completed first gate agrees with manuscript occupied isometry":true,
		"full completed middle gate agrees on all 75 occupied coordinates":true,
		"full completed final gate gives explicit manuscript Phi coordinates":true,
		"G0 reconstructed only from small right CG direct sums":true,
		"first support basis from small left CG blocks and multiplicity rotation":true,
		"second encoding basis reconstructed from 18 and 9 dimensional blocks":true,
		"G1 factorized reconstruction":true,
		"second query CG basis reconstructed from C24 direct sum":true,
		"G2 factorized reconstruction":true,
		"J sparse exchange18 plus negative SWAP9 plus identity225":true,
		"Restoration sparse singlet plus SWAP64 plus identity25":true,
		"explicit Schur27 = singlet1 + adjoint8 + adjoint8 + symmetric10":true,
		"initialization exchanges vacuum and normalized seed":true
	},
	"smallBlockChecks":{
		"3x8 = 3+bar6+15":true,
		"bar3x8 = bar3+6+bar15":true,
		"bar3x3 = 1+8 (right)":true,
		"bar3xbar6 = 8+bar10 (right)":true,
		"3xbar3 = 1+8 (left)":true,
		"3x6 = 8+10 (left)":true,
		"3xbar15 = 8+bar10+27 (left complement basis)":true,
		"Second18":true,
		"Second9":true,
		"Racah1":true,
		"Racah2":true,
		"Multiplicity2":true,
		"Schur27":true
	},
	"basisChecks":{
		"Input":true,
		"FirstRight":true,
		"FirstLeft":true,
		"FirstOccupied":true,
		"SecondEncoding":true,
		"Midpoint":true,
		"PrepSchur":true
	},
	"unitarityChecks":{
		"Prep0":true,
		"Prep1":true,
		"Prep2":true,
		"Prep3":true,
		"G0":true,
		"G1":true,
		"G2":true,
		"J":true,
		"Restoration":true,
		"K0":true,
		"K1":true,
		"K2":true,
		"K3":true,
		"K4":true
	},
	"representationChecks":{
		"3Tensor8Equals3PlusBar6Plus15":true,
		"Bar3Tensor8EqualsBar3Plus6PlusBar15":true,
		"TripleQueryEquals1Plus8Plus8Plus10":true,
		"Racah1DerivedFromTensorContractions":true,
		"Racah2DerivedFromTensorContractions":true
	},
	"representationStateChecks":{
		"NoUnusedFirstInputCoordinates":true,
		"FirstQueryHasOnly75OccupiedCoordinates":true,
		"SecondQueryHasOnly45CGCoordinates":true,
		"PrepUnusedSecondAdjointAnd10Vanish":true,
		"PrepSevenUnusedSingletReferenceCoordinatesVanish":true,
		"DirectPreparationProduct":true,
		"DirectMemoryExtraction":true,
		"DirectDegree7Product":true,
		"UserEndpointUnderDeterminantOne":true
	},
	"smallBlocks":{
		"3x8 = 3+bar6+15":{
			"Dimensions":[
				24,
				24
			],
			"NonzeroEntries":60
		},
		"bar3x8 = bar3+6+bar15":{
			"Dimensions":[
				24,
				24
			],
			"NonzeroEntries":60
		},
		"bar3x3 = 1+8 (right)":{
			"Dimensions":[
				9,
				9
			],
			"NonzeroEntries":14
		},
		"bar3xbar6 = 8+bar10 (right)":{
			"Dimensions":[
				18,
				18
			],
			"NonzeroEntries":35
		},
		"3xbar3 = 1+8 (left)":{
			"Dimensions":[
				9,
				9
			],
			"NonzeroEntries":14
		},
		"3x6 = 8+10 (left)":{
			"Dimensions":[
				18,
				18
			],
			"NonzeroEntries":35
		},
		"3xbar15 = 8+bar10+27 (left complement basis)":{
			"Dimensions":[
				45,
				45
			],
			"NonzeroEntries":115
		},
		"Second18":{
			"Dimensions":[
				18,
				18
			],
			"NonzeroEntries":33
		},
		"Second9":{
			"Dimensions":[
				9,
				9
			],
			"NonzeroEntries":15
		},
		"Racah1":{
			"Dimensions":[
				2,
				2
			],
			"NonzeroEntries":4
		},
		"Racah2":{
			"Dimensions":[
				2,
				2
			],
			"NonzeroEntries":4
		},
		"Multiplicity2":{
			"Dimensions":[
				2,
				2
			],
			"NonzeroEntries":4
		},
		"Schur27":{
			"Dimensions":[
				27,
				27
			],
			"NonzeroEntries":83
		}
	},
	"gates":{
		"Prep0":{
			"Dimensions":[
				270,
				270
			],
			"NonzeroEntries":1081
		},
		"Prep1":{
			"Dimensions":[
				270,
				270
			],
			"NonzeroEntries":270
		},
		"Prep2":{
			"Dimensions":[
				270,
				270
			],
			"NonzeroEntries":270
		},
		"Prep3":{
			"Dimensions":[
				270,
				270
			],
			"NonzeroEntries":1018
		},
		"G0":{
			"Dimensions":[
				270,
				270
			],
			"NonzeroEntries":2227
		},
		"G1":{
			"Dimensions":[
				270,
				270
			],
			"NonzeroEntries":965
		},
		"G2":{
			"Dimensions":[
				270,
				270
			],
			"NonzeroEntries":378
		},
		"J":{
			"Dimensions":[
				270,
				270
			],
			"NonzeroEntries":270
		},
		"Restoration":{
			"Dimensions":[
				270,
				270
			],
			"NonzeroEntries":270
		},
		"K0":{
			"Dimensions":[
				270,
				270
			],
			"NonzeroEntries":2227
		},
		"K1":{
			"Dimensions":[
				270,
				270
			],
			"NonzeroEntries":965
		},
		"K2":{
			"Dimensions":[
				270,
				270
			],
			"NonzeroEntries":540
		},
		"K3":{
			"Dimensions":[
				270,
				270
			],
			"NonzeroEntries":965
		},
		"K4":{
			"Dimensions":[
				270,
				270
			],
			"NonzeroEntries":2227
		}
	},
	"preparationStages":{
		"Initial":{
			"Dimensions":[
				270,
				1
			],
			"DegreeInU":0
		},
		"AfterPrep0":{
			"Dimensions":[
				270,
				1
			],
			"DegreeInU":0
		},
		"AfterQuery1":{
			"Dimensions":[
				270,
				1
			],
			"DegreeInU":1
		},
		"AfterPrep1":{
			"Dimensions":[
				270,
				1
			],
			"DegreeInU":1
		},
		"AfterQuery2":{
			"Dimensions":[
				270,
				1
			],
			"DegreeInU":2
		},
		"AfterPrep2":{
			"Dimensions":[
				270,
				1
			],
			"DegreeInU":2
		},
		"AfterQuery3":{
			"Dimensions":[
				270,
				1
			],
			"DegreeInU":3
		},
		"AfterPrep3":{
			"Dimensions":[
				270,
				1
			],
			"DegreeInU":3
		}
	},
	"processingStages":{
		"Initial":{
			"Dimensions":[
				270,
				3
			],
			"DegreeInU":3
		},
		"AfterK0":{
			"Dimensions":[
				270,
				3
			],
			"DegreeInU":3
		},
		"AfterQuery1":{
			"Dimensions":[
				270,
				3
			],
			"DegreeInU":4
		},
		"AfterK1":{
			"Dimensions":[
				270,
				3
			],
			"DegreeInU":4
		},
		"AfterQuery2":{
			"Dimensions":[
				270,
				3
			],
			"DegreeInU":5
		},
		"AfterK2":{
			"Dimensions":[
				270,
				3
			],
			"DegreeInU":5
		},
		"AfterQuery3":{
			"Dimensions":[
				270,
				3
			],
			"DegreeInU":6
		},
		"AfterK3":{
			"Dimensions":[
				270,
				3
			],
			"DegreeInU":6
		},
		"AfterQuery4":{
			"Dimensions":[
				270,
				3
			],
			"DegreeInU":7
		},
		"AfterK4":{
			"Dimensions":[
				270,
				3
			],
			"DegreeInU":7
		}
	},
	"residualNonzeroEntries":0
}

==> anc/mathematica/gates.nb <==
Notebook[{Cell["W4: from representation theory to sparse quantum gates", 
   "Title"], Cell["Exact a = 4/5 construction. All fixed gates are generated \
from displayed tensors, small CG unitaries, direct sums, permutations and \
phases. There is no embedded matrix payload and no external data dependency. \
Basis columns have a source and a target; block diagonalization uses \
different input and output bases when appropriate.", "Text"], 
  Cell["1. Nine independent symbolic entries", "Section"], 
  Cell["Zero-based Subscript entries are used directly throughout. Every \
physical query is U tensor I90.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{"Clear", "[", "u", "]"}], ";", 
      RowBox[{"U", "=", RowBox[{"Array", "[", 
          RowBox[{RowBox[{SubscriptBox["u", RowBox[{"#1", ",", "#2"}]], 
              "&"}], ",", RowBox[{"{", RowBox[{"3", ",", "3"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ";", 
      "U"}]], "Input"], Cell["2. Sparse helpers and exact checks", 
   "Section"], Cell["ketd[d,j] is a d by 1 sparse column; j is zero based. \
Oplus accepts rectangular matrices. UnitaryQ checks both sides exactly and is \
defined here as a convenience.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{StyleBox[RowBox[{"Kron", "::", "usage"}], 
         "MessageName"], "=", "\"Kron[m1,m2,...] is sparse KroneckerProduct \
in written factor order.\""}], ";", 
      RowBox[{StyleBox[RowBox[{"DG", "::", "usage"}], "MessageName"], "=", 
        "\"DG[m] is ConjugateTranspose[m].\""}], ";", 
      RowBox[{StyleBox[RowBox[{"IDn", "::", "usage"}], "MessageName"], "=", 
        "\"IDn[n] is the n by n sparse identity.\""}], ";", 
      RowBox[{StyleBox[RowBox[{"ketd", "::", "usage"}], "MessageName"], "=", 
        "\"ketd[d,j] is the d by 1 ket with zero-based label j; multiple j \
form a tensor product.\""}], ";", 
      RowBox[{StyleBox[RowBox[{"brad", "::", "usage"}], "MessageName"], "=", 
        "\"brad[d,j] is the adjoint of ketd[d,j].\""}], ";", 
      RowBox[{StyleBox[RowBox[{"Oplus", "::", "usage"}], "MessageName"], "=", 
        "\"Oplus[m1,m2,...] is the sparse block direct sum, supporting \
rectangular matrices.\""}], ";", 
      RowBox[{StyleBox[RowBox[{"SWAPdd", "::", "usage"}], "MessageName"], 
        "=", "\"SWAPdd[d2,d1] maps an input d2 tensor d1 to output d1 tensor \
d2, matching the reference argument order.\""}], ";", 
      RowBox[{StyleBox[RowBox[{"CircuitMatrix", "::", "usage"}], 
         "MessageName"], "=", "\"CircuitMatrix[{first,second,...,last}] \
returns last.second.first.\""}], ";", 
      RowBox[{StyleBox[RowBox[{"ApplyCircuit", "::", "usage"}], 
         "MessageName"], "=", "\"ApplyCircuit[state,{first,second,...,last}] \
multiplies in chronological order without forming the total matrix.\""}], 
      ";", RowBox[{RowBox[{"DG", "[", "m_", "]"}], ":=", 
        RowBox[{"ConjugateTranspose", "[", "m", "]"}]}], ";", 
      RowBox[{RowBox[{RowBox[{"IDn", "[", "n_Integer", "]"}], "/;", 
          RowBox[{"n", ">", "0"}]}], ":=", RowBox[{"IdentityMatrix", "[", 
          RowBox[{"n", ",", "SparseArray"}], "]"}]}], ";", 
      RowBox[{RowBox[{"Kron", "[", "m__", "]"}], ":=", 
        RowBox[{"KroneckerProduct", "@@", RowBox[{"SparseArray", "/@", 
            RowBox[{"{", "m", "}"}]}]}]}], ";", 
      RowBox[{RowBox[{RowBox[{"ketd", "[", RowBox[{"d_Integer", ",", 
              "j_Integer"}], "]"}], "/;", RowBox[{RowBox[{"d", ">", "0"}], 
            "&&", RowBox[{"0", "\[LessEqual]", "j", "<", "d"}]}]}], ":=", 
        RowBox[{"SparseArray", "[", RowBox[
           {RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{RowBox[{"j", "+", 
                      "1"}], ",", "1"}], "}"}], "\[Rule]", "1"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"d", ",", "1"}], "}"}]}], "]"}]}], ";", 
      RowBox[{RowBox[{RowBox[{"ketd", "[", RowBox[{"d_Integer", ",", 
              "js__Integer"}], "]"}], "/;", RowBox[
           {RowBox[{"Length", "[", RowBox[{"{", "js", "}"}], "]"}], ">", 
            "1"}]}], ":=", RowBox[{"Kron", "@@", 
          RowBox[{RowBox[{"(", RowBox[{RowBox[{"ketd", "[", RowBox[
                   {"d", ",", "#1"}], "]"}], "&"}], ")"}], "/@", 
            RowBox[{"{", "js", "}"}]}]}]}], ";", 
      RowBox[{RowBox[{"brad", "[", RowBox[{"d_Integer", ",", "js__Integer"}], 
          "]"}], ":=", RowBox[{"DG", "[", RowBox[{"ketd", "[", 
            RowBox[{"d", ",", "js"}], "]"}], "]"}]}], ";", 
      RowBox[{RowBox[{"Oplus", "[", "matrices__", "]"}], ":=", 
        RowBox[{"Module", "[", RowBox[
           {RowBox[{"{", RowBox[{RowBox[{"ms", "=", RowBox[{"SparseArray", 
                    "/@", RowBox[{"{", "matrices", "}"}]}]}], ",", "dims", 
                ",", "offsets", ",", "rules"}], "}"}], ",", 
            RowBox[{RowBox[{"dims", "=", RowBox[{"Dimensions", "/@", 
                  "ms"}]}], ";", RowBox[{"offsets", "=", RowBox[{"Most", "[", 
                  RowBox[{"FoldList", "[", RowBox[{"Plus", ",", RowBox[
                       {"{", RowBox[{"0", ",", "0"}], "}"}], ",", "dims"}], 
                    "]"}], "]"}]}], ";", RowBox[{"rules", "=", 
                RowBox[{"Flatten", "[", RowBox[{RowBox[{"Table", "[", 
                      RowBox[{RowBox[{"Cases", "[", RowBox[{RowBox[
                          {"ArrayRules", "[", RowBox[{"ms", 
                          "\[LeftDoubleBracket]", "k", 
                          "\[RightDoubleBracket]"}], "]"}], ",", RowBox[
                          {RowBox[{"(", RowBox[{RowBox[{"p", ":", RowBox[
                          {"{", RowBox[{"_Integer", ",", "_Integer"}], 
                          "}"}]}], "\[Rule]", "v_"}], ")"}], 
                          "\[RuleDelayed]", RowBox[{RowBox[{"p", "+", RowBox[
                          {"offsets", "\[LeftDoubleBracket]", "k", 
                          "\[RightDoubleBracket]"}]}], "\[Rule]", "v"}]}]}], 
                          "]"}], ",", RowBox[{"{", RowBox[{"k", ",", RowBox[
                          {"Length", "[", "ms", "]"}]}], "}"}]}], "]"}], ",", 
                    "1"}], "]"}]}], ";", RowBox[{"SparseArray", "[", 
                RowBox[{"rules", ",", RowBox[{"Total", "[", "dims", "]"}]}], 
                "]"}]}]}], "]"}]}], ";", 
      RowBox[{RowBox[{RowBox[{"SWAPdd", "[", RowBox[{"d2_Integer", ",", 
              "d1_Integer"}], "]"}], "/;", RowBox[{RowBox[{"d1", ">", "0"}], 
            "&&", RowBox[{"d2", ">", "0"}]}]}], ":=", 
        RowBox[{"SparseArray", "[", RowBox[{RowBox[{"Flatten", "[", 
              RowBox[{RowBox[{"Table", "[", RowBox[{RowBox[{RowBox[{"{", 
                        RowBox[{RowBox[{RowBox[{"j", " ", "d2"}], "+", "k", 
                          "+", "1"}], ",", RowBox[{RowBox[{"k", " ", "d1"}], 
                          "+", "j", "+", "1"}]}], "}"}], "\[Rule]", "1"}], 
                    ",", RowBox[{"{", RowBox[{"j", ",", "0", ",", RowBox[
                         {"d1", "-", "1"}]}], "}"}], ",", RowBox[{"{", 
                      RowBox[{"k", ",", "0", ",", RowBox[{"d2", "-", "1"}]}], 
                      "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
            RowBox[{"{", RowBox[{RowBox[{"d1", " ", "d2"}], ",", 
                RowBox[{"d1", " ", "d2"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"CircuitMatrix", "[", "chronological_List", "]"}], 
        ":=", RowBox[{"Dot", "@@", RowBox[{"Reverse", "[", "chronological", 
            "]"}]}]}], ";", RowBox[{RowBox[{"ApplyCircuit", "[", 
          RowBox[{"state_", ",", "chronological_List"}], "]"}], ":=", 
        RowBox[{"Fold", "[", RowBox[{RowBox[{RowBox[{"#2", ".", "#1"}], 
              "&"}], ",", "state", ",", "chronological"}], "]"}]}], ";", 
      RowBox[{RowBox[{"TB", "[", "v_", "]"}], ":=", 
        RowBox[{"SparseArray", "[", RowBox[{"Transpose", "[", 
            RowBox[{"{", "v", "}"}], "]"}], "]"}]}], ";", 
      RowBox[{RowBox[{"CanonicalSparse", "[", "x_", "]"}], ":=", 
        RowBox[{"SparseArray", "[", RowBox[{"Simplify", "[", 
            RowBox[{"Normal", "[", "x", "]"}], "]"}], "]"}]}], ";", 
      RowBox[{RowBox[{"ExactZeroQ", "[", "x_", "]"}], ":=", 
        RowBox[{"And", "@@", RowBox[{RowBox[{"(", RowBox[{RowBox[{"TrueQ", 
                  "[", RowBox[{RowBox[{"Simplify", "[", "#1", "]"}], 
                    "\[Equal]", "0"}], "]"}], "&"}], ")"}], "/@", 
            RowBox[{"Flatten", "[", RowBox[{"{", RowBox[{"Normal", "[", "x", 
                  "]"}], "}"}], "]"}]}]}]}], ";", 
      RowBox[{RowBox[{"UnitaryQ", "[", "m_", "]"}], ":=", 
        RowBox[{"With", "[", RowBox[{RowBox[{"{", RowBox[{"d", "=", 
                RowBox[{"Dimensions", "[", "m", "]"}]}], "}"}], ",", 
            RowBox[{RowBox[{RowBox[{"Length", "[", "d", "]"}], "\[Equal]", 
                "2"}], "&&", RowBox[{RowBox[{"d", "\[LeftDoubleBracket]", 
                  "1", "\[RightDoubleBracket]"}], "\[Equal]", RowBox[
                 {"d", "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}]}], "&&", RowBox[{"ExactZeroQ", 
                "[", RowBox[{RowBox[{RowBox[{"DG", "[", "m", "]"}], ".", 
                    "m"}], "-", RowBox[{"IDn", "[", RowBox[{"d", 
                      "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    "]"}]}], "]"}], "&&", RowBox[{"ExactZeroQ", "[", 
                RowBox[{RowBox[{"m", ".", RowBox[{"DG", "[", "m", "]"}]}], 
                  "-", RowBox[{"IDn", "[", RowBox[{"d", 
                      "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    "]"}]}], "]"}]}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"Swap", "[", RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
        RowBox[{"SparseArray", "[", RowBox[{RowBox[{"Flatten", "[", 
              RowBox[{RowBox[{"Table", "[", RowBox[{RowBox[{RowBox[{"{", 
                        RowBox[{RowBox[{RowBox[{"a", " ", "j"}], "+", "i", 
                          "+", "1"}], ",", RowBox[{RowBox[{"b", " ", "i"}], 
                          "+", "j", "+", "1"}]}], "}"}], "\[Rule]", "1"}], 
                    ",", RowBox[{"{", RowBox[{"i", ",", "0", ",", RowBox[
                         {"a", "-", "1"}]}], "}"}], ",", RowBox[{"{", 
                      RowBox[{"j", ",", "0", ",", RowBox[{"b", "-", "1"}]}], 
                      "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
            RowBox[{"{", RowBox[{RowBox[{"a", " ", "b"}], ",", 
                RowBox[{"a", " ", "b"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"ConstructionRecords", "=", RowBox[{"{", "}"}]}], ";", 
      RowBox[{RowBox[{"check", "[", RowBox[{"name_", ",", "condition_"}], 
          "]"}], ":=", RowBox[{"Module", "[", 
          RowBox[{RowBox[{"{", RowBox[{"ok", "=", RowBox[{"TrueQ", "[", 
                  "condition", "]"}]}], "}"}], ",", 
            RowBox[{RowBox[{"AppendTo", "[", RowBox[{"ConstructionRecords", 
                  ",", RowBox[{"Association", "[", RowBox[{RowBox[
                       {"\"check\"", "\[Rule]", "name"}], ",", RowBox[
                       {"\"passed\"", "\[Rule]", "ok"}]}], "]"}]}], "]"}], 
              ";", RowBox[{"If", "[", RowBox[{RowBox[{"!", "ok"}], ",", 
                  RowBox[{RowBox[{"Print", "[", RowBox[{"\"FAILED: \"", ",", 
                        "name"}], "]"}], ";", RowBox[{"Throw", "[", "name", 
                      "]"}]}]}], "]"}]}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"canon", "[", "x_", "]"}], ":=", 
        RowBox[{"Simplify", "[", RowBox[{"Normal", "[", "x", "]"}], "]"}]}], 
      ";", RowBox[{RowBox[{"zeroQ", "[", "x_", "]"}], ":=", 
        RowBox[{"ExactZeroQ", "[", "x", "]"}]}], ";", 
      RowBox[{RowBox[{"dag", "[", "x_", "]"}], ":=", 
        RowBox[{"DG", "[", "x", "]"}]}], ";", 
      RowBox[{RowBox[{"id", "[", "n_", "]"}], ":=", 
        RowBox[{"IdentityMatrix", "[", "n", "]"}]}], ";", 
      RowBox[{RowBox[{"bd", "[", "mats_List", "]"}], ":=", 
        RowBox[{"Oplus", "@@", "mats"}]}], ";"}]], "Input"], 
  Cell["3. Elementary CG tensors", "Section"], Cell["The entry basis contains \
six off-diagonal matrix units and two diagonal traceless matrices. F: 3 -> 3 \
tensor 8 and L: bar6 -> 3 tensor 8 are given entry by entry. Only their \
24-dimensional complement is completed to the irreducible 15.", "Text"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"eps", "[", RowBox[{"i_", ",", "j_", ",", "k_"}], 
          "]"}], ":=", RowBox[{"Signature", "[", 
          RowBox[{"{", RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], 
      ";", RowBox[{"adj", "=", RowBox[{"Join", "[", 
          RowBox[{RowBox[{RowBox[{"(", RowBox[{RowBox[{"Select", "[", 
                    RowBox[{"#1", ",", RowBox[{RowBox[{RowBox[{"Tr", "[", 
                          "#1", "]"}], "\[Equal]", "0"}], "&"}]}], "]"}], 
                  "&"}], ")"}], "[", RowBox[{RowBox[{"(", RowBox[
                   {RowBox[{"Flatten", "[", RowBox[{"#1", ",", "1"}], "]"}], 
                    "&"}], ")"}], "[", RowBox[{"Table", "[", RowBox[
                   {RowBox[{"Normal", "[", RowBox[{"SparseArray", "[", 
                        RowBox[{RowBox[{"{", RowBox[{RowBox[{"{", RowBox[
                          {"i", ",", "j"}], "}"}], "\[Rule]", "1"}], "}"}], 
                          ",", RowBox[{"{", RowBox[{"3", ",", "3"}], "}"}]}], 
                        "]"}], "]"}], ",", RowBox[{"{", RowBox[{"i", ",", 
                        "3"}], "}"}], ",", RowBox[{"{", RowBox[{"j", ",", 
                        "3"}], "}"}]}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"{", RowBox[{FractionBox[RowBox[{"DiagonalMatrix", "[", 
                   RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "1"}], ",", 
                       "0"}], "}"}], "]"}], SqrtBox["2"]], ",", FractionBox[
                 RowBox[{"DiagonalMatrix", "[", RowBox[{"{", RowBox[
                      {"1", ",", "1", ",", RowBox[{"-", "2"}]}], "}"}], 
                   "]"}], SqrtBox["6"]]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"sym", "=", RowBox[{"Join", "[", 
          RowBox[{RowBox[{"Table", "[", RowBox[{RowBox[{"Normal", "[", 
                  RowBox[{"SparseArray", "[", RowBox[{RowBox[{"{", RowBox[
                         {RowBox[{"{", RowBox[{"i", ",", "i"}], "}"}], 
                          "\[Rule]", "1"}], "}"}], ",", RowBox[{"{", 
                        RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
                RowBox[{"{", RowBox[{"i", ",", "3"}], "}"}]}], "]"}], ",", 
            RowBox[{RowBox[{"(", RowBox[{RowBox[{"Flatten", "[", RowBox[
                     {"#1", ",", "1"}], "]"}], "&"}], ")"}], "[", 
              RowBox[{"Table", "[", RowBox[{RowBox[{"Normal", "[", 
                    RowBox[{"SparseArray", "[", RowBox[{RowBox[{"{", RowBox[
                          {RowBox[{RowBox[{"{", RowBox[{"i", ",", "j"}], 
                          "}"}], "\[Rule]", FractionBox["1", SqrtBox["2"]]}], 
                          ",", RowBox[{RowBox[{"{", RowBox[{"j", ",", "i"}], 
                          "}"}], "\[Rule]", FractionBox["1", SqrtBox[
                          "2"]]}]}], "}"}], ",", RowBox[{"{", RowBox[{"3", 
                          ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
                  RowBox[{"{", RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
                  RowBox[{"{", RowBox[{"j", ",", RowBox[{"i", "+", "1"}], 
                      ",", "3"}], "}"}]}], "]"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"z", "=", RowBox[{"Table", "[", 
          RowBox[{RowBox[{"Tr", "[", RowBox[{RowBox[{"dag", "[", 
                  RowBox[{"adj", "\[LeftDoubleBracket]", "r", 
                    "\[RightDoubleBracket]"}], "]"}], ".", RowBox[
                 {"Transpose", "[", RowBox[{"adj", "\[LeftDoubleBracket]", 
                    "s", "\[RightDoubleBracket]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", RowBox[{"r", ",", "8"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"s", ",", "8"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"check", "[", RowBox[
         {"\"compatible adjoint and symmetric bases\"", ",", 
          RowBox[{RowBox[{"zeroQ", "[", RowBox[{RowBox[{"Table", "[", 
                  RowBox[{RowBox[{"Tr", "[", RowBox[{RowBox[{"dag", "[", 
                          RowBox[{"adj", "\[LeftDoubleBracket]", "r", 
                          "\[RightDoubleBracket]"}], "]"}], ".", RowBox[
                         {"adj", "\[LeftDoubleBracket]", "s", 
                          "\[RightDoubleBracket]"}]}], "]"}], ",", 
                    RowBox[{"{", RowBox[{"r", ",", "8"}], "}"}], ",", 
                    RowBox[{"{", RowBox[{"s", ",", "8"}], "}"}]}], "]"}], 
                "-", RowBox[{"id", "[", "8", "]"}]}], "]"}], "&&", 
            RowBox[{"zeroQ", "[", RowBox[{RowBox[{"Table", "[", RowBox[
                   {RowBox[{"Tr", "[", RowBox[{RowBox[{"dag", "[", RowBox[
                          {"sym", "\[LeftDoubleBracket]", "r", 
                          "\[RightDoubleBracket]"}], "]"}], ".", RowBox[
                         {"sym", "\[LeftDoubleBracket]", "s", 
                          "\[RightDoubleBracket]"}]}], "]"}], ",", 
                    RowBox[{"{", RowBox[{"r", ",", "6"}], "}"}], ",", 
                    RowBox[{"{", RowBox[{"s", ",", "6"}], "}"}]}], "]"}], 
                "-", RowBox[{"id", "[", "6", "]"}]}], "]"}]}]}], "]"}], ";", 
      RowBox[{"f", "=", RowBox[{"Table", "[", 
          RowBox[{RowBox[{SqrtBox[FractionBox["3", "8"]], " ", 
              RowBox[{"adj", "\[LeftDoubleBracket]", RowBox[{"r", ",", "v", 
                  ",", "q"}], "\[RightDoubleBracket]"}]}], ",", 
            RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"r", ",", "8"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"v", ",", "3"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"l", "=", RowBox[{"Table", "[", 
          RowBox[{FractionBox[RowBox[{UnderoverscriptBox["\[Sum]", "b", "3"], 
               RowBox[{UnderoverscriptBox["\[Sum]", "c", "3"], RowBox[
                  {UnderoverscriptBox["\[Sum]", "k", "3"], RowBox[
                    {RowBox[{"adj", "\[LeftDoubleBracket]", RowBox[{"r", ",", 
                         "b", ",", "c"}], "\[RightDoubleBracket]"}], " ", 
                     RowBox[{"eps", "[", RowBox[{"q", ",", "b", ",", "k"}], 
                       "]"}], " ", RowBox[{"sym", "\[LeftDoubleBracket]", 
                       RowBox[{"s", ",", "k", ",", "c"}], 
                       "\[RightDoubleBracket]"}]}]}]}]}], SqrtBox["2"]], ",", 
            RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"r", ",", "8"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"s", ",", "6"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"fm", "=", RowBox[{"ArrayReshape", "[", 
          RowBox[{"f", ",", RowBox[{"{", RowBox[{"24", ",", "3"}], "}"}]}], 
          "]"}]}], ";", RowBox[{"lm", "=", RowBox[{"ArrayReshape", "[", 
          RowBox[{"l", ",", RowBox[{"{", RowBox[{"24", ",", "6"}], "}"}]}], 
          "]"}]}], ";", RowBox[{"check", "[", 
        RowBox[{"\"F/L orthogonal normalized CG embeddings\"", ",", 
          RowBox[{RowBox[{"zeroQ", "[", RowBox[{RowBox[{RowBox[{"dag", "[", 
                    "fm", "]"}], ".", "fm"}], "-", RowBox[{"id", "[", "3", 
                  "]"}]}], "]"}], "&&", RowBox[{"zeroQ", "[", 
              RowBox[{RowBox[{RowBox[{"dag", "[", "lm", "]"}], ".", "lm"}], 
                "-", RowBox[{"id", "[", "6", "]"}]}], "]"}], "&&", 
            RowBox[{"zeroQ", "[", RowBox[{RowBox[{"dag", "[", "fm", "]"}], 
                ".", "lm"}], "]"}]}]}], "]"}], ";", 
      RowBox[{"f15m", "=", RowBox[{"Transpose", "[", 
          RowBox[{"Orthogonalize", "[", RowBox[{"NullSpace", "[", 
              RowBox[{"Join", "[", RowBox[{RowBox[{"Transpose", "[", "fm", 
                    "]"}], ",", RowBox[{"Transpose", "[", "lm", "]"}]}], 
                "]"}], "]"}], "]"}], "]"}]}], ";", 
      RowBox[{"f15", "=", RowBox[{"ArrayReshape", "[", 
          RowBox[{"f15m", ",", RowBox[{"{", RowBox[{"3", ",", "8", ",", 
                "15"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"check", "[", RowBox[
         {"\"complete 3 plus bar6 plus 15 decomposition\"", ",", 
          RowBox[{RowBox[{"zeroQ", "[", RowBox[{RowBox[{RowBox[{"dag", "[", 
                    "f15m", "]"}], ".", "f15m"}], "-", RowBox[{"id", "[", 
                  "15", "]"}]}], "]"}], "&&", RowBox[{"zeroQ", "[", 
              RowBox[{RowBox[{"fm", ".", RowBox[{"dag", "[", "fm", "]"}]}], 
                "+", RowBox[{"lm", ".", RowBox[{"dag", "[", "lm", "]"}]}], 
                "+", RowBox[{"f15m", ".", RowBox[{"dag", "[", "f15m", 
                    "]"}]}], "-", RowBox[{"id", "[", "24", "]"}]}], 
              "]"}]}]}], "]"}], ";", RowBox[{"fs", "=", 
        RowBox[{"Association", "[", RowBox[{RowBox[{"\"3\"", "\[Rule]", 
              "f"}], ",", RowBox[{"\"bar6\"", "\[Rule]", "l"}], ",", 
            RowBox[{"\"15\"", "\[Rule]", "f15"}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"d8", "[", "name_", "]"}], ":=", 
        RowBox[{RowBox[{"d8", "[", "name", "]"}], "=", 
          RowBox[{"Module", "[", RowBox[{RowBox[{"{", RowBox[
                 {RowBox[{"a", "=", RowBox[{"fs", "[", "name", "]"}]}], ",", 
                  "d"}], "}"}], ",", RowBox[{RowBox[{"d", "=", RowBox[
                   {RowBox[{"Dimensions", "[", "a", "]"}], 
                    "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
                ";", RowBox[{SqrtBox[FractionBox["8", "d"]], " ", 
                  RowBox[{"Transpose", "[", RowBox[{"a", ",", RowBox[
                       {"{", RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], 
                    "]"}]}]}]}], "]"}]}]}], ";", 
      RowBox[{RowBox[{"source", "[", "name_", "]"}], ":=", 
        RowBox[{SqrtBox[FractionBox["3", "8"]], " ", 
          RowBox[{"Transpose", "[", RowBox[{RowBox[{"d8", "[", "name", "]"}], 
              ",", RowBox[{"{", RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], 
            "]"}]}]}], ";", RowBox[{"r1", "=", 
        RowBox[{FractionBox["1", "3"], " ", RowBox[
           {"{", RowBox[{RowBox[{"{", RowBox[{"1", ",", SqrtBox["8"]}], 
                "}"}], ",", RowBox[{"{", RowBox[{SqrtBox["8"], ",", 
                  RowBox[{"-", "1"}]}], "}"}]}], "}"}]}]}], ";", 
      RowBox[{"r2", "=", RowBox[{FractionBox["1", "2"], " ", 
          RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{"1", ",", SqrtBox["3"]}], 
                "}"}], ",", RowBox[{"{", RowBox[{SqrtBox["3"], ",", 
                  RowBox[{"-", "1"}]}], "}"}]}], "}"}]}]}], ";", 
      RowBox[{"check", "[", RowBox[
         {"\"chosen Racah matrices and positive eigenvectors\"", ",", 
          RowBox[{RowBox[{"zeroQ", "[", RowBox[{RowBox[{RowBox[{"Transpose", 
                    "[", "r1", "]"}], ".", "r1"}], "-", RowBox[{"id", "[", 
                  "2", "]"}]}], "]"}], "&&", RowBox[{"zeroQ", "[", 
              RowBox[{RowBox[{RowBox[{"Transpose", "[", "r2", "]"}], ".", 
                  "r2"}], "-", RowBox[{"id", "[", "2", "]"}]}], "]"}], "&&", 
            RowBox[{"zeroQ", "[", RowBox[{RowBox[{"r1", ".", RowBox[
                   {"{", RowBox[{SqrtBox["2"], ",", "1"}], "}"}]}], "-", 
                RowBox[{"{", RowBox[{SqrtBox["2"], ",", "1"}], "}"}]}], 
              "]"}], "&&", RowBox[{"zeroQ", "[", RowBox[{RowBox[{"r2", ".", 
                  RowBox[{"{", RowBox[{SqrtBox["3"], ",", "1"}], "}"}]}], 
                "-", RowBox[{"{", RowBox[{SqrtBox["3"], ",", "1"}], "}"}]}], 
              "]"}]}]}], "]"}], ";"}]], "Input"], 
  Cell["4. First recoupling and right encodings", "Section"], 
  Cell["R1 is computed from CG contractions. The input branches are (bar3,1), \
(bar3,8), (6,8), (bar15,8); the right encodings expose the query system. A \
fixed negative sign on the 6 branch agrees with the manuscript.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{"ac", "=", RowBox[{"Table", "[", 
          RowBox[{RowBox[{UnderoverscriptBox["\[Sum]", "s", "8"], 
              RowBox[{RowBox[{"f", "\[LeftDoubleBracket]", RowBox[{"j", ",", 
                    "s", ",", "d"}], "\[RightDoubleBracket]"}], " ", 
                RowBox[{"z", "\[LeftDoubleBracket]", RowBox[{"s", ",", "r"}], 
                  "\[RightDoubleBracket]"}]}]}], ",", 
            RowBox[{"{", RowBox[{"j", ",", "3"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"r", ",", "8"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"d", ",", "3"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"singletEnc", "=", RowBox[{"Table", "[", 
          RowBox[{FractionBox[RowBox[{TemplateBox[{RowBox[{"d", ",", "j"}]}, 
                "KroneckerDeltaSeq"], " ", TemplateBox[{RowBox[{"q", ",", 
                   "m"}]}, "KroneckerDeltaSeq"]}], SqrtBox["3"]], ",", 
            RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"d", ",", "3"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"m", ",", "3"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"adjEnc", "=", RowBox[{"Table", "[", 
          RowBox[{RowBox[{UnderoverscriptBox["\[Sum]", "c", "8"], 
              RowBox[{RowBox[{RowBox[{"d8", "[", "\"3\"", "]"}], 
                  "\[LeftDoubleBracket]", RowBox[{"q", ",", "m", ",", "c"}], 
                  "\[RightDoubleBracket]"}], " ", RowBox[{"ac", 
                  "\[LeftDoubleBracket]", RowBox[{"j", ",", "c", ",", "d"}], 
                  "\[RightDoubleBracket]"}]}]}], ",", 
            RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"d", ",", "3"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"m", ",", "3"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"outcg", "=", RowBox[{"Table", "[", 
          RowBox[{RowBox[{UnderoverscriptBox["\[Sum]", "s", "8"], 
              RowBox[{RowBox[{RowBox[{"d8", "[", "\"3\"", "]"}], 
                  "\[LeftDoubleBracket]", RowBox[{"q", ",", "d", ",", "s"}], 
                  "\[RightDoubleBracket]"}], " ", RowBox[{"z", 
                  "\[LeftDoubleBracket]", RowBox[{"s", ",", "r"}], 
                  "\[RightDoubleBracket]"}]}]}], ",", 
            RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"d", ",", "3"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"r", ",", "8"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"r1fromTensors", "=", RowBox[{"Transpose", "[", 
          RowBox[{"Table", "[", RowBox[{RowBox[{RowBox[{"tt", "=", 
                  RowBox[{RowBox[{"{", RowBox[{"singletEnc", ",", "adjEnc"}], 
                      "}"}], "\[LeftDoubleBracket]", "col", 
                    "\[RightDoubleBracket]"}]}], ";", RowBox[{"sing", "=", 
                  RowBox[{"Table", "[", RowBox[{RowBox[{UnderoverscriptBox[
                         "\[Sum]", "q", "3"], RowBox[{UnderoverscriptBox[
                          "\[Sum]", "d", "3"], FractionBox[RowBox[
                          {TemplateBox[{RowBox[{"q", ",", "d"}]}, 
                          "KroneckerDeltaSeq"], " ", RowBox[{"tt", 
                          "\[LeftDoubleBracket]", RowBox[{"q", ",", "d", ",", 
                          "m", ",", "j"}], "\[RightDoubleBracket]"}]}], 
                          SqrtBox["3"]]}]}], ",", RowBox[{"{", RowBox[
                         {"m", ",", "3"}], "}"}], ",", RowBox[{"{", RowBox[
                         {"j", ",", "3"}], "}"}]}], "]"}]}], ";", 
                RowBox[{"ad", "=", RowBox[{"Table", "[", RowBox[
                     {RowBox[{UnderoverscriptBox["\[Sum]", "q", "3"], 
                        RowBox[{UnderoverscriptBox["\[Sum]", "d", "3"], 
                          RowBox[{RowBox[{"outcg", "\[LeftDoubleBracket]", 
                          RowBox[{"q", ",", "d", ",", "r"}], 
                          "\[RightDoubleBracket]"}], " ", RowBox[{"tt", 
                          "\[LeftDoubleBracket]", RowBox[{"q", ",", "d", ",", 
                          "m", ",", "j"}], "\[RightDoubleBracket]"}]}]}]}], 
                      ",", RowBox[{"{", RowBox[{"r", ",", "8"}], "}"}], ",", 
                      RowBox[{"{", RowBox[{"m", ",", "3"}], "}"}], ",", 
                      RowBox[{"{", RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], 
                ";", RowBox[{"{", RowBox[{RowBox[{"canon", "[", FractionBox[
                       RowBox[{"Tr", "[", "sing", "]"}], "3"], "]"}], ",", 
                    RowBox[{"canon", "[", RowBox[{FractionBox["1", "3"], " ", 
                        RowBox[{"Total", "[", RowBox[{"Flatten", "[", RowBox[
                          {RowBox[{"source", "[", "\"3\"", "]"}], " ", 
                          "ad"}], "]"}], "]"}]}], "]"}]}], "}"}]}], ",", 
              RowBox[{"{", RowBox[{"col", ",", "2"}], "}"}]}], "]"}], 
          "]"}]}], ";", RowBox[{"check", "[", 
        RowBox[{"\"first Racah matrix derived from CG tensor contractions\"", 
          ",", RowBox[{"zeroQ", "[", RowBox[{"r1fromTensors", "-", "r1"}], 
            "]"}]}], "]"}], ";", RowBox[{"branches", "=", 
        RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{"\"bar3\"", ",", "\"3\"", 
                ",", "f"}], "}"}], ",", RowBox[{"{", RowBox[{"\"6\"", ",", 
                "\"bar6\"", ",", "l"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"\"bar15\"", ",", "\"3\"", ",", "f15"}], 
              "}"}]}], "}"}]}], ";", RowBox[{"nm", "=", "90"}], ";", 
      RowBox[{"e0", "=", RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", RowBox[{"{", RowBox[{"3", ",", "nm", ",", "3", 
                ",", "65"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"off", "=", "0"}], ";", 
      RowBox[{"Do", "[", RowBox[
         {RowBox[{RowBox[{"lam", "=", RowBox[{"br", "\[LeftDoubleBracket]", 
                "1", "\[RightDoubleBracket]"}]}], ";", 
            RowBox[{"mu", "=", RowBox[{"br", "\[LeftDoubleBracket]", "2", 
                "\[RightDoubleBracket]"}]}], ";", RowBox[{"ff", "=", 
              RowBox[{"br", "\[LeftDoubleBracket]", "3", 
                "\[RightDoubleBracket]"}]}], ";", RowBox[{"dl", "=", 
              RowBox[{RowBox[{"Dimensions", "[", "ff", "]"}], 
                "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
            ";", RowBox[{"dd", "=", RowBox[{"d8", "[", "mu", "]"}]}], ";", 
            RowBox[{"dm", "=", RowBox[{RowBox[{"Dimensions", "[", "dd", 
                  "]"}], "\[LeftDoubleBracket]", "2", 
                "\[RightDoubleBracket]"}]}], ";", RowBox[{"cc", "=", 
              RowBox[{"Table", "[", RowBox[{RowBox[{UnderoverscriptBox[
                     "\[Sum]", "s", "8"], RowBox[{RowBox[{"ff", 
                        "\[LeftDoubleBracket]", RowBox[{"j", ",", "s", ",", 
                          "d"}], "\[RightDoubleBracket]"}], " ", RowBox[
                       {"z", "\[LeftDoubleBracket]", RowBox[{"s", ",", "r"}], 
                        "\[RightDoubleBracket]"}]}]}], ",", RowBox[
                   {"{", RowBox[{"j", ",", "3"}], "}"}], ",", RowBox[
                   {"{", RowBox[{"r", ",", "8"}], "}"}], ",", RowBox[
                   {"{", RowBox[{"d", ",", "dl"}], "}"}]}], "]"}]}], ";", 
            RowBox[{"Do", "[", RowBox[{RowBox[{RowBox[{"e0", 
                    "\[LeftDoubleBracket]", RowBox[{"q", ",", RowBox[
                       {"off", "+", RowBox[{RowBox[{"(", RowBox[{"d", "-", 
                          "1"}], ")"}], " ", "dm"}], "+", "m"}], ",", "j", 
                      ",", RowBox[{"1", "+", RowBox[{RowBox[{"(", RowBox[
                          {"r", "-", "1"}], ")"}], " ", "8"}], "+", "c"}]}], 
                    "\[RightDoubleBracket]"}], "=", RowBox[{RowBox[{"cc", 
                      "\[LeftDoubleBracket]", RowBox[{"j", ",", "r", ",", 
                        "d"}], "\[RightDoubleBracket]"}], " ", RowBox[
                     {"dd", "\[LeftDoubleBracket]", RowBox[{"q", ",", "m", 
                        ",", "c"}], "\[RightDoubleBracket]"}]}]}], ",", 
                RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
                RowBox[{"{", RowBox[{"d", ",", "dl"}], "}"}], ",", 
                RowBox[{"{", RowBox[{"m", ",", "dm"}], "}"}], ",", 
                RowBox[{"{", RowBox[{"j", ",", "3"}], "}"}], ",", 
                RowBox[{"{", RowBox[{"r", ",", "8"}], "}"}], ",", 
                RowBox[{"{", RowBox[{"c", ",", "8"}], "}"}]}], "]"}], ";", 
            RowBox[{"If", "[", RowBox[{RowBox[{"lam", "\[Equal]", 
                  "\"bar3\""}], ",", RowBox[{"Do", "[", RowBox[
                   {RowBox[{RowBox[{"e0", "\[LeftDoubleBracket]", RowBox[
                         {"q", ",", RowBox[{"off", "+", RowBox[{RowBox[{"(", 
                          RowBox[{"d", "-", "1"}], ")"}], " ", "dm"}], "+", 
                          "m"}], ",", "j", ",", "1"}], 
                        "\[RightDoubleBracket]"}], "=", FractionBox[RowBox[
                        {TemplateBox[{RowBox[{"d", ",", "j"}]}, 
                          "KroneckerDeltaSeq"], " ", TemplateBox[{RowBox[
                          {"q", ",", "m"}]}, "KroneckerDeltaSeq"]}], 
                       SqrtBox["3"]]}], ",", RowBox[{"{", RowBox[{"q", ",", 
                        "3"}], "}"}], ",", RowBox[{"{", RowBox[{"d", ",", 
                        "dl"}], "}"}], ",", RowBox[{"{", RowBox[{"m", ",", 
                        "dm"}], "}"}], ",", RowBox[{"{", RowBox[{"j", ",", 
                        "3"}], "}"}]}], "]"}]}], "]"}], ";", 
            RowBox[{"off", "+=", RowBox[{"dl", " ", "dm"}]}]}], ",", 
          RowBox[{"{", RowBox[{"br", ",", "branches"}], "}"}]}], "]"}], ";", 
      RowBox[{"e0m", "=", RowBox[{"ArrayReshape", "[", 
          RowBox[{"e0", ",", RowBox[{"{", RowBox[{"270", ",", "195"}], 
              "}"}]}], "]"}]}], ";", RowBox[{"check", "[", 
        RowBox[{"\"first fixed encoding isometry 270 by 195\"", ",", 
          RowBox[{"zeroQ", "[", RowBox[{RowBox[{RowBox[{"dag", "[", "e0m", 
                  "]"}], ".", "e0m"}], "-", RowBox[{"id", "[", "195", 
                "]"}]}], "]"}]}], "]"}], ";", 
      RowBox[{"docD6", "=", RowBox[{"Table", "[", 
          RowBox[{FractionBox[RowBox[{UnderoverscriptBox["\[Sum]", "j", "3"], 
               RowBox[{UnderoverscriptBox["\[Sum]", "k", "3"], RowBox[
                  {UnderoverscriptBox["\[Sum]", "vv", "3"], RowBox[
                    {RowBox[{"sym", "\[LeftDoubleBracket]", RowBox[{"s", ",", 
                         "j", ",", "k"}], "\[RightDoubleBracket]"}], " ", 
                     RowBox[{"(", RowBox[{RowBox[{RowBox[{"eps", "[", RowBox[
                          {"q", ",", "j", ",", "vv"}], "]"}], " ", RowBox[
                          {"adj", "\[LeftDoubleBracket]", RowBox[{"r", ",", 
                          "vv", ",", "k"}], "\[RightDoubleBracket]"}]}], "+", 
                         RowBox[{RowBox[{"eps", "[", RowBox[{"q", ",", "k", 
                          ",", "vv"}], "]"}], " ", RowBox[{"adj", 
                          "\[LeftDoubleBracket]", RowBox[{"r", ",", "vv", 
                          ",", "j"}], "\[RightDoubleBracket]"}]}]}], 
                       ")"}]}]}]}]}], SqrtBox["6"]], ",", 
            RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"s", ",", "6"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"r", ",", "8"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"check", "[", RowBox[
         {"\"manuscript symmetric first encoding phase\"", ",", 
          RowBox[{"zeroQ", "[", RowBox[{"docD6", "+", RowBox[{"d8", "[", 
                "\"bar6\"", "]"}]}], "]"}]}], "]"}], ";", 
      RowBox[{"firstMemoryGauge", "=", RowBox[{"bd", "[", 
          RowBox[{"{", RowBox[{RowBox[{"id", "[", "9", "]"}], ",", 
              RowBox[{"-", RowBox[{"id", "[", "36", "]"}]}], ",", 
              RowBox[{"id", "[", "45", "]"}]}], "}"}], "]"}]}], ";", 
      RowBox[{"check", "[", RowBox[{"\"first-memory sign gauge is unitary\"", 
          ",", RowBox[{"zeroQ", "[", RowBox[{RowBox[{RowBox[{"Transpose", 
                  "[", "firstMemoryGauge", "]"}], ".", "firstMemoryGauge"}], 
              "-", RowBox[{"id", "[", "90", "]"}]}], "]"}]}], "]"}], ";", 
      RowBox[{"cat0", "=", RowBox[{"Join", "[", 
          RowBox[{RowBox[{"{", FractionBox["1", SqrtBox["5"]], "}"}], ",", 
            FractionBox[RowBox[{"Flatten", "[", RowBox[{"id", "[", "8", 
                 "]"}], "]"}], SqrtBox["10"]]}], "]"}]}], ";", 
      RowBox[{"k0", "=", RowBox[{"KroneckerProduct", "[", 
          RowBox[{RowBox[{"id", "[", "3", "]"}], ",", 
            RowBox[{"Transpose", "[", RowBox[{"{", "cat0", "}"}], "]"}]}], 
          "]"}]}], ";"}]], "Input"], 
  Cell["5. First query: allowed branches and multiplicity", "Section"], 
  Cell["The two equivalent (8,3) copies combine by a fixed multiplicity \
rotation. The occupied support is (1,3) + (8,3) + (8,bar6), of dimension 75. \
Other representation columns remain in the complete unitary.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{"raw", "=", RowBox[{"{", "}"}]}], ";", 
      RowBox[{"off", "=", "0"}], ";", 
      RowBox[{"Do", "[", RowBox[
         {RowBox[{RowBox[{"lam", "=", RowBox[{"br", "\[LeftDoubleBracket]", 
                "1", "\[RightDoubleBracket]"}]}], ";", 
            RowBox[{"mu", "=", RowBox[{"br", "\[LeftDoubleBracket]", "2", 
                "\[RightDoubleBracket]"}]}], ";", RowBox[{"ff", "=", 
              RowBox[{"br", "\[LeftDoubleBracket]", "3", 
                "\[RightDoubleBracket]"}]}], ";", RowBox[{"dl", "=", 
              RowBox[{RowBox[{"Dimensions", "[", "ff", "]"}], 
                "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
            ";", RowBox[{"dm", "=", RowBox[{RowBox[{"Dimensions", "[", 
                  RowBox[{"d8", "[", "mu", "]"}], "]"}], 
                "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            ";", RowBox[{"If", "[", RowBox[{RowBox[{"lam", "\[Equal]", 
                  "\"bar3\""}], ",", RowBox[{RowBox[{"gg", "=", RowBox[
                     {"ConstantArray", "[", RowBox[{"0", ",", RowBox[
                         {"{", RowBox[{"3", ",", "nm", ",", "dm"}], "}"}]}], 
                      "]"}]}], ";", RowBox[{"Do", "[", RowBox[
                     {RowBox[{RowBox[{"gg", "\[LeftDoubleBracket]", RowBox[
                          {"q", ",", RowBox[{"off", "+", RowBox[{RowBox[
                          {"(", RowBox[{"ll", "-", "1"}], ")"}], " ", "dm"}], 
                          "+", "m"}], ",", "n"}], "\[RightDoubleBracket]"}], 
                        "=", FractionBox[RowBox[{TemplateBox[{RowBox[{"q", 
                          ",", "ll"}]}, "KroneckerDeltaSeq"], " ", 
                          TemplateBox[{RowBox[{"m", ",", "n"}]}, 
                          "KroneckerDeltaSeq"]}], SqrtBox["3"]]}], ",", 
                      RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
                      RowBox[{"{", RowBox[{"ll", ",", "dl"}], "}"}], ",", 
                      RowBox[{"{", RowBox[{"m", ",", "dm"}], "}"}], ",", 
                      RowBox[{"{", RowBox[{"n", ",", "dm"}], "}"}]}], "]"}], 
                  ";", RowBox[{"AppendTo", "[", RowBox[{"raw", ",", 
                      RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{"\"1\"", ",", 
                          "mu"}], "}"}], ",", RowBox[{"ArrayReshape", "[", 
                          RowBox[{"gg", ",", RowBox[{"{", RowBox[{"270", ",", 
                          "dm"}], "}"}]}], "]"}]}], "}"}]}], "]"}]}]}], 
              "]"}], ";", RowBox[{"sig", "=", RowBox[{"Switch", "[", 
                RowBox[{"lam", ",", "\"bar3\"", ",", "\"3\"", ",", "\"6\"", 
                  ",", "\"bar6\"", ",", "\"bar15\"", ",", "\"15\""}], 
                "]"}]}], ";", RowBox[{"dd", "=", RowBox[{"d8", "[", "sig", 
                "]"}]}], ";", RowBox[{"cc", "=", RowBox[{"Table", "[", 
                RowBox[{RowBox[{UnderoverscriptBox["\[Sum]", "s", "8"], 
                    RowBox[{RowBox[{"dd", "\[LeftDoubleBracket]", RowBox[
                         {"q", ",", "ll", ",", "s"}], 
                        "\[RightDoubleBracket]"}], " ", RowBox[{"z", 
                        "\[LeftDoubleBracket]", RowBox[{"s", ",", "r"}], 
                        "\[RightDoubleBracket]"}]}]}], ",", RowBox[
                   {"{", RowBox[{"q", ",", "3"}], "}"}], ",", RowBox[
                   {"{", RowBox[{"ll", ",", "dl"}], "}"}], ",", RowBox[
                   {"{", RowBox[{"r", ",", "8"}], "}"}]}], "]"}]}], ";", 
            RowBox[{"gg", "=", RowBox[{"ConstantArray", "[", RowBox[
                 {"0", ",", RowBox[{"{", RowBox[{"3", ",", "nm", ",", 
                      RowBox[{"8", " ", "dm"}]}], "}"}]}], "]"}]}], ";", 
            RowBox[{"Do", "[", RowBox[{RowBox[{RowBox[{"gg", 
                    "\[LeftDoubleBracket]", RowBox[{"q", ",", RowBox[
                       {"off", "+", RowBox[{RowBox[{"(", RowBox[{"ll", "-", 
                          "1"}], ")"}], " ", "dm"}], "+", "m"}], ",", 
                      RowBox[{RowBox[{RowBox[{"(", RowBox[{"r", "-", "1"}], 
                          ")"}], " ", "dm"}], "+", "n"}]}], 
                    "\[RightDoubleBracket]"}], "=", RowBox[{RowBox[{"cc", 
                      "\[LeftDoubleBracket]", RowBox[{"q", ",", "ll", ",", 
                        "r"}], "\[RightDoubleBracket]"}], " ", TemplateBox[
                     {RowBox[{"m", ",", "n"}]}, "KroneckerDeltaSeq"]}]}], 
                ",", RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
                RowBox[{"{", RowBox[{"ll", ",", "dl"}], "}"}], ",", 
                RowBox[{"{", RowBox[{"m", ",", "dm"}], "}"}], ",", 
                RowBox[{"{", RowBox[{"r", ",", "8"}], "}"}], ",", 
                RowBox[{"{", RowBox[{"n", ",", "dm"}], "}"}]}], "]"}], ";", 
            RowBox[{"AppendTo", "[", RowBox[{"raw", ",", RowBox[
                 {"{", RowBox[{RowBox[{"{", RowBox[{"\"8\"", ",", "mu"}], 
                      "}"}], ",", RowBox[{"ArrayReshape", "[", RowBox[
                       {"gg", ",", RowBox[{"{", RowBox[{"270", ",", RowBox[
                          {"8", " ", "dm"}]}], "}"}]}], "]"}]}], "}"}]}], 
              "]"}], ";", RowBox[{"off", "+=", RowBox[{"dl", " ", "dm"}]}]}], 
          ",", RowBox[{"{", RowBox[{"br", ",", "branches"}], "}"}]}], "]"}], 
      ";", RowBox[{"firstAtI", "=", RowBox[{"e0m", ".", "k0"}]}], ";", 
      RowBox[{"pieces", "=", RowBox[{"Table", "[", 
          RowBox[{RowBox[{RowBox[{"lab", "=", RowBox[{"rr", 
                  "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              ";", RowBox[{"gg", "=", RowBox[{"rr", "\[LeftDoubleBracket]", 
                  "2", "\[RightDoubleBracket]"}]}], ";", RowBox[{"std", "=", 
                RowBox[{"If", "[", RowBox[{RowBox[{RowBox[{"lab", 
                        "\[LeftDoubleBracket]", "1", 
                        "\[RightDoubleBracket]"}], "\[Equal]", "\"1\""}], 
                    ",", RowBox[{"id", "[", "3", "]"}], ",", RowBox[
                     {"ArrayReshape", "[", RowBox[{RowBox[{"source", "[", 
                          RowBox[{"lab", "\[LeftDoubleBracket]", "2", 
                          "\[RightDoubleBracket]"}], "]"}], ",", RowBox[
                         {"{", RowBox[{RowBox[{"8", " ", RowBox[{RowBox[
                          {"Dimensions", "[", RowBox[{"d8", "[", RowBox[
                          {"lab", "\[LeftDoubleBracket]", "2", 
                          "\[RightDoubleBracket]"}], "]"}], "]"}], 
                          "\[LeftDoubleBracket]", "2", 
                          "\[RightDoubleBracket]"}]}], ",", "3"}], "}"}]}], 
                      "]"}]}], "]"}]}], ";", RowBox[{"amp", "=", 
                RowBox[{"canon", "[", RowBox[{FractionBox["1", "3"], " ", 
                    RowBox[{"Tr", "[", RowBox[{RowBox[{"dag", "[", "std", 
                          "]"}], ".", RowBox[{"dag", "[", "gg", "]"}], ".", 
                        "firstAtI"}], "]"}]}], "]"}]}], ";", RowBox[{"check", 
                "[", RowBox[{RowBox[{"\"first seed phase \"", "<>", 
                    RowBox[{"ToString", "[", "lab", "]"}]}], ",", 
                  RowBox[{"zeroQ", "[", RowBox[{RowBox[{RowBox[{"dag", "[", 
                          "gg", "]"}], ".", "firstAtI"}], "-", RowBox[
                       {"amp", " ", "std"}]}], "]"}]}], "]"}], ";", 
              RowBox[{"{", RowBox[{"lab", ",", "gg", ",", "amp"}], "}"}]}], 
            ",", RowBox[{"{", RowBox[{"rr", ",", "raw"}], "}"}]}], "]"}]}], 
      ";", RowBox[{"ordered", "=", RowBox[
         {"{", RowBox[{RowBox[{"{", RowBox[{"\"1\"", ",", "\"3\""}], "}"}], 
            ",", RowBox[{"{", RowBox[{"\"8\"", ",", "\"3\""}], "}"}], ",", 
            RowBox[{"{", RowBox[{"\"8\"", ",", "\"bar6\""}], "}"}]}], 
          "}"}]}], ";", RowBox[{"weights1", "=", 
        RowBox[{"{", RowBox[{FractionBox["1", SqrtBox["5"]], ",", 
            SqrtBox[FractionBox["3", "5"]], ",", FractionBox["1", 
             SqrtBox["5"]]}], "}"}]}], ";", 
      RowBox[{"bmats", "=", RowBox[{"Table", "[", 
          RowBox[{RowBox[{RowBox[{"sel", "=", RowBox[{"Select", "[", 
                  RowBox[{"pieces", ",", RowBox[{RowBox[{RowBox[{"#1", 
                          "\[LeftDoubleBracket]", "1", 
                          "\[RightDoubleBracket]"}], "\[Equal]", RowBox[
                         {"ordered", "\[LeftDoubleBracket]", "i", 
                          "\[RightDoubleBracket]"}]}], "&"}]}], "]"}]}], ";", 
              RowBox[{"norm", "=", RowBox[{"canon", "[", SqrtBox[RowBox[
                    {"Total", "[", RowBox[{RowBox[{"(", RowBox[
                          {SuperscriptBox[RowBox[{"#1", 
                          "\[LeftDoubleBracket]", "3", 
                          "\[RightDoubleBracket]"}], "2"], "&"}], ")"}], 
                       "/@", "sel"}], "]"}]], "]"}]}], ";", RowBox[{"check", 
                "[", RowBox[{RowBox[{"\"first occupied weight \"", "<>", 
                    RowBox[{"ToString", "[", RowBox[{"ordered", 
                        "\[LeftDoubleBracket]", "i", 
                        "\[RightDoubleBracket]"}], "]"}]}], ",", 
                  RowBox[{"zeroQ", "[", RowBox[{"{", RowBox[{"norm", "-", 
                        RowBox[{"weights1", "\[LeftDoubleBracket]", "i", 
                          "\[RightDoubleBracket]"}]}], "}"}], "]"}]}], "]"}], 
              ";", RowBox[{"canon", "[", FractionBox[RowBox[{"Total", "[", 
                   RowBox[{RowBox[{"(", RowBox[{RowBox[{RowBox[{"#1", 
                          "\[LeftDoubleBracket]", "3", 
                          "\[RightDoubleBracket]"}], " ", RowBox[{"#1", 
                          "\[LeftDoubleBracket]", "2", 
                          "\[RightDoubleBracket]"}]}], "&"}], ")"}], "/@", 
                     "sel"}], "]"}], "norm"], "]"}]}], ",", 
            RowBox[{"{", RowBox[{"i", ",", "3"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"bmat", "=", RowBox[{"Transpose", "[", 
          RowBox[{"Join", "@@", RowBox[{"Transpose", "/@", "bmats"}]}], 
          "]"}]}], ";", RowBox[{"k1", "=", RowBox[{"Join", "[", 
          RowBox[{FractionBox[RowBox[{"id", "[", "3", "]"}], SqrtBox["5"]], 
            ",", RowBox[{SqrtBox[FractionBox["3", "5"]], " ", 
              RowBox[{"ArrayReshape", "[", RowBox[{RowBox[{"source", "[", 
                    "\"3\"", "]"}], ",", RowBox[{"{", RowBox[{"24", ",", 
                      "3"}], "}"}]}], "]"}]}], ",", FractionBox[
             RowBox[{"ArrayReshape", "[", RowBox[{RowBox[{"source", "[", 
                   "\"bar6\"", "]"}], ",", RowBox[{"{", RowBox[{"48", ",", 
                     "3"}], "}"}]}], "]"}], SqrtBox["5"]]}], "]"}]}], ";", 
      RowBox[{"check", "[", RowBox[
         {"\"first support, fixed phases and multiplicity rotation\"", ",", 
          RowBox[{RowBox[{"zeroQ", "[", RowBox[{RowBox[{RowBox[{"dag", "[", 
                    "bmat", "]"}], ".", "bmat"}], "-", RowBox[{"id", "[", 
                  "75", "]"}]}], "]"}], "&&", RowBox[{"zeroQ", "[", 
              RowBox[{"firstAtI", "-", RowBox[{"bmat", ".", "k1"}]}], 
              "]"}]}]}], "]"}], ";"}]], "Input"], 
  Cell["6. Second recoupling and midpoint", "Section"], 
  Cell["The query memory is 30-dimensional. R2 is derived from F/L \
contractions. The decoded midpoint consists of (3,6), (bar6,bar3), (3,bar3), \
with squared weights 1/5,1/5,3/5.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{"w3", "=", RowBox[{"Table", "[", 
          RowBox[{FractionBox[RowBox[{"sym", "\[LeftDoubleBracket]", RowBox[
                {"m", ",", "q", ",", "s"}], "\[RightDoubleBracket]"}], 
             SqrtBox["2"]], ",", RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], 
            ",", RowBox[{"{", RowBox[{"m", ",", "6"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"s", ",", "3"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"wa", "=", RowBox[{"Table", "[", 
          RowBox[{FractionBox[RowBox[{"eps", "[", RowBox[{"q", ",", "m", ",", 
                 "s"}], "]"}], SqrtBox["2"]], ",", 
            RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"m", ",", "3"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"s", ",", "3"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"ws", "=", RowBox[{"Table", "[", 
          RowBox[{RowBox[{"sym", "\[LeftDoubleBracket]", RowBox[{"s", ",", 
                "q", ",", "m"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"m", ",", "3"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"s", ",", "6"}], "}"}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"encSeed", "[", RowBox[{"ww_", ",", "tt_"}], "]"}], 
        ":=", RowBox[{"Table", "[", RowBox[
           {RowBox[{UnderoverscriptBox["\[Sum]", "s", RowBox[
                {RowBox[{"Dimensions", "[", "ww", "]"}], 
                 "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]], 
              RowBox[{RowBox[{"ww", "\[LeftDoubleBracket]", RowBox[
                   {"q", ",", "m", ",", "s"}], "\[RightDoubleBracket]"}], 
                " ", RowBox[{"tt", "\[LeftDoubleBracket]", RowBox[{"r", ",", 
                    "s", ",", "j"}], "\[RightDoubleBracket]"}]}]}], ",", 
            RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"r", ",", "8"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"m", ",", RowBox[{RowBox[{"Dimensions", "[", 
                    "ww", "]"}], "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}]}], "}"}], ",", 
            RowBox[{"{", RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"decodeSeed", "[", RowBox[{"ff_", ",", "tt_"}], "]"}], 
        ":=", RowBox[{"Table", "[", RowBox[
           {RowBox[{UnderoverscriptBox["\[Sum]", "q", "3"], 
              RowBox[{UnderoverscriptBox["\[Sum]", "r", "8"], RowBox[
                 {RowBox[{"ff", "\[LeftDoubleBracket]", RowBox[{"q", ",", 
                      "r", ",", "i"}], "\[RightDoubleBracket]"}], " ", 
                  RowBox[{"tt", "\[LeftDoubleBracket]", RowBox[{"q", ",", 
                      "r", ",", "m", ",", "j"}], 
                    "\[RightDoubleBracket]"}]}]}]}], ",", 
            RowBox[{"{", RowBox[{"i", ",", RowBox[{RowBox[{"Dimensions", "[", 
                    "ff", "]"}], "\[LeftDoubleBracket]", "3", 
                  "\[RightDoubleBracket]"}]}], "}"}], ",", 
            RowBox[{"{", RowBox[{"m", ",", RowBox[{RowBox[{"Dimensions", "[", 
                    "tt", "]"}], "\[LeftDoubleBracket]", "3", 
                  "\[RightDoubleBracket]"}]}], "}"}], ",", 
            RowBox[{"{", RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"as", "=", RowBox[{"encSeed", "[", 
          RowBox[{"wa", ",", RowBox[{"source", "[", "\"3\"", "]"}]}], 
          "]"}]}], ";", RowBox[{"ss", "=", RowBox[{"encSeed", "[", 
          RowBox[{"ws", ",", RowBox[{"source", "[", "\"bar6\"", "]"}]}], 
          "]"}]}], ";", RowBox[{"tm3", "=", 
        RowBox[{"2", " ", RowBox[{"decodeSeed", "[", 
            RowBox[{"f", ",", "as"}], "]"}]}]}], ";", 
      RowBox[{"tm6", "=", FractionBox[RowBox[{"2", " ", 
           RowBox[{"decodeSeed", "[", RowBox[{"l", ",", "as"}], "]"}]}], 
         SqrtBox["3"]]}], ";", RowBox[{"phase", "=", 
        RowBox[{"canon", "[", FractionBox[SqrtBox["3"], 
           RowBox[{FractionBox["2", "3"], " ", RowBox[{"Total", "[", RowBox[
                {"Flatten", "[", RowBox[{"tm3", " ", RowBox[{"decodeSeed", 
                     "[", RowBox[{"f", ",", "ss"}], "]"}]}], "]"}], "]"}]}]], 
          "]"}]}], ";", RowBox[{"check", "[", 
        RowBox[{"\"second symmetric route phase is exact sign\"", ",", 
          RowBox[{"MemberQ", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", 
                  RowBox[{"-", "1"}]}], "}"}], ",", "phase"}], "]"}]}], 
        "]"}], ";", RowBox[{"ws", "=", RowBox[{"phase", " ", "ws"}]}], ";", 
      RowBox[{"ss", "=", RowBox[{"phase", " ", "ss"}]}], ";", 
      RowBox[{"check", "[", RowBox[{"\"complete second Racah identities\"", 
          ",", RowBox[{RowBox[{"zeroQ", "[", RowBox[{RowBox[{"decodeSeed", 
                  "[", RowBox[{"f", ",", "as"}], "]"}], "-", FractionBox[
                 "tm3", "2"]}], "]"}], "&&", RowBox[{"zeroQ", "[", 
              RowBox[{RowBox[{"decodeSeed", "[", RowBox[{"l", ",", "as"}], 
                  "]"}], "-", FractionBox[RowBox[{SqrtBox["3"], " ", "tm6"}], 
                 "2"]}], "]"}], "&&", RowBox[{"zeroQ", "[", 
              RowBox[{RowBox[{"decodeSeed", "[", RowBox[{"f", ",", "ss"}], 
                  "]"}], "-", FractionBox[RowBox[{SqrtBox["3"], " ", "tm3"}], 
                 "2"]}], "]"}], "&&", RowBox[{"zeroQ", "[", 
              RowBox[{RowBox[{"decodeSeed", "[", RowBox[{"l", ",", "ss"}], 
                  "]"}], "+", FractionBox["tm6", "2"]}], "]"}]}]}], "]"}], 
      ";", RowBox[{"e1", "=", RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", RowBox[{"{", RowBox[{"3", ",", "30", ",", "75"}], 
              "}"}]}], "]"}]}], ";", RowBox[{"Do", "[", 
        RowBox[{RowBox[{RowBox[{"e1", "\[LeftDoubleBracket]", 
              RowBox[{"q", ",", "m", ",", "s"}], "\[RightDoubleBracket]"}], 
            "=", RowBox[{"w3", "\[LeftDoubleBracket]", RowBox[{"q", ",", "m", 
                ",", "s"}], "\[RightDoubleBracket]"}]}], ",", 
          RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"m", ",", "6"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"s", ",", "3"}], "}"}]}], "]"}], ";", 
      RowBox[{"Do", "[", RowBox[
         {RowBox[{RowBox[{"e1", "\[LeftDoubleBracket]", RowBox[{"q", ",", 
                RowBox[{"6", "+", RowBox[{RowBox[{"(", RowBox[{"r", "-", 
                        "1"}], ")"}], " ", "3"}], "+", "m"}], ",", 
                RowBox[{"3", "+", RowBox[{RowBox[{"(", RowBox[{"r", "-", 
                        "1"}], ")"}], " ", "3"}], "+", "s"}]}], 
              "\[RightDoubleBracket]"}], "=", RowBox[
             {"wa", "\[LeftDoubleBracket]", RowBox[{"q", ",", "m", ",", 
                "s"}], "\[RightDoubleBracket]"}]}], ",", 
          RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"r", ",", "8"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"m", ",", "3"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"s", ",", "3"}], "}"}]}], "]"}], ";", 
      RowBox[{"Do", "[", RowBox[
         {RowBox[{RowBox[{"e1", "\[LeftDoubleBracket]", RowBox[{"q", ",", 
                RowBox[{"6", "+", RowBox[{RowBox[{"(", RowBox[{"r", "-", 
                        "1"}], ")"}], " ", "3"}], "+", "m"}], ",", 
                RowBox[{"27", "+", RowBox[{RowBox[{"(", RowBox[{"r", "-", 
                        "1"}], ")"}], " ", "6"}], "+", "s"}]}], 
              "\[RightDoubleBracket]"}], "=", RowBox[
             {"ws", "\[LeftDoubleBracket]", RowBox[{"q", ",", "m", ",", 
                "s"}], "\[RightDoubleBracket]"}]}], ",", 
          RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"r", ",", "8"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"m", ",", "3"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"s", ",", "6"}], "}"}]}], "]"}], ";", 
      RowBox[{"e1m", "=", RowBox[{"ArrayReshape", "[", 
          RowBox[{"e1", ",", RowBox[{"{", RowBox[{"90", ",", "75"}], "}"}]}], 
          "]"}]}], ";", RowBox[{"check", "[", 
        RowBox[{"\"second fixed encoding isometry 90 by 75\"", ",", 
          RowBox[{"zeroQ", "[", RowBox[{RowBox[{RowBox[{"dag", "[", "e1m", 
                  "]"}], ".", "e1m"}], "-", RowBox[{"id", "[", "75", "]"}]}], 
            "]"}]}], "]"}], ";", RowBox[{"gmid", "=", 
        RowBox[{"ConstantArray", "[", RowBox[{"0", ",", 
            RowBox[{"{", RowBox[{"3", ",", "30", ",", "45"}], "}"}]}], 
          "]"}]}], ";", RowBox[{"Do", "[", 
        RowBox[{RowBox[{RowBox[{"gmid", "\[LeftDoubleBracket]", 
              RowBox[{"q", ",", "m", ",", RowBox[{RowBox[{RowBox[{"(", 
                      RowBox[{"ll", "-", "1"}], ")"}], " ", "6"}], "+", 
                  "n"}]}], "\[RightDoubleBracket]"}], "=", 
            RowBox[{TemplateBox[{RowBox[{"q", ",", "ll"}]}, 
               "KroneckerDeltaSeq"], " ", TemplateBox[{RowBox[{"m", ",", 
                  "n"}]}, "KroneckerDeltaSeq"]}]}], ",", 
          RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"m", ",", "6"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"ll", ",", "3"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"n", ",", "6"}], "}"}]}], "]"}], ";", 
      RowBox[{"Do", "[", RowBox[
         {RowBox[{RowBox[{"gmid", "\[LeftDoubleBracket]", RowBox[{"q", ",", 
                RowBox[{"6", "+", RowBox[{RowBox[{"(", RowBox[{"r", "-", 
                        "1"}], ")"}], " ", "3"}], "+", "m"}], ",", 
                RowBox[{"18", "+", RowBox[{RowBox[{"(", RowBox[{"ll", "-", 
                        "1"}], ")"}], " ", "3"}], "+", "n"}]}], 
              "\[RightDoubleBracket]"}], "=", RowBox[
             {RowBox[{"l", "\[LeftDoubleBracket]", RowBox[{"q", ",", "r", 
                  ",", "ll"}], "\[RightDoubleBracket]"}], " ", 
              TemplateBox[{RowBox[{"m", ",", "n"}]}, 
               "KroneckerDeltaSeq"]}]}], ",", 
          RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"r", ",", "8"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"m", ",", "3"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"ll", ",", "6"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"n", ",", "3"}], "}"}]}], "]"}], ";", 
      RowBox[{"Do", "[", RowBox[
         {RowBox[{RowBox[{"gmid", "\[LeftDoubleBracket]", RowBox[{"q", ",", 
                RowBox[{"6", "+", RowBox[{RowBox[{"(", RowBox[{"r", "-", 
                        "1"}], ")"}], " ", "3"}], "+", "m"}], ",", 
                RowBox[{"36", "+", RowBox[{RowBox[{"(", RowBox[{"ll", "-", 
                        "1"}], ")"}], " ", "3"}], "+", "n"}]}], 
              "\[RightDoubleBracket]"}], "=", RowBox[
             {RowBox[{"f", "\[LeftDoubleBracket]", RowBox[{"q", ",", "r", 
                  ",", "ll"}], "\[RightDoubleBracket]"}], " ", 
              TemplateBox[{RowBox[{"m", ",", "n"}]}, 
               "KroneckerDeltaSeq"]}]}], ",", 
          RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"r", ",", "8"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"m", ",", "3"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"ll", ",", "3"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"n", ",", "3"}], "}"}]}], "]"}], ";", 
      RowBox[{"gm", "=", RowBox[{"ArrayReshape", "[", 
          RowBox[{"gmid", ",", RowBox[{"{", RowBox[{"90", ",", "45"}], 
              "}"}]}], "]"}]}], ";", RowBox[{"t1", "=", "w3"}], ";", 
      RowBox[{"t2", "=", "tm6"}], ";", RowBox[{"t3", "=", "tm3"}], ";", 
      RowBox[{"midseed", "=", RowBox[{"Join", "[", 
          RowBox[{FractionBox[RowBox[{"ArrayReshape", "[", RowBox[
                {"t1", ",", RowBox[{"{", RowBox[{"18", ",", "3"}], "}"}]}], 
               "]"}], SqrtBox["5"]], ",", FractionBox[
             RowBox[{"ArrayReshape", "[", RowBox[{"t2", ",", RowBox[
                  {"{", RowBox[{"18", ",", "3"}], "}"}]}], "]"}], 
             SqrtBox["5"]], ",", RowBox[{SqrtBox[FractionBox["3", "5"]], " ", 
              RowBox[{"ArrayReshape", "[", RowBox[{"t3", ",", RowBox[
                   {"{", RowBox[{"9", ",", "3"}], "}"}]}], "]"}]}]}], 
          "]"}]}], ";", RowBox[{"check", "[", 
        RowBox[{"\"midpoint normalized embeddings and chosen weights\"", ",", 
          RowBox[{RowBox[{"zeroQ", "[", RowBox[{RowBox[{RowBox[{"dag", "[", 
                    "gm", "]"}], ".", "gm"}], "-", RowBox[{"id", "[", "45", 
                  "]"}]}], "]"}], "&&", RowBox[{"zeroQ", "[", 
              RowBox[{RowBox[{RowBox[{"dag", "[", "midseed", "]"}], ".", 
                  "midseed"}], "-", RowBox[{"id", "[", "3", "]"}]}], "]"}], 
            "&&", RowBox[{"zeroQ", "[", RowBox[{RowBox[{"e1m", ".", "k1"}], 
                "-", RowBox[{"gm", ".", "midseed"}]}], "]"}]}]}], "]"}], 
      ";"}]], "Input"], 
  Cell["7. Tensor-formula cross-check and full complements", "Section"], 
  Cell["This independent tensor assembly checks every column, including \
unused complements. NullSpace is used only on small CG blocks, of at most 45 \
rows. The next section reconstructs the actual processing gates from their \
sparse direct-sum factors.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"sp", "[", "x_", "]"}], ":=", 
        RowBox[{"SparseArray", "[", RowBox[{"Map", "[", 
            RowBox[{"Simplify", ",", RowBox[{"Normal", "[", "x", "]"}], ",", 
              RowBox[{"{", "2", "}"}]}], "]"}], "]"}]}], ";", 
      RowBox[{RowBox[{"joincols", "[", "mats_List", "]"}], ":=", 
        RowBox[{"Transpose", "[", RowBox[{"Join", "@@", 
            RowBox[{"Transpose", "/@", "mats"}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"completeSmall", "[", "a_", "]"}], ":=", 
        RowBox[{"Module", "[", RowBox[{RowBox[{"{", RowBox[{"ns", "=", 
                RowBox[{"NullSpace", "[", RowBox[{"dag", "[", "a", "]"}], 
                  "]"}]}], "}"}], ",", RowBox[{"If", "[", 
              RowBox[{RowBox[{RowBox[{"Length", "[", "ns", "]"}], "\[Equal]", 
                  "0"}], ",", RowBox[{"ConstantArray", "[", RowBox[
                   {"0", ",", RowBox[{"{", RowBox[{RowBox[{"Length", "[", 
                          "a", "]"}], ",", "0"}], "}"}]}], "]"}], ",", 
                RowBox[{"canon", "[", RowBox[{"Transpose", "[", RowBox[
                     {"Orthogonalize", "[", "ns", "]"}], "]"}], "]"}]}], 
              "]"}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"coordEmbed", "[", RowBox[{"n_", ",", "inds_"}], "]"}], 
        ":=", RowBox[{"SparseArray", "[", RowBox[
           {RowBox[{"Thread", "[", RowBox[{RowBox[{"Transpose", "[", 
                  RowBox[{"{", RowBox[{"inds", ",", RowBox[{"Range", "[", 
                        RowBox[{"Length", "[", "inds", "]"}], "]"}]}], "}"}], 
                  "]"}], "\[Rule]", "1"}], "]"}], ",", 
            RowBox[{"{", RowBox[{"n", ",", RowBox[{"Length", "[", "inds", 
                  "]"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"memEmbed", "[", "m_", "]"}], ":=", 
        RowBox[{"coordEmbed", "[", RowBox[{"270", ",", 
            RowBox[{"Flatten", "[", RowBox[{"Table", "[", RowBox[
                 {RowBox[{RowBox[{"90", " ", RowBox[{"(", RowBox[{"q", "-", 
                          "1"}], ")"}]}], "+", RowBox[{"Range", "[", "m", 
                      "]"}]}], ",", RowBox[{"{", RowBox[{"q", ",", "3"}], 
                    "}"}]}], "]"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"embed90", "=", RowBox[{"memEmbed", "[", "30", "]"}]}], ";", 
      RowBox[{"pin", "=", RowBox[{"coordEmbed", "[", 
          RowBox[{"270", ",", RowBox[{"Flatten", "[", RowBox[{"Table", "[", 
                RowBox[{RowBox[{RowBox[{"90", " ", RowBox[{"(", RowBox[
                         {"q", "-", "1"}], ")"}]}], "+", RowBox[{"Range", 
                      "[", "65", "]"}]}], ",", RowBox[{"{", RowBox[{"q", ",", 
                      "3"}], "}"}]}], "]"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"pout", "=", RowBox[{"coordEmbed", "[", 
          RowBox[{"270", ",", RowBox[{"Range", "[", "45", "]"}]}], "]"}]}], 
      ";", RowBox[{"unusedInput", "=", RowBox[{"coordEmbed", "[", 
          RowBox[{"270", ",", RowBox[{"Flatten", "[", RowBox[{"Table", "[", 
                RowBox[{RowBox[{RowBox[{"90", " ", RowBox[{"(", RowBox[
                         {"q", "-", "1"}], ")"}]}], "+", RowBox[{"Range", 
                      "[", RowBox[{"66", ",", "90"}], "]"}]}], ",", 
                  RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}]}], "]"}], 
              "]"}]}], "]"}]}], ";", RowBox[{"unusedSecond", "=", 
        RowBox[{"coordEmbed", "[", RowBox[{"270", ",", 
            RowBox[{"Flatten", "[", RowBox[{"Table", "[", RowBox[
                 {RowBox[{RowBox[{"90", " ", RowBox[{"(", RowBox[{"q", "-", 
                          "1"}], ")"}]}], "+", RowBox[{"Range", "[", 
                      RowBox[{"31", ",", "90"}], "]"}]}], ",", RowBox[
                   {"{", RowBox[{"q", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
          "]"}]}], ";", RowBox[{RowBox[{"rightEmbed", "[", "name_", "]"}], 
        ":=", RowBox[{"ArrayReshape", "[", RowBox[
           {RowBox[{"d8", "[", "name", "]"}], ",", 
            RowBox[{"{", RowBox[{RowBox[{"3", " ", RowBox[{RowBox[
                     {"Dimensions", "[", RowBox[{"d8", "[", "name", "]"}], 
                      "]"}], "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], ",", "8"}], "}"}]}], 
          "]"}]}], ";", RowBox[{"rightComp6", "=", 
        RowBox[{"completeSmall", "[", RowBox[{"rightEmbed", "[", "\"bar6\"", 
            "]"}], "]"}]}], ";", RowBox[{"rightComp3", "=", 
        RowBox[{"completeSmall", "[", RowBox[{"rightEmbed", "[", "\"3\"", 
            "]"}], "]"}]}], ";", RowBox[{"check", "[", 
        RowBox[{"\"exact first right-CG complements\"", ",", 
          RowBox[{RowBox[{"zeroQ", "[", RowBox[{RowBox[{RowBox[{"dag", "[", 
                    RowBox[{"joincols", "[", RowBox[{"{", RowBox[{RowBox[
                          {"rightEmbed", "[", "\"bar6\"", "]"}], ",", 
                          "rightComp6"}], "}"}], "]"}], "]"}], ".", 
                  RowBox[{"joincols", "[", RowBox[{"{", RowBox[{RowBox[
                         {"rightEmbed", "[", "\"bar6\"", "]"}], ",", 
                        "rightComp6"}], "}"}], "]"}]}], "-", RowBox[
                 {"id", "[", "18", "]"}]}], "]"}], "&&", 
            RowBox[{"zeroQ", "[", RowBox[{RowBox[{RowBox[{"dag", "[", 
                    RowBox[{"joincols", "[", RowBox[{"{", RowBox[{RowBox[
                          {"rightEmbed", "[", "\"3\"", "]"}], ",", 
                          "rightComp3"}], "}"}], "]"}], "]"}], ".", 
                  RowBox[{"joincols", "[", RowBox[{"{", RowBox[{RowBox[
                         {"rightEmbed", "[", "\"3\"", "]"}], ",", 
                        "rightComp3"}], "}"}], "]"}]}], "-", RowBox[
                 {"id", "[", "9", "]"}]}], "]"}]}]}], "]"}], ";", 
      RowBox[{RowBox[{"memoryTensor", "[", RowBox[{"small_", ",", "start_", 
            ",", "dl_", ",", "dm_"}], "]"}], ":=", 
        RowBox[{"Module", "[", RowBox[
           {RowBox[{"{", RowBox[{RowBox[{"nc", "=", RowBox[{RowBox[
                     {"Dimensions", "[", "small", "]"}], 
                    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
                ",", "t"}], "}"}], ",", RowBox[{RowBox[{"t", "=", 
                RowBox[{"Table", "[", RowBox[{RowBox[{"If", "[", RowBox[
                       {RowBox[{"start", "<", "mm", "\[LessEqual]", RowBox[
                          {"start", "+", RowBox[{"dl", " ", "dm"}]}]}], ",", 
                        RowBox[{RowBox[{"small", "\[LeftDoubleBracket]", 
                          RowBox[{RowBox[{RowBox[{RowBox[{"(", RowBox[{"q", 
                          "-", "1"}], ")"}], " ", "dm"}], "+", RowBox[{"Mod", 
                          "[", RowBox[{RowBox[{"mm", "-", "start", "-", 
                          "1"}], ",", "dm"}], "]"}], "+", "1"}], ",", "k"}], 
                          "\[RightDoubleBracket]"}], " ", TemplateBox[
                          {RowBox[{RowBox[{RowBox[{"Quotient", "[", RowBox[
                          {RowBox[{"mm", "-", "start", "-", "1"}], ",", 
                          "dm"}], "]"}], "+", "1"}], ",", "d"}]}, 
                          "KroneckerDeltaSeq"]}], ",", "0"}], "]"}], ",", 
                    RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
                    RowBox[{"{", RowBox[{"mm", ",", "90"}], "}"}], ",", 
                    RowBox[{"{", RowBox[{"d", ",", "dl"}], "}"}], ",", 
                    RowBox[{"{", RowBox[{"k", ",", "nc"}], "}"}]}], "]"}]}], 
              ";", RowBox[{"ArrayReshape", "[", RowBox[{"t", ",", 
                  RowBox[{"{", RowBox[{"270", ",", RowBox[{"dl", " ", 
                        "nc"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
      RowBox[{"g0Complement", "=", RowBox[{"joincols", "[", 
          RowBox[{"{", RowBox[{RowBox[{"memoryTensor", "[", RowBox[
                 {"rightComp6", ",", "9", ",", "6", ",", "6"}], "]"}], ",", 
              RowBox[{"memoryTensor", "[", RowBox[{"rightComp3", ",", "45", 
                  ",", "15", ",", "3"}], "]"}]}], "}"}], "]"}]}], ";", 
      RowBox[{"g0Entry", "=", RowBox[{"sp", "[", 
          RowBox[{RowBox[{"joincols", "[", RowBox[{"{", RowBox[{"e0m", ",", 
                  "g0Complement"}], "}"}], "]"}], ".", 
            RowBox[{"dag", "[", RowBox[{"joincols", "[", RowBox[
                 {"{", RowBox[{RowBox[{"Normal", "[", "pin", "]"}], ",", 
                    RowBox[{"Normal", "[", "unusedInput", "]"}]}], "}"}], 
                "]"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"check", "[", RowBox[
         {"\"full exact first gate before program basis change\"", ",", 
          RowBox[{"zeroQ", "[", RowBox[{RowBox[{RowBox[{"dag", "[", 
                  "g0Entry", "]"}], ".", "g0Entry"}], "-", RowBox[{"id", "[", 
                "270", "]"}]}], "]"}]}], "]"}], ";", 
      RowBox[{RowBox[{"leftEmbed", "[", "name_", "]"}], ":=", 
        RowBox[{"Module", "[", RowBox[
           {RowBox[{"{", RowBox[{RowBox[{"dd", "=", RowBox[{"d8", "[", 
                    "name", "]"}]}], ",", "dl", ",", "cc"}], "}"}], ",", 
            RowBox[{RowBox[{"dl", "=", RowBox[{RowBox[{"Dimensions", "[", 
                    "dd", "]"}], "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}]}], ";", RowBox[{"cc", "=", 
                RowBox[{"Table", "[", RowBox[{RowBox[{UnderoverscriptBox[
                       "\[Sum]", "s", "8"], RowBox[{RowBox[{"dd", 
                          "\[LeftDoubleBracket]", RowBox[{"q", ",", "ll", 
                          ",", "s"}], "\[RightDoubleBracket]"}], " ", 
                        RowBox[{"z", "\[LeftDoubleBracket]", RowBox[{"s", 
                          ",", "r"}], "\[RightDoubleBracket]"}]}]}], ",", 
                    RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
                    RowBox[{"{", RowBox[{"ll", ",", "dl"}], "}"}], ",", 
                    RowBox[{"{", RowBox[{"r", ",", "8"}], "}"}]}], "]"}]}], 
              ";", RowBox[{"ArrayReshape", "[", RowBox[{"cc", ",", 
                  RowBox[{"{", RowBox[{RowBox[{"3", " ", "dl"}], ",", "8"}], 
                    "}"}]}], "]"}]}]}], "]"}]}], ";", 
      RowBox[{"leftComp6", "=", RowBox[{"completeSmall", "[", 
          RowBox[{"leftEmbed", "[", "\"bar6\"", "]"}], "]"}]}], ";", 
      RowBox[{"leftComp15", "=", RowBox[{"completeSmall", "[", 
          RowBox[{"leftEmbed", "[", "\"15\"", "]"}], "]"}]}], ";", 
      RowBox[{RowBox[{"leftTensor", "[", RowBox[{"small_", ",", "start_", 
            ",", "dl_", ",", "dm_"}], "]"}], ":=", 
        RowBox[{"Module", "[", RowBox[
           {RowBox[{"{", RowBox[{RowBox[{"nc", "=", RowBox[{RowBox[
                     {"Dimensions", "[", "small", "]"}], 
                    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
                ",", "t"}], "}"}], ",", RowBox[{RowBox[{"t", "=", 
                RowBox[{"Table", "[", RowBox[{RowBox[{"If", "[", RowBox[
                       {RowBox[{"start", "<", "mm", "\[LessEqual]", RowBox[
                          {"start", "+", RowBox[{"dl", " ", "dm"}]}]}], ",", 
                        RowBox[{RowBox[{"small", "\[LeftDoubleBracket]", 
                          RowBox[{RowBox[{RowBox[{RowBox[{"(", RowBox[{"q", 
                          "-", "1"}], ")"}], " ", "dl"}], "+", RowBox[
                          {"Quotient", "[", RowBox[{RowBox[{"mm", "-", 
                          "start", "-", "1"}], ",", "dm"}], "]"}], "+", 
                          "1"}], ",", "k"}], "\[RightDoubleBracket]"}], " ", 
                          TemplateBox[{RowBox[{RowBox[{RowBox[{"Mod", "[", 
                          RowBox[{RowBox[{"mm", "-", "start", "-", "1"}], 
                          ",", "dm"}], "]"}], "+", "1"}], ",", "n"}]}, 
                          "KroneckerDeltaSeq"]}], ",", "0"}], "]"}], ",", 
                    RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
                    RowBox[{"{", RowBox[{"mm", ",", "90"}], "}"}], ",", 
                    RowBox[{"{", RowBox[{"k", ",", "nc"}], "}"}], ",", 
                    RowBox[{"{", RowBox[{"n", ",", "dm"}], "}"}]}], "]"}]}], 
              ";", RowBox[{"ArrayReshape", "[", RowBox[{"t", ",", 
                  RowBox[{"{", RowBox[{"270", ",", RowBox[{"nc", " ", 
                        "dm"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
      RowBox[{"same", "=", RowBox[{"Select", "[", 
          RowBox[{"pieces", ",", RowBox[{RowBox[{RowBox[{"#1", 
                  "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                "\[Equal]", RowBox[{"{", RowBox[{"\"8\"", ",", "\"3\""}], 
                  "}"}]}], "&"}]}], "]"}]}], ";", 
      RowBox[{"mixNorm", "=", RowBox[{"canon", "[", 
          SqrtBox[RowBox[{SuperscriptBox[RowBox[{"same", 
                "\[LeftDoubleBracket]", RowBox[{"1", ",", "3"}], 
                "\[RightDoubleBracket]"}], "2"], "+", SuperscriptBox[
              RowBox[{"same", "\[LeftDoubleBracket]", RowBox[{"2", ",", 
                  "3"}], "\[RightDoubleBracket]"}], "2"]}]], "]"}]}], ";", 
      RowBox[{"unoccupiedMix", "=", RowBox[{"canon", "[", 
          FractionBox[RowBox[{RowBox[{RowBox[{"-", RowBox[{"same", 
                   "\[LeftDoubleBracket]", RowBox[{"2", ",", "3"}], 
                   "\[RightDoubleBracket]"}]}], " ", RowBox[{"same", 
                 "\[LeftDoubleBracket]", RowBox[{"1", ",", "2"}], 
                 "\[RightDoubleBracket]"}]}], "+", RowBox[
              {RowBox[{"same", "\[LeftDoubleBracket]", RowBox[{"1", ",", 
                   "3"}], "\[RightDoubleBracket]"}], " ", RowBox[
                {"same", "\[LeftDoubleBracket]", RowBox[{"2", ",", "2"}], 
                 "\[RightDoubleBracket]"}]}]}], "mixNorm"], "]"}]}], ";", 
      RowBox[{"firstComplete", "=", RowBox[{"sp", "[", 
          RowBox[{"joincols", "[", RowBox[{"{", RowBox[{"bmat", ",", 
                "unoccupiedMix", ",", RowBox[{"leftTensor", "[", 
                  RowBox[{"leftComp6", ",", "9", ",", "6", ",", "6"}], "]"}], 
                ",", RowBox[{"leftTensor", "[", RowBox[{"leftComp15", ",", 
                    "45", ",", "15", ",", "3"}], "]"}]}], "}"}], "]"}], 
          "]"}]}], ";", RowBox[{"check", "[", 
        RowBox[{"\"complete first-query support basis 270 by 270\"", ",", 
          RowBox[{"zeroQ", "[", RowBox[{RowBox[{RowBox[{"dag", "[", 
                  "firstComplete", "]"}], ".", "firstComplete"}], "-", 
              RowBox[{"id", "[", "270", "]"}]}], "]"}]}], "]"}], ";", 
      RowBox[{"smallSecondComp", "=", RowBox[{"completeSmall", "[", 
          RowBox[{"ArrayReshape", "[", RowBox[{"w3", ",", RowBox[{"{", 
                RowBox[{"18", ",", "3"}], "}"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"secondComplement", "=", RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", RowBox[{"{", RowBox[{"90", ",", "15"}], "}"}]}], 
          "]"}]}], ";", RowBox[{"Do", "[", 
        RowBox[{RowBox[{RowBox[{"secondComplement", "\[LeftDoubleBracket]", 
              RowBox[{RowBox[{RowBox[{"30", " ", RowBox[{"(", RowBox[
                       {"q", "-", "1"}], ")"}]}], "+", "m"}], ",", "k"}], 
              "\[RightDoubleBracket]"}], "=", RowBox[{"smallSecondComp", 
              "\[LeftDoubleBracket]", RowBox[{RowBox[{RowBox[{"6", " ", 
                    RowBox[{"(", RowBox[{"q", "-", "1"}], ")"}]}], "+", 
                  "m"}], ",", "k"}], "\[RightDoubleBracket]"}]}], ",", 
          RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"m", ",", "6"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"k", ",", "15"}], "}"}]}], "]"}], ";", 
      RowBox[{"secondComplete", "=", RowBox[{"sp", "[", 
          RowBox[{"joincols", "[", RowBox[{"{", RowBox[{RowBox[{"embed90", 
                  ".", "e1m"}], ",", RowBox[{"embed90", ".", 
                  "secondComplement"}], ",", RowBox[{"Normal", "[", 
                  "unusedSecond", "]"}]}], "}"}], "]"}], "]"}]}], ";", 
      RowBox[{"check", "[", RowBox[
         {"\"complete second encoding target basis 270 by 270\"", ",", 
          RowBox[{"zeroQ", "[", RowBox[{RowBox[{RowBox[{"dag", "[", 
                  "secondComplete", "]"}], ".", "secondComplete"}], "-", 
              RowBox[{"id", "[", "270", "]"}]}], "]"}]}], "]"}], ";", 
      RowBox[{"g1Entry", "=", RowBox[{"sp", "[", RowBox[{"secondComplete", 
            ".", RowBox[{"dag", "[", "firstComplete", "]"}]}], "]"}]}], ";", 
      RowBox[{"gmComplement", "=", RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", RowBox[{"{", RowBox[{"90", ",", "45"}], "}"}]}], 
          "]"}]}], ";", RowBox[{"Do", "[", 
        RowBox[{RowBox[{RowBox[{"gmComplement", "\[LeftDoubleBracket]", 
              RowBox[{RowBox[{RowBox[{"30", " ", RowBox[{"(", RowBox[
                       {"q", "-", "1"}], ")"}]}], "+", "6", "+", 
                  RowBox[{RowBox[{"(", RowBox[{"r", "-", "1"}], ")"}], " ", 
                    "3"}], "+", "m"}], ",", RowBox[{RowBox[{"3", " ", 
                    RowBox[{"(", RowBox[{"ll", "-", "1"}], ")"}]}], "+", 
                  "n"}]}], "\[RightDoubleBracket]"}], "=", 
            RowBox[{RowBox[{"f15", "\[LeftDoubleBracket]", RowBox[
                 {"q", ",", "r", ",", "ll"}], "\[RightDoubleBracket]"}], " ", 
              TemplateBox[{RowBox[{"m", ",", "n"}]}, 
               "KroneckerDeltaSeq"]}]}], ",", 
          RowBox[{"{", RowBox[{"q", ",", "3"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"r", ",", "8"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"m", ",", "3"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"ll", ",", "15"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"n", ",", "3"}], "}"}]}], "]"}], ";", 
      RowBox[{"secondQueryComplete", "=", RowBox[{"sp", "[", 
          RowBox[{"joincols", "[", RowBox[{"{", RowBox[{RowBox[{"embed90", 
                  ".", "gm"}], ",", RowBox[{"embed90", ".", "gmComplement"}], 
                ",", RowBox[{"Normal", "[", "unusedSecond", "]"}]}], "}"}], 
            "]"}], "]"}]}], ";", RowBox[{"check", "[", 
        RowBox[{"\"complete second-query F/L/15 basis 270 by 270\"", ",", 
          RowBox[{"zeroQ", "[", RowBox[{RowBox[{RowBox[{"dag", "[", 
                  "secondQueryComplete", "]"}], ".", "secondQueryComplete"}], 
              "-", RowBox[{"id", "[", "270", "]"}]}], "]"}]}], "]"}], ";", 
      RowBox[{RowBox[{"swap", "[", RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
        RowBox[{"Table", "[", RowBox[{RowBox[{TemplateBox[{RowBox[
                 {RowBox[{RowBox[{"Mod", "[", RowBox[{RowBox[{"i", "-", 
                          "1"}], ",", "a"}], "]"}], "+", "1"}], ",", 
                  RowBox[{RowBox[{"Quotient", "[", RowBox[{RowBox[{"j", "-", 
                          "1"}], ",", "b"}], "]"}], "+", "1"}]}]}, 
               "KroneckerDeltaSeq"], " ", TemplateBox[{RowBox[
                 {RowBox[{RowBox[{"Quotient", "[", RowBox[{RowBox[{"i", "-", 
                          "1"}], ",", "a"}], "]"}], "+", "1"}], ",", 
                  RowBox[{RowBox[{"Mod", "[", RowBox[{RowBox[{"j", "-", 
                          "1"}], ",", "b"}], "]"}], "+", "1"}]}]}, 
               "KroneckerDeltaSeq"]}], ",", RowBox[{"{", RowBox[{"i", ",", 
                RowBox[{"a", " ", "b"}]}], "}"}], ",", 
            RowBox[{"{", RowBox[{"j", ",", RowBox[{"a", " ", "b"}]}], 
              "}"}]}], "]"}]}], ";", RowBox[{"p12", "=", 
        RowBox[{"swap", "[", RowBox[{"3", ",", "6"}], "]"}]}], ";", 
      RowBox[{"p33", "=", RowBox[{"swap", "[", RowBox[{"3", ",", "3"}], 
          "]"}]}], ";", RowBox[{"manual1", "=", 
        RowBox[{"ArrayReshape", "[", RowBox[{"w3", ",", 
            RowBox[{"{", RowBox[{"18", ",", "3"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"manual2", "=", RowBox[{RowBox[{"Transpose", "[", "p12", "]"}], 
          ".", RowBox[{"ArrayReshape", "[", RowBox[{"t2", ",", 
              RowBox[{"{", RowBox[{"18", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
      RowBox[{"iota", "=", RowBox[{"ArrayReshape", "[", 
          RowBox[{RowBox[{"Table", "[", RowBox[{FractionBox[RowBox[
                  {"eps", "[", RowBox[{"q", ",", "m", ",", "j"}], "]"}], 
                 SqrtBox["2"]], ",", RowBox[{"{", RowBox[{"q", ",", "3"}], 
                  "}"}], ",", RowBox[{"{", RowBox[{"m", ",", "3"}], "}"}], 
                ",", RowBox[{"{", RowBox[{"j", ",", "3"}], "}"}]}], "]"}], 
            ",", RowBox[{"{", RowBox[{"9", ",", "3"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"phase2", "=", RowBox[{"canon", "[", 
          RowBox[{FractionBox["1", "3"], " ", RowBox[{"Tr", "[", 
              RowBox[{RowBox[{"dag", "[", "manual1", "]"}], ".", "manual2"}], 
              "]"}]}], "]"}]}], ";", RowBox[{"phase3", "=", 
        RowBox[{"canon", "[", RowBox[{FractionBox["1", "3"], " ", 
            RowBox[{"Tr", "[", RowBox[{RowBox[{"dag", "[", "iota", "]"}], 
                ".", RowBox[{"ArrayReshape", "[", RowBox[{"t3", ",", 
                    RowBox[{"{", RowBox[{"9", ",", "3"}], "}"}]}], "]"}]}], 
              "]"}]}], "]"}]}], ";", RowBox[{"toManuscript", "=", 
        RowBox[{"bd", "[", RowBox[{"{", RowBox[{RowBox[{"id", "[", "18", 
                "]"}], ",", RowBox[{"phase2", " ", RowBox[{"Transpose", "[", 
                  "p12", "]"}]}], ",", RowBox[{"phase3", " ", RowBox[
                 {"id", "[", "9", "]"}]}]}], "}"}], "]"}]}], ";", 
      RowBox[{"g2Entry", "=", RowBox[{"sp", "[", 
          RowBox[{RowBox[{"bd", "[", RowBox[{"{", RowBox[{"toManuscript", 
                  ",", RowBox[{"id", "[", "225", "]"}]}], "}"}], "]"}], ".", 
            RowBox[{"dag", "[", "secondQueryComplete", "]"}]}], "]"}]}], ";", 
      RowBox[{"manualJ", "=", RowBox[{"ArrayFlatten", "[", 
          RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{RowBox[{"ConstantArray", 
                    "[", RowBox[{"0", ",", RowBox[{"{", RowBox[{"18", ",", 
                          "18"}], "}"}]}], "]"}], ",", RowBox[{"id", "[", 
                    "18", "]"}], ",", RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", RowBox[{"{", RowBox[{"18", ",", "9"}], 
                        "}"}]}], "]"}]}], "}"}], ",", RowBox[{"{", 
                RowBox[{RowBox[{"id", "[", "18", "]"}], ",", RowBox[
                   {"ConstantArray", "[", RowBox[{"0", ",", RowBox[{"{", 
                        RowBox[{"18", ",", "18"}], "}"}]}], "]"}], ",", 
                  RowBox[{"ConstantArray", "[", RowBox[{"0", ",", RowBox[
                       {"{", RowBox[{"18", ",", "9"}], "}"}]}], "]"}]}], 
                "}"}], ",", RowBox[{"{", RowBox[{RowBox[{"ConstantArray", 
                    "[", RowBox[{"0", ",", RowBox[{"{", RowBox[{"9", ",", 
                          "18"}], "}"}]}], "]"}], ",", RowBox[
                   {"ConstantArray", "[", RowBox[{"0", ",", RowBox[{"{", 
                        RowBox[{"9", ",", "18"}], "}"}]}], "]"}], ",", 
                  RowBox[{"-", "p33"}]}], "}"}]}], "}"}], "]"}]}], ";", 
      RowBox[{"jFull", "=", RowBox[{"sp", "[", RowBox[{"bd", "[", 
            RowBox[{"{", RowBox[{"manualJ", ",", RowBox[{"id", "[", "225", 
                  "]"}]}], "}"}], "]"}], "]"}]}], ";", 
      RowBox[{"hb", "=", RowBox[{"Join", "[", 
          RowBox[{RowBox[{"Flatten", "[", RowBox[{RowBox[{"Table", "[", 
                  RowBox[{RowBox[{"{", RowBox[{RowBox[{"Normal", "[", 
                          RowBox[{"SparseArray", "[", RowBox[{RowBox[{"{", 
                          RowBox[{RowBox[{RowBox[{"{", RowBox[{"i", ",", 
                          "j"}], "}"}], "\[Rule]", FractionBox["1", SqrtBox[
                          "2"]]}], ",", RowBox[{RowBox[{"{", RowBox[{"j", 
                          ",", "i"}], "}"}], "\[Rule]", FractionBox["1", 
                          SqrtBox["2"]]}]}], "}"}], ",", RowBox[{"{", RowBox[
                          {"3", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
                        RowBox[{"Normal", "[", RowBox[{"SparseArray", "[", 
                          RowBox[{RowBox[{"{", RowBox[{RowBox[{RowBox[{"{", 
                          RowBox[{"i", ",", "j"}], "}"}], "\[Rule]", RowBox[
                          {"-", FractionBox["\[ImaginaryI]", SqrtBox[
                          "2"]]}]}], ",", RowBox[{RowBox[{"{", RowBox[{"j", 
                          ",", "i"}], "}"}], "\[Rule]", FractionBox[
                          "\[ImaginaryI]", SqrtBox["2"]]}]}], "}"}], ",", 
                          RowBox[{"{", RowBox[{"3", ",", "3"}], "}"}]}], 
                          "]"}], "]"}]}], "}"}], ",", RowBox[{"{", RowBox[
                       {"i", ",", "1", ",", "2"}], "}"}], ",", RowBox[
                     {"{", RowBox[{"j", ",", RowBox[{"i", "+", "1"}], ",", 
                        "3"}], "}"}]}], "]"}], ",", "2"}], "]"}], ",", 
            RowBox[{"{", RowBox[{FractionBox[RowBox[{"DiagonalMatrix", "[", 
                   RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "1"}], ",", 
                       "0"}], "}"}], "]"}], SqrtBox["2"]], ",", FractionBox[
                 RowBox[{"DiagonalMatrix", "[", RowBox[{"{", RowBox[
                      {"1", ",", "1", ",", RowBox[{"-", "2"}]}], "}"}], 
                   "]"}], SqrtBox["6"]]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"cb", "=", RowBox[{"Table", "[", 
          RowBox[{RowBox[{"Tr", "[", RowBox[{RowBox[{"dag", "[", 
                  RowBox[{"adj", "\[LeftDoubleBracket]", "r", 
                    "\[RightDoubleBracket]"}], "]"}], ".", RowBox[
                 {"hb", "\[LeftDoubleBracket]", "s", 
                  "\[RightDoubleBracket]"}]}], "]"}], ",", 
            RowBox[{"{", RowBox[{"r", ",", "8"}], "}"}], ",", 
            RowBox[{"{", RowBox[{"s", ",", "8"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"programBasis", "=", RowBox[{"bd", "[", 
          RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{"{", "1", "}"}], "}"}], 
              ",", RowBox[{"KroneckerProduct", "[", RowBox[{"cb", ",", 
                  RowBox[{"Conjugate", "[", "cb", "]"}]}], "]"}]}], "}"}], 
          "]"}]}], ";", RowBox[{"programBasis90", "=", 
        RowBox[{"sp", "[", RowBox[{"bd", "[", RowBox[
             {"{", RowBox[{"programBasis", ",", RowBox[{"id", "[", "25", 
                  "]"}]}], "}"}], "]"}], "]"}]}], ";", 
      RowBox[{"firstGauge", "=", RowBox[{"sp", "[", 
          RowBox[{"KroneckerProduct", "[", RowBox[{RowBox[{"id", "[", "3", 
                "]"}], ",", "firstMemoryGauge"}], "]"}], "]"}]}], ";", 
      RowBox[{"g0", "=", RowBox[{"sp", "[", RowBox[{"firstGauge", ".", 
            "g0Entry", ".", RowBox[{"KroneckerProduct", "[", 
              RowBox[{RowBox[{"id", "[", "3", "]"}], ",", "programBasis90"}], 
              "]"}]}], "]"}]}], ";", RowBox[{"g1", "=", 
        RowBox[{"sp", "[", RowBox[{"g1Entry", ".", RowBox[{"dag", "[", 
              "firstGauge", "]"}]}], "]"}]}], ";", 
      RowBox[{"g2", "=", "g2Entry"}], ";", 
      RowBox[{"restoration", "=", RowBox[{"sp", "[", 
          RowBox[{"KroneckerProduct", "[", RowBox[{RowBox[{"id", "[", "3", 
                "]"}], ",", RowBox[{"bd", "[", RowBox[{"{", RowBox[
                   {RowBox[{"{", RowBox[{"{", "1", "}"}], "}"}], ",", 
                    RowBox[{"swap", "[", RowBox[{"8", ",", "8"}], "]"}], ",", 
                    RowBox[{"id", "[", "25", "]"}]}], "}"}], "]"}]}], "]"}], 
          "]"}]}], ";", RowBox[{"kk0", "=", "g0"}], ";", 
      RowBox[{"kk1", "=", "g1"}], ";", 
      RowBox[{"kk2", "=", RowBox[{"sp", "[", 
          RowBox[{RowBox[{"dag", "[", "g2", "]"}], ".", "jFull", ".", "g2"}], 
          "]"}]}], ";", RowBox[{"kk3", "=", 
        RowBox[{"sp", "[", RowBox[{"dag", "[", "g1", "]"}], "]"}]}], ";", 
      RowBox[{"kk4", "=", RowBox[{"sp", "[", RowBox[{"restoration", ".", 
            RowBox[{"dag", "[", "g0", "]"}]}], "]"}]}], ";", 
      RowBox[{"gates", "=", RowBox[{"Association", "[", 
          RowBox[{RowBox[{"\"G0\"", "\[Rule]", "g0"}], ",", 
            RowBox[{"\"G1\"", "\[Rule]", "g1"}], ",", 
            RowBox[{"\"G2\"", "\[Rule]", "g2"}], ",", 
            RowBox[{"\"J\"", "\[Rule]", "jFull"}], ",", 
            RowBox[{"\"Restoration\"", "\[Rule]", "restoration"}], ",", 
            RowBox[{"\"K0\"", "\[Rule]", "kk0"}], ",", 
            RowBox[{"\"K1\"", "\[Rule]", "kk1"}], ",", 
            RowBox[{"\"K2\"", "\[Rule]", "kk2"}], ",", 
            RowBox[{"\"K3\"", "\[Rule]", "kk3"}], ",", 
            RowBox[{"\"K4\"", "\[Rule]", "kk4"}]}], "]"}]}], ";", 
      RowBox[{"Do", "[", RowBox[{RowBox[{"check", "[", 
            RowBox[{RowBox[{"\"full 270-dimensional exact unitarity \"", 
                "<>", "key"}], ",", RowBox[{RowBox[{"zeroQ", "[", 
                  RowBox[{RowBox[{RowBox[{"dag", "[", RowBox[{"gates", "[", 
                          "key", "]"}], "]"}], ".", RowBox[{"gates", "[", 
                        "key", "]"}]}], "-", RowBox[{"id", "[", "270", 
                      "]"}]}], "]"}], "&&", RowBox[{"zeroQ", "[", 
                  RowBox[{RowBox[{RowBox[{"gates", "[", "key", "]"}], ".", 
                      RowBox[{"dag", "[", RowBox[{"gates", "[", "key", "]"}], 
                        "]"}]}], "-", RowBox[{"id", "[", "270", "]"}]}], 
                  "]"}]}]}], "]"}], ",", RowBox[
           {"{", RowBox[{"key", ",", RowBox[{"Keys", "[", "gates", "]"}]}], 
            "}"}]}], "]"}], ";", RowBox[{"check", "[", 
        RowBox[{"\"full completed first gate agrees with manuscript occupied \
isometry\"", ",", RowBox[{"zeroQ", "[", RowBox[{RowBox[{"g0", ".", "pin"}], 
              "-", RowBox[{"firstGauge", ".", "e0m", ".", RowBox[
                 {"KroneckerProduct", "[", RowBox[{RowBox[{"id", "[", "3", 
                      "]"}], ",", "programBasis"}], "]"}]}]}], "]"}]}], 
        "]"}], ";", RowBox[{"check", "[", RowBox[{"\"full completed middle \
gate agrees on all 75 occupied coordinates\"", ",", 
          RowBox[{"zeroQ", "[", RowBox[{RowBox[{"g1", ".", "firstGauge", ".", 
                "bmat"}], "-", RowBox[{"embed90", ".", "e1m"}]}], "]"}]}], 
        "]"}], ";", RowBox[{"check", "[", RowBox[{"\"full completed final \
gate gives explicit manuscript Phi coordinates\"", ",", 
          RowBox[{"zeroQ", "[", RowBox[{RowBox[{"g2", ".", "embed90", ".", 
                "gm"}], "-", RowBox[{"pout", ".", "toManuscript"}]}], 
            "]"}]}], "]"}], ";"}]], "Input"], 
  Cell["8. Actual gates assembled from small sparse blocks", "Section"], 
  Cell["G0 = FirstSign . BRight . BInput dagger . (I3 tensor Program90). G1 = \
BSecond . (FirstSign . BFirst) dagger. G2 = MidPhase . BMid dagger. Each \
basis is built from explicit small direct sums and permutation matrices. Pre0 \
is a reflection exchanging the vacuum and seed, equivalent to X2 + I268 in \
that two-dimensional subspace. Pre1 and Pre2 are register permutations. Pre3 \
is Schur27 dagger tensor I8, routing, a permutation and a program-basis \
change.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{"TensorFixed", "=", "gates"}], ";", 
      RowBox[{"C24", "=", RowBox[{"SparseArray", "[", 
          RowBox[{"joincols", "[", RowBox[{"{", RowBox[{"fm", ",", "lm", ",", 
                "f15m"}], "}"}], "]"}], "]"}]}], ";", 
      RowBox[{"CInitial24", "=", RowBox[{"CanonicalSparse", "[", 
          RowBox[{RowBox[{"Kron", "[", RowBox[{RowBox[{"IDn", "[", "3", 
                  "]"}], ",", "z"}], "]"}], ".", "C24"}], "]"}]}], ";", 
      RowBox[{"Singlet9", "=", RowBox[{"TB", "[", FractionBox[
           RowBox[{"Flatten", "[", RowBox[{"Normal", "[", RowBox[
                {"IDn", "[", "3", "]"}], "]"}], "]"}], SqrtBox["3"]], 
          "]"}]}], ";", RowBox[{"Right3", "=", 
        RowBox[{"CanonicalSparse", "[", RowBox[{"joincols", "[", 
            RowBox[{"{", RowBox[{"Singlet9", ",", RowBox[{"rightEmbed", "[", 
                  "\"3\"", "]"}]}], "}"}], "]"}], "]"}]}], ";", 
      RowBox[{"RightBar6", "=", RowBox[{"CanonicalSparse", "[", 
          RowBox[{"joincols", "[", RowBox[{"{", RowBox[{RowBox[{"rightEmbed", 
                  "[", "\"bar6\"", "]"}], ",", "rightComp6"}], "}"}], "]"}], 
          "]"}]}], ";", RowBox[{"Left3", "=", RowBox[{"CanonicalSparse", "[", 
          RowBox[{"joincols", "[", RowBox[{"{", RowBox[{"Singlet9", ",", 
                RowBox[{"leftEmbed", "[", "\"3\"", "]"}]}], "}"}], "]"}], 
          "]"}]}], ";", RowBox[{"Left6", "=", RowBox[{"CanonicalSparse", "[", 
          RowBox[{"joincols", "[", RowBox[{"{", RowBox[{RowBox[{"leftEmbed", 
                  "[", "\"bar6\"", "]"}], ",", "leftComp6"}], "}"}], "]"}], 
          "]"}]}], ";", RowBox[{"Left15", "=", 
        RowBox[{"CanonicalSparse", "[", RowBox[{"joincols", "[", 
            RowBox[{"{", RowBox[{RowBox[{"leftEmbed", "[", "\"15\"", "]"}], 
                ",", "leftComp15"}], "}"}], "]"}], "]"}]}], ";", 
      RowBox[{"SmallCGUnitaries", "=", RowBox[{"Association", "[", 
          RowBox[{RowBox[{"\"3x8 = 3+bar6+15\"", "\[Rule]", "C24"}], ",", 
            RowBox[{"\"bar3x8 = bar3+6+bar15\"", "\[Rule]", "CInitial24"}], 
            ",", RowBox[{"\"bar3x3 = 1+8 (right)\"", "\[Rule]", "Right3"}], 
            ",", RowBox[{"\"bar3xbar6 = 8+bar10 (right)\"", "\[Rule]", 
              "RightBar6"}], ",", RowBox[{"\"3xbar3 = 1+8 (left)\"", 
              "\[Rule]", "Left3"}], ",", RowBox[{"\"3x6 = 8+10 (left)\"", 
              "\[Rule]", "Left6"}], ",", RowBox[
             {"\"3xbar15 = 8+bar10+27 (left complement basis)\"", "\[Rule]", 
              "Left15"}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"RouteLQR", "[", RowBox[{"start_", ",", "dl_", ",", 
            "dm_"}], "]"}], ":=", RowBox[{"SparseArray", "[", 
          RowBox[{RowBox[{"Flatten", "[", RowBox[{RowBox[{"Table", "[", 
                  RowBox[{RowBox[{RowBox[{"{", RowBox[{RowBox[{RowBox[{"90", 
                          " ", "q"}], "+", "start", "+", RowBox[{"d", " ", 
                          "dm"}], "+", "m", "+", "1"}], ",", RowBox[
                          {RowBox[{RowBox[{"(", RowBox[{RowBox[{"d", " ", 
                          "3"}], "+", "q"}], ")"}], " ", "dm"}], "+", "m", 
                          "+", "1"}]}], "}"}], "\[Rule]", "1"}], ",", 
                    RowBox[{"{", RowBox[{"d", ",", "0", ",", RowBox[{"dl", 
                          "-", "1"}]}], "}"}], ",", RowBox[{"{", RowBox[
                       {"q", ",", "0", ",", "2"}], "}"}], ",", RowBox[
                     {"{", RowBox[{"m", ",", "0", ",", RowBox[{"dm", "-", 
                          "1"}]}], "}"}]}], "]"}], ",", "2"}], "]"}], ",", 
            RowBox[{"{", RowBox[{"270", ",", RowBox[{"3", " ", "dl", " ", 
                  "dm"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"RouteQLR", "[", RowBox[{"start_", ",", "dl_", ",", 
            "dm_"}], "]"}], ":=", RowBox[{"SparseArray", "[", 
          RowBox[{RowBox[{"Flatten", "[", RowBox[{RowBox[{"Table", "[", 
                  RowBox[{RowBox[{RowBox[{"{", RowBox[{RowBox[{RowBox[{"90", 
                          " ", "q"}], "+", "start", "+", RowBox[{"d", " ", 
                          "dm"}], "+", "m", "+", "1"}], ",", RowBox[
                          {RowBox[{RowBox[{"(", RowBox[{RowBox[{"q", " ", 
                          "dl"}], "+", "d"}], ")"}], " ", "dm"}], "+", "m", 
                          "+", "1"}]}], "}"}], "\[Rule]", "1"}], ",", 
                    RowBox[{"{", RowBox[{"q", ",", "0", ",", "2"}], "}"}], 
                    ",", RowBox[{"{", RowBox[{"d", ",", "0", ",", RowBox[
                         {"dl", "-", "1"}]}], "}"}], ",", RowBox[{"{", 
                      RowBox[{"m", ",", "0", ",", RowBox[{"dm", "-", "1"}]}], 
                      "}"}]}], "]"}], ",", "2"}], "]"}], ",", 
            RowBox[{"{", RowBox[{"270", ",", RowBox[{"3", " ", "dl", " ", 
                  "dm"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"SelectColumns", "[", RowBox[{"m_", ",", "inds_List"}], 
          "]"}], ":=", RowBox[{"SparseArray", "[", 
          RowBox[{"m", "\[LeftDoubleBracket]", RowBox[{"All", ",", "inds"}], 
            "\[RightDoubleBracket]"}], "]"}]}], ";", 
      RowBox[{"InputSinglet", "=", RowBox[{"coordEmbed", "[", 
          RowBox[{"270", ",", RowBox[{"{", RowBox[{"1", ",", "91", ",", 
                "181"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"InputAdjoint", "=", RowBox[{"coordEmbed", "[", 
          RowBox[{"270", ",", RowBox[{"Flatten", "[", RowBox[{"Table", "[", 
                RowBox[{RowBox[{RowBox[{"90", " ", "q"}], "+", RowBox[
                     {"Range", "[", RowBox[{"2", ",", "65"}], "]"}]}], ",", 
                  RowBox[{"{", RowBox[{"q", ",", "0", ",", "2"}], "}"}]}], 
                "]"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"BInput", "=", RowBox[{"SparseArray", "[", 
          RowBox[{"joincols", "[", RowBox[{"{", RowBox[{"InputSinglet", ",", 
                RowBox[{"InputAdjoint", ".", RowBox[{"Kron", "[", RowBox[
                     {"CInitial24", ",", RowBox[{"IDn", "[", "8", "]"}]}], 
                    "]"}]}], ",", "unusedInput"}], "}"}], "]"}], "]"}]}], 
      ";", RowBox[{"PFirst", "=", RowBox[{"SparseArray", "[", 
          RowBox[{"joincols", "[", RowBox[{"{", RowBox[{RowBox[{"RouteLQR", 
                  "[", RowBox[{"0", ",", "3", ",", "3"}], "]"}], ",", 
                RowBox[{"RouteLQR", "[", RowBox[{"9", ",", "6", ",", "6"}], 
                  "]"}], ",", RowBox[{"RouteLQR", "[", RowBox[{"45", ",", 
                    "15", ",", "3"}], "]"}]}], "}"}], "]"}], "]"}]}], ";", 
      RowBox[{"DRight", "=", RowBox[{"Oplus", "[", 
          RowBox[{RowBox[{"Kron", "[", RowBox[{RowBox[{"IDn", "[", "3", 
                  "]"}], ",", "Right3"}], "]"}], ",", 
            RowBox[{"Kron", "[", RowBox[{RowBox[{"IDn", "[", "6", "]"}], ",", 
                "RightBar6"}], "]"}], ",", RowBox[{"Kron", "[", 
              RowBox[{RowBox[{"IDn", "[", "15", "]"}], ",", "Right3"}], 
              "]"}]}], "]"}]}], ";", RowBox[{"rightOrder", "=", 
        RowBox[{"Join", "[", RowBox[{RowBox[{"Table", "[", 
              RowBox[{RowBox[{RowBox[{"9", " ", "d"}], "+", "1"}], ",", 
                RowBox[{"{", RowBox[{"d", ",", "0", ",", "2"}], "}"}]}], 
              "]"}], ",", RowBox[{"Flatten", "[", RowBox[{"Table", "[", 
                RowBox[{RowBox[{RowBox[{"9", " ", "d"}], "+", RowBox[
                     {"Range", "[", RowBox[{"2", ",", "9"}], "]"}]}], ",", 
                  RowBox[{"{", RowBox[{"d", ",", "0", ",", "2"}], "}"}]}], 
                "]"}], "]"}], ",", RowBox[{"Flatten", "[", RowBox[{"Table", 
                "[", RowBox[{RowBox[{"27", "+", RowBox[{"18", " ", "d"}], 
                    "+", RowBox[{"Range", "[", "8", "]"}]}], ",", 
                  RowBox[{"{", RowBox[{"d", ",", "0", ",", "5"}], "}"}]}], 
                "]"}], "]"}], ",", RowBox[{"Flatten", "[", RowBox[{"Table", 
                "[", RowBox[{RowBox[{"135", "+", RowBox[{"9", " ", "d"}], 
                    "+", RowBox[{"Range", "[", RowBox[{"2", ",", "9"}], 
                      "]"}]}], ",", RowBox[{"{", RowBox[{"d", ",", "0", ",", 
                      "14"}], "}"}]}], "]"}], "]"}], ",", 
            RowBox[{"Flatten", "[", RowBox[{"Table", "[", RowBox[
                 {RowBox[{"27", "+", RowBox[{"18", " ", "d"}], "+", 
                    RowBox[{"Range", "[", RowBox[{"9", ",", "18"}], "]"}]}], 
                  ",", RowBox[{"{", RowBox[{"d", ",", "0", ",", "5"}], 
                    "}"}]}], "]"}], "]"}], ",", RowBox[{"Table", "[", 
              RowBox[{RowBox[{"135", "+", RowBox[{"9", " ", "d"}], "+", 
                  "1"}], ",", RowBox[{"{", RowBox[{"d", ",", "0", ",", 
                    "14"}], "}"}]}], "]"}]}], "]"}]}], ";", 
      RowBox[{"BRight", "=", RowBox[{"CanonicalSparse", "[", 
          RowBox[{"SelectColumns", "[", RowBox[{RowBox[{"PFirst", ".", 
                "DRight"}], ",", "rightOrder"}], "]"}], "]"}]}], ";", 
      RowBox[{"Program90", "=", RowBox[{"Oplus", "[", 
          RowBox[{"programBasis", ",", RowBox[{"IDn", "[", "25", "]"}]}], 
          "]"}]}], ";", RowBox[{"FirstSign90", "=", 
        RowBox[{"Oplus", "[", RowBox[{RowBox[{"IDn", "[", "9", "]"}], ",", 
            RowBox[{"-", RowBox[{"IDn", "[", "36", "]"}]}], ",", 
            RowBox[{"IDn", "[", "45", "]"}]}], "]"}]}], ";", 
      RowBox[{"FirstSign", "=", RowBox[{"Kron", "[", 
          RowBox[{RowBox[{"IDn", "[", "3", "]"}], ",", "FirstSign90"}], 
          "]"}]}], ";", RowBox[{"G0", "=", RowBox[{"CanonicalSparse", "[", 
          RowBox[{"FirstSign", ".", "BRight", ".", 
            RowBox[{"DG", "[", "BInput", "]"}], ".", 
            RowBox[{"Kron", "[", RowBox[{RowBox[{"IDn", "[", "3", "]"}], ",", 
                "Program90"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"check", "[", RowBox[
         {"\"G0 reconstructed only from small right CG direct sums\"", ",", 
          RowBox[{"zeroQ", "[", RowBox[{"G0", "-", RowBox[{"TensorFixed", 
                "[", "\"G0\"", "]"}]}], "]"}]}], "]"}], ";", 
      RowBox[{"PLeft", "=", RowBox[{"SparseArray", "[", 
          RowBox[{"joincols", "[", RowBox[{"{", RowBox[{RowBox[{"RouteQLR", 
                  "[", RowBox[{"0", ",", "3", ",", "3"}], "]"}], ",", 
                RowBox[{"RouteQLR", "[", RowBox[{"9", ",", "6", ",", "6"}], 
                  "]"}], ",", RowBox[{"RouteQLR", "[", RowBox[{"45", ",", 
                    "15", ",", "3"}], "]"}]}], "}"}], "]"}], "]"}]}], ";", 
      RowBox[{"DLeft", "=", RowBox[{"Oplus", "[", 
          RowBox[{RowBox[{"Kron", "[", RowBox[{"Left3", ",", RowBox[
                 {"IDn", "[", "3", "]"}]}], "]"}], ",", 
            RowBox[{"Kron", "[", RowBox[{"Left6", ",", RowBox[{"IDn", "[", 
                  "6", "]"}]}], "]"}], ",", RowBox[{"Kron", "[", 
              RowBox[{"Left15", ",", RowBox[{"IDn", "[", "3", "]"}]}], 
              "]"}]}], "]"}]}], ";", RowBox[{"BLeft", "=", 
        RowBox[{"CanonicalSparse", "[", RowBox[{"PLeft", ".", "DLeft"}], 
          "]"}]}], ";", RowBox[{"Multiplicity2", "=", 
        RowBox[{"CanonicalSparse", "[", FractionBox[
           RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{RowBox[{"same", 
                     "\[LeftDoubleBracket]", RowBox[{"1", ",", "3"}], 
                     "\[RightDoubleBracket]"}], ",", RowBox[{"-", RowBox[
                      {"same", "\[LeftDoubleBracket]", RowBox[{"2", ",", 
                         "3"}], "\[RightDoubleBracket]"}]}]}], "}"}], ",", 
               RowBox[{"{", RowBox[{RowBox[{"same", "\[LeftDoubleBracket]", 
                     RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}], ",", 
                   RowBox[{"same", "\[LeftDoubleBracket]", RowBox[{"1", ",", 
                       "3"}], "\[RightDoubleBracket]"}]}], "}"}]}], "}"}], 
           "mixNorm"], "]"}]}], ";", RowBox[{"Equivalent83", "=", 
        RowBox[{"CanonicalSparse", "[", RowBox[
           {RowBox[{"joincols", "[", RowBox[{"{", RowBox[
                 {RowBox[{"SelectColumns", "[", RowBox[{"BLeft", ",", 
                      RowBox[{"Range", "[", RowBox[{"4", ",", "27"}], 
                        "]"}]}], "]"}], ",", RowBox[{"SelectColumns", "[", 
                    RowBox[{"BLeft", ",", RowBox[{"Range", "[", RowBox[
                         {"136", ",", "159"}], "]"}]}], "]"}]}], "}"}], 
              "]"}], ".", RowBox[{"Kron", "[", RowBox[{"Multiplicity2", ",", 
                RowBox[{"IDn", "[", "24", "]"}]}], "]"}]}], "]"}]}], ";", 
      RowBox[{"phase86", "=", RowBox[{"Simplify", "[", 
          FractionBox[RowBox[{RowBox[{"Select", "[", RowBox[{"pieces", ",", 
                 RowBox[{RowBox[{RowBox[{"#1", "\[LeftDoubleBracket]", "1", 
                       "\[RightDoubleBracket]"}], "\[Equal]", RowBox[
                      {"{", RowBox[{"\"8\"", ",", "\"bar6\""}], "}"}]}], 
                   "&"}]}], "]"}], "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}], 
           RowBox[{"weights1", "\[LeftDoubleBracket]", "3", 
             "\[RightDoubleBracket]"}]], "]"}]}], ";", 
      RowBox[{"BFirst", "=", RowBox[{"CanonicalSparse", "[", 
          RowBox[{"joincols", "[", RowBox[{"{", RowBox[{RowBox[
                 {"SelectColumns", "[", RowBox[{"BLeft", ",", RowBox[
                     {"Range", "[", "3", "]"}]}], "]"}], ",", RowBox[
                 {"SelectColumns", "[", RowBox[{"Equivalent83", ",", 
                    RowBox[{"Range", "[", "24", "]"}]}], "]"}], ",", 
                RowBox[{"phase86", " ", RowBox[{"SelectColumns", "[", 
                    RowBox[{"BLeft", ",", RowBox[{"Range", "[", RowBox[
                         {"28", ",", "75"}], "]"}]}], "]"}]}], ",", 
                RowBox[{"SelectColumns", "[", RowBox[{"Equivalent83", ",", 
                    RowBox[{"Range", "[", RowBox[{"25", ",", "48"}], "]"}]}], 
                  "]"}], ",", RowBox[{"SelectColumns", "[", RowBox[
                   {"BLeft", ",", RowBox[{"Range", "[", RowBox[{"76", ",", 
                        "135"}], "]"}]}], "]"}], ",", RowBox[
                 {"SelectColumns", "[", RowBox[{"BLeft", ",", RowBox[
                     {"Range", "[", RowBox[{"160", ",", "270"}], "]"}]}], 
                  "]"}]}], "}"}], "]"}], "]"}]}], ";", 
      RowBox[{"check", "[", RowBox[{"\"first support basis from small left CG \
blocks and multiplicity rotation\"", ",", RowBox[{"zeroQ", "[", 
            RowBox[{"BFirst", "-", "firstComplete"}], "]"}]}], "]"}], ";", 
      RowBox[{"SecondSeed18", "=", RowBox[{"ArrayReshape", "[", 
          RowBox[{"w3", ",", RowBox[{"{", RowBox[{"18", ",", "3"}], "}"}]}], 
          "]"}]}], ";", RowBox[{"Second18", "=", 
        RowBox[{"CanonicalSparse", "[", RowBox[{"joincols", "[", 
            RowBox[{"{", RowBox[{"SecondSeed18", ",", "smallSecondComp"}], 
              "}"}], "]"}], "]"}]}], ";", 
      RowBox[{"Second9", "=", RowBox[{"CanonicalSparse", "[", 
          RowBox[{"joincols", "[", RowBox[{"{", RowBox[{RowBox[
                 {"ArrayReshape", "[", RowBox[{"wa", ",", RowBox[{"{", 
                      RowBox[{"9", ",", "3"}], "}"}]}], "]"}], ",", 
                RowBox[{"ArrayReshape", "[", RowBox[{"ws", ",", RowBox[
                     {"{", RowBox[{"9", ",", "6"}], "}"}]}], "]"}]}], "}"}], 
            "]"}], "]"}]}], ";", RowBox[{"PSecond", "=", 
        RowBox[{"SparseArray", "[", RowBox[{"joincols", "[", 
            RowBox[{"{", RowBox[{RowBox[{"RouteLQR", "[", RowBox[{"0", ",", 
                    "1", ",", "6"}], "]"}], ",", RowBox[{"RouteLQR", "[", 
                  RowBox[{"6", ",", "8", ",", "3"}], "]"}]}], "}"}], "]"}], 
          "]"}]}], ";", RowBox[{"DSecond", "=", 
        RowBox[{"Oplus", "[", RowBox[{"Second18", ",", 
            RowBox[{"Kron", "[", RowBox[{RowBox[{"IDn", "[", "8", "]"}], ",", 
                "Second9"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"secondOrder", "=", RowBox[{"Join", "[", 
          RowBox[{RowBox[{"Range", "[", "3", "]"}], ",", 
            RowBox[{"Flatten", "[", RowBox[{"Table", "[", RowBox[
                 {RowBox[{"18", "+", RowBox[{"9", " ", "r"}], "+", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", RowBox[
                   {"{", RowBox[{"r", ",", "0", ",", "7"}], "}"}]}], "]"}], 
              "]"}], ",", RowBox[{"Flatten", "[", RowBox[{"Table", "[", 
                RowBox[{RowBox[{"18", "+", RowBox[{"9", " ", "r"}], "+", 
                    RowBox[{"Range", "[", RowBox[{"4", ",", "9"}], "]"}]}], 
                  ",", RowBox[{"{", RowBox[{"r", ",", "0", ",", "7"}], 
                    "}"}]}], "]"}], "]"}], ",", RowBox[{"Range", "[", 
              RowBox[{"4", ",", "18"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"BSecond", "=", RowBox[{"CanonicalSparse", "[", 
          RowBox[{"joincols", "[", RowBox[{"{", RowBox[{RowBox[
                 {"SelectColumns", "[", RowBox[{RowBox[{"PSecond", ".", 
                      "DSecond"}], ",", "secondOrder"}], "]"}], ",", 
                "unusedSecond"}], "}"}], "]"}], "]"}]}], ";", 
      RowBox[{"check", "[", RowBox[{"\"second encoding basis reconstructed \
from 18 and 9 dimensional blocks\"", ",", RowBox[{"zeroQ", "[", 
            RowBox[{"BSecond", "-", "secondComplete"}], "]"}]}], "]"}], ";", 
      RowBox[{"G1", "=", RowBox[{"CanonicalSparse", "[", 
          RowBox[{"BSecond", ".", RowBox[{"DG", "[", RowBox[{"FirstSign", 
                ".", "BFirst"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"check", "[", RowBox[{"\"G1 factorized reconstruction\"", ",", 
          RowBox[{"zeroQ", "[", RowBox[{"G1", "-", RowBox[{"TensorFixed", 
                "[", "\"G1\"", "]"}]}], "]"}]}], "]"}], ";", 
      RowBox[{"PSecondLeft", "=", RowBox[{"SparseArray", "[", 
          RowBox[{"joincols", "[", RowBox[{"{", RowBox[{RowBox[{"RouteQLR", 
                  "[", RowBox[{"0", ",", "1", ",", "6"}], "]"}], ",", 
                RowBox[{"RouteQLR", "[", RowBox[{"6", ",", "8", ",", "3"}], 
                  "]"}]}], "}"}], "]"}], "]"}]}], ";", 
      RowBox[{"DSecondLeft", "=", RowBox[{"Oplus", "[", 
          RowBox[{RowBox[{"IDn", "[", "18", "]"}], ",", 
            RowBox[{"Kron", "[", RowBox[{"C24", ",", RowBox[{"IDn", "[", "3", 
                  "]"}]}], "]"}]}], "]"}]}], ";", 
      RowBox[{"midOrder", "=", RowBox[{"Join", "[", 
          RowBox[{RowBox[{"Range", "[", "18", "]"}], ",", 
            RowBox[{"Range", "[", RowBox[{"28", ",", "45"}], "]"}], ",", 
            RowBox[{"Range", "[", RowBox[{"19", ",", "27"}], "]"}], ",", 
            RowBox[{"Range", "[", RowBox[{"46", ",", "90"}], "]"}]}], 
          "]"}]}], ";", RowBox[{"BMid", "=", RowBox[{"CanonicalSparse", "[", 
          RowBox[{"joincols", "[", RowBox[{"{", RowBox[{RowBox[
                 {"SelectColumns", "[", RowBox[{RowBox[{"PSecondLeft", ".", 
                      "DSecondLeft"}], ",", "midOrder"}], "]"}], ",", 
                "unusedSecond"}], "}"}], "]"}], "]"}]}], ";", 
      RowBox[{"check", "[", RowBox[
         {"\"second query CG basis reconstructed from C24 direct sum\"", ",", 
          RowBox[{"zeroQ", "[", RowBox[{"BMid", "-", "secondQueryComplete"}], 
            "]"}]}], "]"}], ";", RowBox[{"MidPhase", "=", 
        RowBox[{"Oplus", "[", RowBox[{RowBox[{"IDn", "[", "18", "]"}], ",", 
            RowBox[{"phase2", " ", RowBox[{"Transpose", "[", RowBox[
                 {"Swap", "[", RowBox[{"3", ",", "6"}], "]"}], "]"}]}], ",", 
            RowBox[{"phase3", " ", RowBox[{"IDn", "[", "9", "]"}]}], ",", 
            RowBox[{"IDn", "[", "225", "]"}]}], "]"}]}], ";", 
      RowBox[{"G2", "=", RowBox[{"CanonicalSparse", "[", 
          RowBox[{"MidPhase", ".", RowBox[{"DG", "[", "BMid", "]"}]}], 
          "]"}]}], ";", RowBox[{"J", "=", RowBox[{"Oplus", "[", 
          RowBox[{RowBox[{"Kron", "[", RowBox[{RowBox[{"{", RowBox[
                   {RowBox[{"{", RowBox[{"0", ",", "1"}], "}"}], ",", 
                    RowBox[{"{", RowBox[{"1", ",", "0"}], "}"}]}], "}"}], 
                ",", RowBox[{"IDn", "[", "18", "]"}]}], "]"}], ",", 
            RowBox[{"-", RowBox[{"Swap", "[", RowBox[{"3", ",", "3"}], 
                "]"}]}], ",", RowBox[{"IDn", "[", "225", "]"}]}], "]"}]}], 
      ";", RowBox[{"Restoration", "=", RowBox[{"Kron", "[", 
          RowBox[{RowBox[{"IDn", "[", "3", "]"}], ",", 
            RowBox[{"Oplus", "[", RowBox[{RowBox[{"{", RowBox[{"{", "1", 
                    "}"}], "}"}], ",", RowBox[{"Swap", "[", RowBox[
                   {"8", ",", "8"}], "]"}], ",", RowBox[{"IDn", "[", "25", 
                  "]"}]}], "]"}]}], "]"}]}], ";", 
      RowBox[{"check", "[", RowBox[{"\"G2 factorized reconstruction\"", ",", 
          RowBox[{"zeroQ", "[", RowBox[{"G2", "-", RowBox[{"TensorFixed", 
                "[", "\"G2\"", "]"}]}], "]"}]}], "]"}], ";", 
      RowBox[{"check", "[", RowBox[
         {"\"J sparse exchange18 plus negative SWAP9 plus identity225\"", 
          ",", RowBox[{"zeroQ", "[", RowBox[{"J", "-", RowBox[{"TensorFixed", 
                "[", "\"J\"", "]"}]}], "]"}]}], "]"}], ";", 
      RowBox[{"check", "[", RowBox[
         {"\"Restoration sparse singlet plus SWAP64 plus identity25\"", ",", 
          RowBox[{"zeroQ", "[", RowBox[{"Restoration", "-", 
              RowBox[{"TensorFixed", "[", "\"Restoration\"", "]"}]}], 
            "]"}]}], "]"}], ";", RowBox[{"W40", "=", "G0"}], ";", 
      RowBox[{"W41", "=", "G1"}], ";", 
      RowBox[{"W42", "=", RowBox[{"CanonicalSparse", "[", 
          RowBox[{RowBox[{"DG", "[", "G2", "]"}], ".", "J", ".", "G2"}], 
          "]"}]}], ";", RowBox[{"W43", "=", RowBox[{"DG", "[", "G1", "]"}]}], 
      ";", RowBox[{"W44", "=", RowBox[{"CanonicalSparse", "[", 
          RowBox[{"Restoration", ".", RowBox[{"DG", "[", "G0", "]"}]}], 
          "]"}]}], ";", RowBox[{"K0", "=", "W40"}], ";", 
      RowBox[{"K1", "=", "W41"}], ";", RowBox[{"K2", "=", "W42"}], ";", 
      RowBox[{"K3", "=", "W43"}], ";", RowBox[{"K4", "=", "W44"}], ";", 
      RowBox[{"PrepSinglet", "=", RowBox[{"TB", "[", 
          RowBox[{"Flatten", "[", RowBox[{"Table", "[", RowBox[{FractionBox[
                 RowBox[{"eps", "[", RowBox[{"p", ",", "q", ",", "r"}], 
                   "]"}], SqrtBox["6"]], ",", RowBox[{"{", RowBox[{"p", ",", 
                    "3"}], "}"}], ",", RowBox[{"{", RowBox[{"q", ",", "3"}], 
                  "}"}], ",", RowBox[{"{", RowBox[{"r", ",", "3"}], "}"}]}], 
              "]"}], "]"}], "]"}]}], ";", RowBox[{"PrepAdjoint", "=", 
        RowBox[{"SparseArray", "[", RowBox[{"ArrayReshape", "[", 
            RowBox[{RowBox[{"Table", "[", RowBox[{FractionBox[RowBox[
                    {UnderoverscriptBox["\[Sum]", "v", "3"], RowBox[
                      {RowBox[{"adj", "\[LeftDoubleBracket]", RowBox[{"s", 
                          ",", "p", ",", "v"}], "\[RightDoubleBracket]"}], 
                       " ", RowBox[{"eps", "[", RowBox[{"v", ",", "q", ",", 
                          "r"}], "]"}]}]}], SqrtBox["2"]], ",", RowBox[
                   {"{", RowBox[{"p", ",", "3"}], "}"}], ",", RowBox[
                   {"{", RowBox[{"q", ",", "3"}], "}"}], ",", RowBox[
                   {"{", RowBox[{"r", ",", "3"}], "}"}], ",", RowBox[
                   {"{", RowBox[{"s", ",", "8"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", RowBox[{"27", ",", "8"}], "}"}]}], "]"}], "]"}]}], 
      ";", RowBox[{"Swap12Triple", "=", RowBox[{"Kron", "[", 
          RowBox[{RowBox[{"Swap", "[", RowBox[{"3", ",", "3"}], "]"}], ",", 
            RowBox[{"IDn", "[", "3", "]"}]}], "]"}]}], ";", 
      RowBox[{"Swap13Triple", "=", RowBox[{"SparseArray", "[", 
          RowBox[{RowBox[{"Flatten", "[", RowBox[{RowBox[{"Table", "[", 
                  RowBox[{RowBox[{RowBox[{"{", RowBox[{RowBox[{RowBox[{"9", 
                          " ", "r"}], "+", RowBox[{"3", " ", "q"}], "+", "p", 
                          "+", "1"}], ",", RowBox[{RowBox[{"9", " ", "p"}], 
                          "+", RowBox[{"3", " ", "q"}], "+", "r", "+", 
                          "1"}]}], "}"}], "\[Rule]", "1"}], ",", RowBox[
                     {"{", RowBox[{"p", ",", "0", ",", "2"}], "}"}], ",", 
                    RowBox[{"{", RowBox[{"q", ",", "0", ",", "2"}], "}"}], 
                    ",", RowBox[{"{", RowBox[{"r", ",", "0", ",", "2"}], 
                      "}"}]}], "]"}], ",", "2"}], "]"}], ",", 
            RowBox[{"{", RowBox[{"27", ",", "27"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"PrepAdjointSecond", "=", RowBox[{"CanonicalSparse", "[", 
          FractionBox[RowBox[{"2", " ", RowBox[{"(", RowBox[
                {RowBox[{"Swap12Triple", ".", "PrepAdjoint"}], "-", 
                 FractionBox["PrepAdjoint", "2"]}], ")"}]}], SqrtBox["3"]], 
          "]"}]}], ";", RowBox[{"tripleOccupations", "=", 
        RowBox[{"Select", "[", RowBox[{RowBox[{"Tuples", "[", 
              RowBox[{RowBox[{"Range", "[", RowBox[{"0", ",", "2"}], "]"}], 
                ",", "3"}], "]"}], ",", "OrderedQ"}], "]"}]}], ";", 
      RowBox[{"PrepSymmetric10", "=", RowBox[{"SparseArray", "[", 
          RowBox[{"joincols", "[", RowBox[{"Table", "[", RowBox[{
                RowBox[{RowBox[{"perms", "=", RowBox[{"DeleteDuplicates", 
                      "[", RowBox[{"Permutations", "[", "t", "]"}], "]"}]}], 
                  ";", RowBox[{"SparseArray", "[", RowBox[{RowBox[{"Table", 
                        "[", RowBox[{RowBox[{RowBox[{"{", RowBox[{RowBox[
                          {RowBox[{"9", " ", RowBox[{"p", 
                          "\[LeftDoubleBracket]", "1", 
                          "\[RightDoubleBracket]"}]}], "+", RowBox[{"3", " ", 
                          RowBox[{"p", "\[LeftDoubleBracket]", "2", 
                          "\[RightDoubleBracket]"}]}], "+", RowBox[{"p", 
                          "\[LeftDoubleBracket]", "3", 
                          "\[RightDoubleBracket]"}], "+", "1"}], ",", "1"}], 
                          "}"}], "\[Rule]", FractionBox["1", SqrtBox[RowBox[
                          {"Length", "[", "perms", "]"}]]]}], ",", RowBox[
                          {"{", RowBox[{"p", ",", "perms"}], "}"}]}], "]"}], 
                      ",", RowBox[{"{", RowBox[{"27", ",", "1"}], "}"}]}], 
                    "]"}]}], ",", RowBox[{"{", RowBox[{"t", ",", 
                    "tripleOccupations"}], "}"}]}], "]"}], "]"}], "]"}]}], 
      ";", RowBox[{"Schur27", "=", RowBox[{"CanonicalSparse", "[", 
          RowBox[{"joincols", "[", RowBox[{"{", RowBox[{"PrepSinglet", ",", 
                "PrepAdjoint", ",", "PrepAdjointSecond", ",", 
                "PrepSymmetric10"}], "}"}], "]"}], "]"}]}], ";", 
      RowBox[{"check", "[", RowBox[
         {"\"explicit Schur27 = singlet1 + adjoint8 + adjoint8 + \
symmetric10\"", ",", RowBox[{"UnitaryQ", "[", "Schur27", "]"}]}], "]"}], ";", 
      RowBox[{"PrepIndices", "=", RowBox[{"Flatten", "[", 
          RowBox[{"Table", "[", RowBox[{RowBox[{RowBox[{"90", " ", "q"}], 
                "+", RowBox[{"Range", "[", "72", "]"}]}], ",", 
              RowBox[{"{", RowBox[{"q", ",", "0", ",", "2"}], "}"}]}], "]"}], 
          "]"}]}], ";", RowBox[{"PrepEmbed", "=", 
        RowBox[{"coordEmbed", "[", RowBox[{"270", ",", "PrepIndices"}], 
          "]"}]}], ";", RowBox[{"PrepUnused", "=", 
        RowBox[{RowBox[{"IDn", "[", "270", "]"}], "-", 
          RowBox[{"PrepEmbed", ".", RowBox[{"DG", "[", "PrepEmbed", 
              "]"}]}]}]}], ";", RowBox[{RowBox[{"PrepLift", "[", "m_", "]"}], 
        ":=", RowBox[{"CanonicalSparse", "[", 
          RowBox[{RowBox[{"PrepEmbed", ".", "m", ".", RowBox[{"DG", "[", 
                "PrepEmbed", "]"}]}], "+", "PrepUnused"}], "]"}]}], ";", 
      RowBox[{"PrepSeed216", "=", RowBox[{"CanonicalSparse", "[", 
          RowBox[{FractionBox[RowBox[{"Kron", "[", RowBox[{"PrepSinglet", 
                 ",", RowBox[{"ketd", "[", RowBox[{"8", ",", "0"}], "]"}]}], 
               "]"}], SqrtBox["5"]], "+", FractionBox[
             RowBox[{"TB", "[", RowBox[{"Flatten", "[", RowBox[{"Normal", 
                   "[", "PrepAdjoint", "]"}], "]"}], "]"}], SqrtBox["10"]]}], 
          "]"}]}], ";", RowBox[{"PrepSeed", "=", 
        RowBox[{"PrepEmbed", ".", "PrepSeed216"}]}], ";", 
      RowBox[{"InitDifference", "=", RowBox[
         {RowBox[{"ketd", "[", RowBox[{"270", ",", "0"}], "]"}], "-", 
          "PrepSeed"}]}], ";", RowBox[{"Pre0", "=", 
        RowBox[{"CanonicalSparse", "[", RowBox[
           {RowBox[{"IDn", "[", "270", "]"}], "-", RowBox[{"InitDifference", 
              ".", RowBox[{"DG", "[", "InitDifference", "]"}]}]}], "]"}]}], 
      ";", RowBox[{"Pre1", "=", RowBox[{"PrepLift", "[", 
          RowBox[{"Kron", "[", RowBox[{"Swap12Triple", ",", RowBox[{"IDn", 
                "[", "8", "]"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"Pre2", "=", RowBox[{"PrepLift", "[", 
          RowBox[{"Kron", "[", RowBox[{"Swap13Triple", ",", RowBox[{"IDn", 
                "[", "8", "]"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"PrepSchurDecode", "=", RowBox[{"PrepLift", "[", 
          RowBox[{"Kron", "[", RowBox[{RowBox[{"DG", "[", "Schur27", "]"}], 
              ",", RowBox[{"IDn", "[", "8", "]"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"prepSortOrder", "=", RowBox[{"Range", "[", "270", "]"}]}], 
      ";", RowBox[{RowBox[{"prepSortOrder", "\[LeftDoubleBracket]", 
          RowBox[{"2", ";;", "8"}], "\[RightDoubleBracket]"}], "=", 
        RowBox[{"Range", "[", RowBox[{"66", ",", "72"}], "]"}]}], ";", 
      RowBox[{RowBox[{"prepSortOrder", "\[LeftDoubleBracket]", 
          RowBox[{"9", ";;", "72"}], "\[RightDoubleBracket]"}], "=", 
        RowBox[{"Range", "[", RowBox[{"2", ",", "65"}], "]"}]}], ";", 
      RowBox[{"PrepSort", "=", RowBox[{"SparseArray", "[", 
          RowBox[{RowBox[{"Table", "[", RowBox[{RowBox[{RowBox[{"{", 
                    RowBox[{RowBox[{"prepSortOrder", "\[LeftDoubleBracket]", 
                        "i", "\[RightDoubleBracket]"}], ",", "i"}], "}"}], 
                  "\[Rule]", "1"}], ",", RowBox[{"{", RowBox[{"i", ",", 
                    "270"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", RowBox[{"270", ",", "270"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"PrepGauge", "=", RowBox[{"Oplus", "[", 
          RowBox[{RowBox[{"DG", "[", "programBasis", "]"}], ",", 
            RowBox[{"IDn", "[", "205", "]"}]}], "]"}]}], ";", 
      RowBox[{"Pre3", "=", RowBox[{"CanonicalSparse", "[", 
          RowBox[{"PrepGauge", ".", "PrepSort", ".", "PrepSchurDecode", ".", 
            RowBox[{"DG", "[", RowBox[{"Pre2", ".", "Pre1"}], "]"}]}], 
          "]"}]}], ";", RowBox[{"Prep0", "=", "Pre0"}], ";", 
      RowBox[{"Prep1", "=", "Pre1"}], ";", RowBox[{"Prep2", "=", "Pre2"}], 
      ";", RowBox[{"Prep3", "=", "Pre3"}], ";", 
      RowBox[{"check", "[", RowBox[
         {"\"initialization exchanges vacuum and normalized seed\"", ",", 
          RowBox[{RowBox[{"zeroQ", "[", RowBox[{RowBox[{"Pre0", ".", 
                  RowBox[{"ketd", "[", RowBox[{"270", ",", "0"}], "]"}]}], 
                "-", "PrepSeed"}], "]"}], "&&", RowBox[{"zeroQ", "[", 
              RowBox[{RowBox[{"Pre0", ".", "PrepSeed"}], "-", RowBox[
                 {"ketd", "[", RowBox[{"270", ",", "0"}], "]"}]}], "]"}]}]}], 
        "]"}], ";", RowBox[{"SmallBlocks", "=", 
        RowBox[{"Join", "[", RowBox[{"SmallCGUnitaries", ",", 
            RowBox[{"Association", "[", RowBox[{RowBox[{"\"Second18\"", 
                  "\[Rule]", "Second18"}], ",", RowBox[{"\"Second9\"", 
                  "\[Rule]", "Second9"}], ",", RowBox[{"\"Racah1\"", 
                  "\[Rule]", RowBox[{"SparseArray", "[", "r1", "]"}]}], ",", 
                RowBox[{"\"Racah2\"", "\[Rule]", RowBox[{"SparseArray", "[", 
                    "r2", "]"}]}], ",", RowBox[{"\"Multiplicity2\"", 
                  "\[Rule]", "Multiplicity2"}], ",", RowBox[{"\"Schur27\"", 
                  "\[Rule]", "Schur27"}]}], "]"}]}], "]"}]}], ";", 
      RowBox[{"BasisChanges", "=", RowBox[{"Association", "[", 
          RowBox[{RowBox[{"\"Input\"", "\[Rule]", "BInput"}], ",", 
            RowBox[{"\"FirstRight\"", "\[Rule]", "BRight"}], ",", 
            RowBox[{"\"FirstLeft\"", "\[Rule]", "BLeft"}], ",", 
            RowBox[{"\"FirstOccupied\"", "\[Rule]", RowBox[{"FirstSign", ".", 
                "BFirst"}]}], ",", RowBox[{"\"SecondEncoding\"", "\[Rule]", 
              "BSecond"}], ",", RowBox[{"\"Midpoint\"", "\[Rule]", "BMid"}], 
            ",", RowBox[{"\"PrepSchur\"", "\[Rule]", "Schur27"}]}], "]"}]}], 
      ";", RowBox[{"fixed", "=", RowBox[{"Association", "[", 
          RowBox[{RowBox[{"\"Prep0\"", "\[Rule]", "Pre0"}], ",", 
            RowBox[{"\"Prep1\"", "\[Rule]", "Pre1"}], ",", 
            RowBox[{"\"Prep2\"", "\[Rule]", "Pre2"}], ",", 
            RowBox[{"\"Prep3\"", "\[Rule]", "Pre3"}], ",", 
            RowBox[{"\"G0\"", "\[Rule]", "G0"}], ",", 
            RowBox[{"\"G1\"", "\[Rule]", "G1"}], ",", 
            RowBox[{"\"G2\"", "\[Rule]", "G2"}], ",", 
            RowBox[{"\"J\"", "\[Rule]", "J"}], ",", 
            RowBox[{"\"Restoration\"", "\[Rule]", "Restoration"}], ",", 
            RowBox[{"\"K0\"", "\[Rule]", "W40"}], ",", 
            RowBox[{"\"K1\"", "\[Rule]", "W41"}], ",", 
            RowBox[{"\"K2\"", "\[Rule]", "W42"}], ",", 
            RowBox[{"\"K3\"", "\[Rule]", "W43"}], ",", 
            RowBox[{"\"K4\"", "\[Rule]", "W44"}]}], "]"}]}], ";", 
      RowBox[{"SmallBlockChecks", "=", RowBox[{"UnitaryQ", "/@", 
          "SmallBlocks"}]}], ";", RowBox[{"BasisChecks", "=", 
        RowBox[{"UnitaryQ", "/@", "BasisChanges"}]}], ";", 
      RowBox[{"UnitaryChecks", "=", RowBox[{"UnitaryQ", "/@", "fixed"}]}], 
      ";", RowBox[{RowBox[{"BlockSummary", "[", "m_", "]"}], ":=", 
        RowBox[{"Association", "[", RowBox[{RowBox[{"\"Dimensions\"", 
              "\[Rule]", RowBox[{"Dimensions", "[", "m", "]"}]}], ",", 
            RowBox[{"\"NonzeroEntries\"", "\[Rule]", RowBox[{"Length", "[", 
                RowBox[{"Most", "[", RowBox[{"ArrayRules", "[", RowBox[
                     {"SparseArray", "[", "m", "]"}], "]"}], "]"}], 
                "]"}]}]}], "]"}]}], ";", RowBox[{"SmallBlockSummary", "=", 
        RowBox[{"BlockSummary", "/@", "SmallBlocks"}]}], ";", 
      RowBox[{"GateSummary", "=", RowBox[{"BlockSummary", "/@", "fixed"}]}], 
      ";", "SmallBlockSummary"}]], "Input"], 
  Cell["9. Complete fixed gate unitarity", "Section"], 
  Cell["All Prej and W4k are 270 by 270 matrices on S3 tensor A90. Check the \
small blocks, basis changes and complete gates separately.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{"hermitianBasis", "=", "hb"}], ";", 
      RowBox[{RowBox[{"Q", "[", "umat_", "]"}], ":=", 
        RowBox[{"Kron", "[", RowBox[{"umat", ",", RowBox[{"IDn", "[", "90", 
              "]"}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"CatalystExpected", "[", "umat_", "]"}], ":=", 
        RowBox[{"TB", "[", RowBox[{"Join", "[", RowBox[
             {RowBox[{"{", FractionBox["1", SqrtBox["5"]], "}"}], ",", 
              FractionBox[RowBox[{"Flatten", "[", RowBox[{"Table", "[", 
                   RowBox[{RowBox[{"Tr", "[", RowBox[{RowBox[{"DG", "[", 
                          RowBox[{"hb", "\[LeftDoubleBracket]", "j", 
                          "\[RightDoubleBracket]"}], "]"}], ".", "umat", ".", 
                         RowBox[{"hb", "\[LeftDoubleBracket]", "k", 
                          "\[RightDoubleBracket]"}], ".", RowBox[{"DG", "[", 
                          "umat", "]"}]}], "]"}], ",", RowBox[{"{", RowBox[
                        {"j", ",", "8"}], "}"}], ",", RowBox[{"{", RowBox[
                        {"k", ",", "8"}], "}"}]}], "]"}], "]"}], SqrtBox[
                "10"]], ",", RowBox[{"ConstantArray", "[", RowBox[
                 {"0", ",", "25"}], "]"}]}], "]"}], "]"}]}], ";", 
      RowBox[{RowBox[{"PreparationGates", "[", "umat_", "]"}], ":=", 
        RowBox[{"{", RowBox[{"Pre0", ",", RowBox[{"Q", "[", "umat", "]"}], 
            ",", "Pre1", ",", RowBox[{"Q", "[", "umat", "]"}], ",", "Pre2", 
            ",", RowBox[{"Q", "[", "umat", "]"}], ",", "Pre3"}], "}"}]}], 
      ";", RowBox[{RowBox[{"ProcessingGates", "[", "umat_", "]"}], ":=", 
        RowBox[{"{", RowBox[{"W40", ",", RowBox[{"Q", "[", "umat", "]"}], 
            ",", "W41", ",", RowBox[{"Q", "[", "umat", "]"}], ",", "W42", 
            ",", RowBox[{"Q", "[", "umat", "]"}], ",", "W43", ",", 
            RowBox[{"Q", "[", "umat", "]"}], ",", "W44"}], "}"}]}], ";", 
      "UnitaryChecks"}]], "Input"], 
  Cell["10. Cofactors and representation matrices", "Section"], 
  Cell["An unrestricted symbolic U needs homogeneous polynomial extensions. \
On SU3, adjugate(U) = U dagger and Det[U] = 1.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"Adjugate3", "[", "m_", "]"}], ":=", 
        RowBox[{"Transpose", "[", RowBox[{"Table", "[", 
            RowBox[{RowBox[{SuperscriptBox[RowBox[{"(", RowBox[{"-", "1"}], 
                   ")"}], RowBox[{"i", "+", "j"}]], " ", RowBox[{"Det", "[", 
                  RowBox[{RowBox[{"(", RowBox[{RowBox[{"Delete", "[", 
                          RowBox[{"#1", ",", "j"}], "]"}], "&"}], ")"}], 
                    "/@", RowBox[{"Delete", "[", RowBox[{"m", ",", "i"}], 
                      "]"}]}], "]"}]}], ",", RowBox[{"{", RowBox[{"i", ",", 
                  "3"}], "}"}], ",", RowBox[{"{", RowBox[{"j", ",", "3"}], 
                "}"}]}], "]"}], "]"}]}], ";", 
      RowBox[{RowBox[{"ExpandSparse", "[", "x_", "]"}], ":=", 
        RowBox[{"SparseArray", "[", RowBox[{"Expand", "[", 
            RowBox[{"Normal", "[", "x", "]"}], "]"}], "]"}]}], ";", 
      RowBox[{RowBox[{"PolynomialCircuitStates", "[", 
          RowBox[{"state_", ",", "gates_List", ",", "names_List"}], "]"}], 
        ":=", RowBox[{"AssociationThread", "[", RowBox[{"names", ",", 
            RowBox[{"FoldList", "[", RowBox[{RowBox[{RowBox[{"ExpandSparse", 
                    "[", RowBox[{"#2", ".", "#1"}], "]"}], "&"}], ",", 
                RowBox[{"SparseArray", "[", "state", "]"}], ",", "gates"}], 
              "]"}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"MaxPolynomialDegree", "[", "x_", "]"}], ":=", 
        RowBox[{"Module", "[", RowBox[{RowBox[{"{", RowBox[{"entries", ",", 
                "exponents"}], "}"}], ",", RowBox[{RowBox[{"entries", "=", 
                RowBox[{"Last", "/@", RowBox[{"Most", "[", RowBox[
                     {"ArrayRules", "[", RowBox[{"SparseArray", "[", "x", 
                        "]"}], "]"}], "]"}]}]}], ";", RowBox[{"If", "[", 
                RowBox[{RowBox[{"entries", "===", RowBox[{"{", "}"}]}], ",", 
                  RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
              RowBox[{"exponents", "=", RowBox[{"Flatten", "[", RowBox[
                   {RowBox[{RowBox[{"(", RowBox[{RowBox[{"First", "/@", 
                          RowBox[{"CoefficientRules", "[", RowBox[{"#1", ",", 
                          RowBox[{"Flatten", "[", "U", "]"}]}], "]"}]}], 
                          "&"}], ")"}], "/@", "entries"}], ",", "1"}], 
                  "]"}]}], ";", RowBox[{"Max", "[", RowBox[{"Total", "/@", 
                  "exponents"}], "]"}]}]}], "]"}]}], ";", 
      RowBox[{"dU", "=", RowBox[{"Expand", "[", RowBox[{"Det", "[", "U", 
            "]"}], "]"}]}], ";", RowBox[{"UAdjugate", "=", 
        RowBox[{"Expand", "[", RowBox[{"Adjugate3", "[", "U", "]"}], "]"}]}], 
      ";", RowBox[{"SymbolicSetupChecks", "=", 
        RowBox[{"Association", "[", RowBox[{RowBox[{"\"UserRequestedU\"", 
              "\[Rule]", RowBox[{"U", "===", RowBox[{"Array", "[", 
                  RowBox[{RowBox[{SubscriptBox["u", RowBox[{"#1", ",", 
                         "#2"}]], "&"}], ",", RowBox[{"{", RowBox[{"3", ",", 
                        "3"}], "}"}], ",", RowBox[{"{", RowBox[{"0", ",", 
                        "0"}], "}"}]}], "]"}]}]}], ",", 
            RowBox[{"\"NineIndependentSubscriptEntries\"", "\[Rule]", 
              RowBox[{RowBox[{"Length", "[", RowBox[{"DeleteDuplicates", "[", 
                    RowBox[{"Flatten", "[", "U", "]"}], "]"}], "]"}], 
                "\[Equal]", "9"}]}], ",", RowBox[{"\"LeftAdjugateIdentity\"", 
              "\[Rule]", RowBox[{"ExactZeroQ", "[", RowBox[{"ExpandSparse", 
                  "[", RowBox[{RowBox[{"U", ".", "UAdjugate"}], "-", 
                    RowBox[{"dU", " ", RowBox[{"IDn", "[", "3", "]"}]}]}], 
                  "]"}], "]"}]}], ",", RowBox[{"\"RightAdjugateIdentity\"", 
              "\[Rule]", RowBox[{"ExactZeroQ", "[", RowBox[{"ExpandSparse", 
                  "[", RowBox[{RowBox[{"UAdjugate", ".", "U"}], "-", 
                    RowBox[{"dU", " ", RowBox[{"IDn", "[", "3", "]"}]}]}], 
                  "]"}], "]"}]}]}], "]"}]}], ";", "SymbolicSetupChecks"}]], 
   "Input"], Cell["11. Direct sums of the actual representation action", 
   "Section"], Cell["C24 dagger . (U tensor AdPolynomial[U]) . C24 is block \
diagonal 3 + bar6 + 15. CInitial24 gives bar3 + 6 + bar15. Schur27 dagger . U \
tensor U tensor U . Schur27 is Det[U] + AdPolynomial[U] + AdPolynomial[U] + \
Sym3[U]. The determinant powers are required by homogeneous degree and become \
1 on SU3.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{"EntryAdjointPolynomial", "=", 
        RowBox[{"Expand", "[", RowBox[{"Table", "[", 
            RowBox[{RowBox[{"Tr", "[", RowBox[{RowBox[{"DG", "[", RowBox[
                     {"adj", "\[LeftDoubleBracket]", "r", 
                      "\[RightDoubleBracket]"}], "]"}], ".", "U", ".", 
                  RowBox[{"adj", "\[LeftDoubleBracket]", "s", 
                    "\[RightDoubleBracket]"}], ".", "UAdjugate"}], "]"}], 
              ",", RowBox[{"{", RowBox[{"r", ",", "8"}], "}"}], ",", 
              RowBox[{"{", RowBox[{"s", ",", "8"}], "}"}]}], "]"}], "]"}]}], 
      ";", RowBox[{"Symmetric6Basis", "=", RowBox[{"SparseArray", "[", 
          RowBox[{"Transpose", "[", RowBox[{"Flatten", "/@", "sym"}], "]"}], 
          "]"}]}], ";", RowBox[{RowBox[{"Symmetric6", "[", "m_", "]"}], ":=", 
        RowBox[{"ExpandSparse", "[", RowBox[
           {RowBox[{"DG", "[", "Symmetric6Basis", "]"}], ".", 
            RowBox[{"Kron", "[", RowBox[{"m", ",", "m"}], "]"}], ".", 
            "Symmetric6Basis"}], "]"}]}], ";", 
      RowBox[{"BarUPolynomial", "=", RowBox[{"Transpose", "[", "UAdjugate", 
          "]"}]}], ";", RowBox[{"CG24Representation", "=", 
        RowBox[{"ExpandSparse", "[", RowBox[{RowBox[{"DG", "[", "C24", "]"}], 
            ".", RowBox[{"Kron", "[", RowBox[{"U", ",", 
                "EntryAdjointPolynomial"}], "]"}], ".", "C24"}], "]"}]}], 
      ";", RowBox[{"Rep15Polynomial", "=", RowBox[{"CG24Representation", 
          "\[LeftDoubleBracket]", RowBox[{RowBox[{"10", ";;", "24"}], ",", 
            RowBox[{"10", ";;", "24"}]}], "\[RightDoubleBracket]"}]}], ";", 
      RowBox[{"ExpectedCG24Representation", "=", 
        RowBox[{"Oplus", "[", RowBox[{RowBox[{"dU", " ", RowBox[{
                "SparseArray", "[", "U", "]"}]}], ",", 
            RowBox[{"Symmetric6", "[", "BarUPolynomial", "]"}], ",", 
            "Rep15Polynomial"}], "]"}]}], ";", 
      RowBox[{"Initial24Representation", "=", RowBox[{"ExpandSparse", "[", 
          RowBox[{RowBox[{"DG", "[", "CInitial24", "]"}], ".", 
            RowBox[{"Kron", "[", RowBox[{"BarUPolynomial", ",", 
                "EntryAdjointPolynomial"}], "]"}], ".", "CInitial24"}], 
          "]"}]}], ";", RowBox[{"RepBar15Polynomial", "=", 
        RowBox[{"Initial24Representation", "\[LeftDoubleBracket]", 
          RowBox[{RowBox[{"10", ";;", "24"}], ",", RowBox[{"10", ";;", 
              "24"}]}], "\[RightDoubleBracket]"}]}], ";", 
      RowBox[{"ExpectedInitial24Representation", "=", 
        RowBox[{"Oplus", "[", RowBox[{RowBox[{"dU", " ", RowBox[{
                "SparseArray", "[", "BarUPolynomial", "]"}]}], ",", 
            RowBox[{"dU", " ", RowBox[{"Symmetric6", "[", "U", "]"}]}], ",", 
            "RepBar15Polynomial"}], "]"}]}], ";", 
      RowBox[{"SchurTripleRepresentation", "=", 
        RowBox[{"ExpandSparse", "[", RowBox[{RowBox[{"DG", "[", "Schur27", 
              "]"}], ".", RowBox[{"Kron", "[", RowBox[{"U", ",", "U", ",", 
                "U"}], "]"}], ".", "Schur27"}], "]"}]}], ";", 
      RowBox[{"Rep10Polynomial", "=", RowBox[{"ExpandSparse", "[", 
          RowBox[{RowBox[{"DG", "[", "PrepSymmetric10", "]"}], ".", 
            RowBox[{"Kron", "[", RowBox[{"U", ",", "U", ",", "U"}], "]"}], 
            ".", "PrepSymmetric10"}], "]"}]}], ";", 
      RowBox[{"ExpectedSchurTripleRepresentation", "=", 
        RowBox[{"Oplus", "[", RowBox[{RowBox[{"{", RowBox[{"{", "dU", "}"}], 
              "}"}], ",", "EntryAdjointPolynomial", ",", 
            "EntryAdjointPolynomial", ",", "Rep10Polynomial"}], "]"}]}], ";", 
      RowBox[{"RepresentationChecks", "=", RowBox[{"Association", "[", 
          RowBox[{RowBox[{"\"3Tensor8Equals3PlusBar6Plus15\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", RowBox[{"ExpandSparse", "[", 
                  RowBox[{"CG24Representation", "-", 
                    "ExpectedCG24Representation"}], "]"}], "]"}]}], ",", 
            RowBox[{"\"Bar3Tensor8EqualsBar3Plus6PlusBar15\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", RowBox[{"ExpandSparse", "[", 
                  RowBox[{"Initial24Representation", "-", 
                    "ExpectedInitial24Representation"}], "]"}], "]"}]}], ",", 
            RowBox[{"\"TripleQueryEquals1Plus8Plus8Plus10\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", RowBox[{"ExpandSparse", "[", 
                  RowBox[{"SchurTripleRepresentation", "-", 
                    "ExpectedSchurTripleRepresentation"}], "]"}], "]"}]}], 
            ",", RowBox[{"\"Racah1DerivedFromTensorContractions\"", 
              "\[Rule]", RowBox[{"ExactZeroQ", "[", RowBox[{"r1fromTensors", 
                  "-", "r1"}], "]"}]}], ",", RowBox[
             {"\"Racah2DerivedFromTensorContractions\"", "\[Rule]", 
              RowBox[{RowBox[{"ExactZeroQ", "[", RowBox[{RowBox[
                     {"decodeSeed", "[", RowBox[{"f", ",", "as"}], "]"}], 
                    "-", FractionBox["tm3", "2"]}], "]"}], "&&", 
                RowBox[{"ExactZeroQ", "[", RowBox[{RowBox[{"decodeSeed", "[", 
                      RowBox[{"l", ",", "as"}], "]"}], "-", FractionBox[
                     RowBox[{SqrtBox["3"], " ", "tm6"}], "2"]}], "]"}], "&&", 
                RowBox[{"ExactZeroQ", "[", RowBox[{RowBox[{"decodeSeed", "[", 
                      RowBox[{"f", ",", "ss"}], "]"}], "-", FractionBox[
                     RowBox[{SqrtBox["3"], " ", "tm3"}], "2"]}], "]"}], "&&", 
                RowBox[{"ExactZeroQ", "[", RowBox[{RowBox[{"decodeSeed", "[", 
                      RowBox[{"l", ",", "ss"}], "]"}], "+", FractionBox[
                     "tm6", "2"]}], "]"}]}]}]}], "]"}]}], ";", 
      "RepresentationChecks"}]], "Input"], 
  Cell["12. Three queries prepare the catalyst", "Section"], 
  Cell["Every state is stored after every physical gate. The actual output \
resets S to zero; its first 90 rows are the memory column cA.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{"preparationStates", "=", 
        RowBox[{"PolynomialCircuitStates", "[", 
          RowBox[{RowBox[{"ketd", "[", RowBox[{"270", ",", "0"}], "]"}], ",", 
            RowBox[{"PreparationGates", "[", "U", "]"}], ",", 
            RowBox[{"{", RowBox[{"\"Initial\"", ",", "\"AfterPrep0\"", ",", 
                "\"AfterQuery1\"", ",", "\"AfterPrep1\"", ",", 
                "\"AfterQuery2\"", ",", "\"AfterPrep2\"", ",", 
                "\"AfterQuery3\"", ",", "\"AfterPrep3\""}], "}"}]}], "]"}]}], 
      ";", RowBox[{"preparedFull", "=", RowBox[{"preparationStates", "[", 
          "\"AfterPrep3\"", "]"}]}], ";", 
      RowBox[{"cA", "=", RowBox[{"preparedFull", "\[LeftDoubleBracket]", 
          RowBox[{RowBox[{"1", ";;", "90"}], ",", "All"}], 
          "\[RightDoubleBracket]"}]}], ";", 
      RowBox[{"cP", "=", RowBox[{"cA", "\[LeftDoubleBracket]", 
          RowBox[{RowBox[{"1", ";;", "65"}], ",", "All"}], 
          "\[RightDoubleBracket]"}]}], ";", 
      RowBox[{"rPolynomial", "=", RowBox[{"Expand", "[", 
          RowBox[{"Table", "[", RowBox[{RowBox[{"Tr", "[", RowBox[
                 {RowBox[{"DG", "[", RowBox[{"hermitianBasis", 
                      "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
                    "]"}], ".", "U", ".", RowBox[{"hermitianBasis", 
                    "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
                  ".", "UAdjugate"}], "]"}], ",", RowBox[{"{", 
                RowBox[{"j", ",", "8"}], "}"}], ",", RowBox[{"{", 
                RowBox[{"k", ",", "8"}], "}"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"cPolynomial", "=", RowBox[{"TB", "[", 
          RowBox[{"Join", "[", RowBox[{RowBox[{"{", FractionBox["dU", 
                 SqrtBox["5"]], "}"}], ",", FractionBox[RowBox[{"Flatten", 
                 "[", "rPolynomial", "]"}], SqrtBox["10"]], ",", 
              RowBox[{"ConstantArray", "[", RowBox[{"0", ",", "25"}], 
                "]"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"PreparationChecks", "=", RowBox[{"Association", "[", 
          RowBox[{RowBox[{"\"Degree3PreparationIdentity\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", RowBox[{"ExpandSparse", "[", 
                  RowBox[{"preparedFull", "-", RowBox[{"Kron", "[", 
                      RowBox[{RowBox[{"ketd", "[", RowBox[{"3", ",", "0"}], 
                          "]"}], ",", "cPolynomial"}], "]"}]}], "]"}], 
                "]"}]}], ",", RowBox[
             {"\"ActualPreparedCatalystMatchesFormula\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", RowBox[{"ExpandSparse", "[", 
                  RowBox[{"cA", "-", "cPolynomial"}], "]"}], "]"}]}], ",", 
            RowBox[{"\"QueryResetToZero\"", "\[Rule]", RowBox[{"ExactZeroQ", 
                "[", RowBox[{"ExpandSparse", "[", RowBox[{"preparedFull", 
                    "-", RowBox[{"Kron", "[", RowBox[{RowBox[{"ketd", "[", 
                          RowBox[{"3", ",", "0"}], "]"}], ",", "cA"}], 
                      "]"}]}], "]"}], "]"}]}], ",", 
            RowBox[{"\"UnusedMemoryReset\"", "\[Rule]", RowBox[{"ExactZeroQ", 
                "[", RowBox[{"cA", "\[LeftDoubleBracket]", RowBox[
                   {RowBox[{"66", ";;", "90"}], ",", "All"}], 
                  "\[RightDoubleBracket]"}], "]"}]}], ",", 
            RowBox[{"\"Degree3\"", "\[Rule]", RowBox[{RowBox[
                 {"MaxPolynomialDegree", "[", "preparedFull", "]"}], 
                "\[Equal]", "3"}]}]}], "]"}]}], ";", "PreparationChecks"}]], 
   "Input"], Cell["13. Four queries use that actual prepared state", 
   "Section"], Cell["All three data columns and independent symbolic data \
amplitudes are tested. The unrestricted degree-seven target is Det[U] times \
Transpose[U] tensor cA.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{"inputColumns", "=", 
        RowBox[{"Kron", "[", RowBox[{RowBox[{"IDn", "[", "3", "]"}], ",", 
            "cA"}], "]"}]}], ";", RowBox[{"processingStates", "=", 
        RowBox[{"PolynomialCircuitStates", "[", RowBox[{"inputColumns", ",", 
            RowBox[{"ProcessingGates", "[", "U", "]"}], ",", 
            RowBox[{"{", RowBox[{"\"Initial\"", ",", "\"AfterK0\"", ",", 
                "\"AfterQuery1\"", ",", "\"AfterK1\"", ",", 
                "\"AfterQuery2\"", ",", "\"AfterK2\"", ",", 
                "\"AfterQuery3\"", ",", "\"AfterK3\"", ",", 
                "\"AfterQuery4\"", ",", "\"AfterK4\""}], "}"}]}], "]"}]}], 
      ";", RowBox[{"actualColumns", "=", RowBox[{"processingStates", "[", 
          "\"AfterK4\"", "]"}]}], ";", RowBox[{"expectedPolynomialColumns", 
        "=", RowBox[{"ExpandSparse", "[", RowBox[{"dU", " ", 
            RowBox[{"Kron", "[", RowBox[{RowBox[{"Transpose", "[", "U", 
                  "]"}], ",", "cA"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"polynomialResidual", "=", RowBox[{"ExpandSparse", "[", 
          RowBox[{"actualColumns", "-", "expectedPolynomialColumns"}], 
          "]"}]}], ";", RowBox[{"psiSymbols", "=", 
        RowBox[{"TB", "[", RowBox[{"{", RowBox[{SubscriptBox["psi", "0"], 
              ",", SubscriptBox["psi", "1"], ",", SubscriptBox["psi", "2"]}], 
            "}"}], "]"}]}], ";", RowBox[{"actualDataState", "=", 
        RowBox[{"ExpandSparse", "[", RowBox[{"actualColumns", ".", 
            "psiSymbols"}], "]"}]}], ";", RowBox[{"expectedDataState", "=", 
        RowBox[{"ExpandSparse", "[", RowBox[{"dU", " ", 
            RowBox[{"Kron", "[", RowBox[{RowBox[{RowBox[{"Transpose", "[", 
                    "U", "]"}], ".", "psiSymbols"}], ",", "cA"}], "]"}]}], 
          "]"}]}], ";", RowBox[{"ProcessingChecks", "=", 
        RowBox[{"Association", "[", RowBox[
           {RowBox[{"\"AllThreeInputColumns\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", "polynomialResidual", "]"}]}], ",", 
            RowBox[{"\"ArbitrarySymbolicDataState\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", RowBox[{"ExpandSparse", "[", 
                  RowBox[{"actualDataState", "-", "expectedDataState"}], 
                  "]"}], "]"}]}], ",", RowBox[
             {"\"CatalystReturnedWithDeterminantFactor\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", "polynomialResidual", "]"}]}], ",", 
            RowBox[{"\"Degree7\"", "\[Rule]", RowBox[{RowBox[
                 {"MaxPolynomialDegree", "[", "actualColumns", "]"}], 
                "\[Equal]", "7"}]}]}], "]"}]}], ";", "ProcessingChecks"}]], 
   "Input"], Cell["14. Physical SU3 interpretation", "Section"], 
  Cell["No numerical oracle replaces U. Cofactors give the physical adjoint \
catalyst on SU3. Normal is used before conjugation substitutions into sparse \
coefficients.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{"SU3ConjugateRules", "=", 
        RowBox[{"Thread", "[", RowBox[{RowBox[{"Conjugate", "[", 
              RowBox[{"Flatten", "[", "U", "]"}], "]"}], "\[Rule]", 
            RowBox[{"Flatten", "[", RowBox[{"Transpose", "[", "UAdjugate", 
                "]"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"cSU3", "=", RowBox[{"TB", "[", RowBox[{"Join", "[", 
            RowBox[{RowBox[{"{", FractionBox["1", SqrtBox["5"]], "}"}], ",", 
              FractionBox[RowBox[{"Flatten", "[", "rPolynomial", "]"}], 
               SqrtBox["10"]], ",", RowBox[{"ConstantArray", "[", 
                RowBox[{"0", ",", "25"}], "]"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"SU3ReductionChecks", "=", RowBox[{"Association", "[", 
          RowBox[{RowBox[{"\"AdjointFromCofactors\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", RowBox[{"ExpandSparse", "[", 
                  RowBox[{RowBox[{"(", RowBox[{RowBox[{"DG", "[", "U", "]"}], 
                        "/.", "\[VeryThinSpace]", "SU3ConjugateRules"}], 
                      ")"}], "-", "UAdjugate"}], "]"}], "]"}]}], ",", 
            RowBox[{"\"PhysicalCatalystFormula\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", RowBox[{"ExpandSparse", "[", 
                  RowBox[{RowBox[{"(", RowBox[{RowBox[{"Normal", "[", 
                          RowBox[{"CatalystExpected", "[", "U", "]"}], "]"}], 
                        "/.", "\[VeryThinSpace]", "SU3ConjugateRules"}], 
                      ")"}], "-", "cSU3"}], "]"}], "]"}]}], ",", 
            RowBox[{"\"PreparationDifferenceIsDetUminus1\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", RowBox[{"ExpandSparse", "[", 
                  RowBox[{"cPolynomial", "-", "cSU3", "-", FractionBox[
                     RowBox[{RowBox[{"(", RowBox[{"dU", "-", "1"}], ")"}], 
                       " ", RowBox[{"ketd", "[", RowBox[{"90", ",", "0"}], 
                         "]"}]}], SqrtBox["5"]]}], "]"}], "]"}]}]}], "]"}]}], 
      ";", "SU3ReductionChecks"}]], "Input"], 
  Cell["15. Mirror circuit and midpoint flip", "Section"], 
  Cell["W40=G0, W41=G1, W42=G2 dagger . J . G2, W43=G1 dagger, \
W44=Restoration . G0 dagger. J exchanges the two 18-dimensional blocks and \
applies negative SWAP on the 9-dimensional block.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{"FixedGateRelations", "=", 
        RowBox[{"Association", "[", RowBox[{RowBox[{"\"K0EqualsG0\"", 
              "\[Rule]", RowBox[{"ExactZeroQ", "[", RowBox[{"K0", "-", 
                  "G0"}], "]"}]}], ",", RowBox[{"\"K1EqualsG1\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", RowBox[{"K1", "-", "G1"}], "]"}]}], 
            ",", RowBox[{"\"K2IsDecodedFlip\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", RowBox[{"K2", "-", RowBox[
                   {RowBox[{"DG", "[", "G2", "]"}], ".", "J", ".", "G2"}]}], 
                "]"}]}], ",", RowBox[{"\"K3IsG1Adjoint\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", RowBox[{"K3", "-", RowBox[
                   {"DG", "[", "G1", "]"}]}], "]"}]}], ",", 
            RowBox[{"\"K4IsRestorationAfterG0Adjoint\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", RowBox[{"K4", "-", RowBox[
                   {"Restoration", ".", RowBox[{"DG", "[", "G0", "]"}]}]}], 
                "]"}]}]}], "]"}]}], ";", "FixedGateRelations"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{"phiColumns", "=", 
        RowBox[{"ExpandSparse", "[", RowBox[{"G2", ".", 
            RowBox[{"processingStates", "[", "\"AfterQuery2\"", "]"}]}], 
          "]"}]}], ";", RowBox[{"flippedPhiColumns", "=", 
        RowBox[{"ExpandSparse", "[", RowBox[{"G2", ".", 
            RowBox[{"processingStates", "[", "\"AfterK2\"", "]"}]}], "]"}]}], 
      ";", RowBox[{"IntermediateChecks", "=", RowBox[{"Association", "[", 
          RowBox[{RowBox[{"\"PhiInFirst45Coordinates\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", RowBox[{"phiColumns", 
                  "\[LeftDoubleBracket]", RowBox[{RowBox[{"46", ";;", 
                      "270"}], ",", "All"}], "\[RightDoubleBracket]"}], 
                "]"}]}], ",", RowBox[{"\"ActualMiddleGateImplementsFlip\"", 
              "\[Rule]", RowBox[{"ExactZeroQ", "[", RowBox[{"ExpandSparse", 
                  "[", RowBox[{"flippedPhiColumns", "-", RowBox[{"J", ".", 
                      "phiColumns"}]}], "]"}], "]"}]}]}], "]"}]}], ";", 
      RowBox[{"PreparationStateSummary", "=", 
        RowBox[{RowBox[{"(", RowBox[{RowBox[{"Association", "[", 
                RowBox[{RowBox[{"\"Dimensions\"", "\[Rule]", RowBox[
                     {"Dimensions", "[", "#1", "]"}]}], ",", RowBox[
                   {"\"DegreeInU\"", "\[Rule]", RowBox[
                     {"MaxPolynomialDegree", "[", "#1", "]"}]}]}], "]"}], 
              "&"}], ")"}], "/@", "preparationStates"}]}], ";", 
      RowBox[{"ProcessingStateSummary", "=", 
        RowBox[{RowBox[{"(", RowBox[{RowBox[{"Association", "[", 
                RowBox[{RowBox[{"\"Dimensions\"", "\[Rule]", RowBox[
                     {"Dimensions", "[", "#1", "]"}]}], ",", RowBox[
                   {"\"DegreeInU\"", "\[Rule]", RowBox[
                     {"MaxPolynomialDegree", "[", "#1", "]"}]}]}], "]"}], 
              "&"}], ")"}], "/@", "processingStates"}]}], ";", 
      RowBox[{"Association", "[", RowBox[{RowBox[{"\"Preparation\"", 
            "\[Rule]", "PreparationStateSummary"}], ",", 
          RowBox[{"\"Processing\"", "\[Rule]", "ProcessingStateSummary"}], 
          ",", RowBox[{"\"IntermediateChecks\"", "\[Rule]", 
            "IntermediateChecks"}]}], "]"}]}]], "Input"], 
  Cell["16. The requested direct products and representation coordinates", 
   "Section"], Cell["preparedFull is 270 by 1, whereas ketc is 90 by 1. \
Extract the memory after query reset before forming I3 tensor ketc. The \
direct products below use the actual factor-generated gates. The processing \
product is explicitly associated from the input on the right and expanded \
after each step, to keep each intermediate at 270 by 3. \
DeterminantOneEndpointQ applies Det[U]=1 by polynomial reduction. \
ProcessingRepresentationStates stores both physical stages and their explicit \
coupling coordinates.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{"ketc", "=", "cA"}], ";", 
      RowBox[{"preparedFullDirect", "=", RowBox[{"ExpandSparse", "[", 
          RowBox[{"Pre3", ".", RowBox[{"Kron", "[", RowBox[{"U", ",", 
                RowBox[{"IDn", "[", "90", "]"}]}], "]"}], ".", "Pre2", ".", 
            RowBox[{"Kron", "[", RowBox[{"U", ",", RowBox[{"IDn", "[", "90", 
                  "]"}]}], "]"}], ".", "Pre1", ".", 
            RowBox[{"Kron", "[", RowBox[{"U", ",", RowBox[{"IDn", "[", "90", 
                  "]"}]}], "]"}], ".", "Pre0", ".", 
            RowBox[{"ketd", "[", RowBox[{"270", ",", "0"}], "]"}]}], "]"}]}], 
      ";", RowBox[{"DirectPreparationQ", "=", RowBox[{"ExactZeroQ", "[", 
          RowBox[{"ExpandSparse", "[", RowBox[{"preparedFullDirect", "-", 
              "preparedFull"}], "]"}], "]"}]}], ";", 
      RowBox[{"ketcDirect", "=", RowBox[
         {RowBox[{"Kron", "[", RowBox[{RowBox[{"brad", "[", RowBox[
                 {"3", ",", "0"}], "]"}], ",", RowBox[{"IDn", "[", "90", 
                "]"}]}], "]"}], ".", "preparedFullDirect"}]}], ";", 
      RowBox[{"DirectCatalystQ", "=", RowBox[{"ExactZeroQ", "[", 
          RowBox[{"ExpandSparse", "[", RowBox[{"ketcDirect", "-", "ketc"}], 
            "]"}], "]"}]}], ";", RowBox[{RowBox[{"ES", "[", "x_", "]"}], 
        ":=", RowBox[{"ExpandSparse", "[", "x", "]"}]}], ";", 
      RowBox[{"actualColumnsDirect", "=", RowBox[{"ES", "[", 
          RowBox[{"W44", ".", RowBox[{"ES", "[", RowBox[{RowBox[{"Kron", "[", 
                  RowBox[{"U", ",", RowBox[{"IDn", "[", "90", "]"}]}], "]"}], 
                ".", RowBox[{"ES", "[", RowBox[{"W43", ".", RowBox[{"ES", 
                      "[", RowBox[{RowBox[{"Kron", "[", RowBox[{"U", ",", 
                          RowBox[{"IDn", "[", "90", "]"}]}], "]"}], ".", 
                        RowBox[{"ES", "[", RowBox[{"W42", ".", RowBox[{"ES", 
                          "[", RowBox[{RowBox[{"Kron", "[", RowBox[{"U", ",", 
                          RowBox[{"IDn", "[", "90", "]"}]}], "]"}], ".", 
                          RowBox[{"ES", "[", RowBox[{"W41", ".", RowBox[
                          {"ES", "[", RowBox[{RowBox[{"Kron", "[", RowBox[
                          {"U", ",", RowBox[{"IDn", "[", "90", "]"}]}], 
                          "]"}], ".", RowBox[{"ES", "[", RowBox[{"W40", ".", 
                          RowBox[{"Kron", "[", RowBox[{RowBox[{"IDn", "[", 
                          "3", "]"}], ",", "ketc"}], "]"}]}], "]"}]}], 
                          "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
                  "]"}]}], "]"}]}], "]"}]}], ";", 
      RowBox[{"DirectPolynomialEndpointQ", "=", 
        RowBox[{"ExactZeroQ", "[", RowBox[{"ExpandSparse", "[", 
            RowBox[{"actualColumnsDirect", "-", RowBox[{"dU", " ", 
                RowBox[{"Kron", "[", RowBox[{RowBox[{"Transpose", "[", "U", 
                      "]"}], ",", "ketc"}], "]"}]}]}], "]"}], "]"}]}], ";", 
      RowBox[{RowBox[{"DeterminantOneZeroQ", "[", "x_", "]"}], ":=", 
        RowBox[{"And", "@@", RowBox[{RowBox[{"(", RowBox[{RowBox[{"TrueQ", 
                  "[", RowBox[{RowBox[{"Last", "[", RowBox[
                       {"PolynomialReduce", "[", RowBox[{RowBox[{"Expand", 
                          "[", "#1", "]"}], ",", RowBox[{"{", RowBox[{"dU", 
                          "-", "1"}], "}"}], ",", RowBox[{"Flatten", "[", 
                          "U", "]"}]}], "]"}], "]"}], "===", "0"}], "]"}], 
                "&"}], ")"}], "/@", RowBox[{"Last", "/@", RowBox[{"Most", 
                "[", RowBox[{"ArrayRules", "[", RowBox[{"SparseArray", "[", 
                    "x", "]"}], "]"}], "]"}]}]}]}]}], ";", 
      RowBox[{"DeterminantOneEndpointQ", "=", RowBox[{"DeterminantOneZeroQ", 
          "[", RowBox[{"ExpandSparse", "[", RowBox[{"actualColumnsDirect", 
              "-", RowBox[{"Kron", "[", RowBox[{RowBox[{"Transpose", "[", 
                    "U", "]"}], ",", "ketc"}], "]"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"ProcessingRepresentationStates", "=", 
        RowBox[{"Association", "[", RowBox[{RowBox[{"\"InitialBranches\"", 
              "\[Rule]", RowBox[{"ExpandSparse", "[", RowBox[
                 {RowBox[{"DG", "[", "BInput", "]"}], ".", RowBox[{"Kron", 
                    "[", RowBox[{RowBox[{"IDn", "[", "3", "]"}], ",", 
                      "Program90"}], "]"}], ".", RowBox[{"processingStates", 
                    "[", "\"Initial\"", "]"}]}], "]"}]}], ",", 
            RowBox[{"\"AfterFirstEncoding\"", "\[Rule]", RowBox[{
                "ExpandSparse", "[", RowBox[{RowBox[{"DG", "[", "PFirst", 
                    "]"}], ".", RowBox[{"DG", "[", "FirstSign", "]"}], ".", 
                  RowBox[{"processingStates", "[", "\"AfterK0\"", "]"}]}], 
                "]"}]}], ",", RowBox[
             {"\"AfterQuery1BeforeMultiplicityRotation\"", "\[Rule]", 
              RowBox[{"ExpandSparse", "[", RowBox[{RowBox[{"DG", "[", 
                    "BLeft", "]"}], ".", RowBox[{"DG", "[", "FirstSign", 
                    "]"}], ".", RowBox[{"processingStates", "[", 
                    "\"AfterQuery1\"", "]"}]}], "]"}]}], ",", 
            RowBox[{"\"AfterQuery1Occupied75\"", "\[Rule]", 
              RowBox[{"ExpandSparse", "[", RowBox[{RowBox[{"DG", "[", 
                    RowBox[{"FirstSign", ".", "BFirst"}], "]"}], ".", 
                  RowBox[{"processingStates", "[", "\"AfterQuery1\"", 
                    "]"}]}], "]"}]}], ",", RowBox[{"\"AfterSecondEncoding\"", 
              "\[Rule]", RowBox[{"ExpandSparse", "[", RowBox[
                 {RowBox[{"DG", "[", "PSecondLeft", "]"}], ".", RowBox[
                   {"processingStates", "[", "\"AfterK1\"", "]"}]}], "]"}]}], 
            ",", RowBox[{"\"AfterQuery2CGBranches\"", "\[Rule]", 
              RowBox[{"ExpandSparse", "[", RowBox[{RowBox[{"DG", "[", "BMid", 
                    "]"}], ".", RowBox[{"processingStates", "[", 
                    "\"AfterQuery2\"", "]"}]}], "]"}]}], ",", 
            RowBox[{"\"MidpointBeforeFlip\"", "\[Rule]", "phiColumns"}], ",", 
            RowBox[{"\"MidpointAfterFlip\"", "\[Rule]", 
              "flippedPhiColumns"}], ",", RowBox[
             {"\"AfterQuery3MirrorFirstBasis\"", "\[Rule]", 
              RowBox[{"ExpandSparse", "[", RowBox[{RowBox[{"DG", "[", 
                    "BSecond", "]"}], ".", RowBox[{"processingStates", "[", 
                    "\"AfterQuery3\"", "]"}]}], "]"}]}], ",", 
            RowBox[{"\"AfterMirrorFirstDecoding\"", "\[Rule]", 
              RowBox[{"ExpandSparse", "[", RowBox[{RowBox[{"DG", "[", 
                    RowBox[{"FirstSign", ".", "BFirst"}], "]"}], ".", 
                  RowBox[{"processingStates", "[", "\"AfterK3\"", "]"}]}], 
                "]"}]}], ",", RowBox[{"\"AfterQuery4\"", "\[Rule]", 
              RowBox[{"processingStates", "[", "\"AfterQuery4\"", "]"}]}], 
            ",", RowBox[{"\"ReturnedEndpoint\"", "\[Rule]", 
              "actualColumns"}]}], "]"}]}], ";", 
      RowBox[{"PrepSchurCoordinates", "=", RowBox[{"ExpandSparse", "[", 
          RowBox[{RowBox[{"Kron", "[", RowBox[{RowBox[{"DG", "[", "Schur27", 
                  "]"}], ",", RowBox[{"IDn", "[", "8", "]"}]}], "]"}], ".", 
            RowBox[{"DG", "[", "PrepEmbed", "]"}], ".", 
            RowBox[{"DG", "[", RowBox[{"Pre2", ".", "Pre1"}], "]"}], ".", 
            RowBox[{"preparationStates", "[", "\"AfterQuery3\"", "]"}]}], 
          "]"}]}], ";", RowBox[{"RepresentationStateChecks", "=", 
        RowBox[{"Association", "[", RowBox[
           {RowBox[{"\"NoUnusedFirstInputCoordinates\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", RowBox[{RowBox[
                   {"ProcessingRepresentationStates", "[", 
                    "\"InitialBranches\"", "]"}], "\[LeftDoubleBracket]", 
                  RowBox[{RowBox[{"196", ";;", "270"}], ",", "All"}], 
                  "\[RightDoubleBracket]"}], "]"}]}], ",", 
            RowBox[{"\"FirstQueryHasOnly75OccupiedCoordinates\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", RowBox[{RowBox[
                   {"ProcessingRepresentationStates", "[", 
                    "\"AfterQuery1Occupied75\"", "]"}], 
                  "\[LeftDoubleBracket]", RowBox[{RowBox[{"76", ";;", 
                      "270"}], ",", "All"}], "\[RightDoubleBracket]"}], 
                "]"}]}], ",", RowBox[
             {"\"SecondQueryHasOnly45CGCoordinates\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", RowBox[{RowBox[
                   {"ProcessingRepresentationStates", "[", 
                    "\"AfterQuery2CGBranches\"", "]"}], 
                  "\[LeftDoubleBracket]", RowBox[{RowBox[{"46", ";;", 
                      "270"}], ",", "All"}], "\[RightDoubleBracket]"}], 
                "]"}]}], ",", RowBox[
             {"\"PrepUnusedSecondAdjointAnd10Vanish\"", "\[Rule]", 
              RowBox[{"ExactZeroQ", "[", RowBox[{"PrepSchurCoordinates", 
                  "\[LeftDoubleBracket]", RowBox[{RowBox[{"73", ";;", 
                      "216"}], ",", "All"}], "\[RightDoubleBracket]"}], 
                "]"}]}], ",", RowBox[
             {"\"PrepSevenUnusedSingletReferenceCoordinatesVanish\"", 
              "\[Rule]", RowBox[{"ExactZeroQ", "[", RowBox[
                 {"PrepSchurCoordinates", "\[LeftDoubleBracket]", 
                  RowBox[{RowBox[{"2", ";;", "8"}], ",", "All"}], 
                  "\[RightDoubleBracket]"}], "]"}]}], ",", 
            RowBox[{"\"DirectPreparationProduct\"", "\[Rule]", 
              "DirectPreparationQ"}], ",", RowBox[
             {"\"DirectMemoryExtraction\"", "\[Rule]", "DirectCatalystQ"}], 
            ",", RowBox[{"\"DirectDegree7Product\"", "\[Rule]", 
              "DirectPolynomialEndpointQ"}], ",", 
            RowBox[{"\"UserEndpointUnderDeterminantOne\"", "\[Rule]", 
              "DeterminantOneEndpointQ"}]}], "]"}]}], ";", 
      "RepresentationStateChecks"}]], "Input"], 
  Cell["17. Final exact certificate", "Section"], 
  Cell["All checks should be True. Inspect ArrayRules[SmallBlocks[...]], \
CG24Representation, SchurTripleRepresentation and \
ProcessingRepresentationStates to follow each representation change.", 
   "Text"], 
  Cell[BoxData[RowBox[{RowBox[{"ConstructionChecks", "=", 
        RowBox[{"Association", "[", RowBox[
           {RowBox[{"(", RowBox[{RowBox[{RowBox[{"#1", "[", "\"check\"", 
                    "]"}], "\[Rule]", RowBox[{"#1", "[", "\"passed\"", 
                    "]"}]}], "&"}], ")"}], "/@", "ConstructionRecords"}], 
          "]"}]}], ";", RowBox[{"NotebookChecks", "=", 
        RowBox[{"Association", "[", RowBox[{RowBox[{"\"SubscriptOracle\"", 
              "\[Rule]", RowBox[{"And", "@@", RowBox[{"Values", "[", 
                  "SymbolicSetupChecks", "]"}]}]}], ",", 
            RowBox[{"\"TensorConstruction\"", "\[Rule]", RowBox[{"And", "@@", 
                RowBox[{"Values", "[", "ConstructionChecks", "]"}]}]}], ",", 
            RowBox[{"\"SmallBlocksUnitary\"", "\[Rule]", RowBox[{"And", "@@", 
                RowBox[{"Values", "[", "SmallBlockChecks", "]"}]}]}], ",", 
            RowBox[{"\"BasisChangesUnitary\"", "\[Rule]", RowBox[{"And", 
                "@@", RowBox[{"Values", "[", "BasisChecks", "]"}]}]}], ",", 
            RowBox[{"\"FullGatesUnitary\"", "\[Rule]", RowBox[{"And", "@@", 
                RowBox[{"Values", "[", "UnitaryChecks", "]"}]}]}], ",", 
            RowBox[{"\"RepresentationDirectSums\"", "\[Rule]", 
              RowBox[{"And", "@@", RowBox[{"Values", "[", 
                  "RepresentationChecks", "]"}]}]}], ",", 
            RowBox[{"\"Preparation\"", "\[Rule]", RowBox[{"And", "@@", 
                RowBox[{"Values", "[", "PreparationChecks", "]"}]}]}], ",", 
            RowBox[{"\"Processing\"", "\[Rule]", RowBox[{"And", "@@", 
                RowBox[{"Values", "[", "ProcessingChecks", "]"}]}]}], ",", 
            RowBox[{"\"SU3Interpretation\"", "\[Rule]", RowBox[{"And", "@@", 
                RowBox[{"Values", "[", "SU3ReductionChecks", "]"}]}]}], ",", 
            RowBox[{"\"MirrorGateRelations\"", "\[Rule]", RowBox[{"And", 
                "@@", RowBox[{"Values", "[", "FixedGateRelations", "]"}]}]}], 
            ",", RowBox[{"\"MidpointAndFlip\"", "\[Rule]", RowBox[{"And", 
                "@@", RowBox[{"Values", "[", "IntermediateChecks", "]"}]}]}], 
            ",", RowBox[{"\"RepresentationStatesAndDirectProducts\"", 
              "\[Rule]", RowBox[{"And", "@@", RowBox[{"Values", "[", 
                  "RepresentationStateChecks", "]"}]}]}]}], "]"}]}], ";", 
      RowBox[{"Association", "[", RowBox[{RowBox[{"\"AllChecksPassed\"", 
            "\[Rule]", RowBox[{"And", "@@", RowBox[{"Values", "[", 
                "NotebookChecks", "]"}]}]}], ",", 
          RowBox[{"\"Checks\"", "\[Rule]", "NotebookChecks"}], ",", 
          RowBox[{"\"SmallBlocks\"", "\[Rule]", "SmallBlockSummary"}], ",", 
          RowBox[{"\"Gates\"", "\[Rule]", "GateSummary"}]}], "]"}]}]], 
   "Input"]}, StyleDefinitions -> "Default.nb", 
 WindowTitle -> "W4 representation to sparse gates"]


==> anc/mathematica/gates_inputs.txt <==
INPUT 1
HoldComplete[Clear[u]; U = Array[Subscript[u, #1, #2] & , {3, 3}, {0, 0}]; U]

INPUT 2
HoldComplete[Kron::usage = "Kron[m1,m2,...] is sparse KroneckerProduct in written factor order."; DG::usage = "DG[m] is ConjugateTranspose[m]."; IDn::usage = "IDn[n] is the n by n sparse identity."; ketd::usage = "ketd[d,j] is the d by 1 ket with zero-based label j; multiple j form a tensor product."; brad::usage = "brad[d,j] is the adjoint of ketd[d,j]."; Oplus::usage = "Oplus[m1,m2,...] is the sparse block direct sum, supporting rectangular matrices."; SWAPdd::usage = "SWAPdd[d2,d1] maps an input d2 tensor d1 to output d1 tensor d2, matching the reference argument order."; CircuitMatrix::usage = "CircuitMatrix[{first,second,...,last}] returns last.second.first."; ApplyCircuit::usage = "ApplyCircuit[state,{first,second,...,last}] multiplies in chronological order without forming the total matrix."; DG[m_] := ConjugateTranspose[m]; IDn[n_Integer] /; n > 0 := IdentityMatrix[n, SparseArray]; Kron[m__] := KroneckerProduct @@ SparseArray /@ {m}; ketd[d_Integer, j_Integer] /; d > 0 && Inequality[0, LessEqual, j, Less, d] := SparseArray[{{j + 1, 1} -> 1}, {d, 1}]; ketd[d_Integer, js__Integer] /; Length[{js}] > 1 := Kron @@ (ketd[d, #1] & ) /@ {js}; brad[d_Integer, js__Integer] := DG[ketd[d, js]]; Oplus[matrices__] := Module[{ms = SparseArray /@ {matrices}, dims, offsets, rules}, dims = Dimensions /@ ms; offsets = Most[FoldList[Plus, {0, 0}, dims]]; rules = Flatten[Table[Cases[ArrayRules[ms[[k]]], (p:{_Integer, _Integer} -> v_) :> p + offsets[[k]] -> v], {k, Length[ms]}], 1]; SparseArray[rules, Total[dims]]]; SWAPdd[d2_Integer, d1_Integer] /; d1 > 0 && d2 > 0 := SparseArray[Flatten[Table[{j*d2 + k + 1, k*d1 + j + 1} -> 1, {j, 0, d1 - 1}, {k, 0, d2 - 1}], 1], {d1*d2, d1*d2}]; CircuitMatrix[chronological_List] := Dot @@ Reverse[chronological]; ApplyCircuit[state_, chronological_List] := Fold[#2 . #1 & , state, chronological]; TB[v_] := SparseArray[Transpose[{v}]]; CanonicalSparse[x_] := SparseArray[Simplify[Normal[x]]]; ExactZeroQ[x_] := And @@ (TrueQ[Simplify[#1] == 0] & ) /@ Flatten[{Normal[x]}]; UnitaryQ[m_] := With[{d = Dimensions[m]}, Length[d] == 2 && d[[1]] == d[[2]] && ExactZeroQ[DG[m] . m - IDn[d[[1]]]] && ExactZeroQ[m . DG[m] - IDn[d[[1]]]]]; Swap[a_, b_] := SparseArray[Flatten[Table[{a*j + i + 1, b*i + j + 1} -> 1, {i, 0, a - 1}, {j, 0, b - 1}], 1], {a*b, a*b}]; ConstructionRecords = {}; check[name_, condition_] := Module[{ok = TrueQ[condition]}, AppendTo[ConstructionRecords, Association["check" -> name, "passed" -> ok]]; If[ !ok, Print["FAILED: ", name]; Throw[name]]]; canon[x_] := Simplify[Normal[x]]; zeroQ[x_] := ExactZeroQ[x]; dag[x_] := DG[x]; id[n_] := IdentityMatrix[n]; bd[mats_List] := Oplus @@ mats; ]

INPUT 3
HoldComplete[eps[i_, j_, k_] := Signature[{i, j, k}]; adj = Join[(Select[#1, Tr[#1] == 0 & ] & )[(Flatten[#1, 1] & )[Table[Normal[SparseArray[{{i, j} -> 1}, {3, 3}]], {i, 3}, {j, 3}]]], {DiagonalMatrix[{1, -1, 0}]/Sqrt[2], DiagonalMatrix[{1, 1, -2}]/Sqrt[6]}]; sym = Join[Table[Normal[SparseArray[{{i, i} -> 1}, {3, 3}]], {i, 3}], (Flatten[#1, 1] & )[Table[Normal[SparseArray[{{i, j} -> 1/Sqrt[2], {j, i} -> 1/Sqrt[2]}, {3, 3}]], {i, 1, 2}, {j, i + 1, 3}]]]; z = Table[Tr[dag[adj[[r]]] . Transpose[adj[[s]]]], {r, 8}, {s, 8}]; check["compatible adjoint and symmetric bases", zeroQ[Table[Tr[dag[adj[[r]]] . adj[[s]]], {r, 8}, {s, 8}] - id[8]] && zeroQ[Table[Tr[dag[sym[[r]]] . sym[[s]]], {r, 6}, {s, 6}] - id[6]]]; f = Table[Sqrt[3/8]*adj[[r,v,q]], {q, 3}, {r, 8}, {v, 3}]; l = Table[Sum[adj[[r,b,c]]*eps[q, b, k]*sym[[s,k,c]], {b, 3}, {c, 3}, {k, 3}]/Sqrt[2], {q, 3}, {r, 8}, {s, 6}]; fm = ArrayReshape[f, {24, 3}]; lm = ArrayReshape[l, {24, 6}]; check["F/L orthogonal normalized CG embeddings", zeroQ[dag[fm] . fm - id[3]] && zeroQ[dag[lm] . lm - id[6]] && zeroQ[dag[fm] . lm]]; f15m = Transpose[Orthogonalize[NullSpace[Join[Transpose[fm], Transpose[lm]]]]]; f15 = ArrayReshape[f15m, {3, 8, 15}]; check["complete 3 plus bar6 plus 15 decomposition", zeroQ[dag[f15m] . f15m - id[15]] && zeroQ[fm . dag[fm] + lm . dag[lm] + f15m . dag[f15m] - id[24]]]; fs = Association["3" -> f, "bar6" -> l, "15" -> f15]; d8[name_] := d8[name] = Module[{a = fs[name], d}, d = Dimensions[a][[3]]; Sqrt[8/d]*Transpose[a, {1, 3, 2}]]; source[name_] := Sqrt[3/8]*Transpose[d8[name], {3, 2, 1}]; r1 = (1/3)*{{1, Sqrt[8]}, {Sqrt[8], -1}}; r2 = (1/2)*{{1, Sqrt[3]}, {Sqrt[3], -1}}; check["chosen Racah matrices and positive eigenvectors", zeroQ[Transpose[r1] . r1 - id[2]] && zeroQ[Transpose[r2] . r2 - id[2]] && zeroQ[r1 . {Sqrt[2], 1} - {Sqrt[2], 1}] && zeroQ[r2 . {Sqrt[3], 1} - {Sqrt[3], 1}]]; ]

INPUT 4
HoldComplete[ac = Table[Sum[f[[j,s,d]]*z[[s,r]], {s, 8}], {j, 3}, {r, 8}, {d, 3}]; singletEnc = Table[(KroneckerDelta[d, j]*KroneckerDelta[q, m])/Sqrt[3], {q, 3}, {d, 3}, {m, 3}, {j, 3}]; adjEnc = Table[Sum[d8["3"][[q,m,c]]*ac[[j,c,d]], {c, 8}], {q, 3}, {d, 3}, {m, 3}, {j, 3}]; outcg = Table[Sum[d8["3"][[q,d,s]]*z[[s,r]], {s, 8}], {q, 3}, {d, 3}, {r, 8}]; r1fromTensors = Transpose[Table[tt = {singletEnc, adjEnc}[[col]]; sing = Table[Sum[(KroneckerDelta[q, d]*tt[[q,d,m,j]])/Sqrt[3], {q, 3}, {d, 3}], {m, 3}, {j, 3}]; ad = Table[Sum[outcg[[q,d,r]]*tt[[q,d,m,j]], {q, 3}, {d, 3}], {r, 8}, {m, 3}, {j, 3}]; {canon[Tr[sing]/3], canon[(1/3)*Total[Flatten[source["3"]*ad]]]}, {col, 2}]]; check["first Racah matrix derived from CG tensor contractions", zeroQ[r1fromTensors - r1]]; branches = {{"bar3", "3", f}, {"6", "bar6", l}, {"bar15", "3", f15}}; nm = 90; e0 = ConstantArray[0, {3, nm, 3, 65}]; off = 0; Do[lam = br[[1]]; mu = br[[2]]; ff = br[[3]]; dl = Dimensions[ff][[3]]; dd = d8[mu]; dm = Dimensions[dd][[2]]; cc = Table[Sum[ff[[j,s,d]]*z[[s,r]], {s, 8}], {j, 3}, {r, 8}, {d, dl}]; Do[e0[[q,off + (d - 1)*dm + m,j,1 + (r - 1)*8 + c]] = cc[[j,r,d]]*dd[[q,m,c]], {q, 3}, {d, dl}, {m, dm}, {j, 3}, {r, 8}, {c, 8}]; If[lam == "bar3", Do[e0[[q,off + (d - 1)*dm + m,j,1]] = (KroneckerDelta[d, j]*KroneckerDelta[q, m])/Sqrt[3], {q, 3}, {d, dl}, {m, dm}, {j, 3}]]; off += dl*dm, {br, branches}]; e0m = ArrayReshape[e0, {270, 195}]; check["first fixed encoding isometry 270 by 195", zeroQ[dag[e0m] . e0m - id[195]]]; docD6 = Table[Sum[sym[[s,j,k]]*(eps[q, j, vv]*adj[[r,vv,k]] + eps[q, k, vv]*adj[[r,vv,j]]), {j, 3}, {k, 3}, {vv, 3}]/Sqrt[6], {q, 3}, {s, 6}, {r, 8}]; check["manuscript symmetric first encoding phase", zeroQ[docD6 + d8["bar6"]]]; firstMemoryGauge = bd[{id[9], -id[36], id[45]}]; check["first-memory sign gauge is unitary", zeroQ[Transpose[firstMemoryGauge] . firstMemoryGauge - id[90]]]; cat0 = Join[{1/Sqrt[5]}, Flatten[id[8]]/Sqrt[10]]; k0 = KroneckerProduct[id[3], Transpose[{cat0}]]; ]

INPUT 5
HoldComplete[raw = {}; off = 0; Do[lam = br[[1]]; mu = br[[2]]; ff = br[[3]]; dl = Dimensions[ff][[3]]; dm = Dimensions[d8[mu]][[2]]; If[lam == "bar3", gg = ConstantArray[0, {3, nm, dm}]; Do[gg[[q,off + (ll - 1)*dm + m,n]] = (KroneckerDelta[q, ll]*KroneckerDelta[m, n])/Sqrt[3], {q, 3}, {ll, dl}, {m, dm}, {n, dm}]; AppendTo[raw, {{"1", mu}, ArrayReshape[gg, {270, dm}]}]]; sig = Switch[lam, "bar3", "3", "6", "bar6", "bar15", "15"]; dd = d8[sig]; cc = Table[Sum[dd[[q,ll,s]]*z[[s,r]], {s, 8}], {q, 3}, {ll, dl}, {r, 8}]; gg = ConstantArray[0, {3, nm, 8*dm}]; Do[gg[[q,off + (ll - 1)*dm + m,(r - 1)*dm + n]] = cc[[q,ll,r]]*KroneckerDelta[m, n], {q, 3}, {ll, dl}, {m, dm}, {r, 8}, {n, dm}]; AppendTo[raw, {{"8", mu}, ArrayReshape[gg, {270, 8*dm}]}]; off += dl*dm, {br, branches}]; firstAtI = e0m . k0; pieces = Table[lab = rr[[1]]; gg = rr[[2]]; std = If[lab[[1]] == "1", id[3], ArrayReshape[source[lab[[2]]], {8*Dimensions[d8[lab[[2]]]][[2]], 3}]]; amp = canon[(1/3)*Tr[dag[std] . dag[gg] . firstAtI]]; check[StringJoin["first seed phase ", ToString[lab]], zeroQ[dag[gg] . firstAtI - amp*std]]; {lab, gg, amp}, {rr, raw}]; ordered = {{"1", "3"}, {"8", "3"}, {"8", "bar6"}}; weights1 = {1/Sqrt[5], Sqrt[3/5], 1/Sqrt[5]}; bmats = Table[sel = Select[pieces, #1[[1]] == ordered[[i]] & ]; norm = canon[Sqrt[Total[(#1[[3]]^2 & ) /@ sel]]]; check[StringJoin["first occupied weight ", ToString[ordered[[i]]]], zeroQ[{norm - weights1[[i]]}]]; canon[Total[(#1[[3]]*#1[[2]] & ) /@ sel]/norm], {i, 3}]; bmat = Transpose[Join @@ Transpose /@ bmats]; k1 = Join[id[3]/Sqrt[5], Sqrt[3/5]*ArrayReshape[source["3"], {24, 3}], ArrayReshape[source["bar6"], {48, 3}]/Sqrt[5]]; check["first support, fixed phases and multiplicity rotation", zeroQ[dag[bmat] . bmat - id[75]] && zeroQ[firstAtI - bmat . k1]]; ]

INPUT 6
HoldComplete[w3 = Table[sym[[m,q,s]]/Sqrt[2], {q, 3}, {m, 6}, {s, 3}]; wa = Table[eps[q, m, s]/Sqrt[2], {q, 3}, {m, 3}, {s, 3}]; ws = Table[sym[[s,q,m]], {q, 3}, {m, 3}, {s, 6}]; encSeed[ww_, tt_] := Table[Sum[ww[[q,m,s]]*tt[[r,s,j]], {s, Dimensions[ww][[3]]}], {q, 3}, {r, 8}, {m, Dimensions[ww][[2]]}, {j, 3}]; decodeSeed[ff_, tt_] := Table[Sum[ff[[q,r,i]]*tt[[q,r,m,j]], {q, 3}, {r, 8}], {i, Dimensions[ff][[3]]}, {m, Dimensions[tt][[3]]}, {j, 3}]; as = encSeed[wa, source["3"]]; ss = encSeed[ws, source["bar6"]]; tm3 = 2*decodeSeed[f, as]; tm6 = (2*decodeSeed[l, as])/Sqrt[3]; phase = canon[Sqrt[3]/((2/3)*Total[Flatten[tm3*decodeSeed[f, ss]]])]; check["second symmetric route phase is exact sign", MemberQ[{1, -1}, phase]]; ws = phase*ws; ss = phase*ss; check["complete second Racah identities", zeroQ[decodeSeed[f, as] - tm3/2] && zeroQ[decodeSeed[l, as] - (Sqrt[3]*tm6)/2] && zeroQ[decodeSeed[f, ss] - (Sqrt[3]*tm3)/2] && zeroQ[decodeSeed[l, ss] + tm6/2]]; e1 = ConstantArray[0, {3, 30, 75}]; Do[e1[[q,m,s]] = w3[[q,m,s]], {q, 3}, {m, 6}, {s, 3}]; Do[e1[[q,6 + (r - 1)*3 + m,3 + (r - 1)*3 + s]] = wa[[q,m,s]], {q, 3}, {r, 8}, {m, 3}, {s, 3}]; Do[e1[[q,6 + (r - 1)*3 + m,27 + (r - 1)*6 + s]] = ws[[q,m,s]], {q, 3}, {r, 8}, {m, 3}, {s, 6}]; e1m = ArrayReshape[e1, {90, 75}]; check["second fixed encoding isometry 90 by 75", zeroQ[dag[e1m] . e1m - id[75]]]; gmid = ConstantArray[0, {3, 30, 45}]; Do[gmid[[q,m,(ll - 1)*6 + n]] = KroneckerDelta[q, ll]*KroneckerDelta[m, n], {q, 3}, {m, 6}, {ll, 3}, {n, 6}]; Do[gmid[[q,6 + (r - 1)*3 + m,18 + (ll - 1)*3 + n]] = l[[q,r,ll]]*KroneckerDelta[m, n], {q, 3}, {r, 8}, {m, 3}, {ll, 6}, {n, 3}]; Do[gmid[[q,6 + (r - 1)*3 + m,36 + (ll - 1)*3 + n]] = f[[q,r,ll]]*KroneckerDelta[m, n], {q, 3}, {r, 8}, {m, 3}, {ll, 3}, {n, 3}]; gm = ArrayReshape[gmid, {90, 45}]; t1 = w3; t2 = tm6; t3 = tm3; midseed = Join[ArrayReshape[t1, {18, 3}]/Sqrt[5], ArrayReshape[t2, {18, 3}]/Sqrt[5], Sqrt[3/5]*ArrayReshape[t3, {9, 3}]]; check["midpoint normalized embeddings and chosen weights", zeroQ[dag[gm] . gm - id[45]] && zeroQ[dag[midseed] . midseed - id[3]] && zeroQ[e1m . k1 - gm . midseed]]; ]

INPUT 7
HoldComplete[sp[x_] := SparseArray[Map[Simplify, Normal[x], {2}]]; joincols[mats_List] := Transpose[Join @@ Transpose /@ mats]; completeSmall[a_] := Module[{ns = NullSpace[dag[a]]}, If[Length[ns] == 0, ConstantArray[0, {Length[a], 0}], canon[Transpose[Orthogonalize[ns]]]]]; coordEmbed[n_, inds_] := SparseArray[Thread[Transpose[{inds, Range[Length[inds]]}] -> 1], {n, Length[inds]}]; memEmbed[m_] := coordEmbed[270, Flatten[Table[90*(q - 1) + Range[m], {q, 3}]]]; embed90 = memEmbed[30]; pin = coordEmbed[270, Flatten[Table[90*(q - 1) + Range[65], {q, 3}]]]; pout = coordEmbed[270, Range[45]]; unusedInput = coordEmbed[270, Flatten[Table[90*(q - 1) + Range[66, 90], {q, 3}]]]; unusedSecond = coordEmbed[270, Flatten[Table[90*(q - 1) + Range[31, 90], {q, 3}]]]; rightEmbed[name_] := ArrayReshape[d8[name], {3*Dimensions[d8[name]][[2]], 8}]; rightComp6 = completeSmall[rightEmbed["bar6"]]; rightComp3 = completeSmall[rightEmbed["3"]]; check["exact first right-CG complements", zeroQ[dag[joincols[{rightEmbed["bar6"], rightComp6}]] . joincols[{rightEmbed["bar6"], rightComp6}] - id[18]] && zeroQ[dag[joincols[{rightEmbed["3"], rightComp3}]] . joincols[{rightEmbed["3"], rightComp3}] - id[9]]]; memoryTensor[small_, start_, dl_, dm_] := Module[{nc = Dimensions[small][[2]], t}, t = Table[If[Inequality[start, Less, mm, LessEqual, start + dl*dm], small[[(q - 1)*dm + Mod[mm - start - 1, dm] + 1,k]]*KroneckerDelta[Quotient[mm - start - 1, dm] + 1, d], 0], {q, 3}, {mm, 90}, {d, dl}, {k, nc}]; ArrayReshape[t, {270, dl*nc}]]; g0Complement = joincols[{memoryTensor[rightComp6, 9, 6, 6], memoryTensor[rightComp3, 45, 15, 3]}]; g0Entry = sp[joincols[{e0m, g0Complement}] . dag[joincols[{Normal[pin], Normal[unusedInput]}]]]; check["full exact first gate before program basis change", zeroQ[dag[g0Entry] . g0Entry - id[270]]]; leftEmbed[name_] := Module[{dd = d8[name], dl, cc}, dl = Dimensions[dd][[2]]; cc = Table[Sum[dd[[q,ll,s]]*z[[s,r]], {s, 8}], {q, 3}, {ll, dl}, {r, 8}]; ArrayReshape[cc, {3*dl, 8}]]; leftComp6 = completeSmall[leftEmbed["bar6"]]; leftComp15 = completeSmall[leftEmbed["15"]]; leftTensor[small_, start_, dl_, dm_] := Module[{nc = Dimensions[small][[2]], t}, t = Table[If[Inequality[start, Less, mm, LessEqual, start + dl*dm], small[[(q - 1)*dl + Quotient[mm - start - 1, dm] + 1,k]]*KroneckerDelta[Mod[mm - start - 1, dm] + 1, n], 0], {q, 3}, {mm, 90}, {k, nc}, {n, dm}]; ArrayReshape[t, {270, nc*dm}]]; same = Select[pieces, #1[[1]] == {"8", "3"} & ]; mixNorm = canon[Sqrt[same[[1,3]]^2 + same[[2,3]]^2]]; unoccupiedMix = canon[((-same[[2,3]])*same[[1,2]] + same[[1,3]]*same[[2,2]])/mixNorm]; firstComplete = sp[joincols[{bmat, unoccupiedMix, leftTensor[leftComp6, 9, 6, 6], leftTensor[leftComp15, 45, 15, 3]}]]; check["complete first-query support basis 270 by 270", zeroQ[dag[firstComplete] . firstComplete - id[270]]]; smallSecondComp = completeSmall[ArrayReshape[w3, {18, 3}]]; secondComplement = ConstantArray[0, {90, 15}]; Do[secondComplement[[30*(q - 1) + m,k]] = smallSecondComp[[6*(q - 1) + m,k]], {q, 3}, {m, 6}, {k, 15}]; secondComplete = sp[joincols[{embed90 . e1m, embed90 . secondComplement, Normal[unusedSecond]}]]; check["complete second encoding target basis 270 by 270", zeroQ[dag[secondComplete] . secondComplete - id[270]]]; g1Entry = sp[secondComplete . dag[firstComplete]]; gmComplement = ConstantArray[0, {90, 45}]; Do[gmComplement[[30*(q - 1) + 6 + (r - 1)*3 + m,3*(ll - 1) + n]] = f15[[q,r,ll]]*KroneckerDelta[m, n], {q, 3}, {r, 8}, {m, 3}, {ll, 15}, {n, 3}]; secondQueryComplete = sp[joincols[{embed90 . gm, embed90 . gmComplement, Normal[unusedSecond]}]]; check["complete second-query F/L/15 basis 270 by 270", zeroQ[dag[secondQueryComplete] . secondQueryComplete - id[270]]]; swap[a_, b_] := Table[KroneckerDelta[Mod[i - 1, a] + 1, Quotient[j - 1, b] + 1]*KroneckerDelta[Quotient[i - 1, a] + 1, Mod[j - 1, b] + 1], {i, a*b}, {j, a*b}]; p12 = swap[3, 6]; p33 = swap[3, 3]; manual1 = ArrayReshape[w3, {18, 3}]; manual2 = Transpose[p12] . ArrayReshape[t2, {18, 3}]; iota = ArrayReshape[Table[eps[q, m, j]/Sqrt[2], {q, 3}, {m, 3}, {j, 3}], {9, 3}]; phase2 = canon[(1/3)*Tr[dag[manual1] . manual2]]; phase3 = canon[(1/3)*Tr[dag[iota] . ArrayReshape[t3, {9, 3}]]]; toManuscript = bd[{id[18], phase2*Transpose[p12], phase3*id[9]}]; g2Entry = sp[bd[{toManuscript, id[225]}] . dag[secondQueryComplete]]; manualJ = ArrayFlatten[{{ConstantArray[0, {18, 18}], id[18], ConstantArray[0, {18, 9}]}, {id[18], ConstantArray[0, {18, 18}], ConstantArray[0, {18, 9}]}, {ConstantArray[0, {9, 18}], ConstantArray[0, {9, 18}], -p33}}]; jFull = sp[bd[{manualJ, id[225]}]]; hb = Join[Flatten[Table[{Normal[SparseArray[{{i, j} -> 1/Sqrt[2], {j, i} -> 1/Sqrt[2]}, {3, 3}]], Normal[SparseArray[{{i, j} -> -(I/Sqrt[2]), {j, i} -> I/Sqrt[2]}, {3, 3}]]}, {i, 1, 2}, {j, i + 1, 3}], 2], {DiagonalMatrix[{1, -1, 0}]/Sqrt[2], DiagonalMatrix[{1, 1, -2}]/Sqrt[6]}]; cb = Table[Tr[dag[adj[[r]]] . hb[[s]]], {r, 8}, {s, 8}]; programBasis = bd[{{{1}}, KroneckerProduct[cb, Conjugate[cb]]}]; programBasis90 = sp[bd[{programBasis, id[25]}]]; firstGauge = sp[KroneckerProduct[id[3], firstMemoryGauge]]; g0 = sp[firstGauge . g0Entry . KroneckerProduct[id[3], programBasis90]]; g1 = sp[g1Entry . dag[firstGauge]]; g2 = g2Entry; restoration = sp[KroneckerProduct[id[3], bd[{{{1}}, swap[8, 8], id[25]}]]]; kk0 = g0; kk1 = g1; kk2 = sp[dag[g2] . jFull . g2]; kk3 = sp[dag[g1]]; kk4 = sp[restoration . dag[g0]]; gates = Association["G0" -> g0, "G1" -> g1, "G2" -> g2, "J" -> jFull, "Restoration" -> restoration, "K0" -> kk0, "K1" -> kk1, "K2" -> kk2, "K3" -> kk3, "K4" -> kk4]; Do[check[StringJoin["full 270-dimensional exact unitarity ", key], zeroQ[dag[gates[key]] . gates[key] - id[270]] && zeroQ[gates[key] . dag[gates[key]] - id[270]]], {key, Keys[gates]}]; check["full completed first gate agrees with manuscript occupied isometry", zeroQ[g0 . pin - firstGauge . e0m . KroneckerProduct[id[3], programBasis]]]; check["full completed middle gate agrees on all 75 occupied coordinates", zeroQ[g1 . firstGauge . bmat - embed90 . e1m]]; check["full completed final gate gives explicit manuscript Phi coordinates", zeroQ[g2 . embed90 . gm - pout . toManuscript]]; ]

INPUT 8
HoldComplete[TensorFixed = gates; C24 = SparseArray[joincols[{fm, lm, f15m}]]; CInitial24 = CanonicalSparse[Kron[IDn[3], z] . C24]; Singlet9 = TB[Flatten[Normal[IDn[3]]]/Sqrt[3]]; Right3 = CanonicalSparse[joincols[{Singlet9, rightEmbed["3"]}]]; RightBar6 = CanonicalSparse[joincols[{rightEmbed["bar6"], rightComp6}]]; Left3 = CanonicalSparse[joincols[{Singlet9, leftEmbed["3"]}]]; Left6 = CanonicalSparse[joincols[{leftEmbed["bar6"], leftComp6}]]; Left15 = CanonicalSparse[joincols[{leftEmbed["15"], leftComp15}]]; SmallCGUnitaries = Association["3x8 = 3+bar6+15" -> C24, "bar3x8 = bar3+6+bar15" -> CInitial24, "bar3x3 = 1+8 (right)" -> Right3, "bar3xbar6 = 8+bar10 (right)" -> RightBar6, "3xbar3 = 1+8 (left)" -> Left3, "3x6 = 8+10 (left)" -> Left6, "3xbar15 = 8+bar10+27 (left complement basis)" -> Left15]; RouteLQR[start_, dl_, dm_] := SparseArray[Flatten[Table[{90*q + start + d*dm + m + 1, (d*3 + q)*dm + m + 1} -> 1, {d, 0, dl - 1}, {q, 0, 2}, {m, 0, dm - 1}], 2], {270, 3*dl*dm}]; RouteQLR[start_, dl_, dm_] := SparseArray[Flatten[Table[{90*q + start + d*dm + m + 1, (q*dl + d)*dm + m + 1} -> 1, {q, 0, 2}, {d, 0, dl - 1}, {m, 0, dm - 1}], 2], {270, 3*dl*dm}]; SelectColumns[m_, inds_List] := SparseArray[m[[All,inds]]]; InputSinglet = coordEmbed[270, {1, 91, 181}]; InputAdjoint = coordEmbed[270, Flatten[Table[90*q + Range[2, 65], {q, 0, 2}]]]; BInput = SparseArray[joincols[{InputSinglet, InputAdjoint . Kron[CInitial24, IDn[8]], unusedInput}]]; PFirst = SparseArray[joincols[{RouteLQR[0, 3, 3], RouteLQR[9, 6, 6], RouteLQR[45, 15, 3]}]]; DRight = Oplus[Kron[IDn[3], Right3], Kron[IDn[6], RightBar6], Kron[IDn[15], Right3]]; rightOrder = Join[Table[9*d + 1, {d, 0, 2}], Flatten[Table[9*d + Range[2, 9], {d, 0, 2}]], Flatten[Table[27 + 18*d + Range[8], {d, 0, 5}]], Flatten[Table[135 + 9*d + Range[2, 9], {d, 0, 14}]], Flatten[Table[27 + 18*d + Range[9, 18], {d, 0, 5}]], Table[135 + 9*d + 1, {d, 0, 14}]]; BRight = CanonicalSparse[SelectColumns[PFirst . DRight, rightOrder]]; Program90 = Oplus[programBasis, IDn[25]]; FirstSign90 = Oplus[IDn[9], -IDn[36], IDn[45]]; FirstSign = Kron[IDn[3], FirstSign90]; G0 = CanonicalSparse[FirstSign . BRight . DG[BInput] . Kron[IDn[3], Program90]]; check["G0 reconstructed only from small right CG direct sums", zeroQ[G0 - TensorFixed["G0"]]]; PLeft = SparseArray[joincols[{RouteQLR[0, 3, 3], RouteQLR[9, 6, 6], RouteQLR[45, 15, 3]}]]; DLeft = Oplus[Kron[Left3, IDn[3]], Kron[Left6, IDn[6]], Kron[Left15, IDn[3]]]; BLeft = CanonicalSparse[PLeft . DLeft]; Multiplicity2 = CanonicalSparse[{{same[[1,3]], -same[[2,3]]}, {same[[2,3]], same[[1,3]]}}/mixNorm]; Equivalent83 = CanonicalSparse[joincols[{SelectColumns[BLeft, Range[4, 27]], SelectColumns[BLeft, Range[136, 159]]}] . Kron[Multiplicity2, IDn[24]]]; phase86 = Simplify[Select[pieces, #1[[1]] == {"8", "bar6"} & ][[1,3]]/weights1[[3]]]; BFirst = CanonicalSparse[joincols[{SelectColumns[BLeft, Range[3]], SelectColumns[Equivalent83, Range[24]], phase86*SelectColumns[BLeft, Range[28, 75]], SelectColumns[Equivalent83, Range[25, 48]], SelectColumns[BLeft, Range[76, 135]], SelectColumns[BLeft, Range[160, 270]]}]]; check["first support basis from small left CG blocks and multiplicity rotation", zeroQ[BFirst - firstComplete]]; SecondSeed18 = ArrayReshape[w3, {18, 3}]; Second18 = CanonicalSparse[joincols[{SecondSeed18, smallSecondComp}]]; Second9 = CanonicalSparse[joincols[{ArrayReshape[wa, {9, 3}], ArrayReshape[ws, {9, 6}]}]]; PSecond = SparseArray[joincols[{RouteLQR[0, 1, 6], RouteLQR[6, 8, 3]}]]; DSecond = Oplus[Second18, Kron[IDn[8], Second9]]; secondOrder = Join[Range[3], Flatten[Table[18 + 9*r + Range[3], {r, 0, 7}]], Flatten[Table[18 + 9*r + Range[4, 9], {r, 0, 7}]], Range[4, 18]]; BSecond = CanonicalSparse[joincols[{SelectColumns[PSecond . DSecond, secondOrder], unusedSecond}]]; check["second encoding basis reconstructed from 18 and 9 dimensional blocks", zeroQ[BSecond - secondComplete]]; G1 = CanonicalSparse[BSecond . DG[FirstSign . BFirst]]; check["G1 factorized reconstruction", zeroQ[G1 - TensorFixed["G1"]]]; PSecondLeft = SparseArray[joincols[{RouteQLR[0, 1, 6], RouteQLR[6, 8, 3]}]]; DSecondLeft = Oplus[IDn[18], Kron[C24, IDn[3]]]; midOrder = Join[Range[18], Range[28, 45], Range[19, 27], Range[46, 90]]; BMid = CanonicalSparse[joincols[{SelectColumns[PSecondLeft . DSecondLeft, midOrder], unusedSecond}]]; check["second query CG basis reconstructed from C24 direct sum", zeroQ[BMid - secondQueryComplete]]; MidPhase = Oplus[IDn[18], phase2*Transpose[Swap[3, 6]], phase3*IDn[9], IDn[225]]; G2 = CanonicalSparse[MidPhase . DG[BMid]]; J = Oplus[Kron[{{0, 1}, {1, 0}}, IDn[18]], -Swap[3, 3], IDn[225]]; Restoration = Kron[IDn[3], Oplus[{{1}}, Swap[8, 8], IDn[25]]]; check["G2 factorized reconstruction", zeroQ[G2 - TensorFixed["G2"]]]; check["J sparse exchange18 plus negative SWAP9 plus identity225", zeroQ[J - TensorFixed["J"]]]; check["Restoration sparse singlet plus SWAP64 plus identity25", zeroQ[Restoration - TensorFixed["Restoration"]]]; W40 = G0; W41 = G1; W42 = CanonicalSparse[DG[G2] . J . G2]; W43 = DG[G1]; W44 = CanonicalSparse[Restoration . DG[G0]]; K0 = W40; K1 = W41; K2 = W42; K3 = W43; K4 = W44; PrepSinglet = TB[Flatten[Table[eps[p, q, r]/Sqrt[6], {p, 3}, {q, 3}, {r, 3}]]]; PrepAdjoint = SparseArray[ArrayReshape[Table[Sum[adj[[s,p,v]]*eps[v, q, r], {v, 3}]/Sqrt[2], {p, 3}, {q, 3}, {r, 3}, {s, 8}], {27, 8}]]; Swap12Triple = Kron[Swap[3, 3], IDn[3]]; Swap13Triple = SparseArray[Flatten[Table[{9*r + 3*q + p + 1, 9*p + 3*q + r + 1} -> 1, {p, 0, 2}, {q, 0, 2}, {r, 0, 2}], 2], {27, 27}]; PrepAdjointSecond = CanonicalSparse[(2*(Swap12Triple . PrepAdjoint - PrepAdjoint/2))/Sqrt[3]]; tripleOccupations = Select[Tuples[Range[0, 2], 3], OrderedQ]; PrepSymmetric10 = SparseArray[joincols[Table[perms = DeleteDuplicates[Permutations[t]]; SparseArray[Table[{9*p[[1]] + 3*p[[2]] + p[[3]] + 1, 1} -> 1/Sqrt[Length[perms]], {p, perms}], {27, 1}], {t, tripleOccupations}]]]; Schur27 = CanonicalSparse[joincols[{PrepSinglet, PrepAdjoint, PrepAdjointSecond, PrepSymmetric10}]]; check["explicit Schur27 = singlet1 + adjoint8 + adjoint8 + symmetric10", UnitaryQ[Schur27]]; PrepIndices = Flatten[Table[90*q + Range[72], {q, 0, 2}]]; PrepEmbed = coordEmbed[270, PrepIndices]; PrepUnused = IDn[270] - PrepEmbed . DG[PrepEmbed]; PrepLift[m_] := CanonicalSparse[PrepEmbed . m . DG[PrepEmbed] + PrepUnused]; PrepSeed216 = CanonicalSparse[Kron[PrepSinglet, ketd[8, 0]]/Sqrt[5] + TB[Flatten[Normal[PrepAdjoint]]]/Sqrt[10]]; PrepSeed = PrepEmbed . PrepSeed216; InitDifference = ketd[270, 0] - PrepSeed; Pre0 = CanonicalSparse[IDn[270] - InitDifference . DG[InitDifference]]; Pre1 = PrepLift[Kron[Swap12Triple, IDn[8]]]; Pre2 = PrepLift[Kron[Swap13Triple, IDn[8]]]; PrepSchurDecode = PrepLift[Kron[DG[Schur27], IDn[8]]]; prepSortOrder = Range[270]; prepSortOrder[[2 ;; 8]] = Range[66, 72]; prepSortOrder[[9 ;; 72]] = Range[2, 65]; PrepSort = SparseArray[Table[{prepSortOrder[[i]], i} -> 1, {i, 270}], {270, 270}]; PrepGauge = Oplus[DG[programBasis], IDn[205]]; Pre3 = CanonicalSparse[PrepGauge . PrepSort . PrepSchurDecode . DG[Pre2 . Pre1]]; Prep0 = Pre0; Prep1 = Pre1; Prep2 = Pre2; Prep3 = Pre3; check["initialization exchanges vacuum and normalized seed", zeroQ[Pre0 . ketd[270, 0] - PrepSeed] && zeroQ[Pre0 . PrepSeed - ketd[270, 0]]]; SmallBlocks = Join[SmallCGUnitaries, Association["Second18" -> Second18, "Second9" -> Second9, "Racah1" -> SparseArray[r1], "Racah2" -> SparseArray[r2], "Multiplicity2" -> Multiplicity2, "Schur27" -> Schur27]]; BasisChanges = Association["Input" -> BInput, "FirstRight" -> BRight, "FirstLeft" -> BLeft, "FirstOccupied" -> FirstSign . BFirst, "SecondEncoding" -> BSecond, "Midpoint" -> BMid, "PrepSchur" -> Schur27]; fixed = Association["Prep0" -> Pre0, "Prep1" -> Pre1, "Prep2" -> Pre2, "Prep3" -> Pre3, "G0" -> G0, "G1" -> G1, "G2" -> G2, "J" -> J, "Restoration" -> Restoration, "K0" -> W40, "K1" -> W41, "K2" -> W42, "K3" -> W43, "K4" -> W44]; SmallBlockChecks = UnitaryQ /@ SmallBlocks; BasisChecks = UnitaryQ /@ BasisChanges; UnitaryChecks = UnitaryQ /@ fixed; BlockSummary[m_] := Association["Dimensions" -> Dimensions[m], "NonzeroEntries" -> Length[Most[ArrayRules[SparseArray[m]]]]]; SmallBlockSummary = BlockSummary /@ SmallBlocks; GateSummary = BlockSummary /@ fixed; SmallBlockSummary]

INPUT 9
HoldComplete[hermitianBasis = hb; Q[umat_] := Kron[umat, IDn[90]]; CatalystExpected[umat_] := TB[Join[{1/Sqrt[5]}, Flatten[Table[Tr[DG[hb[[j]]] . umat . hb[[k]] . DG[umat]], {j, 8}, {k, 8}]]/Sqrt[10], ConstantArray[0, 25]]]; PreparationGates[umat_] := {Pre0, Q[umat], Pre1, Q[umat], Pre2, Q[umat], Pre3}; ProcessingGates[umat_] := {W40, Q[umat], W41, Q[umat], W42, Q[umat], W43, Q[umat], W44}; UnitaryChecks]

INPUT 10
HoldComplete[Adjugate3[m_] := Transpose[Table[(-1)^(i + j)*Det[(Delete[#1, j] & ) /@ Delete[m, i]], {i, 3}, {j, 3}]]; ExpandSparse[x_] := SparseArray[Expand[Normal[x]]]; PolynomialCircuitStates[state_, gates_List, names_List] := AssociationThread[names, FoldList[ExpandSparse[#2 . #1] & , SparseArray[state], gates]]; MaxPolynomialDegree[x_] := Module[{entries, exponents}, entries = Last /@ Most[ArrayRules[SparseArray[x]]]; If[entries === {}, Return[0]]; exponents = Flatten[(First /@ CoefficientRules[#1, Flatten[U]] & ) /@ entries, 1]; Max[Total /@ exponents]]; dU = Expand[Det[U]]; UAdjugate = Expand[Adjugate3[U]]; SymbolicSetupChecks = Association["UserRequestedU" -> U === Array[Subscript[u, #1, #2] & , {3, 3}, {0, 0}], "NineIndependentSubscriptEntries" -> Length[DeleteDuplicates[Flatten[U]]] == 9, "LeftAdjugateIdentity" -> ExactZeroQ[ExpandSparse[U . UAdjugate - dU*IDn[3]]], "RightAdjugateIdentity" -> ExactZeroQ[ExpandSparse[UAdjugate . U - dU*IDn[3]]]]; SymbolicSetupChecks]

INPUT 11
HoldComplete[EntryAdjointPolynomial = Expand[Table[Tr[DG[adj[[r]]] . U . adj[[s]] . UAdjugate], {r, 8}, {s, 8}]]; Symmetric6Basis = SparseArray[Transpose[Flatten /@ sym]]; Symmetric6[m_] := ExpandSparse[DG[Symmetric6Basis] . Kron[m, m] . Symmetric6Basis]; BarUPolynomial = Transpose[UAdjugate]; CG24Representation = ExpandSparse[DG[C24] . Kron[U, EntryAdjointPolynomial] . C24]; Rep15Polynomial = CG24Representation[[10 ;; 24,10 ;; 24]]; ExpectedCG24Representation = Oplus[dU*SparseArray[U], Symmetric6[BarUPolynomial], Rep15Polynomial]; Initial24Representation = ExpandSparse[DG[CInitial24] . Kron[BarUPolynomial, EntryAdjointPolynomial] . CInitial24]; RepBar15Polynomial = Initial24Representation[[10 ;; 24,10 ;; 24]]; ExpectedInitial24Representation = Oplus[dU*SparseArray[BarUPolynomial], dU*Symmetric6[U], RepBar15Polynomial]; SchurTripleRepresentation = ExpandSparse[DG[Schur27] . Kron[U, U, U] . Schur27]; Rep10Polynomial = ExpandSparse[DG[PrepSymmetric10] . Kron[U, U, U] . PrepSymmetric10]; ExpectedSchurTripleRepresentation = Oplus[{{dU}}, EntryAdjointPolynomial, EntryAdjointPolynomial, Rep10Polynomial]; RepresentationChecks = Association["3Tensor8Equals3PlusBar6Plus15" -> ExactZeroQ[ExpandSparse[CG24Representation - ExpectedCG24Representation]], "Bar3Tensor8EqualsBar3Plus6PlusBar15" -> ExactZeroQ[ExpandSparse[Initial24Representation - ExpectedInitial24Representation]], "TripleQueryEquals1Plus8Plus8Plus10" -> ExactZeroQ[ExpandSparse[SchurTripleRepresentation - ExpectedSchurTripleRepresentation]], "Racah1DerivedFromTensorContractions" -> ExactZeroQ[r1fromTensors - r1], "Racah2DerivedFromTensorContractions" -> ExactZeroQ[decodeSeed[f, as] - tm3/2] && ExactZeroQ[decodeSeed[l, as] - (Sqrt[3]*tm6)/2] && ExactZeroQ[decodeSeed[f, ss] - (Sqrt[3]*tm3)/2] && ExactZeroQ[decodeSeed[l, ss] + tm6/2]]; RepresentationChecks]

INPUT 12
HoldComplete[preparationStates = PolynomialCircuitStates[ketd[270, 0], PreparationGates[U], {"Initial", "AfterPrep0", "AfterQuery1", "AfterPrep1", "AfterQuery2", "AfterPrep2", "AfterQuery3", "AfterPrep3"}]; preparedFull = preparationStates["AfterPrep3"]; cA = preparedFull[[1 ;; 90,All]]; cP = cA[[1 ;; 65,All]]; rPolynomial = Expand[Table[Tr[DG[hermitianBasis[[j]]] . U . hermitianBasis[[k]] . UAdjugate], {j, 8}, {k, 8}]]; cPolynomial = TB[Join[{dU/Sqrt[5]}, Flatten[rPolynomial]/Sqrt[10], ConstantArray[0, 25]]]; PreparationChecks = Association["Degree3PreparationIdentity" -> ExactZeroQ[ExpandSparse[preparedFull - Kron[ketd[3, 0], cPolynomial]]], "ActualPreparedCatalystMatchesFormula" -> ExactZeroQ[ExpandSparse[cA - cPolynomial]], "QueryResetToZero" -> ExactZeroQ[ExpandSparse[preparedFull - Kron[ketd[3, 0], cA]]], "UnusedMemoryReset" -> ExactZeroQ[cA[[66 ;; 90,All]]], "Degree3" -> MaxPolynomialDegree[preparedFull] == 3]; PreparationChecks]

INPUT 13
HoldComplete[inputColumns = Kron[IDn[3], cA]; processingStates = PolynomialCircuitStates[inputColumns, ProcessingGates[U], {"Initial", "AfterK0", "AfterQuery1", "AfterK1", "AfterQuery2", "AfterK2", "AfterQuery3", "AfterK3", "AfterQuery4", "AfterK4"}]; actualColumns = processingStates["AfterK4"]; expectedPolynomialColumns = ExpandSparse[dU*Kron[Transpose[U], cA]]; polynomialResidual = ExpandSparse[actualColumns - expectedPolynomialColumns]; psiSymbols = TB[{Subscript[psi, 0], Subscript[psi, 1], Subscript[psi, 2]}]; actualDataState = ExpandSparse[actualColumns . psiSymbols]; expectedDataState = ExpandSparse[dU*Kron[Transpose[U] . psiSymbols, cA]]; ProcessingChecks = Association["AllThreeInputColumns" -> ExactZeroQ[polynomialResidual], "ArbitrarySymbolicDataState" -> ExactZeroQ[ExpandSparse[actualDataState - expectedDataState]], "CatalystReturnedWithDeterminantFactor" -> ExactZeroQ[polynomialResidual], "Degree7" -> MaxPolynomialDegree[actualColumns] == 7]; ProcessingChecks]

INPUT 14
HoldComplete[SU3ConjugateRules = Thread[Conjugate[Flatten[U]] -> Flatten[Transpose[UAdjugate]]]; cSU3 = TB[Join[{1/Sqrt[5]}, Flatten[rPolynomial]/Sqrt[10], ConstantArray[0, 25]]]; SU3ReductionChecks = Association["AdjointFromCofactors" -> ExactZeroQ[ExpandSparse[(DG[U] /. SU3ConjugateRules) - UAdjugate]], "PhysicalCatalystFormula" -> ExactZeroQ[ExpandSparse[(Normal[CatalystExpected[U]] /. SU3ConjugateRules) - cSU3]], "PreparationDifferenceIsDetUminus1" -> ExactZeroQ[ExpandSparse[cPolynomial - cSU3 - ((dU - 1)*ketd[90, 0])/Sqrt[5]]]]; SU3ReductionChecks]

INPUT 15
HoldComplete[FixedGateRelations = Association["K0EqualsG0" -> ExactZeroQ[K0 - G0], "K1EqualsG1" -> ExactZeroQ[K1 - G1], "K2IsDecodedFlip" -> ExactZeroQ[K2 - DG[G2] . J . G2], "K3IsG1Adjoint" -> ExactZeroQ[K3 - DG[G1]], "K4IsRestorationAfterG0Adjoint" -> ExactZeroQ[K4 - Restoration . DG[G0]]]; FixedGateRelations]

INPUT 16
HoldComplete[phiColumns = ExpandSparse[G2 . processingStates["AfterQuery2"]]; flippedPhiColumns = ExpandSparse[G2 . processingStates["AfterK2"]]; IntermediateChecks = Association["PhiInFirst45Coordinates" -> ExactZeroQ[phiColumns[[46 ;; 270,All]]], "ActualMiddleGateImplementsFlip" -> ExactZeroQ[ExpandSparse[flippedPhiColumns - J . phiColumns]]]; PreparationStateSummary = (Association["Dimensions" -> Dimensions[#1], "DegreeInU" -> MaxPolynomialDegree[#1]] & ) /@ preparationStates; ProcessingStateSummary = (Association["Dimensions" -> Dimensions[#1], "DegreeInU" -> MaxPolynomialDegree[#1]] & ) /@ processingStates; Association["Preparation" -> PreparationStateSummary, "Processing" -> ProcessingStateSummary, "IntermediateChecks" -> IntermediateChecks]]

INPUT 17
HoldComplete[ketc = cA; preparedFullDirect = ExpandSparse[Pre3 . Kron[U, IDn[90]] . Pre2 . Kron[U, IDn[90]] . Pre1 . Kron[U, IDn[90]] . Pre0 . ketd[270, 0]]; DirectPreparationQ = ExactZeroQ[ExpandSparse[preparedFullDirect - preparedFull]]; ketcDirect = Kron[brad[3, 0], IDn[90]] . preparedFullDirect; DirectCatalystQ = ExactZeroQ[ExpandSparse[ketcDirect - ketc]]; ES[x_] := ExpandSparse[x]; actualColumnsDirect = ES[W44 . ES[Kron[U, IDn[90]] . ES[W43 . ES[Kron[U, IDn[90]] . ES[W42 . ES[Kron[U, IDn[90]] . ES[W41 . ES[Kron[U, IDn[90]] . ES[W40 . Kron[IDn[3], ketc]]]]]]]]]]; DirectPolynomialEndpointQ = ExactZeroQ[ExpandSparse[actualColumnsDirect - dU*Kron[Transpose[U], ketc]]]; DeterminantOneZeroQ[x_] := And @@ (TrueQ[Last[PolynomialReduce[Expand[#1], {dU - 1}, Flatten[U]]] === 0] & ) /@ Last /@ Most[ArrayRules[SparseArray[x]]]; DeterminantOneEndpointQ = DeterminantOneZeroQ[ExpandSparse[actualColumnsDirect - Kron[Transpose[U], ketc]]]; ProcessingRepresentationStates = Association["InitialBranches" -> ExpandSparse[DG[BInput] . Kron[IDn[3], Program90] . processingStates["Initial"]], "AfterFirstEncoding" -> ExpandSparse[DG[PFirst] . DG[FirstSign] . processingStates["AfterK0"]], "AfterQuery1BeforeMultiplicityRotation" -> ExpandSparse[DG[BLeft] . DG[FirstSign] . processingStates["AfterQuery1"]], "AfterQuery1Occupied75" -> ExpandSparse[DG[FirstSign . BFirst] . processingStates["AfterQuery1"]], "AfterSecondEncoding" -> ExpandSparse[DG[PSecondLeft] . processingStates["AfterK1"]], "AfterQuery2CGBranches" -> ExpandSparse[DG[BMid] . processingStates["AfterQuery2"]], "MidpointBeforeFlip" -> phiColumns, "MidpointAfterFlip" -> flippedPhiColumns, "AfterQuery3MirrorFirstBasis" -> ExpandSparse[DG[BSecond] . processingStates["AfterQuery3"]], "AfterMirrorFirstDecoding" -> ExpandSparse[DG[FirstSign . BFirst] . processingStates["AfterK3"]], "AfterQuery4" -> processingStates["AfterQuery4"], "ReturnedEndpoint" -> actualColumns]; PrepSchurCoordinates = ExpandSparse[Kron[DG[Schur27], IDn[8]] . DG[PrepEmbed] . DG[Pre2 . Pre1] . preparationStates["AfterQuery3"]]; RepresentationStateChecks = Association["NoUnusedFirstInputCoordinates" -> ExactZeroQ[ProcessingRepresentationStates["InitialBranches"][[196 ;; 270,All]]], "FirstQueryHasOnly75OccupiedCoordinates" -> ExactZeroQ[ProcessingRepresentationStates["AfterQuery1Occupied75"][[76 ;; 270,All]]], "SecondQueryHasOnly45CGCoordinates" -> ExactZeroQ[ProcessingRepresentationStates["AfterQuery2CGBranches"][[46 ;; 270,All]]], "PrepUnusedSecondAdjointAnd10Vanish" -> ExactZeroQ[PrepSchurCoordinates[[73 ;; 216,All]]], "PrepSevenUnusedSingletReferenceCoordinatesVanish" -> ExactZeroQ[PrepSchurCoordinates[[2 ;; 8,All]]], "DirectPreparationProduct" -> DirectPreparationQ, "DirectMemoryExtraction" -> DirectCatalystQ, "DirectDegree7Product" -> DirectPolynomialEndpointQ, "UserEndpointUnderDeterminantOne" -> DeterminantOneEndpointQ]; RepresentationStateChecks]

INPUT 18
HoldComplete[ConstructionChecks = Association[(#1["check"] -> #1["passed"] & ) /@ ConstructionRecords]; NotebookChecks = Association["SubscriptOracle" -> And @@ Values[SymbolicSetupChecks], "TensorConstruction" -> And @@ Values[ConstructionChecks], "SmallBlocksUnitary" -> And @@ Values[SmallBlockChecks], "BasisChangesUnitary" -> And @@ Values[BasisChecks], "FullGatesUnitary" -> And @@ Values[UnitaryChecks], "RepresentationDirectSums" -> And @@ Values[RepresentationChecks], "Preparation" -> And @@ Values[PreparationChecks], "Processing" -> And @@ Values[ProcessingChecks], "SU3Interpretation" -> And @@ Values[SU3ReductionChecks], "MirrorGateRelations" -> And @@ Values[FixedGateRelations], "MidpointAndFlip" -> And @@ Values[IntermediateChecks], "RepresentationStatesAndDirectProducts" -> And @@ Values[RepresentationStateChecks]]; Association["AllChecksPassed" -> And @@ Values[NotebookChecks], "Checks" -> NotebookChecks, "SmallBlocks" -> SmallBlockSummary, "Gates" -> GateSummary]]

==> anc/mathematica/replay.wls <==
(* Run with wolframscript -file replay.wls [circuit|gates].
   Evaluate native Input cells in a fresh kernel, never saved Output cells.
   The notebooks are self-contained and are read without modifying them.
   Per-cell timeout is 180 s. Results and readable held input expressions
   are written beside the notebook. Use one new kernel per invocation. *)
auditBase=DirectoryName[$InputFileName];
auditKind=If[MemberQ[$ScriptCommandLine,"gates"],"gates","circuit"];
auditNB=FileNameJoin[{auditBase,auditKind<>".nb"}];
auditHash=FileHash[auditNB,"SHA256","HexString"];
auditNotebook=Get[auditNB];
auditInputs=Cases[auditNotebook,Cell[BoxData[b_],"Input",___]:>MakeExpression[b,StandardForm],Infinity];
Export[FileNameJoin[{auditBase,auditKind<>"_inputs.txt"}],
 StringRiffle[MapIndexed["INPUT "<>ToString[First[#2]]<>"\n"<>ToString[#1,InputForm]&,auditInputs],"\n\n"],"Text"];
auditStart=AbsoluteTime[];auditRecords={};
Do[
 auditT0=AbsoluteTime[];
 auditResult=TimeConstrained[Catch[ReleaseHold[auditInputs[[auditK]]]],180,$Aborted];
 auditOK=auditResult=!=$Aborted&&!StringQ[auditResult];
 AppendTo[auditRecords,<|"inputCell"->auditK,"evaluated"->auditOK,"seconds"->N[AbsoluteTime[]-auditT0]|>];
 Print["INPUT ",auditK,": ",If[auditOK,"EVALUATED","FAILED"]];
 If[!auditOK,Export[FileNameJoin[{auditBase,auditKind<>".json"}],<|"success"->False,"cells"->auditRecords|>,"RawJSON"];Exit[1]],
 {auditK,Length[auditInputs]}];
(* The second abstract summand is 6 tensor 3; the notebook stores its
   physical coordinates in 3 tensor 6 order. This explicit A is therefore
   not simply the injection pout onto the first 45 workspace coordinates. *)
auditA=pout.Oplus[IDn[18],Swap[6,3],IDn[9]];
auditJ=ArrayFlatten[{{ConstantArray[0,{18,18}],Normal[Swap[6,3]],ConstantArray[0,{18,9}]},
 {Normal[Swap[3,6]],ConstantArray[0,{18,18}],ConstantArray[0,{18,9}]},
 {ConstantArray[0,{9,18}],ConstantArray[0,{9,18}],Normal[-Swap[3,3]]}}];
auditEmbeddingCheck=ExactZeroQ[DG[auditA].auditA-IDn[45]];
auditFlipCheck=ExactZeroQ[J-(auditA.auditJ.DG[auditA]+IDn[270]-auditA.DG[auditA])];
auditCommon=<|"runtime"->$Version,"dateAsiaShanghai"->DateString[Now,{"ISODate","T","Time"},TimeZone->8],
 "inputCells"->Length[auditInputs],"cells"->auditRecords,"seconds"->N[AbsoluteTime[]-auditStart],
 "notebookSHA256Before"->auditHash,"notebookSHA256After"->FileHash[auditNB,"SHA256","HexString"],
 "notebookPreserved"->(auditHash===FileHash[auditNB,"SHA256","HexString"]),
 "independentNineVariables"->(U===Array[Subscript[u,#1,#2]&,{3,3},{0,0}]),
 "manuscriptEmbeddingAIsometry"->auditEmbeddingCheck,"manuscriptPhysicalFlipBridge"->auditFlipCheck,
 "scope"->"Fresh evaluation of all native Input cells from the supplied self-contained notebook. Saved Output cells are not used as evidence."|>;
If[auditKind==="circuit",
 auditAdj=Table[(-1)^(i+j)Det[Drop[U,{j},{i}]],{i,3},{j,3}];
 auditCatalyst=TB[Join[{Det[U]/Sqrt[5]},Flatten[Table[Tr[DG[hb[[r]]].U.hb[[s]].auditAdj],{r,8},{s,8}]]/Sqrt[10],ConstantArray[0,25]]];
 auditBridge=ExactZeroQ[ExpandSparse[ketc-auditCatalyst]];
 auditPassed=And@@Values[RequestedGateChecks]&&QueryResetQ&&MatrixIdentityQ&&All810MatrixEntriesEqualQ&&
  MatrixIdentitySU3Q&&And@@InputColumnChecks&&ResidualCountsPerColumn=={0,0,0}&&
  Dimensions[lhsMatrix]=={270,3}&&Dimensions[rhsMatrix]=={270,3}&&auditBridge&&auditEmbeddingCheck&&auditFlipCheck;
 auditReport=Join[auditCommon,<|"success"->auditPassed,"analyticCatalystBridgeExact"->auditBridge,
   "constructionChecksPassed"->And@@Lookup[ConstructionRecords,"passed"],"constructionCheckCount"->Length[ConstructionRecords]|>,RequestedMatrixVerification],
 auditPassed=AssociationQ[NotebookChecks]&&And@@Values[NotebookChecks]&&auditEmbeddingCheck&&auditFlipCheck;
 auditReport=Join[auditCommon,<|"success"->auditPassed,"checks"->NotebookChecks,"constructionChecks"->ConstructionChecks,
  "smallBlockChecks"->SmallBlockChecks,"basisChecks"->BasisChecks,"unitarityChecks"->UnitaryChecks,
  "representationChecks"->RepresentationChecks,"representationStateChecks"->RepresentationStateChecks,
  "smallBlocks"->SmallBlockSummary,"gates"->GateSummary,"preparationStages"->PreparationStateSummary,
  "processingStages"->ProcessingStateSummary,"residualNonzeroEntries"->Length[Most[ArrayRules[polynomialResidual]]]|>]
];
Export[FileNameJoin[{auditBase,auditKind<>".json"}],auditReport,"RawJSON"];
Print["FRESH_NOTEBOOK_REPLAY_",ToUpperCase[auditKind],": ",auditPassed];
Exit[If[TrueQ[auditPassed],0,2]];


==> anc/provenance/README.md <==
# Historical scientific provenance

The historical archives `aux_original.zip` and `legacy.zip` are not included in this submission. They are not dependencies of any current replay.

The original auxiliary investigation contained an older, stronger global claim that is not the current manuscript's accepted conclusion. The current self-contained finite-certificate replay is `../aux/replay.py`; a universal physical-memory lower bound remains open as stated in Sec. S6.3.

The earlier coefficient and witness certificates are also historical. The current S5 rank-one/minor proof is represented by the retained main Lean proof sources; historical witness scripts do not verify that replacement proof.


==> anc/replay.py <==
"""Dispatch the current S6 attachment checks; see README.md for evidence scope.

python replay.py python       # exact auxiliary certificates + catalyst family
python replay.py aux          # standard-library exact certificate replay
python replay.py family       # NumPy, exact algebra + finite numerical tests
python replay.py mathematica  # licensed WolframScript; both self-contained .nb
python replay.py lean MATHLIB # pinned Lean/Lake on PATH; all declared modules

There is deliberately no default that reports success after skipping a checker.
Each selected target must complete successfully. Historical S5 witness scripts
are not included in this submission and do not verify the current proof.
"""
from pathlib import Path
import argparse, shutil, subprocess, sys

HERE=Path(__file__).resolve().parent

def call(command,cwd=HERE):
    print('RUN', ' '.join(map(str,command)),flush=True)
    subprocess.run(list(map(str,command)),cwd=cwd,check=True)

def main():
    if sys.flags.optimize: raise RuntimeError('Run without -O; assertions are acceptance checks')
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('target',choices=['python','aux','family','mathematica','lean'])
    parser.add_argument('mathlib',nargs='?',type=Path)
    args=parser.parse_args()
    if args.target in ('python','aux'):
        call([sys.executable,'-B',HERE/'aux/replay.py'])
    if args.target in ('python','family'):
        call([sys.executable,'-B',HERE/'family/run.py','--seed','20261007'])
    if args.target=='mathematica':
        wolfram=shutil.which('wolframscript')
        if not wolfram: raise RuntimeError('wolframscript is not on PATH; see mathematica/README.md')
        for kind in ('circuit','gates'):
            call([wolfram,'-file',HERE/'mathematica/replay.wls',kind],HERE/'mathematica')
    if args.target=='lean':
        if args.mathlib is None: parser.error('lean requires the pinned Mathlib directory')
        call([sys.executable,'-B',HERE/'lean/replay.py',args.mathlib.resolve()])

if __name__=='__main__': main()

